Gauge-parameter cancellation and finite form factors in one-loop quark scattering in the refined Gribov-Zwanziger framework

We calculate the one-loop amplitude for distinct-flavor massless quark scattering in a local BRST-invariant refined Gribov-Zwanziger theory with minimally coupled quarks. The constraint determinant and two dynamical quark flavors are included in the action and loop sum. Retaining the RGZ masses in the free field matrix, we combine the mixed self-energy insertion, complete vertex and box corrections, and external-leg residues. The difference between a general linear covariant gauge and a reference gauge vanishes symbolically after removal of the Stueckelberg regulator in the specified dimensional prescription. We separate ultraviolet and infrared poles, including contributions hidden by scaleless integrals and the order of mass and dimensional limits. Local modified-minimal-subtraction counterterms cancel the ultraviolet poles, and the remaining infrared poles cancel in the stated nonzero-mass domain. The finite result is supplied as eight color-spin form factors over a thirty-entry scalar integral inventory, with all 144 finite-function coefficients provided electronically. Physical-region benchmarks evaluate the scalar functions on a common analytic sheet. Along a specified common-mass scaling path, the four physical color-helicity coefficients approach the QCD finite hard amplitudes numerically at three scattering angles after an explicit infrared conversion. Infrared helicity differences isolate color-dependent mass corrections beyond a universal rescaling of the Born exchange. A low-momentum expansion identifies an effective contact-interaction scale and clarifies the suppression relative to massless exchange. The result defines a partonic amplitude on a specified analytic branch; it does not establish a unitary colored-state S matrix or an inclusive next-to-leading-order cross section.

==> anc/evidence/ColourCorrection.md <==
# Colour-contraction correction in version 1.1.2

## Origin and mathematical correction

The tested official release archives of FeynCalc 10.1.0 and 10.2.1 contain two contraction rules with the same left-hand side in `SUN/SUNSimplify.m`. The second overwrites the first. It should match `sunf2[b_, c_SUNIndex, a_SUNIndex, d_]`, rather than repeat `sunf2[b_, a_SUNIndex, c_SUNIndex, d_]`.

With f2(b,a,c,d) = sum_x f(x,b,a) f(x,c,d), the contractions are

```text
f2(b,a,c,d) f(a,c,e) = -CA/2 f(b,d,e)
f2(b,c,a,d) f(a,c,e) = +CA/2 f(b,d,e).
```

This can produce incorrect signs for products of four or five structure constants. The report is tracked in [FeynCalc issue 368](https://github.com/FeynCalc/feyncalc/issues/368). Updating to 10.2.1 alone was not sufficient in the tested official source archive.

`RGZLoadFeynCalc[]` now calls the distributed correction helper before any calculation. It changes only the current kernel. Four colour identities are checked; an already correct dependency is left unchanged. The notebook repeats the checks explicitly. The helper passed 58 five-structure-constant regression cases on each tested version. Installed FeynCalc files are never modified.

## Official fix and when to update FeynCalc

As checked on 25 November 2026, the latest formal GitHub release is [10.2.1](https://github.com/FeynCalc/feyncalc/releases/tag/Release-10_2_1). The tested release archive still has the duplicated rule. This must be distinguished from the evolving [hotfix-stable source branch](https://github.com/FeynCalc/feyncalc/blob/hotfix-stable/FeynCalc/SUN/SUNSimplify.m), which now contains the corrected rule. A version string alone does not establish whether the fix is present.

The official code fix is [commit 1c5d2d8](https://github.com/FeynCalc/feyncalc/commit/1c5d2d88e9bd08738732486e45b97240ceca808c), dated 3 September 2026. It includes the same index-order correction used here. The following [commit 1ee4800](https://github.com/FeynCalc/feyncalc/commit/1ee480093293a01a82b3e365d026808f1d4e1c17), dated 9 September 2026 and titled "Merge PR #123: Fixed a bug in SUNSimplify affecting products of SUNF with one common index", adds regression tests. Thus the upstream fix predates this RGZWorkflow correction; issue 368 is the later report, not the origin of the upstream fix.

There is no need to replace FeynCalc during an ongoing corrected recalculation. Keep that dependency environment fixed until the run is completed and saved. With an affected installation, `RGZLoadFeynCalc[]` applies the distributed in-kernel correction; all four notebook checks must be `True`. This does not modify the installed files.

For a subsequent calculation, prefer an official source snapshot containing the upstream fix, such as the checked hotfix-stable branch. Record the exact commit as well as the version, restart the kernel and repeat the checks. On a correct unmodified installation, the helper returns `Correction -> "AlreadyCorrect"`. In the release notebook this status can also mean that `RGZLoadFeynCalc[]` has already applied the correction before the explicit check, so that status alone does not prove that the installation on disk was updated. Do not change dependencies or mix earlier caches midway through one validation run.

## Effect on the amplitude

An exact comparison of the earlier Landau-gauge source calculation found 32 affected contributions among 975 contributions in the 25 ordered transverse mixed-matrix entries. The affected entries are AA and A-auxiliary entries. The tested NAV attachments, Abelian vertices, boxes and quark-residue colour factors did not change. The weighted mixed-self-energy difference is nonzero: the earlier finite amplitude is not numerically unchanged.

For the tested nonzero spacelike transfers the correction itself is UV/IR finite. This does not assert that the entire bare amplitude is IR finite. At one fixed action point (Nc=3, Nf=2, alpha_s=0.303141545878229, m2=-0.8254322989767313 GeV2, mu2=1.9477145813064896 GeV2, mG4=2.0801942208358764 GeV4), the ratios DeltaM/Mtree are:

| Euclidean Q2 (GeV2) | DeltaM/Mtree |
| --- | --- |
| 0.25 | +0.475078798% |
| 0.75 | +0.177107235% |
| 1.00 | +0.119065322% |

These are finite differences at the stated action point, not universal shifts or a newly certified full-amplitude calculation. Independent factorized adaptive and Gaussian integrations agreed to 3.2e-15 GeV2 in the sampled kernel coefficient. The corrected author workflow has since completed its declared-domain certification; see [the completed calculation and source correspondence](ColourCorrectedValidation.md). The sampled numerical differences above are not a substitute for that full record.

## Gauge difference is preserved

The general-gauge source and integrand comparison confirms that the colour correction preserves the ordinary on-shell QQ gauge difference. The finite amplitude changes, while its difference between gauge choices is unchanged:

```text
Mnew(alpha) - Mnew(0) = Mold(alpha) - Mold(0).
```

This conclusion comes from the actual matrix assembly, not from assuming that each gauge-dependent diagram is unaffected. Among the 975 mixed-source graphs, 841 raw amplitudes contain alpha. The 32 previously identified Landau corrections are alpha free even before that gauge is selected. A further 128 auxiliary-auxiliary contributions change individually and contain alpha. All 128 were recomputed through the native transverse projection and normalized-adjoint projection, comparing against the saved old projected tensors, with symbolic alpha and regulator M.

With the actual transverse tree external-leg weights u, their weighted sum satisfies the exact identity

```text
u^T [DeltaPi(alpha) - DeltaPi(0)] u = 0.
```

The weighted correction is alpha independent; it need not itself be zero. No Landau substitution or prior regulator-mass limit was used to obtain this cancellation. This distinction matters: individual matrix entries and diagrams can change their gauge-dependent parts even though the connected amplitude's gauge difference is preserved.

All 73 non-Abelian vertex connections were also reconstructed at symbolic alpha and M; their tensors are unchanged, including the 40 containing alpha. Fresh FeynArts Abelian-vertex, box and quark-self-energy graphs retain symbolic alpha and M and have unchanged colour reductions. The transverse external-leg weights contain no alpha. Together these checks establish the stated preservation of the examined ordinary QQ source-level gauge difference. A compact record is in [the gauge-colour check](../Evidence/gauge-colour-check.json).

The corrected author notebook run is now complete: the independent general-gauge comparison has 18 zero rows, the mass/scaleless and finite checks pass, and final certification is `CertifiedWithinDeclaredDomain` with no outstanding checks. The checked payloads and the source correspondence to version 1.1.2 are documented in [the completed validation](ColourCorrectedValidation.md). The original certificate retains its original source/task fingerprints. This is not a separate full PT/background-field proof. Start Here retains its reproducible general-gauge check.

## Recalculation and historical references

Extract this source release into its own directory and start with an empty `Work/`. Restart between FeynRules and FeynCalc. Do not copy earlier caches or saved sessions. Run Start Here sections 1-7, then Diagnostics. A new kernel must load FeynCalc through the workflow again.

The author-electronic-reference section has been removed from Start Here, together with the corresponding paper-comparison subsection of the reproduction guide. Historical reference data and their public reader are retained for explicit comparisons. Old paper tables and archived verification records are not corrected-release results. No verification flags have been edited.


==> anc/evidence/README.TXT <==
Evidence timing: ColourCorrection.md and the distributed source notes describe the pre-completion status. They are retained as immutable source-snapshot documentation. The subsequent26November Work-ColourCorrected certificate fcc04e6170daf6b2031fd0fcd46b00b2869c20cf129f7f6044d1d4db871faf79 passes24 declared-domain checks and is the result evidence used for the revised paper. No historical verification flags were changed.


==> anc/evidence/Release-1.1.2.md <==
# RGZWorkflow 1.1.2 - 26 November 2026

- Correct the duplicated FeynCalc SUNF contraction rule in the current kernel during `RGZLoadFeynCalc[]`, including command-line use. Verify four colour identities before proceeding; preserve the installed dependency files.
- Distinguish the affected 10.1.0/10.2.1 release archives from the corrected official hotfix-stable branch. The upstream fix is commit 1c5d2d8; 1ee4800 adds regression tests. An ongoing corrected run need not update FeynCalc; keep its dependency environment fixed, then update and verify in a fresh kernel for a subsequent run. See Documentation/ColourCorrection.md.
- Record the resulting finite mixed-self-energy/amplitude correction, its tested scope and numerical examples in Documentation/ColourCorrection.md.
- Keep the release work directory named `Work/`; distribute no caches, sessions or computed outputs. Earlier results must be recomputed in an empty release Work directory.
- Remove Start Here section 8 (Author electronic reference), its historical introductory warning, and the corresponding reproduction-guide comparison section. Preserve historical data and public APIs.
- Preserve the ordinary QQ gauge difference: with symbolic alpha and regulator M, the native projection and actual external-leg-weighted mixed-matrix sum give u^T [DeltaPi(alpha) - DeltaPi(0)] u = 0. Individual gauge-dependent diagrams change, but their gauge dependence cancels in this sum; the other checked colour paths are unchanged. This is a source/integrand-level result. The corrected author notebook validation has now completed: 18 symbolic gauge rows are zero and the final declared-domain certificate has no outstanding checks. See Documentation/ColourCorrectedValidation.md for the original evidence and the reviewed release-source correspondence.
- Historical Zenodo DOIs do not identify version 1.1.2; a new version DOI is pending.

This release contains the current reorganized source tree, including the previously unreleased fixes documented below. Source-level regressions are distinct from a new full-amplitude certification.

## Self-preparation performance update - 26 November 2026

- Snapshot only the selected matrix entry. Original cache input identities and cached value hashes remain verified; the verified selected-input identity is retained for later reuse.
- Resume from completed mass-limit sums once their task/source provenance and values verify, including the original fixed-gauge packets behind copied sums. Otherwise continue the original preparation path.
- Distinguish selection, input validation, input hashing, cache reading and result checking in progress. Reset the cache status for each new checkpoint.
- Remove the nested Dynamic from self-preparation monitoring. The adapter is outside Kernel to preserve interrupted-task source fingerprints. Physics formulas and certification flags are unchanged.

In an existing stopped kernel, load `Tools/SelfPreparationResume.wl`, then repeat the same preparation command. No kernel restart or cache deletion is required. The new release loads the adapter automatically through `RGZWorkflow.wl`.

## Self-preparation timeout boundaries - 26 November 2026

- Propagate failures from completed mass-limit packet reads, copied-source reads and cached-value validation. A timeout is not treated as an absent cache and does not start matrix replay.
- Deduct elapsed preparation time before fallback and pass only the remaining total budget. The fallback call itself is bounded by that remaining time, including its setup.
- Add fault-injection regressions for timeout propagation, stopped status, no unintended matrix replay and shared total-budget behavior. Physical formulas and existing cache identities are unchanged.

## Previous-task snapshot format - 26 November 2026

- Read the original fixed-gauge task from the QQ field of the QQBeforeGauge workflow snapshot before validating copied mass-limit sums. This fixes a false fallback to matrix replay in real notebook sessions.
- The regression fixture now uses the actual wrapped workflow snapshot rather than supplying an unwrapped task. Cache validity checks and physics formulas are unchanged.

## Completed corrected calculation

The saved corrected author run passes all 24 certification checks, the 256-record/2890-graph weighted audit, mass/scaleless completion, finite reconstruction and scalar representation checks. The original certificate and its task fingerprints remain unchanged. The complete run used the development source label 1.0.0 with explicit colour-helper loading; 1.1.2 changes the version and automatically loads the identical helper. The full release-labelled pipeline was not separately rerun. See Documentation/ColourCorrectedValidation.md and Evidence/colour-corrected-source-correspondence.json.


==> anc/evidence/certification-summary.json <==
{
	"Status":"CertifiedWithinDeclaredDomain",
	"Checks":{
		"CurrentModel":true,
		"SameBareSource":true,
		"SymbolicGaugeZero":true,
		"GaugeSourceCurrent":true,
		"GaugeMixedSourceMatches":true,
		"UVClosed":true,
		"IRClosed":true,
		"FinitePartBuilt":true,
		"AllRowPolesZero":true,
		"MixedMassLedgerComplete":true,
		"FullScalelessLedgerComplete":true,
		"FiniteConventionIndependentlyVerified":true,
		"DomainDeclared":true,
		"LandauM0Scope":true,
		"BareLoopPayloadMatchesMSbar":true,
		"BareTreePayloadMatchesMSbar":true,
		"FiniteAuditRowsConsistent":true,
		"GaugeComparisonRowsConsistent":true,
		"FinitePayloadsValid":true,
		"CurrentBareMeasure":true,
		"FiniteAmplitudeAssemblyConsistent":true,
		"BareJobSourceCurrent":true,
		"GaugePreparationSourceCurrent":true,
		"MassEvidenceCurrent":true
	},
	"FullSMatrixVerified":true,
	"OutstandingChecks":[],
	"SourceFingerprint":"41518366765728461228138534301992911700360454831359570550626442297089530416207",
	"IRValidityConditions":"{Re[RGZWorkflow`Engine`μ^2] > 0, Re[-RGZWorkflow`Engine`qqT + RGZWorkflow`Engine`μ^2] > 0, Im[Sqrt[RGZWorkflow`Engine`mG^4 - (RGZWorkflow`Engine`m^2 - RGZWorkflow`Engine`μ^2)^2\/4]] + Re[RGZWorkflow`Engine`m^2 + RGZWorkflow`Engine`μ^2]\/2 > 0, Im[Sqrt[RGZWorkflow`Engine`mG^4 - (RGZWorkflow`Engine`m^2 - RGZWorkflow`Engine`μ^2)^2\/4]] + Re[-RGZWorkflow`Engine`qqT + (RGZWorkflow`Engine`m^2 + RGZWorkflow`Engine`μ^2)\/2] > 0, -Im[Sqrt[RGZWorkflow`Engine`mG^4 - (RGZWorkflow`Engine`m^2 - RGZWorkflow`Engine`μ^2)^2\/4]] + Re[RGZWorkflow`Engine`m^2 + RGZWorkflow`Engine`μ^2]\/2 > 0, -Im[Sqrt[RGZWorkflow`Engine`mG^4 - (RGZWorkflow`Engine`m^2 - RGZWorkflow`Engine`μ^2)^2\/4]] + Re[-RGZWorkflow`Engine`qqT + (RGZWorkflow`Engine`m^2 + RGZWorkflow`Engine`μ^2)\/2] > 0, RGZWorkflow`Engine`qqT != 0, RGZWorkflow`Engine`qqS != 0, -RGZWorkflow`Engine`qqS - RGZWorkflow`Engine`qqT != 0, -RGZWorkflow`Engine`qqT != 0, RGZWorkflow`Parameters`muR2 > 0, (RGZWorkflow`Engine`m^2 + RGZWorkflow`Engine`μ^2)\/2 - I*Sqrt[RGZWorkflow`Engine`mG^4 - (RGZWorkflow`Engine`m^2 - RGZWorkflow`Engine`μ^2)^2\/4] != 0, (RGZWorkflow`Engine`m^2 + RGZWorkflow`Engine`μ^2)\/2 + I*Sqrt[RGZWorkflow`Engine`mG^4 - (RGZWorkflow`Engine`m^2 - RGZWorkflow`Engine`μ^2)^2\/4] != 0}",
	"BranchPrescription":"\"Continue the RGZ square root and logarithms from the declared Euclidean domain on a common sheet with +i0; crossing a Landau singularity requires a separate boundary analysis.\"",
	"Scope":"\"Two-flavor massless external qqprime; one loop; M -> 0+; conditional complex-mass domain. No all-parameter or inclusive-cross-section claim.\"",
	"EvidenceFiles":[
		"\/Users\/wanwu\/Documents\/Wolfram_Mathematica\/Gribov\/RGZWorkflow-0.3.0-dev.1\/Work-ColourCorrected\/Cache\/qq-msbar-39930c2d23047a99f4f54a331fecc7bf960d74eb0e73b178e8304c592ddcd126.wxf",
		"\/Users\/wanwu\/Documents\/Wolfram_Mathematica\/Gribov\/RGZWorkflow-0.3.0-dev.1\/Work-ColourCorrected\/Cache\/qq-gauge-early-f63c911e8d25a70ed8ca2a73190d522f7ec4e050c65c99fea82c16ac8eaae1ee\/comparison.wxf",
		"\/Users\/wanwu\/Documents\/Wolfram_Mathematica\/Gribov\/RGZWorkflow-0.3.0-dev.1\/Work-ColourCorrected\/Cache\/qq-completed-mass-ledger-2c53dab1727857973f23797b9e5d210effc5c32a4003dbfbe588b6fc7236dd74.wxf"
	],
	"FiniteAuditFile":"\/Users\/wanwu\/Documents\/Wolfram_Mathematica\/Gribov\/RGZWorkflow-0.3.0-dev.1\/Work-ColourCorrected\/Cache\/qq-finite-audit-a734a5765b28af89d57c37aacd5a5d44701c8b9ae25cdee2d8d4d63a7fea9cc3\/finite-audit.wxf",
	"BareAmplitudeFile":"Missing[\"InMemory\"]",
	"File":"\/Users\/wanwu\/Documents\/Wolfram_Mathematica\/Gribov\/RGZWorkflow-0.3.0-dev.1\/Work-ColourCorrected\/Cache\/qq-certification-fcc04e6170daf6b2031fd0fcd46b00b2869c20cf129f7f6044d1d4db871faf79.wxf",
	"SHA256":"c6965ce54cec5c7db6f804280798004d1ca67316d8ac3074dd704ff908afec15"
}

==> anc/evidence/factored-summary.json <==
{
	"Status":"ScalarRowPrefactorsVerified",
	"SourceFingerprint":"41518366765728461228138534301992911700360454831359570550626442297089530416207",
	"PrefactorReconstructionVerified":true,
	"SourceFile":"\/Users\/wanwu\/Documents\/Wolfram_Mathematica\/Gribov\/RGZWorkflow-0.3.0-dev.1\/Work-ColourCorrected\/Cache\/qq-scalar-factored-46e9c5ebef04781bc3be594a9d67deab287c3cd4ac438d38d2b2fdad86519e99\/factored.wxf",
	"Rows":8,
	"RowSummary":[
		{
			"ColorID":1,
			"SpinID":1,
			"CheckedCoefficients":15,
			"PrefactorReconstructionVerified":true
		},
		{
			"ColorID":2,
			"SpinID":1,
			"CheckedCoefficients":31,
			"PrefactorReconstructionVerified":true
		},
		{
			"ColorID":1,
			"SpinID":2,
			"CheckedCoefficients":19,
			"PrefactorReconstructionVerified":true
		},
		{
			"ColorID":2,
			"SpinID":2,
			"CheckedCoefficients":19,
			"PrefactorReconstructionVerified":true
		},
		{
			"ColorID":1,
			"SpinID":3,
			"CheckedCoefficients":13,
			"PrefactorReconstructionVerified":true
		},
		{
			"ColorID":2,
			"SpinID":3,
			"CheckedCoefficients":13,
			"PrefactorReconstructionVerified":true
		},
		{
			"ColorID":1,
			"SpinID":4,
			"CheckedCoefficients":15,
			"PrefactorReconstructionVerified":true
		},
		{
			"ColorID":2,
			"SpinID":4,
			"CheckedCoefficients":19,
			"PrefactorReconstructionVerified":true
		}
	]
}

==> anc/evidence/gauge-colour-check.json <==
{
  "schema": "RGZGaugeColourComparison/1",
  "date": "2026-11-25",
  "scope": "Ordinary on-shell QQ source/integrand-level colour comparison with symbolic alpha and regulator M",
  "mixed_graph_inventory": 975,
  "raw_mixed_graphs_with_alpha": 841,
  "prior_landau_changed_graphs_rechecked_without_gauge_substitution": 32,
  "prior_landau_changes_alpha_free": true,
  "native_auxiliary_projection_comparison": {
    "Compared": 128,
    "NonzeroDiagrams": 128,
    "AllLandauDifferencesZero": false,
    "WeightedDifferenceZero": false,
    "WeightedAlphaFree": true,
    "WeightedGaugeDifferenceZero": true,
    "Timeout": false
  },
  "nav_connections_reconstructed": 73,
  "nav_connections_with_alpha": 40,
  "all_nav_connections_unchanged": true,
  "fresh_feynarts_probe_comparison": {
    "Method": "Fresh FeynArts probe graphs with symbolic alpha and M; common dummy names in exact colour comparison.",
    "Rows": [
      {
        "Graph": 1,
        "HasAlpha": true,
        "HasSUNF": false,
        "ColourUnchanged": true
      },
      {
        "Graph": 2,
        "HasAlpha": true,
        "HasSUNF": false,
        "ColourUnchanged": true
      },
      {
        "Graph": 3,
        "HasAlpha": true,
        "HasSUNF": false,
        "ColourUnchanged": true
      },
      {
        "Graph": 4,
        "HasAlpha": true,
        "HasSUNF": false,
        "ColourUnchanged": true
      },
      {
        "Graph": 5,
        "HasAlpha": true,
        "HasSUNF": false,
        "ColourUnchanged": true
      }
    ],
    "AllPassed": true
  },
  "identity": "u^T [DeltaPi(alpha) - DeltaPi(0)] u = 0",
  "ordinary_source_level_gauge_difference_preserved": true,
  "finite_amplitude_unchanged": false,
  "full_corrected_amplitude_certified": false,
  "verification_flags_edited": false
}


==> anc/evidence/regression-report.json <==
{
  "source_sha256": "25590f945cdc375578dccc2aa6e07ce6daf05bf0e7ba7586da1313373e9fe6e9",
  "release": "1.1.2",
  "suite": "all",
  "date_utc": "20261126T150726",
  "tests": [
    {
      "suite": "environment",
      "script": "Tools/record_environment.wls",
      "exit_code": 0,
      "passed": true,
      "seconds": 3.871,
      "log": "record_environment.log"
    },
    {
      "suite": "core",
      "script": "Tests/RunTests.wls",
      "exit_code": 0,
      "passed": true,
      "seconds": 2.502,
      "log": "RunTests.log"
    },
    {
      "suite": "core",
      "script": "Tests/DiagnosticsCompatibility.wls",
      "exit_code": 0,
      "passed": true,
      "seconds": 2.017,
      "log": "DiagnosticsCompatibility.log"
    },
    {
      "suite": "core",
      "script": "Tests/DiagnosticsNotebook.wls",
      "exit_code": 0,
      "passed": true,
      "seconds": 1.955,
      "log": "DiagnosticsNotebook.log"
    },
    {
      "suite": "core",
      "script": "Tests/PaperResult.wls",
      "exit_code": 0,
      "passed": true,
      "seconds": 1.867,
      "log": "PaperResult.log"
    },
    {
      "suite": "core",
      "script": "Tests/EvidenceValidation.wls",
      "exit_code": 0,
      "passed": true,
      "seconds": 1.996,
      "log": "EvidenceValidation.log"
    },
    {
      "suite": "algebra",
      "script": "Tests/FPGhostConvention.wls",
      "exit_code": 0,
      "passed": true,
      "seconds": 3.913,
      "log": "FPGhostConvention.log"
    },
    {
      "suite": "algebra",
      "script": "Tests/QQShiftedPoles.wls",
      "exit_code": 0,
      "passed": true,
      "seconds": 6.304,
      "log": "QQShiftedPoles.log"
    },
    {
      "suite": "algebra",
      "script": "Tests/PreparationBoundaries.wls",
      "exit_code": 0,
      "passed": true,
      "seconds": 1.831,
      "log": "PreparationBoundaries.log"
    },
    {
      "suite": "algebra",
      "script": "Tests/AssemblyIdentitySafety.wls",
      "exit_code": 0,
      "passed": true,
      "seconds": 4.588,
      "log": "AssemblyIdentitySafety.log"
    },
    {
      "suite": "algebra",
      "script": "Tests/GhostBubbleExample.wls",
      "exit_code": 0,
      "passed": true,
      "seconds": 5.233,
      "log": "GhostBubbleExample.log"
    },
    {
      "suite": "algebra",
      "script": "Tests/MixedTadpoleExample.wls",
      "exit_code": 0,
      "passed": true,
      "seconds": 5.237,
      "log": "MixedTadpoleExample.log"
    },
    {
      "suite": "algebra",
      "script": "Tests/QuarkBubbleExample.wls",
      "exit_code": 0,
      "passed": true,
      "seconds": 5.462,
      "log": "QuarkBubbleExample.log"
    },
    {
      "suite": "algebra",
      "script": "Tests/PTEffectiveChargeExample.wls",
      "exit_code": 0,
      "passed": true,
      "seconds": 4.96,
      "log": "PTEffectiveChargeExample.log"
    },
    {
      "suite": "algebra",
      "script": "Tests/EvaluateGraphsSafety.wls",
      "exit_code": 0,
      "passed": true,
      "seconds": 4.813,
      "log": "EvaluateGraphsSafety.log"
    },
    {
      "suite": "algebra",
      "script": "Tests/MassRestorationSafety.wls",
      "exit_code": 0,
      "passed": true,
      "seconds": 3.736,
      "log": "MassRestorationSafety.log"
    },
    {
      "suite": "algebra",
      "script": "Tests/MainRoute.wls",
      "exit_code": 0,
      "passed": true,
      "seconds": 3.811,
      "log": "MainRoute.log"
    },
    {
      "suite": "algebra",
      "script": "Tests/WeightedAuditResume.wls",
      "exit_code": 0,
      "passed": true,
      "seconds": 2.284,
      "log": "WeightedAuditResume.log"
    },
    {
      "suite": "algebra",
      "script": "Tests/WeightedScalarIdentity.wls",
      "exit_code": 0,
      "passed": true,
      "seconds": 9.699,
      "log": "WeightedScalarIdentity.log"
    },
    {
      "suite": "algebra",
      "script": "Tests/MixedBackendSafety.wls",
      "exit_code": 0,
      "passed": true,
      "seconds": 6.194,
      "log": "MixedBackendSafety.log"
    },
    {
      "suite": "algebra",
      "script": "Tests/PTContinuationSafety.wls",
      "exit_code": 0,
      "passed": true,
      "seconds": 6.568,
      "log": "PTContinuationSafety.log"
    },
    {
      "suite": "algebra",
      "script": "Tests/GaugeCheckSafety.wls",
      "exit_code": 0,
      "passed": true,
      "seconds": 3.861,
      "log": "GaugeCheckSafety.log"
    },
    {
      "suite": "algebra",
      "script": "Tests/PTProvenanceSafety.wls",
      "exit_code": 0,
      "passed": true,
      "seconds": 11.108,
      "log": "PTProvenanceSafety.log"
    },
    {
      "suite": "algebra",
      "script": "Tests/FixedDenominatorSafety.wls",
      "exit_code": 0,
      "passed": true,
      "seconds": 3.907,
      "log": "FixedDenominatorSafety.log"
    },
    {
      "suite": "algebra",
      "script": "Tests/NAVPinchSafety.wls",
      "exit_code": 0,
      "passed": true,
      "seconds": 4.366,
      "log": "NAVPinchSafety.log"
    },
    {
      "suite": "algebra",
      "script": "Tests/AALoopSafety.wls",
      "exit_code": 0,
      "passed": true,
      "seconds": 5.106,
      "log": "AALoopSafety.log"
    },
    {
      "suite": "algebra",
      "script": "Tests/NAVMatrixSafety.wls",
      "exit_code": 0,
      "passed": true,
      "seconds": 4.333,
      "log": "NAVMatrixSafety.log"
    },
    {
      "suite": "algebra",
      "script": "Tests/QQScatteringSafety.wls",
      "exit_code": 0,
      "passed": true,
      "seconds": 5.387,
      "log": "QQScatteringSafety.log"
    },
    {
      "suite": "algebra",
      "script": "Tests/ScatteringCheckpointSafety.wls",
      "exit_code": 0,
      "passed": true,
      "seconds": 4.431,
      "log": "ScatteringCheckpointSafety.log"
    },
    {
      "suite": "algebra",
      "script": "Tests/SelfPreparationResume.wls",
      "exit_code": 0,
      "passed": true,
      "seconds": 4.16,
      "log": "SelfPreparationResume.log"
    },
    {
      "suite": "syntax",
      "script": "Tools/check_sources.wls",
      "exit_code": 0,
      "passed": true,
      "seconds": 1.159,
      "log": "check_sources.log"
    },
    {
      "suite": "notebooks",
      "script": "Tools/check_notebooks.wls",
      "exit_code": 0,
      "passed": true,
      "seconds": 1.849,
      "log": "check_notebooks.log"
    }
  ],
  "production_data_used": false,
  "full_amplitude_recomputed": false,
  "not_run": [],
  "source_unchanged": true,
  "passed": true
}


==> anc/evidence/release-package-update.json <==
{
  "doi": "10.5281/zenodo.24564596",
  "archive_sha256": "db8e0d84fdf503cd01486f2a91ac4c06d781867e9af58a0d3ba0662251da8d76",
  "changed_existing_files": [
    "RGZWorkflow-1.1.2/RELEASE_MANIFEST.json",
    "RGZWorkflow-1.1.2/Documentation/Calculation.md",
    "RGZWorkflow-1.1.2/CITATION.cff",
    "RGZWorkflow-1.1.2/Tests/README.md",
    "RGZWorkflow-1.1.2/Documentation/Release-1.1.2.md",
    "RGZWorkflow-1.1.2/Tools/README.md",
    "RGZWorkflow-1.1.2/README.md",
    "RGZWorkflow-1.1.2/Examples/README.md",
    "RGZWorkflow-1.1.2/Tools/run_tests.py",
    "RGZWorkflow-1.1.2/CHANGELOG.md",
    "RGZWorkflow-1.1.2/Documentation/Release-1.1.1.md"
  ],
  "removed_files": [
    "RGZWorkflow-1.1.2/Documentation/PTEffectiveCharge.md",
    "RGZWorkflow-1.1.2/Examples/PTEffectiveCharge.wls",
    "RGZWorkflow-1.1.2/Examples/RGZWorkflow \u2014 PT Ward Benchmark.nb",
    "RGZWorkflow-1.1.2/Tests/PTEffectiveChargeExample.wls",
    "RGZWorkflow-1.1.2/Tools/PTEffectiveCharge.wl"
  ],
  "added_files": []
}


==> anc/evidence/revision-binding.json <==
{
  "date": "2026-11-26",
  "corrected_work": "/Users/wanwu/Documents/Wolfram_Mathematica/Gribov/RGZWorkflow-0.3.0-dev.1/Work-ColourCorrected",
  "source_archive_sha256": "1800d26691f27f1b6b10f3d9f365d5e5e58bb241c33a1e3d61bbfcebc1ed1739",
  "upstream_fix": "1c5d2d88e9bd08738732486e45b97240ceca808c",
  "github_v112_ref_verified": false,
  "new_version_doi_verified": false,
  "historical_software_dois_not_reassigned": true
}


==> anc/historical/data/coefficient-blocks.txt <==

(* Color 1; spin 1. F = Prefactor * Sum[c[j] Function[j]]. *)
Prefactor = (gs^4*(-1 + Nc)*(1 + Nc))/(16*Nc^2*Pi^2*(s + t));
c[4] = s/t;
c[5] = -(s/t);
c[16] = -1/2*((-a + mu2)^2*(2*a - t)*(s^2 + t^2))/((a - b)^2*s*(s + t));
c[17] = ((-a + mu2)*(-b + mu2)*(a + b - t)*(s^2 + t^2))/((a - b)^2*s*(s + t));
c[18] = -1/2*((-b + mu2)^2*(2*b - t)*(s^2 + t^2))/((-a + b)^2*s*(s + t));
c[19] = -(((-a + mu2)*s*(-(b*s^2) + mu2*s^2 - 2*b*s*t + 2*mu2*s*t + 2*a*t^2 - t^3))/((a - b)*t^2*(s + t)));
c[20] = ((-b + mu2)*s*(-(a*s^2) + mu2*s^2 - 2*a*s*t + 2*mu2*s*t + 2*b*t^2 - t^3))/((a - b)*t^2*(s + t));
c[21] = (-2*(-a + mu2)*(-b + mu2)*s^3 - (-a + mu2)*s^2*(-3*b + 3*mu2 - t)*t + 2*(-a + mu2)*s*t^2*(a + t) + (-a + mu2)*t^3*(-2*a - b + mu2 + t))/(2*(a - b)*s*t^2);
c[22] = -1/2*(-2*(-a + mu2)*(-b + mu2)*s^3 - (-b + mu2)*s^2*(-3*a + 3*mu2 - t)*t + 2*(-b + mu2)*s*t^2*(b + t) + (-b + mu2)*t^3*(-a - 2*b + mu2 + t))/((a - b)*s*t^2);
c[25] = ((-a + mu2)^2*s*(2*a^2*s + 2*a*s^2 + 6*a^2*t + 4*a*s*t - s^2*t - 2*a*t^2 - 2*s*t^2))/(2*(a - b)^2*t*(s + t));
c[26] = (-((-a + mu2)*(-b + mu2)*s*t^2*(6*a*b - a*t - b*t)) + 2*(-a + mu2)*(-b + mu2)*s^2*t*(a^2 - 3*a*b + b^2 - a*t - b*t + t^2) + (-a + mu2)*(-b + mu2)*s^3*(a^2 - 2*a*b + b^2 - a*t - b*t + t^2))/((a - b)^2*t^2*(s + t));
c[27] = ((-b + mu2)^2*s*(2*b^2*s + 2*b*s^2 + 6*b^2*t + 4*b*s*t - s^2*t - 2*b*t^2 - 2*s*t^2))/(2*(-a + b)^2*t*(s + t));
c[28] = -1/4*((-a + mu2)^2*(4*a^2*s^2 - 4*a*s^3 + 4*a^2*s*t - 4*a*s^2*t + 2*s^3*t - 4*a^2*t^2 + 4*a*s*t^2 + 3*s^2*t^2 + 4*a*t^3 - t^4))/((a - b)^2*s*t);
c[29] = (-((-a + mu2)*(-b + mu2)*(a + b - t)^2*t^3) + 2*(-a + mu2)*(-b + mu2)*s*t^2*(2*a*b + a*t + b*t) + 2*(-a + mu2)*(-b + mu2)*s^3*(a^2 - 2*a*b + b^2 - a*t - b*t + t^2) + (-a + mu2)*(-b + mu2)*s^2*t*(3*a^2 - 2*a*b + 3*b^2 - 2*a*t - 2*b*t + 3*t^2))/(2*(a - b)^2*s*t^2);
c[30] = -1/4*((-b + mu2)^2*(4*b^2*s^2 - 4*b*s^3 + 4*b^2*s*t - 4*b*s^2*t + 2*s^3*t - 4*b^2*t^2 + 4*b*s*t^2 + 3*s^2*t^2 + 4*b*t^3 - t^4))/((-a + b)^2*s*t);

(* Color 2; spin 1. F = Prefactor * Sum[c[j] Function[j]]. *)
Prefactor = gs^4/(4*Pi^2);
c[0] = (-3*a^2*b^2*Nc^2*t^6*(s + t) + 6*a*b*mu2*Nc^2*t^5*(s + t)*(2*a*b + a*t + b*t) + 3*mu2^6*Nc^2*(s + t)*(146*a^2*b^2 + 5*t^4) - 6*mu2^5*Nc^2*(s + t)*(78*a^3*b^2 + 78*a^2*b^3 + 124*a^2*b^2*t - 12*a*b*t^3 + 5*a*t^4 + 5*b*t^4 + 2*t^5) + mu2^4*(s + t)*(-1152*a^3*b^3 + 30*a^4*b^2*Nc^2 - 672*a^3*b^3*Nc^2 + 30*a^2*b^4*Nc^2 + 1152*a^3*b^2*t + 1152*a^2*b^3*t + 2088*a^3*b^2*Nc^2*t + 2088*a^2*b^3*Nc^2*t - 1152*a^2*b^2*t^2 + 1280*a^2*b^2*Nc*t^2 - 1408*a^2*b^2*Nc^2*t^2 - 72*a^2*b*Nc^2*t^3 - 72*a*b^2*Nc^2*t^3 + 15*a^2*Nc^2*t^4 - 36*a*b*Nc^2*t^4 + 15*b^2*Nc^2*t^4 + 24*a*Nc^2*t^5 + 24*b*Nc^2*t^5 - 3*Nc^2*t^6) + 2*mu2^3*(s + t)*(576*a^4*b^3 + 576*a^3*b^4 + 570*a^4*b^3*Nc^2 + 570*a^3*b^4*Nc^2 - 576*a^4*b^2*t + 432*a^3*b^3*t - 576*a^2*b^4*t - 672*a^4*b^2*Nc^2*t + 84*a^3*b^3*Nc^2*t - 672*a^2*b^4*Nc^2*t - 1008*a^3*b^2*t^2 - 1008*a^2*b^3*t^2 - 1224*a^3*b^2*Nc^2*t^2 - 1224*a^2*b^3*Nc^2*t^2 + 1584*a^2*b^2*t^3 - 1280*a^2*b^2*Nc*t^3 + 2092*a^2*b^2*Nc^2*t^3 + 33*a^2*b*Nc^2*t^4 + 33*a*b^2*Nc^2*t^4 - 6*a^2*Nc^2*t^5 - 12*a*b*Nc^2*t^5 - 6*b^2*Nc^2*t^5 + 3*a*Nc^2*t^6 + 3*b*Nc^2*t^6) + mu2^2*(2286*a^4*b^4*Nc^2*s - 18*a^4*b^4*Nc^2*t - 1152*a^4*b^3*s*t - 1152*a^3*b^4*s*t - 5568*a^4*b^3*Nc^2*s*t - 5568*a^3*b^4*Nc^2*s*t - 1152*a^4*b^3*t^2 - 1152*a^3*b^4*t^2 - 960*a^4*b^3*Nc^2*t^2 - 960*a^3*b^4*Nc^2*t^2 + 1152*a^4*b^2*s*t^2 + 288*a^3*b^3*s*t^2 + 1152*a^2*b^4*s*t^2 + 3456*a^4*b^2*Nc^2*s*t^2 + 9072*a^3*b^3*Nc^2*s*t^2 + 3456*a^2*b^4*Nc^2*s*t^2 + 1152*a^4*b^2*t^3 + 288*a^3*b^3*t^3 + 1152*a^2*b^4*t^3 + 1152*a^4*b^2*Nc^2*t^3 - 144*a^3*b^3*Nc^2*t^3 + 1152*a^2*b^4*Nc^2*t^3 + 864*a^3*b^2*s*t^3 + 864*a^2*b^3*s*t^3 - 3312*a^3*b^2*Nc^2*s*t^3 - 3312*a^2*b^3*Nc^2*s*t^3 + 864*a^3*b^2*t^4 + 864*a^2*b^3*t^4 + 1296*a^3*b^2*Nc^2*t^4 + 1296*a^2*b^3*Nc^2*t^4 - 2016*a^2*b^2*s*t^4 + 1280*a^2*b^2*Nc*s*t^4 - 481*a^2*b^2*Nc^2*s*t^4 - 2016*a^2*b^2*t^5 + 1280*a^2*b^2*Nc*t^5 - 2785*a^2*b^2*Nc^2*t^5 - 3*a^2*Nc^2*s*t^6 - 12*a*b*Nc^2*s*t^6 - 3*b^2*Nc^2*s*t^6 - 3*a^2*Nc^2*t^7 - 12*a*b*Nc^2*t^7 - 3*b^2*Nc^2*t^7))/(2304*a^2*b^2*mu2^2*Nc*(a - t)^2*(b - t)^2*t*(s + t));
c[3] = (-((-a + mu2)*(-b + mu2)*(-a^2 - a*b - b^2 + 5*a*mu2 + 5*b*mu2)*Nc) + 2*(-(a^2*b) - a*b^2 + a^2*mu2 + 37*a*b*mu2 + b^2*mu2 - 36*a*mu2^2 - 36*b*mu2^2 + 11*mu2^3)*Nc*t + (a*b - a*mu2 - b*mu2 + 97*mu2^2)*Nc*t^2 - 48*mu2*Nc*t^3)/(768*(a - t)^2*t*(-b + t)^2);
c[4] = -(s/(Nc*t*(s + t)));
c[6] = (384*a^2*b^2*mu2^2*(-2*a - 2*b + 2*mu2 - 3*t)*(a - t)*(b - t)*(mu2 - t) - 512*a^2*b^2*mu2^2*Nc*(mu2 - t)^2*t^2 - Nc^2*(mu2 - t)*t^2*(-16*a^2*b^2*mu2^3 + 40*a^2*b^2*mu2^2*t - 24*a^2*b*mu2^3*t - 24*a*b^2*mu2^3*t + 24*a*b*mu2^4*t - 3*a^2*b^2*mu2*t^2 - 2*a^2*b*mu2^2*t^2 - 2*a*b^2*mu2^2*t^2 + 5*a^2*mu2^3*t^2 + 12*a*b*mu2^3*t^2 + 5*b^2*mu2^3*t^2 - 10*a*mu2^4*t^2 - 10*b*mu2^4*t^2 + 5*mu2^5*t^2 + a^2*b^2*t^3 - 2*a^2*b*mu2*t^3 - 2*a*b^2*mu2*t^3 + a^2*mu2^2*t^3 + 4*a*b*mu2^2*t^3 + b^2*mu2^2*t^3 - 2*a*mu2^3*t^3 - 2*b*mu2^3*t^3 + mu2^4*t^3))/(1536*a^2*b^2*mu2^2*Nc*(a - t)^2*(b - t)^2*t);
c[5] = -1/2*((-2 + Nc^2)*s)/(Nc*t*(s + t));
c[1] = (-192*(-a + mu2)*(a - t)*(b - t)*(mu2 - t)*(2*a + 3*t) + Nc^2*(-2*a^3*b^2 - 8*a^2*b^3 + a*b^4 - 364*a^3*b*mu2 + 31*a^2*b^2*mu2 + 10*a*b^3*mu2 - b^4*mu2 - 18*a^3*mu2^2 + 194*a^2*b*mu2^2 - 35*a*b^2*mu2^2 - 2*b^3*mu2^2 + 167*a^2*mu2^3 + 180*a*b*mu2^3 + 6*b^2*mu2^3 - 156*a*mu2^4 - 10*b*mu2^4 + 7*mu2^5 + 320*a^3*b*t + 13*a^2*b^2*t - 2*a*b^3*t + 448*a^3*mu2*t - 250*a^2*b*mu2*t - 18*a*b^2*mu2*t + 2*b^3*mu2*t - 963*a^2*mu2^2*t - 262*a*b*mu2^2*t + 5*b^2*mu2^2*t + 714*a*mu2^3*t + 144*b*mu2^3*t - 151*mu2^4*t - 384*a^3*t^2 + 88*a^2*b*t^2 + a*b^2*t^2 + 1160*a^2*mu2*t^2 + 750*a*b*mu2*t^2 - b^2*mu2*t^2 - 1039*a*mu2^2*t^2 - 742*b*mu2^2*t^2 + 167*mu2^3*t^2 - 432*a^2*t^3 - 640*a*b*t^3 - 80*a*mu2*t^3 + 592*b*mu2*t^3 + 560*mu2^2*t^3 + 576*a*t^4 - 576*mu2*t^4))/(768*(a - b)*Nc*(a - t)^2*(b - t)^2*t);
c[2] = (192*(-b + mu2)*(a - t)*(b - t)*(mu2 - t)*(2*b + 3*t) + Nc^2*(-(a^4*b) + 8*a^3*b^2 + 2*a^2*b^3 + a^4*mu2 - 10*a^3*b*mu2 - 31*a^2*b^2*mu2 + 364*a*b^3*mu2 + 2*a^3*mu2^2 + 35*a^2*b*mu2^2 - 194*a*b^2*mu2^2 + 18*b^3*mu2^2 - 6*a^2*mu2^3 - 180*a*b*mu2^3 - 167*b^2*mu2^3 + 10*a*mu2^4 + 156*b*mu2^4 - 7*mu2^5 + 2*a^3*b*t - 13*a^2*b^2*t - 320*a*b^3*t - 2*a^3*mu2*t + 18*a^2*b*mu2*t + 250*a*b^2*mu2*t - 448*b^3*mu2*t - 5*a^2*mu2^2*t + 262*a*b*mu2^2*t + 963*b^2*mu2^2*t - 144*a*mu2^3*t - 714*b*mu2^3*t + 151*mu2^4*t - a^2*b*t^2 - 88*a*b^2*t^2 + 384*b^3*t^2 + a^2*mu2*t^2 - 750*a*b*mu2*t^2 - 1160*b^2*mu2*t^2 + 742*a*mu2^2*t^2 + 1039*b*mu2^2*t^2 - 167*mu2^3*t^2 + 640*a*b*t^3 + 432*b^2*t^3 - 592*a*mu2*t^3 + 80*b*mu2*t^3 - 560*mu2^2*t^3 - 576*b*t^4 + 576*mu2*t^4))/(768*(a - b)*Nc*(a - t)^2*(b - t)^2*t);
c[9] = -1/768*((-a + mu2)*(-b + mu2)*Nc*(mu2 - t)^2*(7*mu2^4 - 71*mu2^3*t + 5*mu2*t^3 - t^4))/(a*b*mu2^2*(a - t)^2*(b - t)^2*t);
c[7] = ((-a + mu2)*(-b + mu2)^2*Nc*(-a^4 - 3*a^3*mu2 + 3*a^2*mu2^2 + a^3*t + 4*a^2*mu2*t + 76*a*mu2^2*t + 3*a*mu2*t^2 + 5*mu2^2*t^2 + a*t^3 - 4*mu2*t^3 - t^4))/(768*a^2*(a - b)*b*mu2*(b - t)^2*t);
c[8] = -1/768*((-a + mu2)^2*(-b + mu2)*Nc*(-b^4 - 3*b^3*mu2 + 3*b^2*mu2^2 + b^3*t + 4*b^2*mu2*t + 76*b*mu2^2*t + 3*b*mu2*t^2 + 5*mu2^2*t^2 + b*t^3 - 4*mu2*t^3 - t^4))/(a*(a - b)*b^2*mu2*(a - t)^2*t);
c[15] = (Nc*(mu2 - t)^2*(4*mu2 - t)*(108*mu2^2 - 4*mu2*t + t^2))/(1536*mu2^2*(-a + t)^2*(-b + t)^2);
c[13] = -1/768*((-b + mu2)*Nc*(a^2 - 2*a*mu2 + mu2^2 - 2*a*t - 2*mu2*t + t^2)*(-a^4 + 5*a^3*mu2 - 71*a*mu2^3 + 7*mu2^4 + a^3*t - 69*a^2*mu2*t + 263*a*mu2^2*t - 71*mu2^3*t - 69*a*mu2*t^2 + a*t^3 + 5*mu2*t^3 - t^4))/(a*(a - b)*mu2*(a - t)^2*(b - t)^2*t);
c[14] = ((-a + mu2)*Nc*(b^2 - 2*b*mu2 + mu2^2 - 2*b*t - 2*mu2*t + t^2)*(-b^4 + 5*b^3*mu2 - 71*b*mu2^3 + 7*mu2^4 + b^3*t - 69*b^2*mu2*t + 263*b*mu2^2*t - 71*mu2^3*t - 69*b*mu2*t^2 + b*t^3 + 5*mu2*t^3 - t^4))/(768*(a - b)*b*mu2*(a - t)^2*(b - t)^2*t);
c[10] = ((-b + mu2)^2*Nc*(mu2 - t)*t^4*(5*mu2 + t)*(s + t) - 768*a^6*Nc*(b - t)*(b*s + mu2*s + mu2*t - 2*s*t - t^2) + 2*a*(-b + mu2)*Nc*t^3*(s + t)*(-78*b*mu2^2 + 66*mu2^3 + 5*b*mu2*t + 11*mu2^2*t - 7*b*t^2 + 3*mu2*t^2) + 64*a^5*Nc*(27*b^2*mu2*s + 21*b*mu2^2*s + 3*b^2*mu2*t + 21*b*mu2^2*t + 20*b^2*s*t - 68*b*mu2*s*t - 33*mu2^2*s*t - 4*b^2*t^2 - 20*b*mu2*t^2 - 33*mu2^2*t^2 - 47*b*s*t^2 + 65*mu2*s*t^2 + b*t^3 + 41*mu2*t^3 + 15*s*t^3 - 9*t^4) - 16*a^3*Nc*t*(-117*b^2*mu2^2*s + 36*b*mu2^3*s + 21*mu2^4*s - 21*b^2*mu2^2*t + 36*b*mu2^3*t + 21*mu2^4*t - 84*b^2*mu2*s*t + 181*b*mu2^2*s*t - 103*mu2^3*s*t + 12*b^2*mu2*t^2 - 11*b*mu2^2*t^2 - 103*mu2^3*t^2 - 3*b^2*s*t^2 + 193*b*mu2*s*t^2 + 2*mu2^2*s*t^2 - 3*b^2*t^3 + b*mu2*t^3 + 98*mu2^2*t^3 - 2*b*s*t^3 - 124*mu2*s*t^3 - 2*b*t^4 - 28*mu2*t^4) - 4*a^2*Nc*t^2*(251*b^2*mu2^2*s - 130*b*mu2^3*s + 131*mu2^4*s + 59*b^2*mu2^2*t - 130*b*mu2^3*t + 131*mu2^4*t + 23*b^2*mu2*s*t - 420*b*mu2^2*s*t - 107*mu2^3*s*t + 23*b^2*mu2*t^2 - 36*b*mu2^2*t^2 - 107*mu2^3*t^2 + 10*b^2*s*t^2 - 20*b*mu2*s*t^2 + 262*mu2^2*s*t^2 + 10*b^2*t^3 - 20*b*mu2*t^3 + 70*mu2^2*t^3 + 2*b*s*t^3 - 2*mu2*s*t^3 + 2*b*t^4 - 2*mu2*t^4) - 16*a^4*Nc*(60*b^2*mu2^2*s + 36*b*mu2^3*s + 12*b^2*mu2^2*t + 36*b*mu2^3*t + 194*b^2*mu2*s*t - 158*b*mu2^2*s*t - 108*mu2^3*s*t + 2*b^2*mu2*t^2 - 62*b*mu2^2*t^2 - 108*mu2^3*t^2 + 29*b^2*s*t^2 - 352*b*mu2*s*t^2 + 242*mu2^2*s*t^2 - 19*b^2*t^3 + 32*b*mu2*t^3 + 194*mu2^2*t^3 - 92*b*s*t^3 + 86*mu2*s*t^3 + 4*b*t^4 - 106*mu2*t^4 + 63*s*t^4 + 15*t^5))/(1536*a^2*(a - b)^2*(a - t)^2*(b - t)^2*t*(s + t));
c[11] = (-((-a + mu2)*(-b + mu2)*(-a^6 + 10*a^5*b - 15*a^4*b^2 - 756*a^3*b^3 - 15*a^2*b^4 + 10*a*b^5 - b^6 - 3*a^5*mu2 - 15*a^4*b*mu2 - 270*a^3*b^2*mu2 - 270*a^2*b^3*mu2 - 15*a*b^4*mu2 - 3*b^5*mu2 + 3*a^4*mu2^2 + 72*a^3*b*mu2^2 - 150*a^2*b^2*mu2^2 + 72*a*b^3*mu2^2 + 3*b^4*mu2^2)*Nc*s) - (-a + mu2)*(-b + mu2)*Nc*(-a^6 + 10*a^5*b - 15*a^4*b^2 + 12*a^3*b^3 - 15*a^2*b^4 + 10*a*b^5 - b^6 - 3*a^5*mu2 - 15*a^4*b*mu2 - 270*a^3*b^2*mu2 - 270*a^2*b^3*mu2 - 15*a*b^4*mu2 - 3*b^5*mu2 + 3*a^4*mu2^2 + 72*a^3*b*mu2^2 - 150*a^2*b^2*mu2^2 + 72*a*b^3*mu2^2 + 3*b^4*mu2^2 + 3*a^5*s - 25*a^4*b*s + 1814*a^3*b^2*s + 1814*a^2*b^3*s - 25*a*b^4*s + 3*b^5*s + 10*a^4*mu2*s + 172*a^3*b*mu2*s + 116*a^2*b^2*mu2*s + 172*a*b^3*mu2*s + 10*b^4*mu2*s + 70*a^3*mu2^2*s - 238*a^2*b*mu2^2*s - 238*a*b^2*mu2^2*s + 70*b^3*mu2^2*s)*t - (-a + mu2)*(-b + mu2)*Nc*(3*a^5 - 25*a^4*b + 278*a^3*b^2 + 278*a^2*b^3 - 25*a*b^4 + 3*b^5 + 10*a^4*mu2 + 172*a^3*b*mu2 + 116*a^2*b^2*mu2 + 172*a*b^3*mu2 + 10*b^4*mu2 + 70*a^3*mu2^2 - 238*a^2*b*mu2^2 - 238*a*b^2*mu2^2 + 70*b^3*mu2^2 - 3*a^4*s - 984*a^3*b*s - 3034*a^2*b^2*s - 984*a*b^3*s - 3*b^4*s - 8*a^3*mu2*s + 568*a^2*b*mu2*s + 568*a*b^2*mu2*s - 8*b^3*mu2*s - 144*a^2*mu2^2*s - 236*a*b*mu2^2*s - 144*b^2*mu2^2*s)*t^2 + (-a + mu2)*(-b + mu2)*Nc*(3*a^4 + 216*a^3*b - 38*a^2*b^2 + 216*a*b^3 + 3*b^4 + 8*a^3*mu2 - 568*a^2*b*mu2 - 568*a*b^2*mu2 + 8*b^3*mu2 + 144*a^2*mu2^2 + 236*a*b*mu2^2 + 144*b^2*mu2^2 - 2*a^3*s - 1238*a^2*b*s - 1238*a*b^2*s - 2*b^3*s + 6*a^2*mu2*s - 416*a*b*mu2*s + 6*b^2*mu2*s - 66*a*mu2^2*s - 66*b*mu2^2*s)*t^3 - (-a + mu2)*(-b + mu2)*Nc*(2*a^3 - 298*a^2*b - 298*a*b^2 + 2*b^3 - 6*a^2*mu2 + 416*a*b*mu2 - 6*b^2*mu2 + 66*a*mu2^2 + 66*b*mu2^2 - 3*a^2*s - 1010*a*b*s - 3*b^2*s + 11*a*mu2*s + 11*b*mu2*s + 5*mu2^2*s)*t^4 - (-a + mu2)*(-b + mu2)*Nc*(-3*a^2 - 242*a*b - 3*b^2 + 11*a*mu2 + 11*b*mu2 + 5*mu2^2 + 3*a*s + 3*b*s - 4*mu2*s)*t^5 + (-a + mu2)*(-b + mu2)*Nc*(-3*a - 3*b + 4*mu2 + s)*t^6 + (-a + mu2)*(-b + mu2)*Nc*t^7)/(768*a*(a - b)^2*b*(a - t)^2*(b - t)^2*t*(s + t));
c[12] = ((-a + mu2)^2*Nc*(mu2 - t)*t^4*(5*mu2 + t)*(s + t) - 768*b^6*Nc*(a - t)*(a*s + mu2*s + mu2*t - 2*s*t - t^2) + 2*b*(-a + mu2)*Nc*t^3*(s + t)*(-78*a*mu2^2 + 66*mu2^3 + 5*a*mu2*t + 11*mu2^2*t - 7*a*t^2 + 3*mu2*t^2) + 64*b^5*Nc*(27*a^2*mu2*s + 21*a*mu2^2*s + 3*a^2*mu2*t + 21*a*mu2^2*t + 20*a^2*s*t - 68*a*mu2*s*t - 33*mu2^2*s*t - 4*a^2*t^2 - 20*a*mu2*t^2 - 33*mu2^2*t^2 - 47*a*s*t^2 + 65*mu2*s*t^2 + a*t^3 + 41*mu2*t^3 + 15*s*t^3 - 9*t^4) - 16*b^3*Nc*t*(-117*a^2*mu2^2*s + 36*a*mu2^3*s + 21*mu2^4*s - 21*a^2*mu2^2*t + 36*a*mu2^3*t + 21*mu2^4*t - 84*a^2*mu2*s*t + 181*a*mu2^2*s*t - 103*mu2^3*s*t + 12*a^2*mu2*t^2 - 11*a*mu2^2*t^2 - 103*mu2^3*t^2 - 3*a^2*s*t^2 + 193*a*mu2*s*t^2 + 2*mu2^2*s*t^2 - 3*a^2*t^3 + a*mu2*t^3 + 98*mu2^2*t^3 - 2*a*s*t^3 - 124*mu2*s*t^3 - 2*a*t^4 - 28*mu2*t^4) - 4*b^2*Nc*t^2*(251*a^2*mu2^2*s - 130*a*mu2^3*s + 131*mu2^4*s + 59*a^2*mu2^2*t - 130*a*mu2^3*t + 131*mu2^4*t + 23*a^2*mu2*s*t - 420*a*mu2^2*s*t - 107*mu2^3*s*t + 23*a^2*mu2*t^2 - 36*a*mu2^2*t^2 - 107*mu2^3*t^2 + 10*a^2*s*t^2 - 20*a*mu2*s*t^2 + 262*mu2^2*s*t^2 + 10*a^2*t^3 - 20*a*mu2*t^3 + 70*mu2^2*t^3 + 2*a*s*t^3 - 2*mu2*s*t^3 + 2*a*t^4 - 2*mu2*t^4) - 16*b^4*Nc*(60*a^2*mu2^2*s + 36*a*mu2^3*s + 12*a^2*mu2^2*t + 36*a*mu2^3*t + 194*a^2*mu2*s*t - 158*a*mu2^2*s*t - 108*mu2^3*s*t + 2*a^2*mu2*t^2 - 62*a*mu2^2*t^2 - 108*mu2^3*t^2 + 29*a^2*s*t^2 - 352*a*mu2*s*t^2 + 242*mu2^2*s*t^2 - 19*a^2*t^3 + 32*a*mu2*t^3 + 194*mu2^2*t^3 - 92*a*s*t^3 + 86*mu2*s*t^3 + 4*a*t^4 - 106*mu2*t^4 + 63*s*t^4 + 15*t^5))/(1536*(a - b)^2*b^2*(a - t)^2*(b - t)^2*t*(s + t));
c[16] = (4*(-a + mu2)^2*(a - t)*(2*a - t)*(b - t)*t*(s^2 + t^2) + (-a + mu2)*Nc^2*(s + t)^2*(-8*a^3*b*s - 4*a^3*mu2*s + 9*a^2*b*mu2*s + 3*a^2*mu2^2*s + 4*a^3*b*t - 4*a^2*b*mu2*t + 12*a^3*s*t + 9*a^2*b*s*t - 17*a^2*mu2*s*t - 10*a*b*mu2*s*t + 6*a*mu2^2*s*t - 4*a^3*t^2 - 6*a^2*b*t^2 + 4*a^2*mu2*t^2 + 6*a*b*mu2*t^2 - 4*a^2*s*t^2 - 4*a*b*s*t^2 + 4*a*mu2*s*t^2 + 4*b*mu2*s*t^2 + 6*a^2*t^3 + 2*a*b*t^3 - 6*a*mu2*t^3 - 2*b*mu2*t^3 + 4*a*s*t^3 - 4*mu2*s*t^3 - 2*a*t^4 + 2*mu2*t^4))/(8*(a - b)^2*Nc*s*(a - t)*(b - t)*t*(s + t)^2);
c[17] = (-4*(-a + mu2)*(-b + mu2)*(a - t)*(b - t)*(a + b - t)*t*(s^2 + t^2) - (-a + mu2)*(-b + mu2)*Nc^2*(s + t)^2*(4*a^2*b*s + 4*a*b^2*s + 3*a*b*mu2*s - 2*a^2*b*t - 2*a*b^2*t - 4*a^2*s*t - 13*a*b*s*t - 4*b^2*s*t + 3*a*mu2*s*t + 3*b*mu2*s*t + 2*a^2*t^2 + 6*a*b*t^2 + 2*b^2*t^2 + 4*a*s*t^2 + 4*b*s*t^2 - 4*a*t^3 - 4*b*t^3 - 4*s*t^3 + 2*t^4))/(4*(a - b)^2*Nc*s*(a - t)*(b - t)*t*(s + t)^2);
c[18] = (4*(-b + mu2)^2*(a - t)*(b - t)*(2*b - t)*t*(s^2 + t^2) + (-b + mu2)*Nc^2*(s + t)^2*(-8*a*b^3*s + 9*a*b^2*mu2*s - 4*b^3*mu2*s + 3*b^2*mu2^2*s + 4*a*b^3*t - 4*a*b^2*mu2*t + 9*a*b^2*s*t + 12*b^3*s*t - 10*a*b*mu2*s*t - 17*b^2*mu2*s*t + 6*b*mu2^2*s*t - 6*a*b^2*t^2 - 4*b^3*t^2 + 6*a*b*mu2*t^2 + 4*b^2*mu2*t^2 - 4*a*b*s*t^2 - 4*b^2*s*t^2 + 4*a*mu2*s*t^2 + 4*b*mu2*s*t^2 + 2*a*b*t^3 + 6*b^2*t^3 - 2*a*mu2*t^3 - 6*b*mu2*t^3 + 4*b*s*t^3 - 4*mu2*s*t^3 - 2*b*t^4 + 2*mu2*t^4))/(8*(a - b)^2*Nc*s*(a - t)*(b - t)*t*(s + t)^2);
c[19] = ((-a + mu2)*s*(-(b*s^2) + mu2*s^2 - 2*b*s*t + 2*mu2*s*t + 2*a*t^2 - t^3))/((a - b)*Nc*t^2*(s + t)^2);
c[20] = ((-b + mu2)*s*(-(a*s^2) + mu2*s^2 - 2*a*s*t + 2*mu2*s*t + 2*b*t^2 - t^3))/((-a + b)*Nc*t^2*(s + t)^2);
c[21] = -1/4*((-a + mu2)*(-2 + Nc^2)*(-2*b*s^3 + 2*mu2*s^3 - 3*b*s^2*t + 3*mu2*s^2*t - 2*a*s*t^2 - s^2*t^2 + 2*a*t^3 + b*t^3 - mu2*t^3 - 2*s*t^3 - t^4))/((a - b)*Nc*s*t^2*(s + t));
c[22] = -1/4*((-b + mu2)*(-2 + Nc^2)*(-2*a*s^3 + 2*mu2*s^3 - 3*a*s^2*t + 3*mu2*s^2*t - 2*b*s*t^2 - s^2*t^2 + a*t^3 + 2*b*t^3 - mu2*t^3 - 2*s*t^3 - t^4))/((-a + b)*Nc*s*t^2*(s + t));
c[23] = -1/2*((-a + mu2)*(mu2 - t)*(a + t)^2)/((a - b)*Nc*(a - t)*(b - t)*t);
c[24] = -1/2*((-b + mu2)*(mu2 - t)*(b + t)^2)/((-a + b)*Nc*(a - t)*(b - t)*t);
c[25] = -1/2*((-a + mu2)^2*s*(2*a^2*s + 2*a*s^2 + 6*a^2*t + 4*a*s*t - s^2*t - 2*a*t^2 - 2*s*t^2))/((a - b)^2*Nc*t*(s + t)^2);
c[26] = ((-a + mu2)*(-b + mu2)*s*t^2*(6*a*b - a*t - b*t) - 2*(-a + mu2)*(-b + mu2)*s^2*t*(a^2 - 3*a*b + b^2 - a*t - b*t + t^2) - (-a + mu2)*(-b + mu2)*s^3*(a^2 - 2*a*b + b^2 - a*t - b*t + t^2))/((a - b)^2*Nc*t^2*(s + t)^2);
c[27] = -1/2*((-b + mu2)^2*s*(2*b^2*s + 2*b*s^2 + 6*b^2*t + 4*b*s*t - s^2*t - 2*b*t^2 - 2*s*t^2))/((-a + b)^2*Nc*t*(s + t)^2);
c[28] = -1/8*((-a + mu2)^2*(-2 + Nc^2)*(4*a^2*s^2 - 4*a*s^3 + 4*a^2*s*t - 4*a*s^2*t + 2*s^3*t - 4*a^2*t^2 + 4*a*s*t^2 + 3*s^2*t^2 + 4*a*t^3 - t^4))/((a - b)^2*Nc*s*t*(s + t));
c[29] = (-((-a + mu2)*(-b + mu2)*(-2 + Nc^2)*(a + b - t)^2*t^3) + 2*(-a + mu2)*(-b + mu2)*(-2 + Nc^2)*s*t^2*(2*a*b + a*t + b*t) + 2*(-a + mu2)*(-b + mu2)*(-2 + Nc^2)*s^3*(a^2 - 2*a*b + b^2 - a*t - b*t + t^2) + (-a + mu2)*(-b + mu2)*(-2 + Nc^2)*s^2*t*(3*a^2 - 2*a*b + 3*b^2 - 2*a*t - 2*b*t + 3*t^2))/(4*(a - b)^2*Nc*s*t^2*(s + t));
c[30] = -1/8*((-b + mu2)^2*(-2 + Nc^2)*(4*b^2*s^2 - 4*b*s^3 + 4*b^2*s*t - 4*b*s^2*t + 2*s^3*t - 4*b^2*t^2 + 4*b*s*t^2 + 3*s^2*t^2 + 4*b*t^3 - t^4))/((-a + b)^2*Nc*s*t*(s + t));

(* Color 1; spin 2. F = Prefactor * Sum[c[j] Function[j]]. *)
Prefactor = (gs^4*(-1 + Nc)*(1 + Nc))/(8*Nc^2*Pi^2*(s + t));
c[0] = -s^(-1);
c[4] = -t^(-1);
c[5] = (2*s + t)/(2*s*t);
c[10] = (-a + mu2)^2/(2*(a - b)^2*s);
c[11] = -(((-a + mu2)*(-b + mu2))/((a - b)^2*s));
c[12] = (-b + mu2)^2/(2*(-a + b)^2*s);
c[16] = ((-a + mu2)^2*(2*a*s^2 - 3*s^2*t + 2*a*t^2 - 2*s*t^2 - t^3))/(2*(a - b)^2*s^2*(s + t));
c[17] = -(((-a + mu2)*(-b + mu2)*(a*s^2 + b*s^2 - 3*s^2*t + a*t^2 + b*t^2 - 2*s*t^2 - t^3))/((a - b)^2*s^2*(s + t)));
c[18] = ((-b + mu2)^2*(2*b*s^2 - 3*s^2*t + 2*b*t^2 - 2*s*t^2 - t^3))/(2*(-a + b)^2*s^2*(s + t));
c[19] = ((-a + mu2)*(-(b*s^2) + mu2*s^2 - 2*b*s*t + 2*mu2*s*t + 2*a*t^2 + s*t^2))/((a - b)*t^2*(s + t));
c[20] = ((-b + mu2)*(-(a*s^2) + mu2*s^2 - 2*a*s*t + 2*mu2*s*t + 2*b*t^2 + s*t^2))/((-a + b)*t^2*(s + t));
c[21] = (2*(-a + mu2)*(-b + mu2)*s^3 + (-a + mu2)*s^2*(-3*b + 3*mu2 - t)*t - 2*(-a + mu2)*s*t^3 - (-a + mu2)*t^3*(-2*a - b + mu2 + t))/(2*(a - b)*s^2*t^2);
c[22] = -1/2*(2*(-a + mu2)*(-b + mu2)*s^3 + (-b + mu2)*s^2*(-3*a + 3*mu2 - t)*t - 2*(-b + mu2)*s*t^3 - (-b + mu2)*t^3*(-a - 2*b + mu2 + t))/((a - b)*s^2*t^2);
c[25] = -1/2*((-a + mu2)^2*(2*a^2*s + 2*a*s^2 + 6*a^2*t + 6*a*s*t - s*t^2))/((a - b)^2*t*(s + t));
c[26] = (6*a*b*(-a + mu2)*(-b + mu2)*t^2 - (-a + mu2)*(-b + mu2)*s^2*(a^2 - 2*a*b + b^2 - a*t - b*t) - (-a + mu2)*(-b + mu2)*s*t*(2*a^2 - 6*a*b + 2*b^2 - 3*a*t - 3*b*t + t^2))/((a - b)^2*t^2*(s + t));
c[27] = -1/2*((-b + mu2)^2*(2*b^2*s + 2*b*s^2 + 6*b^2*t + 6*b*s*t - s*t^2))/((-a + b)^2*t*(s + t));
c[28] = ((-a + mu2)^2*(4*a^2*s^2 - 4*a*s^3 + 2*a^2*s*t - 4*a*s^2*t - 4*a^2*t^2 + 4*a*s*t^2 - s^2*t^2 + 4*a*t^3 - 2*s*t^3 - t^4))/(4*(a - b)^2*s^2*t);
c[29] = ((-a + mu2)*(-b + mu2)*(a + b - t)^2*t^3 - 2*(-a + mu2)*(-b + mu2)*s^3*(a^2 - 2*a*b + b^2 - a*t - b*t) - (-a + mu2)*(-b + mu2)*s^2*t*(3*a^2 - 2*a*b + 3*b^2 - 2*a*t - 2*b*t - t^2) - 2*(-a + mu2)*(-b + mu2)*s*t^2*(a*b + a*t + b*t - t^2))/(2*(a - b)^2*s^2*t^2);
c[30] = ((-b + mu2)^2*(4*b^2*s^2 - 4*b*s^3 + 2*b^2*s*t - 4*b*s^2*t - 4*b^2*t^2 + 4*b*s*t^2 - s^2*t^2 + 4*b*t^3 - 2*s*t^3 - t^4))/(4*(-a + b)^2*s^2*t);

(* Color 2; spin 2. F = Prefactor * Sum[c[j] Function[j]]. *)
Prefactor = gs^4/(2*Nc*Pi^2*t*(s + t));
c[0] = -1/2*(2*Nc^2*s - 2*t + Nc^2*t)/s;
c[4] = 1;
c[5] = ((-2 + Nc^2)*(2*s + t))/(4*s);
c[10] = ((-a + mu2)^2*(2*Nc^2*s - 2*t + Nc^2*t))/(4*(a - b)^2*s);
c[11] = -1/2*((-a + mu2)*(-b + mu2)*(2*Nc^2*s - 2*t + Nc^2*t))/((a - b)^2*s);
c[12] = ((-b + mu2)^2*(2*Nc^2*s - 2*t + Nc^2*t))/(4*(-a + b)^2*s);
c[16] = (-((-a + mu2)^2*Nc^2*(s + t)^2*(4*a*s - 2*a*t + t^2)) - 2*(-a + mu2)^2*t*(2*a*s^2 - 3*s^2*t + 2*a*t^2 - 2*s*t^2 - t^3))/(4*(a - b)^2*s^2*(s + t));
c[17] = ((-a + mu2)*(-b + mu2)*Nc^2*(s + t)^2*(2*a*s + 2*b*s - a*t - b*t + t^2) + 2*(-a + mu2)*(-b + mu2)*t*(a*s^2 + b*s^2 - 3*s^2*t + a*t^2 + b*t^2 - 2*s*t^2 - t^3))/(2*(a - b)^2*s^2*(s + t));
c[18] = (-((-b + mu2)^2*Nc^2*(s + t)^2*(4*b*s - 2*b*t + t^2)) - 2*(-b + mu2)^2*t*(2*b*s^2 - 3*s^2*t + 2*b*t^2 - 2*s*t^2 - t^3))/(4*(a - b)^2*s^2*(s + t));
c[19] = -(((-a + mu2)*(-(b*s^2) + mu2*s^2 - 2*b*s*t + 2*mu2*s*t + 2*a*t^2 + s*t^2))/((a - b)*t*(s + t)));
c[20] = ((-b + mu2)*(-(a*s^2) + mu2*s^2 - 2*a*s*t + 2*mu2*s*t + 2*b*t^2 + s*t^2))/((a - b)*t*(s + t));
c[21] = ((-a + mu2)*(-2 + Nc^2)*(-2*b*s^3 + 2*mu2*s^3 - 3*b*s^2*t + 3*mu2*s^2*t - s^2*t^2 + 2*a*t^3 + b*t^3 - mu2*t^3 - 2*s*t^3 - t^4))/(4*(a - b)*s^2*t);
c[22] = ((-b + mu2)*(-2 + Nc^2)*(-2*a*s^3 + 2*mu2*s^3 - 3*a*s^2*t + 3*mu2*s^2*t - s^2*t^2 + a*t^3 + 2*b*t^3 - mu2*t^3 - 2*s*t^3 - t^4))/(4*(-a + b)*s^2*t);
c[25] = ((-a + mu2)^2*(2*a^2*s + 2*a*s^2 + 6*a^2*t + 6*a*s*t - s*t^2))/(2*(a - b)^2*(s + t));
c[26] = (-6*a*b*(-a + mu2)*(-b + mu2)*t^2 + (-a + mu2)*(-b + mu2)*s^2*(a^2 - 2*a*b + b^2 - a*t - b*t) + (-a + mu2)*(-b + mu2)*s*t*(2*a^2 - 6*a*b + 2*b^2 - 3*a*t - 3*b*t + t^2))/((a - b)^2*t*(s + t));
c[27] = ((-b + mu2)^2*(2*b^2*s + 2*b*s^2 + 6*b^2*t + 6*b*s*t - s*t^2))/(2*(-a + b)^2*(s + t));
c[28] = ((-a + mu2)^2*(-2 + Nc^2)*(4*a^2*s^2 - 4*a*s^3 + 2*a^2*s*t - 4*a*s^2*t - 4*a^2*t^2 + 4*a*s*t^2 - s^2*t^2 + 4*a*t^3 - 2*s*t^3 - t^4))/(8*(a - b)^2*s^2);
c[29] = ((-a + mu2)*(-b + mu2)*(-2 + Nc^2)*(a + b - t)^2*t^3 - 2*(-a + mu2)*(-b + mu2)*(-2 + Nc^2)*s^3*(a^2 - 2*a*b + b^2 - a*t - b*t) - (-a + mu2)*(-b + mu2)*(-2 + Nc^2)*s^2*t*(3*a^2 - 2*a*b + 3*b^2 - 2*a*t - 2*b*t - t^2) - 2*(-a + mu2)*(-b + mu2)*(-2 + Nc^2)*s*t^2*(a*b + a*t + b*t - t^2))/(4*(a - b)^2*s^2*t);
c[30] = ((-b + mu2)^2*(-2 + Nc^2)*(4*b^2*s^2 - 4*b*s^3 + 2*b^2*s*t - 4*b*s^2*t - 4*b^2*t^2 + 4*b*s*t^2 - s^2*t^2 + 4*b*t^3 - 2*s*t^3 - t^4))/(8*(-a + b)^2*s^2);

(* Color 1; spin 3. F = Prefactor * Sum[c[j] Function[j]]. *)
Prefactor = (gs^4*(-1 + Nc)*(1 + Nc))/(64*(a - b)*Nc^2*Pi^2);
c[16] = ((-a + mu2)^2*(2*a - t)*t)/(2*(a - b)*s*(s + t));
c[17] = -(((-a + mu2)*(-b + mu2)*(a + b - t)*t)/((a - b)*s*(s + t)));
c[18] = -1/2*((-b + mu2)^2*(2*b - t)*t)/((-a + b)*s*(s + t));
c[19] = -1/2*((-a + mu2)*(-(b*s) + mu2*s + 2*a*t + s*t))/(t*(s + t));
c[20] = ((-b + mu2)*(-(a*s) + mu2*s + 2*b*t + s*t))/(2*t*(s + t));
c[21] = -1/2*((-a + mu2)*(-(b*s) + mu2*s - 2*a*t - b*t + mu2*t + s*t + t^2))/(s*t);
c[22] = ((-b + mu2)*(-(a*s) + mu2*s - a*t - 2*b*t + mu2*t + s*t + t^2))/(2*s*t);
c[25] = ((-a + mu2)^2*(4*a^2 + 4*a*s - s*t))/(4*(a - b)*(s + t));
c[26] = ((-a + mu2)*(-b + mu2)*(a^2*s - 2*a*b*s + b^2*s - 4*a*b*t - 2*a*s*t - 2*b*s*t + s*t^2))/(2*(a - b)*t*(s + t));
c[27] = -1/4*((-b + mu2)^2*(4*b^2 + 4*b*s - s*t))/((-a + b)*(s + t));
c[28] = -1/4*((-a + mu2)^2*(4*a^2 - 4*a*s - 4*a*t + s*t + t^2))/((a - b)*s);
c[29] = ((-a + mu2)*(-b + mu2)*(a + b - t)^2*t + (-a + mu2)*(-b + mu2)*s*(a^2 - 2*a*b + b^2 - 2*a*t - 2*b*t + t^2))/(2*(a - b)*s*t);
c[30] = ((-b + mu2)^2*(4*b^2 - 4*b*s - 4*b*t + s*t + t^2))/(4*(-a + b)*s);

(* Color 2; spin 3. F = Prefactor * Sum[c[j] Function[j]]. *)
Prefactor = gs^4/(32*(a - b)*Nc*Pi^2);
c[16] = ((-a + mu2)^2*(2*a - t)*(Nc^2*s - 2*t + Nc^2*t))/(2*(a - b)*s*(s + t));
c[17] = -(((-a + mu2)*(-b + mu2)*(a + b - t)*(Nc^2*s - 2*t + Nc^2*t))/((a - b)*s*(s + t)));
c[18] = -1/2*((-b + mu2)^2*(2*b - t)*(Nc^2*s - 2*t + Nc^2*t))/((-a + b)*s*(s + t));
c[19] = ((-a + mu2)*(-(b*s) + mu2*s + 2*a*t + s*t))/(t*(s + t));
c[20] = -(((-b + mu2)*(-(a*s) + mu2*s + 2*b*t + s*t))/(t*(s + t)));
c[21] = -1/2*((-a + mu2)*(-2 + Nc^2)*(-(b*s) + mu2*s - 2*a*t - b*t + mu2*t + s*t + t^2))/(s*t);
c[22] = ((-b + mu2)*(-2 + Nc^2)*(-(a*s) + mu2*s - a*t - 2*b*t + mu2*t + s*t + t^2))/(2*s*t);
c[25] = -1/2*((-a + mu2)^2*(4*a^2 + 4*a*s - s*t))/((a - b)*(s + t));
c[26] = -(((-a + mu2)*(-b + mu2)*(a^2*s - 2*a*b*s + b^2*s - 4*a*b*t - 2*a*s*t - 2*b*s*t + s*t^2))/((a - b)*t*(s + t)));
c[27] = ((-b + mu2)^2*(4*b^2 + 4*b*s - s*t))/(2*(-a + b)*(s + t));
c[28] = -1/4*((-a + mu2)^2*(-2 + Nc^2)*(4*a^2 - 4*a*s - 4*a*t + s*t + t^2))/((a - b)*s);
c[29] = ((-a + mu2)*(-b + mu2)*(-2 + Nc^2)*(a + b - t)^2*t + (-a + mu2)*(-b + mu2)*(-2 + Nc^2)*s*(a^2 - 2*a*b + b^2 - 2*a*t - 2*b*t + t^2))/(2*(a - b)*s*t);
c[30] = ((-b + mu2)^2*(-2 + Nc^2)*(4*b^2 - 4*b*s - 4*b*t + s*t + t^2))/(4*(-a + b)*s);

(* Color 1; spin 4. F = Prefactor * Sum[c[j] Function[j]]. *)
Prefactor = (gs^4*(-1 + Nc)*(1 + Nc))/(32*Nc^2*Pi^2*s*(s + t));
c[4] = 1/2;
c[5] = -1/2;
c[16] = -1/2*((-a + mu2)^2*(2*a - t)*t*(2*s + t))/((a - b)^2*s*(s + t));
c[17] = ((-a + mu2)*(-b + mu2)*(a + b - t)*t*(2*s + t))/((a - b)^2*s*(s + t));
c[18] = -1/2*((-b + mu2)^2*(2*b - t)*t*(2*s + t))/((-a + b)^2*s*(s + t));
c[19] = ((-a + mu2)*(-(b*s^2) + mu2*s^2 + 4*a*s*t + s^2*t + 2*a*t^2))/(2*(a - b)*t*(s + t));
c[20] = ((-b + mu2)*(-(a*s^2) + mu2*s^2 + 4*b*s*t + s^2*t + 2*b*t^2))/(2*(-a + b)*t*(s + t));
c[21] = ((-a + mu2)*s^2*(-b + mu2 + t) + 2*(-a + mu2)*s*t*(-2*a - b + mu2 + t) + (-a + mu2)*t^2*(-2*a - b + mu2 + t))/(2*(a - b)*s*t);
c[22] = -1/2*((-b + mu2)*s^2*(-a + mu2 + t) + 2*(-b + mu2)*s*t*(-a - 2*b + mu2 + t) + (-b + mu2)*t^2*(-a - 2*b + mu2 + t))/((a - b)*s*t);
c[25] = -1/4*((-a + mu2)^2*(6*a^2*s + 4*a*s^2 + 2*a^2*t - s^2*t))/((a - b)^2*(s + t));
c[26] = -1/2*((-a + mu2)*(-b + mu2)*(a^2*s^2 - 2*a*b*s^2 + b^2*s^2 - 6*a*b*s*t - 2*a*s^2*t - 2*b*s^2*t - 2*a*b*t^2 + s^2*t^2))/((a - b)^2*t*(s + t));
c[27] = -1/4*((-b + mu2)^2*(6*b^2*s + 4*b*s^2 + 2*b^2*t - s^2*t))/((-a + b)^2*(s + t));
c[28] = ((-a + mu2)^2*(6*a^2*s - 4*a*s^2 + 4*a^2*t - 8*a*s*t + s^2*t - 4*a*t^2 + 2*s*t^2 + t^3))/(4*(a - b)^2*s);
c[29] = (-((-a + mu2)*(-b + mu2)*(a + b - t)^2*t^2) - (-a + mu2)*(-b + mu2)*s^2*(a^2 - 2*a*b + b^2 - 2*a*t - 2*b*t + t^2) - 2*(-a + mu2)*(-b + mu2)*s*t*(a^2 + a*b + b^2 - 2*a*t - 2*b*t + t^2))/(2*(a - b)^2*s*t);
c[30] = ((-b + mu2)^2*(6*b^2*s - 4*b*s^2 + 4*b^2*t - 8*b*s*t + s^2*t - 4*b*t^2 + 2*s*t^2 + t^3))/(4*(-a + b)^2*s);

(* Color 2; spin 4. F = Prefactor * Sum[c[j] Function[j]]. *)
Prefactor = gs^4/(16*Pi^2*s*(s + t));
c[0] = Nc;
c[4] = -Nc^(-1);
c[5] = -1/2*(-2 + Nc^2)/Nc;
c[10] = -1/2*((-a + mu2)^2*Nc)/(a - b)^2;
c[11] = ((-a + mu2)*(-b + mu2)*Nc)/(a - b)^2;
c[12] = -1/2*((-b + mu2)^2*Nc)/(-a + b)^2;
c[16] = -1/2*((-a + mu2)^2*(2*a - t)*(Nc^2*s^2 - 4*s*t + 2*Nc^2*s*t - 2*t^2 + Nc^2*t^2))/((a - b)^2*Nc*s*(s + t));
c[17] = ((-a + mu2)*(-b + mu2)*(a + b - t)*(Nc^2*s^2 - 4*s*t + 2*Nc^2*s*t - 2*t^2 + Nc^2*t^2))/((a - b)^2*Nc*s*(s + t));
c[18] = -1/2*((-b + mu2)^2*(2*b - t)*(Nc^2*s^2 - 4*s*t + 2*Nc^2*s*t - 2*t^2 + Nc^2*t^2))/((-a + b)^2*Nc*s*(s + t));
c[19] = -(((-a + mu2)*(-(b*s^2) + mu2*s^2 + 4*a*s*t + s^2*t + 2*a*t^2))/((a - b)*Nc*t*(s + t)));
c[20] = ((-b + mu2)*(-(a*s^2) + mu2*s^2 + 4*b*s*t + s^2*t + 2*b*t^2))/((a - b)*Nc*t*(s + t));
c[21] = ((-a + mu2)*(-2 + Nc^2)*s^2*(-b + mu2 + t) + 2*(-a + mu2)*(-2 + Nc^2)*s*t*(-2*a - b + mu2 + t) + (-a + mu2)*(-2 + Nc^2)*t^2*(-2*a - b + mu2 + t))/(2*(a - b)*Nc*s*t);
c[22] = -1/2*((-b + mu2)*(-2 + Nc^2)*s^2*(-a + mu2 + t) + 2*(-b + mu2)*(-2 + Nc^2)*s*t*(-a - 2*b + mu2 + t) + (-b + mu2)*(-2 + Nc^2)*t^2*(-a - 2*b + mu2 + t))/((a - b)*Nc*s*t);
c[25] = ((-a + mu2)^2*(6*a^2*s + 4*a*s^2 + 2*a^2*t - s^2*t))/(2*(a - b)^2*Nc*(s + t));
c[26] = ((-a + mu2)*(-b + mu2)*(a^2*s^2 - 2*a*b*s^2 + b^2*s^2 - 6*a*b*s*t - 2*a*s^2*t - 2*b*s^2*t - 2*a*b*t^2 + s^2*t^2))/((a - b)^2*Nc*t*(s + t));
c[27] = ((-b + mu2)^2*(6*b^2*s + 4*b*s^2 + 2*b^2*t - s^2*t))/(2*(-a + b)^2*Nc*(s + t));
c[28] = ((-a + mu2)^2*(-2 + Nc^2)*(6*a^2*s - 4*a*s^2 + 4*a^2*t - 8*a*s*t + s^2*t - 4*a*t^2 + 2*s*t^2 + t^3))/(4*(a - b)^2*Nc*s);
c[29] = (-((-a + mu2)*(-b + mu2)*(-2 + Nc^2)*(a + b - t)^2*t^2) - (-a + mu2)*(-b + mu2)*(-2 + Nc^2)*s^2*(a^2 - 2*a*b + b^2 - 2*a*t - 2*b*t + t^2) - 2*(-a + mu2)*(-b + mu2)*(-2 + Nc^2)*s*t*(a^2 + a*b + b^2 - 2*a*t - 2*b*t + t^2))/(2*(a - b)^2*Nc*s*t);
c[30] = ((-b + mu2)^2*(-2 + Nc^2)*(6*b^2*s - 4*b*s^2 + 4*b^2*t - 8*b*s*t + s^2*t - 4*b*t^2 + 2*s*t^2 + t^3))/(4*(-a + b)^2*Nc*s);


==> anc/historical/data/equation-checks.log <==
InputForm[{<|Name -> Printed singlet-flow UV pole versus saved local counterterm, Passed -> True|>, <|Name -> Born large-Q expansion, Passed -> True|>}]


==> anc/historical/data/export.log <==
<|ExportChecks -> 144, AllExportChecksPassed -> True, Rows -> 8, FiniteFunctionsIncludingOne -> 31, ScalarIntegrals -> 30, ScalarIntegralCounts -> <|FeynCalc`A0 -> 3, FeynCalc`B0 -> 12, FeynCalc`C0 -> 9, FeynCalc`D0 -> 6|>|>


==> anc/historical/data/form-factors.wl <==
(* Exact one-loop finite form factors. Function index j refers to Functions[[j+1]]. *)
<|"Schema" -> "RGZPRDFormFactors/1", "LoopOrder" -> 1, "Colors" -> {"singlet: delta13 delta24", "octet: (delta14 delta23-delta13 delta24/Nc)/2"}, "SpinStructures" -> {"gamma_mu x gamma^mu", "slash(p2) x slash(p1)", "gamma_mu gamma_nu gamma_rho x gamma^mu gamma^nu gamma^rho", "gamma_mu gamma_nu slash(p2) x gamma^mu gamma^nu slash(p1)"}, "CoordinateDefinitions" -> <|"a" -> "rMinus", "b" -> "rPlus", "mu2" -> "auxiliary mass squared", "muR2" -> "positive MSbar scale squared", "s" -> "(p1+p2)^2", "t" -> "(p1-p3)^2", "Nc" -> "number of colors", "gs" -> "renormalized coupling"|>, "Functions" -> {1, Log[RGZPaper`a/RGZPaper`muR2], Log[RGZPaper`b/RGZPaper`muR2], Log[RGZPaper`mu2/RGZPaper`muR2], Log[-(RGZPaper`s/RGZPaper`muR2)], Log[(RGZPaper`s + RGZPaper`t)/RGZPaper`muR2], Log[-(RGZPaper`t/RGZPaper`muR2)], RGZPaper`Finite[RGZPaper`B0[RGZPaper`t, 0, RGZPaper`a], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`B0[RGZPaper`t, 0, RGZPaper`b], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`B0[RGZPaper`t, 0, RGZPaper`mu2], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`B0[RGZPaper`t, RGZPaper`a, RGZPaper`a], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`B0[RGZPaper`t, RGZPaper`a, RGZPaper`b], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`B0[RGZPaper`t, RGZPaper`b, RGZPaper`b], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`B0[RGZPaper`t, RGZPaper`mu2, RGZPaper`a], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`B0[RGZPaper`t, RGZPaper`mu2, RGZPaper`b], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`B0[RGZPaper`t, RGZPaper`mu2, RGZPaper`mu2], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`C0[0, RGZPaper`t, 0, 0, RGZPaper`a, RGZPaper`a], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`C0[0, RGZPaper`t, 0, 0, RGZPaper`a, RGZPaper`b], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`C0[0, RGZPaper`t, 0, 0, RGZPaper`b, RGZPaper`b], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`C0[RGZPaper`s, 0, 0, 0, 0, RGZPaper`a], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`C0[RGZPaper`s, 0, 0, 0, 0, RGZPaper`b], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`C0[-RGZPaper`s - RGZPaper`t, 0, 0, 0, 0, RGZPaper`a], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`C0[-RGZPaper`s - RGZPaper`t, 0, 0, 0, 0, RGZPaper`b], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`C0[RGZPaper`t, 0, 0, 0, 0, RGZPaper`a], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`C0[RGZPaper`t, 0, 0, 0, 0, RGZPaper`b], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`D0[RGZPaper`s, 0, RGZPaper`t, 0, 0, 0, 0, 0, RGZPaper`a, RGZPaper`a], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`D0[RGZPaper`s, 0, RGZPaper`t, 0, 0, 0, 0, 0, RGZPaper`a, RGZPaper`b], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`D0[RGZPaper`s, 0, RGZPaper`t, 0, 0, 0, 0, 0, RGZPaper`b, RGZPaper`b], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`D0[-RGZPaper`s - RGZPaper`t, 0, RGZPaper`t, 0, 0, 0, 0, 0, RGZPaper`a, RGZPaper`a], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`D0[-RGZPaper`s - RGZPaper`t, 0, RGZPaper`t, 0, 0, 0, 0, 0, RGZPaper`a, RGZPaper`b], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`D0[-RGZPaper`s - RGZPaper`t, 0, RGZPaper`t, 0, 0, 0, 0, 0, RGZPaper`b, RGZPaper`b], RGZPaper`muR2]}, "Rows" -> {<|"ColorID" -> 1, "SpinID" -> 1, "Prefactor" -> (RGZPaper`gs^4*(-1 + RGZPaper`Nc)*(1 + RGZPaper`Nc))/(16*RGZPaper`Nc^2*Pi^2*(RGZPaper`s + RGZPaper`t)), "ReducedCoefficients" -> {{4, RGZPaper`s/RGZPaper`t}, {5, -(RGZPaper`s/RGZPaper`t)}, {16, -1/2*((-RGZPaper`a + RGZPaper`mu2)^2*(2*RGZPaper`a - RGZPaper`t)*(RGZPaper`s^2 + RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)^2*RGZPaper`s*(RGZPaper`s + RGZPaper`t))}, {17, ((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(RGZPaper`a + RGZPaper`b - RGZPaper`t)*(RGZPaper`s^2 + RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)^2*RGZPaper`s*(RGZPaper`s + RGZPaper`t))}, {18, -1/2*((-RGZPaper`b + RGZPaper`mu2)^2*(2*RGZPaper`b - RGZPaper`t)*(RGZPaper`s^2 + RGZPaper`t^2))/((-RGZPaper`a + RGZPaper`b)^2*RGZPaper`s*(RGZPaper`s + RGZPaper`t))}, {19, -(((-RGZPaper`a + RGZPaper`mu2)*RGZPaper`s*(-(RGZPaper`b*RGZPaper`s^2) + RGZPaper`mu2*RGZPaper`s^2 - 2*RGZPaper`b*RGZPaper`s*RGZPaper`t + 2*RGZPaper`mu2*RGZPaper`s*RGZPaper`t + 2*RGZPaper`a*RGZPaper`t^2 - RGZPaper`t^3))/((RGZPaper`a - RGZPaper`b)*RGZPaper`t^2*(RGZPaper`s + RGZPaper`t)))}, {20, ((-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s*(-(RGZPaper`a*RGZPaper`s^2) + RGZPaper`mu2*RGZPaper`s^2 - 2*RGZPaper`a*RGZPaper`s*RGZPaper`t + 2*RGZPaper`mu2*RGZPaper`s*RGZPaper`t + 2*RGZPaper`b*RGZPaper`t^2 - RGZPaper`t^3))/((RGZPaper`a - RGZPaper`b)*RGZPaper`t^2*(RGZPaper`s + RGZPaper`t))}, {21, (-2*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s^3 - (-RGZPaper`a + RGZPaper`mu2)*RGZPaper`s^2*(-3*RGZPaper`b + 3*RGZPaper`mu2 - RGZPaper`t)*RGZPaper`t + 2*(-RGZPaper`a + RGZPaper`mu2)*RGZPaper`s*RGZPaper`t^2*(RGZPaper`a + RGZPaper`t) + (-RGZPaper`a + RGZPaper`mu2)*RGZPaper`t^3*(-2*RGZPaper`a - RGZPaper`b + RGZPaper`mu2 + RGZPaper`t))/(2*(RGZPaper`a - RGZPaper`b)*RGZPaper`s*RGZPaper`t^2)}, {22, -1/2*(-2*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s^3 - (-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s^2*(-3*RGZPaper`a + 3*RGZPaper`mu2 - RGZPaper`t)*RGZPaper`t + 2*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s*RGZPaper`t^2*(RGZPaper`b + RGZPaper`t) + (-RGZPaper`b + RGZPaper`mu2)*RGZPaper`t^3*(-RGZPaper`a - 2*RGZPaper`b + RGZPaper`mu2 + RGZPaper`t))/((RGZPaper`a - RGZPaper`b)*RGZPaper`s*RGZPaper`t^2)}, {25, ((-RGZPaper`a + RGZPaper`mu2)^2*RGZPaper`s*(2*RGZPaper`a^2*RGZPaper`s + 2*RGZPaper`a*RGZPaper`s^2 + 6*RGZPaper`a^2*RGZPaper`t + 4*RGZPaper`a*RGZPaper`s*RGZPaper`t - RGZPaper`s^2*RGZPaper`t - 2*RGZPaper`a*RGZPaper`t^2 - 2*RGZPaper`s*RGZPaper`t^2))/(2*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {26, (-((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s*RGZPaper`t^2*(6*RGZPaper`a*RGZPaper`b - RGZPaper`a*RGZPaper`t - RGZPaper`b*RGZPaper`t)) + 2*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s^2*RGZPaper`t*(RGZPaper`a^2 - 3*RGZPaper`a*RGZPaper`b + RGZPaper`b^2 - RGZPaper`a*RGZPaper`t - RGZPaper`b*RGZPaper`t + RGZPaper`t^2) + (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s^3*(RGZPaper`a^2 - 2*RGZPaper`a*RGZPaper`b + RGZPaper`b^2 - RGZPaper`a*RGZPaper`t - RGZPaper`b*RGZPaper`t + RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)^2*RGZPaper`t^2*(RGZPaper`s + RGZPaper`t))}, {27, ((-RGZPaper`b + RGZPaper`mu2)^2*RGZPaper`s*(2*RGZPaper`b^2*RGZPaper`s + 2*RGZPaper`b*RGZPaper`s^2 + 6*RGZPaper`b^2*RGZPaper`t + 4*RGZPaper`b*RGZPaper`s*RGZPaper`t - RGZPaper`s^2*RGZPaper`t - 2*RGZPaper`b*RGZPaper`t^2 - 2*RGZPaper`s*RGZPaper`t^2))/(2*(-RGZPaper`a + RGZPaper`b)^2*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {28, -1/4*((-RGZPaper`a + RGZPaper`mu2)^2*(4*RGZPaper`a^2*RGZPaper`s^2 - 4*RGZPaper`a*RGZPaper`s^3 + 4*RGZPaper`a^2*RGZPaper`s*RGZPaper`t - 4*RGZPaper`a*RGZPaper`s^2*RGZPaper`t + 2*RGZPaper`s^3*RGZPaper`t - 4*RGZPaper`a^2*RGZPaper`t^2 + 4*RGZPaper`a*RGZPaper`s*RGZPaper`t^2 + 3*RGZPaper`s^2*RGZPaper`t^2 + 4*RGZPaper`a*RGZPaper`t^3 - RGZPaper`t^4))/((RGZPaper`a - RGZPaper`b)^2*RGZPaper`s*RGZPaper`t)}, {29, (-((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(RGZPaper`a + RGZPaper`b - RGZPaper`t)^2*RGZPaper`t^3) + 2*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s*RGZPaper`t^2*(2*RGZPaper`a*RGZPaper`b + RGZPaper`a*RGZPaper`t + RGZPaper`b*RGZPaper`t) + 2*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s^3*(RGZPaper`a^2 - 2*RGZPaper`a*RGZPaper`b + RGZPaper`b^2 - RGZPaper`a*RGZPaper`t - RGZPaper`b*RGZPaper`t + RGZPaper`t^2) + (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s^2*RGZPaper`t*(3*RGZPaper`a^2 - 2*RGZPaper`a*RGZPaper`b + 3*RGZPaper`b^2 - 2*RGZPaper`a*RGZPaper`t - 2*RGZPaper`b*RGZPaper`t + 3*RGZPaper`t^2))/(2*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`s*RGZPaper`t^2)}, {30, -1/4*((-RGZPaper`b + RGZPaper`mu2)^2*(4*RGZPaper`b^2*RGZPaper`s^2 - 4*RGZPaper`b*RGZPaper`s^3 + 4*RGZPaper`b^2*RGZPaper`s*RGZPaper`t - 4*RGZPaper`b*RGZPaper`s^2*RGZPaper`t + 2*RGZPaper`s^3*RGZPaper`t - 4*RGZPaper`b^2*RGZPaper`t^2 + 4*RGZPaper`b*RGZPaper`s*RGZPaper`t^2 + 3*RGZPaper`s^2*RGZPaper`t^2 + 4*RGZPaper`b*RGZPaper`t^3 - RGZPaper`t^4))/((-RGZPaper`a + RGZPaper`b)^2*RGZPaper`s*RGZPaper`t)}}|>, <|"ColorID" -> 2, "SpinID" -> 1, "Prefactor" -> RGZPaper`gs^4/(4*Pi^2), "ReducedCoefficients" -> {{0, (-3*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`Nc^2*RGZPaper`t^6*(RGZPaper`s + RGZPaper`t) + 6*RGZPaper`a*RGZPaper`b*RGZPaper`mu2*RGZPaper`Nc^2*RGZPaper`t^5*(RGZPaper`s + RGZPaper`t)*(2*RGZPaper`a*RGZPaper`b + RGZPaper`a*RGZPaper`t + RGZPaper`b*RGZPaper`t) + 3*RGZPaper`mu2^6*RGZPaper`Nc^2*(RGZPaper`s + RGZPaper`t)*(146*RGZPaper`a^2*RGZPaper`b^2 + 5*RGZPaper`t^4) - 6*RGZPaper`mu2^5*RGZPaper`Nc^2*(RGZPaper`s + RGZPaper`t)*(78*RGZPaper`a^3*RGZPaper`b^2 + 78*RGZPaper`a^2*RGZPaper`b^3 + 124*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`t - 12*RGZPaper`a*RGZPaper`b*RGZPaper`t^3 + 5*RGZPaper`a*RGZPaper`t^4 + 5*RGZPaper`b*RGZPaper`t^4 + 2*RGZPaper`t^5) + RGZPaper`mu2^4*(RGZPaper`s + RGZPaper`t)*(-1152*RGZPaper`a^3*RGZPaper`b^3 + 30*RGZPaper`a^4*RGZPaper`b^2*RGZPaper`Nc^2 - 672*RGZPaper`a^3*RGZPaper`b^3*RGZPaper`Nc^2 + 30*RGZPaper`a^2*RGZPaper`b^4*RGZPaper`Nc^2 + 1152*RGZPaper`a^3*RGZPaper`b^2*RGZPaper`t + 1152*RGZPaper`a^2*RGZPaper`b^3*RGZPaper`t + 2088*RGZPaper`a^3*RGZPaper`b^2*RGZPaper`Nc^2*RGZPaper`t + 2088*RGZPaper`a^2*RGZPaper`b^3*RGZPaper`Nc^2*RGZPaper`t - 1152*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`t^2 + 1280*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`Nc*RGZPaper`t^2 - 1408*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`Nc^2*RGZPaper`t^2 - 72*RGZPaper`a^2*RGZPaper`b*RGZPaper`Nc^2*RGZPaper`t^3 - 72*RGZPaper`a*RGZPaper`b^2*RGZPaper`Nc^2*RGZPaper`t^3 + 15*RGZPaper`a^2*RGZPaper`Nc^2*RGZPaper`t^4 - 36*RGZPaper`a*RGZPaper`b*RGZPaper`Nc^2*RGZPaper`t^4 + 15*RGZPaper`b^2*RGZPaper`Nc^2*RGZPaper`t^4 + 24*RGZPaper`a*RGZPaper`Nc^2*RGZPaper`t^5 + 24*RGZPaper`b*RGZPaper`Nc^2*RGZPaper`t^5 - 3*RGZPaper`Nc^2*RGZPaper`t^6) + 2*RGZPaper`mu2^3*(RGZPaper`s + RGZPaper`t)*(576*RGZPaper`a^4*RGZPaper`b^3 + 576*RGZPaper`a^3*RGZPaper`b^4 + 570*RGZPaper`a^4*RGZPaper`b^3*RGZPaper`Nc^2 + 570*RGZPaper`a^3*RGZPaper`b^4*RGZPaper`Nc^2 - 576*RGZPaper`a^4*RGZPaper`b^2*RGZPaper`t + 432*RGZPaper`a^3*RGZPaper`b^3*RGZPaper`t - 576*RGZPaper`a^2*RGZPaper`b^4*RGZPaper`t - 672*RGZPaper`a^4*RGZPaper`b^2*RGZPaper`Nc^2*RGZPaper`t + 84*RGZPaper`a^3*RGZPaper`b^3*RGZPaper`Nc^2*RGZPaper`t - 672*RGZPaper`a^2*RGZPaper`b^4*RGZPaper`Nc^2*RGZPaper`t - 1008*RGZPaper`a^3*RGZPaper`b^2*RGZPaper`t^2 - 1008*RGZPaper`a^2*RGZPaper`b^3*RGZPaper`t^2 - 1224*RGZPaper`a^3*RGZPaper`b^2*RGZPaper`Nc^2*RGZPaper`t^2 - 1224*RGZPaper`a^2*RGZPaper`b^3*RGZPaper`Nc^2*RGZPaper`t^2 + 1584*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`t^3 - 1280*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`Nc*RGZPaper`t^3 + 2092*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`Nc^2*RGZPaper`t^3 + 33*RGZPaper`a^2*RGZPaper`b*RGZPaper`Nc^2*RGZPaper`t^4 + 33*RGZPaper`a*RGZPaper`b^2*RGZPaper`Nc^2*RGZPaper`t^4 - 6*RGZPaper`a^2*RGZPaper`Nc^2*RGZPaper`t^5 - 12*RGZPaper`a*RGZPaper`b*RGZPaper`Nc^2*RGZPaper`t^5 - 6*RGZPaper`b^2*RGZPaper`Nc^2*RGZPaper`t^5 + 3*RGZPaper`a*RGZPaper`Nc^2*RGZPaper`t^6 + 3*RGZPaper`b*RGZPaper`Nc^2*RGZPaper`t^6) + RGZPaper`mu2^2*(2286*RGZPaper`a^4*RGZPaper`b^4*RGZPaper`Nc^2*RGZPaper`s - 18*RGZPaper`a^4*RGZPaper`b^4*RGZPaper`Nc^2*RGZPaper`t - 1152*RGZPaper`a^4*RGZPaper`b^3*RGZPaper`s*RGZPaper`t - 1152*RGZPaper`a^3*RGZPaper`b^4*RGZPaper`s*RGZPaper`t - 5568*RGZPaper`a^4*RGZPaper`b^3*RGZPaper`Nc^2*RGZPaper`s*RGZPaper`t - 5568*RGZPaper`a^3*RGZPaper`b^4*RGZPaper`Nc^2*RGZPaper`s*RGZPaper`t - 1152*RGZPaper`a^4*RGZPaper`b^3*RGZPaper`t^2 - 1152*RGZPaper`a^3*RGZPaper`b^4*RGZPaper`t^2 - 960*RGZPaper`a^4*RGZPaper`b^3*RGZPaper`Nc^2*RGZPaper`t^2 - 960*RGZPaper`a^3*RGZPaper`b^4*RGZPaper`Nc^2*RGZPaper`t^2 + 1152*RGZPaper`a^4*RGZPaper`b^2*RGZPaper`s*RGZPaper`t^2 + 288*RGZPaper`a^3*RGZPaper`b^3*RGZPaper`s*RGZPaper`t^2 + 1152*RGZPaper`a^2*RGZPaper`b^4*RGZPaper`s*RGZPaper`t^2 + 3456*RGZPaper`a^4*RGZPaper`b^2*RGZPaper`Nc^2*RGZPaper`s*RGZPaper`t^2 + 9072*RGZPaper`a^3*RGZPaper`b^3*RGZPaper`Nc^2*RGZPaper`s*RGZPaper`t^2 + 3456*RGZPaper`a^2*RGZPaper`b^4*RGZPaper`Nc^2*RGZPaper`s*RGZPaper`t^2 + 1152*RGZPaper`a^4*RGZPaper`b^2*RGZPaper`t^3 + 288*RGZPaper`a^3*RGZPaper`b^3*RGZPaper`t^3 + 1152*RGZPaper`a^2*RGZPaper`b^4*RGZPaper`t^3 + 1152*RGZPaper`a^4*RGZPaper`b^2*RGZPaper`Nc^2*RGZPaper`t^3 - 144*RGZPaper`a^3*RGZPaper`b^3*RGZPaper`Nc^2*RGZPaper`t^3 + 1152*RGZPaper`a^2*RGZPaper`b^4*RGZPaper`Nc^2*RGZPaper`t^3 + 864*RGZPaper`a^3*RGZPaper`b^2*RGZPaper`s*RGZPaper`t^3 + 864*RGZPaper`a^2*RGZPaper`b^3*RGZPaper`s*RGZPaper`t^3 - 3312*RGZPaper`a^3*RGZPaper`b^2*RGZPaper`Nc^2*RGZPaper`s*RGZPaper`t^3 - 3312*RGZPaper`a^2*RGZPaper`b^3*RGZPaper`Nc^2*RGZPaper`s*RGZPaper`t^3 + 864*RGZPaper`a^3*RGZPaper`b^2*RGZPaper`t^4 + 864*RGZPaper`a^2*RGZPaper`b^3*RGZPaper`t^4 + 1296*RGZPaper`a^3*RGZPaper`b^2*RGZPaper`Nc^2*RGZPaper`t^4 + 1296*RGZPaper`a^2*RGZPaper`b^3*RGZPaper`Nc^2*RGZPaper`t^4 - 2016*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`s*RGZPaper`t^4 + 1280*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`Nc*RGZPaper`s*RGZPaper`t^4 - 481*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`Nc^2*RGZPaper`s*RGZPaper`t^4 - 2016*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`t^5 + 1280*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`Nc*RGZPaper`t^5 - 2785*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`Nc^2*RGZPaper`t^5 - 3*RGZPaper`a^2*RGZPaper`Nc^2*RGZPaper`s*RGZPaper`t^6 - 12*RGZPaper`a*RGZPaper`b*RGZPaper`Nc^2*RGZPaper`s*RGZPaper`t^6 - 3*RGZPaper`b^2*RGZPaper`Nc^2*RGZPaper`s*RGZPaper`t^6 - 3*RGZPaper`a^2*RGZPaper`Nc^2*RGZPaper`t^7 - 12*RGZPaper`a*RGZPaper`b*RGZPaper`Nc^2*RGZPaper`t^7 - 3*RGZPaper`b^2*RGZPaper`Nc^2*RGZPaper`t^7))/(2304*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`mu2^2*RGZPaper`Nc*(RGZPaper`a - RGZPaper`t)^2*(RGZPaper`b - RGZPaper`t)^2*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {3, (-((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(-RGZPaper`a^2 - RGZPaper`a*RGZPaper`b - RGZPaper`b^2 + 5*RGZPaper`a*RGZPaper`mu2 + 5*RGZPaper`b*RGZPaper`mu2)*RGZPaper`Nc) + 2*(-(RGZPaper`a^2*RGZPaper`b) - RGZPaper`a*RGZPaper`b^2 + RGZPaper`a^2*RGZPaper`mu2 + 37*RGZPaper`a*RGZPaper`b*RGZPaper`mu2 + RGZPaper`b^2*RGZPaper`mu2 - 36*RGZPaper`a*RGZPaper`mu2^2 - 36*RGZPaper`b*RGZPaper`mu2^2 + 11*RGZPaper`mu2^3)*RGZPaper`Nc*RGZPaper`t + (RGZPaper`a*RGZPaper`b - RGZPaper`a*RGZPaper`mu2 - RGZPaper`b*RGZPaper`mu2 + 97*RGZPaper`mu2^2)*RGZPaper`Nc*RGZPaper`t^2 - 48*RGZPaper`mu2*RGZPaper`Nc*RGZPaper`t^3)/(768*(RGZPaper`a - RGZPaper`t)^2*RGZPaper`t*(-RGZPaper`b + RGZPaper`t)^2)}, {4, -(RGZPaper`s/(RGZPaper`Nc*RGZPaper`t*(RGZPaper`s + RGZPaper`t)))}, {6, (384*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`mu2^2*(-2*RGZPaper`a - 2*RGZPaper`b + 2*RGZPaper`mu2 - 3*RGZPaper`t)*(RGZPaper`a - RGZPaper`t)*(RGZPaper`b - RGZPaper`t)*(RGZPaper`mu2 - RGZPaper`t) - 512*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`mu2^2*RGZPaper`Nc*(RGZPaper`mu2 - RGZPaper`t)^2*RGZPaper`t^2 - RGZPaper`Nc^2*(RGZPaper`mu2 - RGZPaper`t)*RGZPaper`t^2*(-16*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`mu2^3 + 40*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`mu2^2*RGZPaper`t - 24*RGZPaper`a^2*RGZPaper`b*RGZPaper`mu2^3*RGZPaper`t - 24*RGZPaper`a*RGZPaper`b^2*RGZPaper`mu2^3*RGZPaper`t + 24*RGZPaper`a*RGZPaper`b*RGZPaper`mu2^4*RGZPaper`t - 3*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`t^2 - 2*RGZPaper`a^2*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`t^2 - 2*RGZPaper`a*RGZPaper`b^2*RGZPaper`mu2^2*RGZPaper`t^2 + 5*RGZPaper`a^2*RGZPaper`mu2^3*RGZPaper`t^2 + 12*RGZPaper`a*RGZPaper`b*RGZPaper`mu2^3*RGZPaper`t^2 + 5*RGZPaper`b^2*RGZPaper`mu2^3*RGZPaper`t^2 - 10*RGZPaper`a*RGZPaper`mu2^4*RGZPaper`t^2 - 10*RGZPaper`b*RGZPaper`mu2^4*RGZPaper`t^2 + 5*RGZPaper`mu2^5*RGZPaper`t^2 + RGZPaper`a^2*RGZPaper`b^2*RGZPaper`t^3 - 2*RGZPaper`a^2*RGZPaper`b*RGZPaper`mu2*RGZPaper`t^3 - 2*RGZPaper`a*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`t^3 + RGZPaper`a^2*RGZPaper`mu2^2*RGZPaper`t^3 + 4*RGZPaper`a*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`t^3 + RGZPaper`b^2*RGZPaper`mu2^2*RGZPaper`t^3 - 2*RGZPaper`a*RGZPaper`mu2^3*RGZPaper`t^3 - 2*RGZPaper`b*RGZPaper`mu2^3*RGZPaper`t^3 + RGZPaper`mu2^4*RGZPaper`t^3))/(1536*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`mu2^2*RGZPaper`Nc*(RGZPaper`a - RGZPaper`t)^2*(RGZPaper`b - RGZPaper`t)^2*RGZPaper`t)}, {5, -1/2*((-2 + RGZPaper`Nc^2)*RGZPaper`s)/(RGZPaper`Nc*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {1, (-192*(-RGZPaper`a + RGZPaper`mu2)*(RGZPaper`a - RGZPaper`t)*(RGZPaper`b - RGZPaper`t)*(RGZPaper`mu2 - RGZPaper`t)*(2*RGZPaper`a + 3*RGZPaper`t) + RGZPaper`Nc^2*(-2*RGZPaper`a^3*RGZPaper`b^2 - 8*RGZPaper`a^2*RGZPaper`b^3 + RGZPaper`a*RGZPaper`b^4 - 364*RGZPaper`a^3*RGZPaper`b*RGZPaper`mu2 + 31*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`mu2 + 10*RGZPaper`a*RGZPaper`b^3*RGZPaper`mu2 - RGZPaper`b^4*RGZPaper`mu2 - 18*RGZPaper`a^3*RGZPaper`mu2^2 + 194*RGZPaper`a^2*RGZPaper`b*RGZPaper`mu2^2 - 35*RGZPaper`a*RGZPaper`b^2*RGZPaper`mu2^2 - 2*RGZPaper`b^3*RGZPaper`mu2^2 + 167*RGZPaper`a^2*RGZPaper`mu2^3 + 180*RGZPaper`a*RGZPaper`b*RGZPaper`mu2^3 + 6*RGZPaper`b^2*RGZPaper`mu2^3 - 156*RGZPaper`a*RGZPaper`mu2^4 - 10*RGZPaper`b*RGZPaper`mu2^4 + 7*RGZPaper`mu2^5 + 320*RGZPaper`a^3*RGZPaper`b*RGZPaper`t + 13*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`t - 2*RGZPaper`a*RGZPaper`b^3*RGZPaper`t + 448*RGZPaper`a^3*RGZPaper`mu2*RGZPaper`t - 250*RGZPaper`a^2*RGZPaper`b*RGZPaper`mu2*RGZPaper`t - 18*RGZPaper`a*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`t + 2*RGZPaper`b^3*RGZPaper`mu2*RGZPaper`t - 963*RGZPaper`a^2*RGZPaper`mu2^2*RGZPaper`t - 262*RGZPaper`a*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`t + 5*RGZPaper`b^2*RGZPaper`mu2^2*RGZPaper`t + 714*RGZPaper`a*RGZPaper`mu2^3*RGZPaper`t + 144*RGZPaper`b*RGZPaper`mu2^3*RGZPaper`t - 151*RGZPaper`mu2^4*RGZPaper`t - 384*RGZPaper`a^3*RGZPaper`t^2 + 88*RGZPaper`a^2*RGZPaper`b*RGZPaper`t^2 + RGZPaper`a*RGZPaper`b^2*RGZPaper`t^2 + 1160*RGZPaper`a^2*RGZPaper`mu2*RGZPaper`t^2 + 750*RGZPaper`a*RGZPaper`b*RGZPaper`mu2*RGZPaper`t^2 - RGZPaper`b^2*RGZPaper`mu2*RGZPaper`t^2 - 1039*RGZPaper`a*RGZPaper`mu2^2*RGZPaper`t^2 - 742*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`t^2 + 167*RGZPaper`mu2^3*RGZPaper`t^2 - 432*RGZPaper`a^2*RGZPaper`t^3 - 640*RGZPaper`a*RGZPaper`b*RGZPaper`t^3 - 80*RGZPaper`a*RGZPaper`mu2*RGZPaper`t^3 + 592*RGZPaper`b*RGZPaper`mu2*RGZPaper`t^3 + 560*RGZPaper`mu2^2*RGZPaper`t^3 + 576*RGZPaper`a*RGZPaper`t^4 - 576*RGZPaper`mu2*RGZPaper`t^4))/(768*(RGZPaper`a - RGZPaper`b)*RGZPaper`Nc*(RGZPaper`a - RGZPaper`t)^2*(RGZPaper`b - RGZPaper`t)^2*RGZPaper`t)}, {2, (192*(-RGZPaper`b + RGZPaper`mu2)*(RGZPaper`a - RGZPaper`t)*(RGZPaper`b - RGZPaper`t)*(RGZPaper`mu2 - RGZPaper`t)*(2*RGZPaper`b + 3*RGZPaper`t) + RGZPaper`Nc^2*(-(RGZPaper`a^4*RGZPaper`b) + 8*RGZPaper`a^3*RGZPaper`b^2 + 2*RGZPaper`a^2*RGZPaper`b^3 + RGZPaper`a^4*RGZPaper`mu2 - 10*RGZPaper`a^3*RGZPaper`b*RGZPaper`mu2 - 31*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`mu2 + 364*RGZPaper`a*RGZPaper`b^3*RGZPaper`mu2 + 2*RGZPaper`a^3*RGZPaper`mu2^2 + 35*RGZPaper`a^2*RGZPaper`b*RGZPaper`mu2^2 - 194*RGZPaper`a*RGZPaper`b^2*RGZPaper`mu2^2 + 18*RGZPaper`b^3*RGZPaper`mu2^2 - 6*RGZPaper`a^2*RGZPaper`mu2^3 - 180*RGZPaper`a*RGZPaper`b*RGZPaper`mu2^3 - 167*RGZPaper`b^2*RGZPaper`mu2^3 + 10*RGZPaper`a*RGZPaper`mu2^4 + 156*RGZPaper`b*RGZPaper`mu2^4 - 7*RGZPaper`mu2^5 + 2*RGZPaper`a^3*RGZPaper`b*RGZPaper`t - 13*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`t - 320*RGZPaper`a*RGZPaper`b^3*RGZPaper`t - 2*RGZPaper`a^3*RGZPaper`mu2*RGZPaper`t + 18*RGZPaper`a^2*RGZPaper`b*RGZPaper`mu2*RGZPaper`t + 250*RGZPaper`a*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`t - 448*RGZPaper`b^3*RGZPaper`mu2*RGZPaper`t - 5*RGZPaper`a^2*RGZPaper`mu2^2*RGZPaper`t + 262*RGZPaper`a*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`t + 963*RGZPaper`b^2*RGZPaper`mu2^2*RGZPaper`t - 144*RGZPaper`a*RGZPaper`mu2^3*RGZPaper`t - 714*RGZPaper`b*RGZPaper`mu2^3*RGZPaper`t + 151*RGZPaper`mu2^4*RGZPaper`t - RGZPaper`a^2*RGZPaper`b*RGZPaper`t^2 - 88*RGZPaper`a*RGZPaper`b^2*RGZPaper`t^2 + 384*RGZPaper`b^3*RGZPaper`t^2 + RGZPaper`a^2*RGZPaper`mu2*RGZPaper`t^2 - 750*RGZPaper`a*RGZPaper`b*RGZPaper`mu2*RGZPaper`t^2 - 1160*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`t^2 + 742*RGZPaper`a*RGZPaper`mu2^2*RGZPaper`t^2 + 1039*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`t^2 - 167*RGZPaper`mu2^3*RGZPaper`t^2 + 640*RGZPaper`a*RGZPaper`b*RGZPaper`t^3 + 432*RGZPaper`b^2*RGZPaper`t^3 - 592*RGZPaper`a*RGZPaper`mu2*RGZPaper`t^3 + 80*RGZPaper`b*RGZPaper`mu2*RGZPaper`t^3 - 560*RGZPaper`mu2^2*RGZPaper`t^3 - 576*RGZPaper`b*RGZPaper`t^4 + 576*RGZPaper`mu2*RGZPaper`t^4))/(768*(RGZPaper`a - RGZPaper`b)*RGZPaper`Nc*(RGZPaper`a - RGZPaper`t)^2*(RGZPaper`b - RGZPaper`t)^2*RGZPaper`t)}, {9, -1/768*((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`Nc*(RGZPaper`mu2 - RGZPaper`t)^2*(7*RGZPaper`mu2^4 - 71*RGZPaper`mu2^3*RGZPaper`t + 5*RGZPaper`mu2*RGZPaper`t^3 - RGZPaper`t^4))/(RGZPaper`a*RGZPaper`b*RGZPaper`mu2^2*(RGZPaper`a - RGZPaper`t)^2*(RGZPaper`b - RGZPaper`t)^2*RGZPaper`t)}, {7, ((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)^2*RGZPaper`Nc*(-RGZPaper`a^4 - 3*RGZPaper`a^3*RGZPaper`mu2 + 3*RGZPaper`a^2*RGZPaper`mu2^2 + RGZPaper`a^3*RGZPaper`t + 4*RGZPaper`a^2*RGZPaper`mu2*RGZPaper`t + 76*RGZPaper`a*RGZPaper`mu2^2*RGZPaper`t + 3*RGZPaper`a*RGZPaper`mu2*RGZPaper`t^2 + 5*RGZPaper`mu2^2*RGZPaper`t^2 + RGZPaper`a*RGZPaper`t^3 - 4*RGZPaper`mu2*RGZPaper`t^3 - RGZPaper`t^4))/(768*RGZPaper`a^2*(RGZPaper`a - RGZPaper`b)*RGZPaper`b*RGZPaper`mu2*(RGZPaper`b - RGZPaper`t)^2*RGZPaper`t)}, {8, -1/768*((-RGZPaper`a + RGZPaper`mu2)^2*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`Nc*(-RGZPaper`b^4 - 3*RGZPaper`b^3*RGZPaper`mu2 + 3*RGZPaper`b^2*RGZPaper`mu2^2 + RGZPaper`b^3*RGZPaper`t + 4*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`t + 76*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`t + 3*RGZPaper`b*RGZPaper`mu2*RGZPaper`t^2 + 5*RGZPaper`mu2^2*RGZPaper`t^2 + RGZPaper`b*RGZPaper`t^3 - 4*RGZPaper`mu2*RGZPaper`t^3 - RGZPaper`t^4))/(RGZPaper`a*(RGZPaper`a - RGZPaper`b)*RGZPaper`b^2*RGZPaper`mu2*(RGZPaper`a - RGZPaper`t)^2*RGZPaper`t)}, {15, (RGZPaper`Nc*(RGZPaper`mu2 - RGZPaper`t)^2*(4*RGZPaper`mu2 - RGZPaper`t)*(108*RGZPaper`mu2^2 - 4*RGZPaper`mu2*RGZPaper`t + RGZPaper`t^2))/(1536*RGZPaper`mu2^2*(-RGZPaper`a + RGZPaper`t)^2*(-RGZPaper`b + RGZPaper`t)^2)}, {13, -1/768*((-RGZPaper`b + RGZPaper`mu2)*RGZPaper`Nc*(RGZPaper`a^2 - 2*RGZPaper`a*RGZPaper`mu2 + RGZPaper`mu2^2 - 2*RGZPaper`a*RGZPaper`t - 2*RGZPaper`mu2*RGZPaper`t + RGZPaper`t^2)*(-RGZPaper`a^4 + 5*RGZPaper`a^3*RGZPaper`mu2 - 71*RGZPaper`a*RGZPaper`mu2^3 + 7*RGZPaper`mu2^4 + RGZPaper`a^3*RGZPaper`t - 69*RGZPaper`a^2*RGZPaper`mu2*RGZPaper`t + 263*RGZPaper`a*RGZPaper`mu2^2*RGZPaper`t - 71*RGZPaper`mu2^3*RGZPaper`t - 69*RGZPaper`a*RGZPaper`mu2*RGZPaper`t^2 + RGZPaper`a*RGZPaper`t^3 + 5*RGZPaper`mu2*RGZPaper`t^3 - RGZPaper`t^4))/(RGZPaper`a*(RGZPaper`a - RGZPaper`b)*RGZPaper`mu2*(RGZPaper`a - RGZPaper`t)^2*(RGZPaper`b - RGZPaper`t)^2*RGZPaper`t)}, {14, ((-RGZPaper`a + RGZPaper`mu2)*RGZPaper`Nc*(RGZPaper`b^2 - 2*RGZPaper`b*RGZPaper`mu2 + RGZPaper`mu2^2 - 2*RGZPaper`b*RGZPaper`t - 2*RGZPaper`mu2*RGZPaper`t + RGZPaper`t^2)*(-RGZPaper`b^4 + 5*RGZPaper`b^3*RGZPaper`mu2 - 71*RGZPaper`b*RGZPaper`mu2^3 + 7*RGZPaper`mu2^4 + RGZPaper`b^3*RGZPaper`t - 69*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`t + 263*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`t - 71*RGZPaper`mu2^3*RGZPaper`t - 69*RGZPaper`b*RGZPaper`mu2*RGZPaper`t^2 + RGZPaper`b*RGZPaper`t^3 + 5*RGZPaper`mu2*RGZPaper`t^3 - RGZPaper`t^4))/(768*(RGZPaper`a - RGZPaper`b)*RGZPaper`b*RGZPaper`mu2*(RGZPaper`a - RGZPaper`t)^2*(RGZPaper`b - RGZPaper`t)^2*RGZPaper`t)}, {10, ((-RGZPaper`b + RGZPaper`mu2)^2*RGZPaper`Nc*(RGZPaper`mu2 - RGZPaper`t)*RGZPaper`t^4*(5*RGZPaper`mu2 + RGZPaper`t)*(RGZPaper`s + RGZPaper`t) - 768*RGZPaper`a^6*RGZPaper`Nc*(RGZPaper`b - RGZPaper`t)*(RGZPaper`b*RGZPaper`s + RGZPaper`mu2*RGZPaper`s + RGZPaper`mu2*RGZPaper`t - 2*RGZPaper`s*RGZPaper`t - RGZPaper`t^2) + 2*RGZPaper`a*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`Nc*RGZPaper`t^3*(RGZPaper`s + RGZPaper`t)*(-78*RGZPaper`b*RGZPaper`mu2^2 + 66*RGZPaper`mu2^3 + 5*RGZPaper`b*RGZPaper`mu2*RGZPaper`t + 11*RGZPaper`mu2^2*RGZPaper`t - 7*RGZPaper`b*RGZPaper`t^2 + 3*RGZPaper`mu2*RGZPaper`t^2) + 64*RGZPaper`a^5*RGZPaper`Nc*(27*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`s + 21*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`s + 3*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`t + 21*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`t + 20*RGZPaper`b^2*RGZPaper`s*RGZPaper`t - 68*RGZPaper`b*RGZPaper`mu2*RGZPaper`s*RGZPaper`t - 33*RGZPaper`mu2^2*RGZPaper`s*RGZPaper`t - 4*RGZPaper`b^2*RGZPaper`t^2 - 20*RGZPaper`b*RGZPaper`mu2*RGZPaper`t^2 - 33*RGZPaper`mu2^2*RGZPaper`t^2 - 47*RGZPaper`b*RGZPaper`s*RGZPaper`t^2 + 65*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^2 + RGZPaper`b*RGZPaper`t^3 + 41*RGZPaper`mu2*RGZPaper`t^3 + 15*RGZPaper`s*RGZPaper`t^3 - 9*RGZPaper`t^4) - 16*RGZPaper`a^3*RGZPaper`Nc*RGZPaper`t*(-117*RGZPaper`b^2*RGZPaper`mu2^2*RGZPaper`s + 36*RGZPaper`b*RGZPaper`mu2^3*RGZPaper`s + 21*RGZPaper`mu2^4*RGZPaper`s - 21*RGZPaper`b^2*RGZPaper`mu2^2*RGZPaper`t + 36*RGZPaper`b*RGZPaper`mu2^3*RGZPaper`t + 21*RGZPaper`mu2^4*RGZPaper`t - 84*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`s*RGZPaper`t + 181*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`s*RGZPaper`t - 103*RGZPaper`mu2^3*RGZPaper`s*RGZPaper`t + 12*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`t^2 - 11*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`t^2 - 103*RGZPaper`mu2^3*RGZPaper`t^2 - 3*RGZPaper`b^2*RGZPaper`s*RGZPaper`t^2 + 193*RGZPaper`b*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^2 + 2*RGZPaper`mu2^2*RGZPaper`s*RGZPaper`t^2 - 3*RGZPaper`b^2*RGZPaper`t^3 + RGZPaper`b*RGZPaper`mu2*RGZPaper`t^3 + 98*RGZPaper`mu2^2*RGZPaper`t^3 - 2*RGZPaper`b*RGZPaper`s*RGZPaper`t^3 - 124*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^3 - 2*RGZPaper`b*RGZPaper`t^4 - 28*RGZPaper`mu2*RGZPaper`t^4) - 4*RGZPaper`a^2*RGZPaper`Nc*RGZPaper`t^2*(251*RGZPaper`b^2*RGZPaper`mu2^2*RGZPaper`s - 130*RGZPaper`b*RGZPaper`mu2^3*RGZPaper`s + 131*RGZPaper`mu2^4*RGZPaper`s + 59*RGZPaper`b^2*RGZPaper`mu2^2*RGZPaper`t - 130*RGZPaper`b*RGZPaper`mu2^3*RGZPaper`t + 131*RGZPaper`mu2^4*RGZPaper`t + 23*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`s*RGZPaper`t - 420*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`s*RGZPaper`t - 107*RGZPaper`mu2^3*RGZPaper`s*RGZPaper`t + 23*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`t^2 - 36*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`t^2 - 107*RGZPaper`mu2^3*RGZPaper`t^2 + 10*RGZPaper`b^2*RGZPaper`s*RGZPaper`t^2 - 20*RGZPaper`b*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^2 + 262*RGZPaper`mu2^2*RGZPaper`s*RGZPaper`t^2 + 10*RGZPaper`b^2*RGZPaper`t^3 - 20*RGZPaper`b*RGZPaper`mu2*RGZPaper`t^3 + 70*RGZPaper`mu2^2*RGZPaper`t^3 + 2*RGZPaper`b*RGZPaper`s*RGZPaper`t^3 - 2*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^3 + 2*RGZPaper`b*RGZPaper`t^4 - 2*RGZPaper`mu2*RGZPaper`t^4) - 16*RGZPaper`a^4*RGZPaper`Nc*(60*RGZPaper`b^2*RGZPaper`mu2^2*RGZPaper`s + 36*RGZPaper`b*RGZPaper`mu2^3*RGZPaper`s + 12*RGZPaper`b^2*RGZPaper`mu2^2*RGZPaper`t + 36*RGZPaper`b*RGZPaper`mu2^3*RGZPaper`t + 194*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`s*RGZPaper`t - 158*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`s*RGZPaper`t - 108*RGZPaper`mu2^3*RGZPaper`s*RGZPaper`t + 2*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`t^2 - 62*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`t^2 - 108*RGZPaper`mu2^3*RGZPaper`t^2 + 29*RGZPaper`b^2*RGZPaper`s*RGZPaper`t^2 - 352*RGZPaper`b*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^2 + 242*RGZPaper`mu2^2*RGZPaper`s*RGZPaper`t^2 - 19*RGZPaper`b^2*RGZPaper`t^3 + 32*RGZPaper`b*RGZPaper`mu2*RGZPaper`t^3 + 194*RGZPaper`mu2^2*RGZPaper`t^3 - 92*RGZPaper`b*RGZPaper`s*RGZPaper`t^3 + 86*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^3 + 4*RGZPaper`b*RGZPaper`t^4 - 106*RGZPaper`mu2*RGZPaper`t^4 + 63*RGZPaper`s*RGZPaper`t^4 + 15*RGZPaper`t^5))/(1536*RGZPaper`a^2*(RGZPaper`a - RGZPaper`b)^2*(RGZPaper`a - RGZPaper`t)^2*(RGZPaper`b - RGZPaper`t)^2*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {11, (-((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(-RGZPaper`a^6 + 10*RGZPaper`a^5*RGZPaper`b - 15*RGZPaper`a^4*RGZPaper`b^2 - 756*RGZPaper`a^3*RGZPaper`b^3 - 15*RGZPaper`a^2*RGZPaper`b^4 + 10*RGZPaper`a*RGZPaper`b^5 - RGZPaper`b^6 - 3*RGZPaper`a^5*RGZPaper`mu2 - 15*RGZPaper`a^4*RGZPaper`b*RGZPaper`mu2 - 270*RGZPaper`a^3*RGZPaper`b^2*RGZPaper`mu2 - 270*RGZPaper`a^2*RGZPaper`b^3*RGZPaper`mu2 - 15*RGZPaper`a*RGZPaper`b^4*RGZPaper`mu2 - 3*RGZPaper`b^5*RGZPaper`mu2 + 3*RGZPaper`a^4*RGZPaper`mu2^2 + 72*RGZPaper`a^3*RGZPaper`b*RGZPaper`mu2^2 - 150*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`mu2^2 + 72*RGZPaper`a*RGZPaper`b^3*RGZPaper`mu2^2 + 3*RGZPaper`b^4*RGZPaper`mu2^2)*RGZPaper`Nc*RGZPaper`s) - (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`Nc*(-RGZPaper`a^6 + 10*RGZPaper`a^5*RGZPaper`b - 15*RGZPaper`a^4*RGZPaper`b^2 + 12*RGZPaper`a^3*RGZPaper`b^3 - 15*RGZPaper`a^2*RGZPaper`b^4 + 10*RGZPaper`a*RGZPaper`b^5 - RGZPaper`b^6 - 3*RGZPaper`a^5*RGZPaper`mu2 - 15*RGZPaper`a^4*RGZPaper`b*RGZPaper`mu2 - 270*RGZPaper`a^3*RGZPaper`b^2*RGZPaper`mu2 - 270*RGZPaper`a^2*RGZPaper`b^3*RGZPaper`mu2 - 15*RGZPaper`a*RGZPaper`b^4*RGZPaper`mu2 - 3*RGZPaper`b^5*RGZPaper`mu2 + 3*RGZPaper`a^4*RGZPaper`mu2^2 + 72*RGZPaper`a^3*RGZPaper`b*RGZPaper`mu2^2 - 150*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`mu2^2 + 72*RGZPaper`a*RGZPaper`b^3*RGZPaper`mu2^2 + 3*RGZPaper`b^4*RGZPaper`mu2^2 + 3*RGZPaper`a^5*RGZPaper`s - 25*RGZPaper`a^4*RGZPaper`b*RGZPaper`s + 1814*RGZPaper`a^3*RGZPaper`b^2*RGZPaper`s + 1814*RGZPaper`a^2*RGZPaper`b^3*RGZPaper`s - 25*RGZPaper`a*RGZPaper`b^4*RGZPaper`s + 3*RGZPaper`b^5*RGZPaper`s + 10*RGZPaper`a^4*RGZPaper`mu2*RGZPaper`s + 172*RGZPaper`a^3*RGZPaper`b*RGZPaper`mu2*RGZPaper`s + 116*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`s + 172*RGZPaper`a*RGZPaper`b^3*RGZPaper`mu2*RGZPaper`s + 10*RGZPaper`b^4*RGZPaper`mu2*RGZPaper`s + 70*RGZPaper`a^3*RGZPaper`mu2^2*RGZPaper`s - 238*RGZPaper`a^2*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`s - 238*RGZPaper`a*RGZPaper`b^2*RGZPaper`mu2^2*RGZPaper`s + 70*RGZPaper`b^3*RGZPaper`mu2^2*RGZPaper`s)*RGZPaper`t - (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`Nc*(3*RGZPaper`a^5 - 25*RGZPaper`a^4*RGZPaper`b + 278*RGZPaper`a^3*RGZPaper`b^2 + 278*RGZPaper`a^2*RGZPaper`b^3 - 25*RGZPaper`a*RGZPaper`b^4 + 3*RGZPaper`b^5 + 10*RGZPaper`a^4*RGZPaper`mu2 + 172*RGZPaper`a^3*RGZPaper`b*RGZPaper`mu2 + 116*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`mu2 + 172*RGZPaper`a*RGZPaper`b^3*RGZPaper`mu2 + 10*RGZPaper`b^4*RGZPaper`mu2 + 70*RGZPaper`a^3*RGZPaper`mu2^2 - 238*RGZPaper`a^2*RGZPaper`b*RGZPaper`mu2^2 - 238*RGZPaper`a*RGZPaper`b^2*RGZPaper`mu2^2 + 70*RGZPaper`b^3*RGZPaper`mu2^2 - 3*RGZPaper`a^4*RGZPaper`s - 984*RGZPaper`a^3*RGZPaper`b*RGZPaper`s - 3034*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`s - 984*RGZPaper`a*RGZPaper`b^3*RGZPaper`s - 3*RGZPaper`b^4*RGZPaper`s - 8*RGZPaper`a^3*RGZPaper`mu2*RGZPaper`s + 568*RGZPaper`a^2*RGZPaper`b*RGZPaper`mu2*RGZPaper`s + 568*RGZPaper`a*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`s - 8*RGZPaper`b^3*RGZPaper`mu2*RGZPaper`s - 144*RGZPaper`a^2*RGZPaper`mu2^2*RGZPaper`s - 236*RGZPaper`a*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`s - 144*RGZPaper`b^2*RGZPaper`mu2^2*RGZPaper`s)*RGZPaper`t^2 + (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`Nc*(3*RGZPaper`a^4 + 216*RGZPaper`a^3*RGZPaper`b - 38*RGZPaper`a^2*RGZPaper`b^2 + 216*RGZPaper`a*RGZPaper`b^3 + 3*RGZPaper`b^4 + 8*RGZPaper`a^3*RGZPaper`mu2 - 568*RGZPaper`a^2*RGZPaper`b*RGZPaper`mu2 - 568*RGZPaper`a*RGZPaper`b^2*RGZPaper`mu2 + 8*RGZPaper`b^3*RGZPaper`mu2 + 144*RGZPaper`a^2*RGZPaper`mu2^2 + 236*RGZPaper`a*RGZPaper`b*RGZPaper`mu2^2 + 144*RGZPaper`b^2*RGZPaper`mu2^2 - 2*RGZPaper`a^3*RGZPaper`s - 1238*RGZPaper`a^2*RGZPaper`b*RGZPaper`s - 1238*RGZPaper`a*RGZPaper`b^2*RGZPaper`s - 2*RGZPaper`b^3*RGZPaper`s + 6*RGZPaper`a^2*RGZPaper`mu2*RGZPaper`s - 416*RGZPaper`a*RGZPaper`b*RGZPaper`mu2*RGZPaper`s + 6*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`s - 66*RGZPaper`a*RGZPaper`mu2^2*RGZPaper`s - 66*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`s)*RGZPaper`t^3 - (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`Nc*(2*RGZPaper`a^3 - 298*RGZPaper`a^2*RGZPaper`b - 298*RGZPaper`a*RGZPaper`b^2 + 2*RGZPaper`b^3 - 6*RGZPaper`a^2*RGZPaper`mu2 + 416*RGZPaper`a*RGZPaper`b*RGZPaper`mu2 - 6*RGZPaper`b^2*RGZPaper`mu2 + 66*RGZPaper`a*RGZPaper`mu2^2 + 66*RGZPaper`b*RGZPaper`mu2^2 - 3*RGZPaper`a^2*RGZPaper`s - 1010*RGZPaper`a*RGZPaper`b*RGZPaper`s - 3*RGZPaper`b^2*RGZPaper`s + 11*RGZPaper`a*RGZPaper`mu2*RGZPaper`s + 11*RGZPaper`b*RGZPaper`mu2*RGZPaper`s + 5*RGZPaper`mu2^2*RGZPaper`s)*RGZPaper`t^4 - (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`Nc*(-3*RGZPaper`a^2 - 242*RGZPaper`a*RGZPaper`b - 3*RGZPaper`b^2 + 11*RGZPaper`a*RGZPaper`mu2 + 11*RGZPaper`b*RGZPaper`mu2 + 5*RGZPaper`mu2^2 + 3*RGZPaper`a*RGZPaper`s + 3*RGZPaper`b*RGZPaper`s - 4*RGZPaper`mu2*RGZPaper`s)*RGZPaper`t^5 + (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`Nc*(-3*RGZPaper`a - 3*RGZPaper`b + 4*RGZPaper`mu2 + RGZPaper`s)*RGZPaper`t^6 + (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`Nc*RGZPaper`t^7)/(768*RGZPaper`a*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`b*(RGZPaper`a - RGZPaper`t)^2*(RGZPaper`b - RGZPaper`t)^2*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {12, ((-RGZPaper`a + RGZPaper`mu2)^2*RGZPaper`Nc*(RGZPaper`mu2 - RGZPaper`t)*RGZPaper`t^4*(5*RGZPaper`mu2 + RGZPaper`t)*(RGZPaper`s + RGZPaper`t) - 768*RGZPaper`b^6*RGZPaper`Nc*(RGZPaper`a - RGZPaper`t)*(RGZPaper`a*RGZPaper`s + RGZPaper`mu2*RGZPaper`s + RGZPaper`mu2*RGZPaper`t - 2*RGZPaper`s*RGZPaper`t - RGZPaper`t^2) + 2*RGZPaper`b*(-RGZPaper`a + RGZPaper`mu2)*RGZPaper`Nc*RGZPaper`t^3*(RGZPaper`s + RGZPaper`t)*(-78*RGZPaper`a*RGZPaper`mu2^2 + 66*RGZPaper`mu2^3 + 5*RGZPaper`a*RGZPaper`mu2*RGZPaper`t + 11*RGZPaper`mu2^2*RGZPaper`t - 7*RGZPaper`a*RGZPaper`t^2 + 3*RGZPaper`mu2*RGZPaper`t^2) + 64*RGZPaper`b^5*RGZPaper`Nc*(27*RGZPaper`a^2*RGZPaper`mu2*RGZPaper`s + 21*RGZPaper`a*RGZPaper`mu2^2*RGZPaper`s + 3*RGZPaper`a^2*RGZPaper`mu2*RGZPaper`t + 21*RGZPaper`a*RGZPaper`mu2^2*RGZPaper`t + 20*RGZPaper`a^2*RGZPaper`s*RGZPaper`t - 68*RGZPaper`a*RGZPaper`mu2*RGZPaper`s*RGZPaper`t - 33*RGZPaper`mu2^2*RGZPaper`s*RGZPaper`t - 4*RGZPaper`a^2*RGZPaper`t^2 - 20*RGZPaper`a*RGZPaper`mu2*RGZPaper`t^2 - 33*RGZPaper`mu2^2*RGZPaper`t^2 - 47*RGZPaper`a*RGZPaper`s*RGZPaper`t^2 + 65*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^2 + RGZPaper`a*RGZPaper`t^3 + 41*RGZPaper`mu2*RGZPaper`t^3 + 15*RGZPaper`s*RGZPaper`t^3 - 9*RGZPaper`t^4) - 16*RGZPaper`b^3*RGZPaper`Nc*RGZPaper`t*(-117*RGZPaper`a^2*RGZPaper`mu2^2*RGZPaper`s + 36*RGZPaper`a*RGZPaper`mu2^3*RGZPaper`s + 21*RGZPaper`mu2^4*RGZPaper`s - 21*RGZPaper`a^2*RGZPaper`mu2^2*RGZPaper`t + 36*RGZPaper`a*RGZPaper`mu2^3*RGZPaper`t + 21*RGZPaper`mu2^4*RGZPaper`t - 84*RGZPaper`a^2*RGZPaper`mu2*RGZPaper`s*RGZPaper`t + 181*RGZPaper`a*RGZPaper`mu2^2*RGZPaper`s*RGZPaper`t - 103*RGZPaper`mu2^3*RGZPaper`s*RGZPaper`t + 12*RGZPaper`a^2*RGZPaper`mu2*RGZPaper`t^2 - 11*RGZPaper`a*RGZPaper`mu2^2*RGZPaper`t^2 - 103*RGZPaper`mu2^3*RGZPaper`t^2 - 3*RGZPaper`a^2*RGZPaper`s*RGZPaper`t^2 + 193*RGZPaper`a*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^2 + 2*RGZPaper`mu2^2*RGZPaper`s*RGZPaper`t^2 - 3*RGZPaper`a^2*RGZPaper`t^3 + RGZPaper`a*RGZPaper`mu2*RGZPaper`t^3 + 98*RGZPaper`mu2^2*RGZPaper`t^3 - 2*RGZPaper`a*RGZPaper`s*RGZPaper`t^3 - 124*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^3 - 2*RGZPaper`a*RGZPaper`t^4 - 28*RGZPaper`mu2*RGZPaper`t^4) - 4*RGZPaper`b^2*RGZPaper`Nc*RGZPaper`t^2*(251*RGZPaper`a^2*RGZPaper`mu2^2*RGZPaper`s - 130*RGZPaper`a*RGZPaper`mu2^3*RGZPaper`s + 131*RGZPaper`mu2^4*RGZPaper`s + 59*RGZPaper`a^2*RGZPaper`mu2^2*RGZPaper`t - 130*RGZPaper`a*RGZPaper`mu2^3*RGZPaper`t + 131*RGZPaper`mu2^4*RGZPaper`t + 23*RGZPaper`a^2*RGZPaper`mu2*RGZPaper`s*RGZPaper`t - 420*RGZPaper`a*RGZPaper`mu2^2*RGZPaper`s*RGZPaper`t - 107*RGZPaper`mu2^3*RGZPaper`s*RGZPaper`t + 23*RGZPaper`a^2*RGZPaper`mu2*RGZPaper`t^2 - 36*RGZPaper`a*RGZPaper`mu2^2*RGZPaper`t^2 - 107*RGZPaper`mu2^3*RGZPaper`t^2 + 10*RGZPaper`a^2*RGZPaper`s*RGZPaper`t^2 - 20*RGZPaper`a*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^2 + 262*RGZPaper`mu2^2*RGZPaper`s*RGZPaper`t^2 + 10*RGZPaper`a^2*RGZPaper`t^3 - 20*RGZPaper`a*RGZPaper`mu2*RGZPaper`t^3 + 70*RGZPaper`mu2^2*RGZPaper`t^3 + 2*RGZPaper`a*RGZPaper`s*RGZPaper`t^3 - 2*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^3 + 2*RGZPaper`a*RGZPaper`t^4 - 2*RGZPaper`mu2*RGZPaper`t^4) - 16*RGZPaper`b^4*RGZPaper`Nc*(60*RGZPaper`a^2*RGZPaper`mu2^2*RGZPaper`s + 36*RGZPaper`a*RGZPaper`mu2^3*RGZPaper`s + 12*RGZPaper`a^2*RGZPaper`mu2^2*RGZPaper`t + 36*RGZPaper`a*RGZPaper`mu2^3*RGZPaper`t + 194*RGZPaper`a^2*RGZPaper`mu2*RGZPaper`s*RGZPaper`t - 158*RGZPaper`a*RGZPaper`mu2^2*RGZPaper`s*RGZPaper`t - 108*RGZPaper`mu2^3*RGZPaper`s*RGZPaper`t + 2*RGZPaper`a^2*RGZPaper`mu2*RGZPaper`t^2 - 62*RGZPaper`a*RGZPaper`mu2^2*RGZPaper`t^2 - 108*RGZPaper`mu2^3*RGZPaper`t^2 + 29*RGZPaper`a^2*RGZPaper`s*RGZPaper`t^2 - 352*RGZPaper`a*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^2 + 242*RGZPaper`mu2^2*RGZPaper`s*RGZPaper`t^2 - 19*RGZPaper`a^2*RGZPaper`t^3 + 32*RGZPaper`a*RGZPaper`mu2*RGZPaper`t^3 + 194*RGZPaper`mu2^2*RGZPaper`t^3 - 92*RGZPaper`a*RGZPaper`s*RGZPaper`t^3 + 86*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^3 + 4*RGZPaper`a*RGZPaper`t^4 - 106*RGZPaper`mu2*RGZPaper`t^4 + 63*RGZPaper`s*RGZPaper`t^4 + 15*RGZPaper`t^5))/(1536*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`b^2*(RGZPaper`a - RGZPaper`t)^2*(RGZPaper`b - RGZPaper`t)^2*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {16, (4*(-RGZPaper`a + RGZPaper`mu2)^2*(RGZPaper`a - RGZPaper`t)*(2*RGZPaper`a - RGZPaper`t)*(RGZPaper`b - RGZPaper`t)*RGZPaper`t*(RGZPaper`s^2 + RGZPaper`t^2) + (-RGZPaper`a + RGZPaper`mu2)*RGZPaper`Nc^2*(RGZPaper`s + RGZPaper`t)^2*(-8*RGZPaper`a^3*RGZPaper`b*RGZPaper`s - 4*RGZPaper`a^3*RGZPaper`mu2*RGZPaper`s + 9*RGZPaper`a^2*RGZPaper`b*RGZPaper`mu2*RGZPaper`s + 3*RGZPaper`a^2*RGZPaper`mu2^2*RGZPaper`s + 4*RGZPaper`a^3*RGZPaper`b*RGZPaper`t - 4*RGZPaper`a^2*RGZPaper`b*RGZPaper`mu2*RGZPaper`t + 12*RGZPaper`a^3*RGZPaper`s*RGZPaper`t + 9*RGZPaper`a^2*RGZPaper`b*RGZPaper`s*RGZPaper`t - 17*RGZPaper`a^2*RGZPaper`mu2*RGZPaper`s*RGZPaper`t - 10*RGZPaper`a*RGZPaper`b*RGZPaper`mu2*RGZPaper`s*RGZPaper`t + 6*RGZPaper`a*RGZPaper`mu2^2*RGZPaper`s*RGZPaper`t - 4*RGZPaper`a^3*RGZPaper`t^2 - 6*RGZPaper`a^2*RGZPaper`b*RGZPaper`t^2 + 4*RGZPaper`a^2*RGZPaper`mu2*RGZPaper`t^2 + 6*RGZPaper`a*RGZPaper`b*RGZPaper`mu2*RGZPaper`t^2 - 4*RGZPaper`a^2*RGZPaper`s*RGZPaper`t^2 - 4*RGZPaper`a*RGZPaper`b*RGZPaper`s*RGZPaper`t^2 + 4*RGZPaper`a*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^2 + 4*RGZPaper`b*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^2 + 6*RGZPaper`a^2*RGZPaper`t^3 + 2*RGZPaper`a*RGZPaper`b*RGZPaper`t^3 - 6*RGZPaper`a*RGZPaper`mu2*RGZPaper`t^3 - 2*RGZPaper`b*RGZPaper`mu2*RGZPaper`t^3 + 4*RGZPaper`a*RGZPaper`s*RGZPaper`t^3 - 4*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^3 - 2*RGZPaper`a*RGZPaper`t^4 + 2*RGZPaper`mu2*RGZPaper`t^4))/(8*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`Nc*RGZPaper`s*(RGZPaper`a - RGZPaper`t)*(RGZPaper`b - RGZPaper`t)*RGZPaper`t*(RGZPaper`s + RGZPaper`t)^2)}, {17, (-4*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(RGZPaper`a - RGZPaper`t)*(RGZPaper`b - RGZPaper`t)*(RGZPaper`a + RGZPaper`b - RGZPaper`t)*RGZPaper`t*(RGZPaper`s^2 + RGZPaper`t^2) - (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`Nc^2*(RGZPaper`s + RGZPaper`t)^2*(4*RGZPaper`a^2*RGZPaper`b*RGZPaper`s + 4*RGZPaper`a*RGZPaper`b^2*RGZPaper`s + 3*RGZPaper`a*RGZPaper`b*RGZPaper`mu2*RGZPaper`s - 2*RGZPaper`a^2*RGZPaper`b*RGZPaper`t - 2*RGZPaper`a*RGZPaper`b^2*RGZPaper`t - 4*RGZPaper`a^2*RGZPaper`s*RGZPaper`t - 13*RGZPaper`a*RGZPaper`b*RGZPaper`s*RGZPaper`t - 4*RGZPaper`b^2*RGZPaper`s*RGZPaper`t + 3*RGZPaper`a*RGZPaper`mu2*RGZPaper`s*RGZPaper`t + 3*RGZPaper`b*RGZPaper`mu2*RGZPaper`s*RGZPaper`t + 2*RGZPaper`a^2*RGZPaper`t^2 + 6*RGZPaper`a*RGZPaper`b*RGZPaper`t^2 + 2*RGZPaper`b^2*RGZPaper`t^2 + 4*RGZPaper`a*RGZPaper`s*RGZPaper`t^2 + 4*RGZPaper`b*RGZPaper`s*RGZPaper`t^2 - 4*RGZPaper`a*RGZPaper`t^3 - 4*RGZPaper`b*RGZPaper`t^3 - 4*RGZPaper`s*RGZPaper`t^3 + 2*RGZPaper`t^4))/(4*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`Nc*RGZPaper`s*(RGZPaper`a - RGZPaper`t)*(RGZPaper`b - RGZPaper`t)*RGZPaper`t*(RGZPaper`s + RGZPaper`t)^2)}, {18, (4*(-RGZPaper`b + RGZPaper`mu2)^2*(RGZPaper`a - RGZPaper`t)*(RGZPaper`b - RGZPaper`t)*(2*RGZPaper`b - RGZPaper`t)*RGZPaper`t*(RGZPaper`s^2 + RGZPaper`t^2) + (-RGZPaper`b + RGZPaper`mu2)*RGZPaper`Nc^2*(RGZPaper`s + RGZPaper`t)^2*(-8*RGZPaper`a*RGZPaper`b^3*RGZPaper`s + 9*RGZPaper`a*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`s - 4*RGZPaper`b^3*RGZPaper`mu2*RGZPaper`s + 3*RGZPaper`b^2*RGZPaper`mu2^2*RGZPaper`s + 4*RGZPaper`a*RGZPaper`b^3*RGZPaper`t - 4*RGZPaper`a*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`t + 9*RGZPaper`a*RGZPaper`b^2*RGZPaper`s*RGZPaper`t + 12*RGZPaper`b^3*RGZPaper`s*RGZPaper`t - 10*RGZPaper`a*RGZPaper`b*RGZPaper`mu2*RGZPaper`s*RGZPaper`t - 17*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`s*RGZPaper`t + 6*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`s*RGZPaper`t - 6*RGZPaper`a*RGZPaper`b^2*RGZPaper`t^2 - 4*RGZPaper`b^3*RGZPaper`t^2 + 6*RGZPaper`a*RGZPaper`b*RGZPaper`mu2*RGZPaper`t^2 + 4*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`t^2 - 4*RGZPaper`a*RGZPaper`b*RGZPaper`s*RGZPaper`t^2 - 4*RGZPaper`b^2*RGZPaper`s*RGZPaper`t^2 + 4*RGZPaper`a*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^2 + 4*RGZPaper`b*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^2 + 2*RGZPaper`a*RGZPaper`b*RGZPaper`t^3 + 6*RGZPaper`b^2*RGZPaper`t^3 - 2*RGZPaper`a*RGZPaper`mu2*RGZPaper`t^3 - 6*RGZPaper`b*RGZPaper`mu2*RGZPaper`t^3 + 4*RGZPaper`b*RGZPaper`s*RGZPaper`t^3 - 4*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^3 - 2*RGZPaper`b*RGZPaper`t^4 + 2*RGZPaper`mu2*RGZPaper`t^4))/(8*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`Nc*RGZPaper`s*(RGZPaper`a - RGZPaper`t)*(RGZPaper`b - RGZPaper`t)*RGZPaper`t*(RGZPaper`s + RGZPaper`t)^2)}, {19, ((-RGZPaper`a + RGZPaper`mu2)*RGZPaper`s*(-(RGZPaper`b*RGZPaper`s^2) + RGZPaper`mu2*RGZPaper`s^2 - 2*RGZPaper`b*RGZPaper`s*RGZPaper`t + 2*RGZPaper`mu2*RGZPaper`s*RGZPaper`t + 2*RGZPaper`a*RGZPaper`t^2 - RGZPaper`t^3))/((RGZPaper`a - RGZPaper`b)*RGZPaper`Nc*RGZPaper`t^2*(RGZPaper`s + RGZPaper`t)^2)}, {20, ((-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s*(-(RGZPaper`a*RGZPaper`s^2) + RGZPaper`mu2*RGZPaper`s^2 - 2*RGZPaper`a*RGZPaper`s*RGZPaper`t + 2*RGZPaper`mu2*RGZPaper`s*RGZPaper`t + 2*RGZPaper`b*RGZPaper`t^2 - RGZPaper`t^3))/((-RGZPaper`a + RGZPaper`b)*RGZPaper`Nc*RGZPaper`t^2*(RGZPaper`s + RGZPaper`t)^2)}, {21, -1/4*((-RGZPaper`a + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*(-2*RGZPaper`b*RGZPaper`s^3 + 2*RGZPaper`mu2*RGZPaper`s^3 - 3*RGZPaper`b*RGZPaper`s^2*RGZPaper`t + 3*RGZPaper`mu2*RGZPaper`s^2*RGZPaper`t - 2*RGZPaper`a*RGZPaper`s*RGZPaper`t^2 - RGZPaper`s^2*RGZPaper`t^2 + 2*RGZPaper`a*RGZPaper`t^3 + RGZPaper`b*RGZPaper`t^3 - RGZPaper`mu2*RGZPaper`t^3 - 2*RGZPaper`s*RGZPaper`t^3 - RGZPaper`t^4))/((RGZPaper`a - RGZPaper`b)*RGZPaper`Nc*RGZPaper`s*RGZPaper`t^2*(RGZPaper`s + RGZPaper`t))}, {22, -1/4*((-RGZPaper`b + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*(-2*RGZPaper`a*RGZPaper`s^3 + 2*RGZPaper`mu2*RGZPaper`s^3 - 3*RGZPaper`a*RGZPaper`s^2*RGZPaper`t + 3*RGZPaper`mu2*RGZPaper`s^2*RGZPaper`t - 2*RGZPaper`b*RGZPaper`s*RGZPaper`t^2 - RGZPaper`s^2*RGZPaper`t^2 + RGZPaper`a*RGZPaper`t^3 + 2*RGZPaper`b*RGZPaper`t^3 - RGZPaper`mu2*RGZPaper`t^3 - 2*RGZPaper`s*RGZPaper`t^3 - RGZPaper`t^4))/((-RGZPaper`a + RGZPaper`b)*RGZPaper`Nc*RGZPaper`s*RGZPaper`t^2*(RGZPaper`s + RGZPaper`t))}, {23, -1/2*((-RGZPaper`a + RGZPaper`mu2)*(RGZPaper`mu2 - RGZPaper`t)*(RGZPaper`a + RGZPaper`t)^2)/((RGZPaper`a - RGZPaper`b)*RGZPaper`Nc*(RGZPaper`a - RGZPaper`t)*(RGZPaper`b - RGZPaper`t)*RGZPaper`t)}, {24, -1/2*((-RGZPaper`b + RGZPaper`mu2)*(RGZPaper`mu2 - RGZPaper`t)*(RGZPaper`b + RGZPaper`t)^2)/((-RGZPaper`a + RGZPaper`b)*RGZPaper`Nc*(RGZPaper`a - RGZPaper`t)*(RGZPaper`b - RGZPaper`t)*RGZPaper`t)}, {25, -1/2*((-RGZPaper`a + RGZPaper`mu2)^2*RGZPaper`s*(2*RGZPaper`a^2*RGZPaper`s + 2*RGZPaper`a*RGZPaper`s^2 + 6*RGZPaper`a^2*RGZPaper`t + 4*RGZPaper`a*RGZPaper`s*RGZPaper`t - RGZPaper`s^2*RGZPaper`t - 2*RGZPaper`a*RGZPaper`t^2 - 2*RGZPaper`s*RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)^2*RGZPaper`Nc*RGZPaper`t*(RGZPaper`s + RGZPaper`t)^2)}, {26, ((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s*RGZPaper`t^2*(6*RGZPaper`a*RGZPaper`b - RGZPaper`a*RGZPaper`t - RGZPaper`b*RGZPaper`t) - 2*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s^2*RGZPaper`t*(RGZPaper`a^2 - 3*RGZPaper`a*RGZPaper`b + RGZPaper`b^2 - RGZPaper`a*RGZPaper`t - RGZPaper`b*RGZPaper`t + RGZPaper`t^2) - (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s^3*(RGZPaper`a^2 - 2*RGZPaper`a*RGZPaper`b + RGZPaper`b^2 - RGZPaper`a*RGZPaper`t - RGZPaper`b*RGZPaper`t + RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)^2*RGZPaper`Nc*RGZPaper`t^2*(RGZPaper`s + RGZPaper`t)^2)}, {27, -1/2*((-RGZPaper`b + RGZPaper`mu2)^2*RGZPaper`s*(2*RGZPaper`b^2*RGZPaper`s + 2*RGZPaper`b*RGZPaper`s^2 + 6*RGZPaper`b^2*RGZPaper`t + 4*RGZPaper`b*RGZPaper`s*RGZPaper`t - RGZPaper`s^2*RGZPaper`t - 2*RGZPaper`b*RGZPaper`t^2 - 2*RGZPaper`s*RGZPaper`t^2))/((-RGZPaper`a + RGZPaper`b)^2*RGZPaper`Nc*RGZPaper`t*(RGZPaper`s + RGZPaper`t)^2)}, {28, -1/8*((-RGZPaper`a + RGZPaper`mu2)^2*(-2 + RGZPaper`Nc^2)*(4*RGZPaper`a^2*RGZPaper`s^2 - 4*RGZPaper`a*RGZPaper`s^3 + 4*RGZPaper`a^2*RGZPaper`s*RGZPaper`t - 4*RGZPaper`a*RGZPaper`s^2*RGZPaper`t + 2*RGZPaper`s^3*RGZPaper`t - 4*RGZPaper`a^2*RGZPaper`t^2 + 4*RGZPaper`a*RGZPaper`s*RGZPaper`t^2 + 3*RGZPaper`s^2*RGZPaper`t^2 + 4*RGZPaper`a*RGZPaper`t^3 - RGZPaper`t^4))/((RGZPaper`a - RGZPaper`b)^2*RGZPaper`Nc*RGZPaper`s*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {29, (-((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*(RGZPaper`a + RGZPaper`b - RGZPaper`t)^2*RGZPaper`t^3) + 2*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*RGZPaper`s*RGZPaper`t^2*(2*RGZPaper`a*RGZPaper`b + RGZPaper`a*RGZPaper`t + RGZPaper`b*RGZPaper`t) + 2*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*RGZPaper`s^3*(RGZPaper`a^2 - 2*RGZPaper`a*RGZPaper`b + RGZPaper`b^2 - RGZPaper`a*RGZPaper`t - RGZPaper`b*RGZPaper`t + RGZPaper`t^2) + (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*RGZPaper`s^2*RGZPaper`t*(3*RGZPaper`a^2 - 2*RGZPaper`a*RGZPaper`b + 3*RGZPaper`b^2 - 2*RGZPaper`a*RGZPaper`t - 2*RGZPaper`b*RGZPaper`t + 3*RGZPaper`t^2))/(4*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`Nc*RGZPaper`s*RGZPaper`t^2*(RGZPaper`s + RGZPaper`t))}, {30, -1/8*((-RGZPaper`b + RGZPaper`mu2)^2*(-2 + RGZPaper`Nc^2)*(4*RGZPaper`b^2*RGZPaper`s^2 - 4*RGZPaper`b*RGZPaper`s^3 + 4*RGZPaper`b^2*RGZPaper`s*RGZPaper`t - 4*RGZPaper`b*RGZPaper`s^2*RGZPaper`t + 2*RGZPaper`s^3*RGZPaper`t - 4*RGZPaper`b^2*RGZPaper`t^2 + 4*RGZPaper`b*RGZPaper`s*RGZPaper`t^2 + 3*RGZPaper`s^2*RGZPaper`t^2 + 4*RGZPaper`b*RGZPaper`t^3 - RGZPaper`t^4))/((-RGZPaper`a + RGZPaper`b)^2*RGZPaper`Nc*RGZPaper`s*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}}|>, <|"ColorID" -> 1, "SpinID" -> 2, "Prefactor" -> (RGZPaper`gs^4*(-1 + RGZPaper`Nc)*(1 + RGZPaper`Nc))/(8*RGZPaper`Nc^2*Pi^2*(RGZPaper`s + RGZPaper`t)), "ReducedCoefficients" -> {{0, -RGZPaper`s^(-1)}, {4, -RGZPaper`t^(-1)}, {5, (2*RGZPaper`s + RGZPaper`t)/(2*RGZPaper`s*RGZPaper`t)}, {10, (-RGZPaper`a + RGZPaper`mu2)^2/(2*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`s)}, {11, -(((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2))/((RGZPaper`a - RGZPaper`b)^2*RGZPaper`s))}, {12, (-RGZPaper`b + RGZPaper`mu2)^2/(2*(-RGZPaper`a + RGZPaper`b)^2*RGZPaper`s)}, {16, ((-RGZPaper`a + RGZPaper`mu2)^2*(2*RGZPaper`a*RGZPaper`s^2 - 3*RGZPaper`s^2*RGZPaper`t + 2*RGZPaper`a*RGZPaper`t^2 - 2*RGZPaper`s*RGZPaper`t^2 - RGZPaper`t^3))/(2*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`s^2*(RGZPaper`s + RGZPaper`t))}, {17, -(((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(RGZPaper`a*RGZPaper`s^2 + RGZPaper`b*RGZPaper`s^2 - 3*RGZPaper`s^2*RGZPaper`t + RGZPaper`a*RGZPaper`t^2 + RGZPaper`b*RGZPaper`t^2 - 2*RGZPaper`s*RGZPaper`t^2 - RGZPaper`t^3))/((RGZPaper`a - RGZPaper`b)^2*RGZPaper`s^2*(RGZPaper`s + RGZPaper`t)))}, {18, ((-RGZPaper`b + RGZPaper`mu2)^2*(2*RGZPaper`b*RGZPaper`s^2 - 3*RGZPaper`s^2*RGZPaper`t + 2*RGZPaper`b*RGZPaper`t^2 - 2*RGZPaper`s*RGZPaper`t^2 - RGZPaper`t^3))/(2*(-RGZPaper`a + RGZPaper`b)^2*RGZPaper`s^2*(RGZPaper`s + RGZPaper`t))}, {19, ((-RGZPaper`a + RGZPaper`mu2)*(-(RGZPaper`b*RGZPaper`s^2) + RGZPaper`mu2*RGZPaper`s^2 - 2*RGZPaper`b*RGZPaper`s*RGZPaper`t + 2*RGZPaper`mu2*RGZPaper`s*RGZPaper`t + 2*RGZPaper`a*RGZPaper`t^2 + RGZPaper`s*RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)*RGZPaper`t^2*(RGZPaper`s + RGZPaper`t))}, {20, ((-RGZPaper`b + RGZPaper`mu2)*(-(RGZPaper`a*RGZPaper`s^2) + RGZPaper`mu2*RGZPaper`s^2 - 2*RGZPaper`a*RGZPaper`s*RGZPaper`t + 2*RGZPaper`mu2*RGZPaper`s*RGZPaper`t + 2*RGZPaper`b*RGZPaper`t^2 + RGZPaper`s*RGZPaper`t^2))/((-RGZPaper`a + RGZPaper`b)*RGZPaper`t^2*(RGZPaper`s + RGZPaper`t))}, {21, (2*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s^3 + (-RGZPaper`a + RGZPaper`mu2)*RGZPaper`s^2*(-3*RGZPaper`b + 3*RGZPaper`mu2 - RGZPaper`t)*RGZPaper`t - 2*(-RGZPaper`a + RGZPaper`mu2)*RGZPaper`s*RGZPaper`t^3 - (-RGZPaper`a + RGZPaper`mu2)*RGZPaper`t^3*(-2*RGZPaper`a - RGZPaper`b + RGZPaper`mu2 + RGZPaper`t))/(2*(RGZPaper`a - RGZPaper`b)*RGZPaper`s^2*RGZPaper`t^2)}, {22, -1/2*(2*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s^3 + (-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s^2*(-3*RGZPaper`a + 3*RGZPaper`mu2 - RGZPaper`t)*RGZPaper`t - 2*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s*RGZPaper`t^3 - (-RGZPaper`b + RGZPaper`mu2)*RGZPaper`t^3*(-RGZPaper`a - 2*RGZPaper`b + RGZPaper`mu2 + RGZPaper`t))/((RGZPaper`a - RGZPaper`b)*RGZPaper`s^2*RGZPaper`t^2)}, {25, -1/2*((-RGZPaper`a + RGZPaper`mu2)^2*(2*RGZPaper`a^2*RGZPaper`s + 2*RGZPaper`a*RGZPaper`s^2 + 6*RGZPaper`a^2*RGZPaper`t + 6*RGZPaper`a*RGZPaper`s*RGZPaper`t - RGZPaper`s*RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)^2*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {26, (6*RGZPaper`a*RGZPaper`b*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`t^2 - (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s^2*(RGZPaper`a^2 - 2*RGZPaper`a*RGZPaper`b + RGZPaper`b^2 - RGZPaper`a*RGZPaper`t - RGZPaper`b*RGZPaper`t) - (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s*RGZPaper`t*(2*RGZPaper`a^2 - 6*RGZPaper`a*RGZPaper`b + 2*RGZPaper`b^2 - 3*RGZPaper`a*RGZPaper`t - 3*RGZPaper`b*RGZPaper`t + RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)^2*RGZPaper`t^2*(RGZPaper`s + RGZPaper`t))}, {27, -1/2*((-RGZPaper`b + RGZPaper`mu2)^2*(2*RGZPaper`b^2*RGZPaper`s + 2*RGZPaper`b*RGZPaper`s^2 + 6*RGZPaper`b^2*RGZPaper`t + 6*RGZPaper`b*RGZPaper`s*RGZPaper`t - RGZPaper`s*RGZPaper`t^2))/((-RGZPaper`a + RGZPaper`b)^2*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {28, ((-RGZPaper`a + RGZPaper`mu2)^2*(4*RGZPaper`a^2*RGZPaper`s^2 - 4*RGZPaper`a*RGZPaper`s^3 + 2*RGZPaper`a^2*RGZPaper`s*RGZPaper`t - 4*RGZPaper`a*RGZPaper`s^2*RGZPaper`t - 4*RGZPaper`a^2*RGZPaper`t^2 + 4*RGZPaper`a*RGZPaper`s*RGZPaper`t^2 - RGZPaper`s^2*RGZPaper`t^2 + 4*RGZPaper`a*RGZPaper`t^3 - 2*RGZPaper`s*RGZPaper`t^3 - RGZPaper`t^4))/(4*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`s^2*RGZPaper`t)}, {29, ((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(RGZPaper`a + RGZPaper`b - RGZPaper`t)^2*RGZPaper`t^3 - 2*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s^3*(RGZPaper`a^2 - 2*RGZPaper`a*RGZPaper`b + RGZPaper`b^2 - RGZPaper`a*RGZPaper`t - RGZPaper`b*RGZPaper`t) - (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s^2*RGZPaper`t*(3*RGZPaper`a^2 - 2*RGZPaper`a*RGZPaper`b + 3*RGZPaper`b^2 - 2*RGZPaper`a*RGZPaper`t - 2*RGZPaper`b*RGZPaper`t - RGZPaper`t^2) - 2*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s*RGZPaper`t^2*(RGZPaper`a*RGZPaper`b + RGZPaper`a*RGZPaper`t + RGZPaper`b*RGZPaper`t - RGZPaper`t^2))/(2*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`s^2*RGZPaper`t^2)}, {30, ((-RGZPaper`b + RGZPaper`mu2)^2*(4*RGZPaper`b^2*RGZPaper`s^2 - 4*RGZPaper`b*RGZPaper`s^3 + 2*RGZPaper`b^2*RGZPaper`s*RGZPaper`t - 4*RGZPaper`b*RGZPaper`s^2*RGZPaper`t - 4*RGZPaper`b^2*RGZPaper`t^2 + 4*RGZPaper`b*RGZPaper`s*RGZPaper`t^2 - RGZPaper`s^2*RGZPaper`t^2 + 4*RGZPaper`b*RGZPaper`t^3 - 2*RGZPaper`s*RGZPaper`t^3 - RGZPaper`t^4))/(4*(-RGZPaper`a + RGZPaper`b)^2*RGZPaper`s^2*RGZPaper`t)}}|>, <|"ColorID" -> 2, "SpinID" -> 2, "Prefactor" -> RGZPaper`gs^4/(2*RGZPaper`Nc*Pi^2*RGZPaper`t*(RGZPaper`s + RGZPaper`t)), "ReducedCoefficients" -> {{0, -1/2*(2*RGZPaper`Nc^2*RGZPaper`s - 2*RGZPaper`t + RGZPaper`Nc^2*RGZPaper`t)/RGZPaper`s}, {4, 1}, {5, ((-2 + RGZPaper`Nc^2)*(2*RGZPaper`s + RGZPaper`t))/(4*RGZPaper`s)}, {10, ((-RGZPaper`a + RGZPaper`mu2)^2*(2*RGZPaper`Nc^2*RGZPaper`s - 2*RGZPaper`t + RGZPaper`Nc^2*RGZPaper`t))/(4*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`s)}, {11, -1/2*((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(2*RGZPaper`Nc^2*RGZPaper`s - 2*RGZPaper`t + RGZPaper`Nc^2*RGZPaper`t))/((RGZPaper`a - RGZPaper`b)^2*RGZPaper`s)}, {12, ((-RGZPaper`b + RGZPaper`mu2)^2*(2*RGZPaper`Nc^2*RGZPaper`s - 2*RGZPaper`t + RGZPaper`Nc^2*RGZPaper`t))/(4*(-RGZPaper`a + RGZPaper`b)^2*RGZPaper`s)}, {16, (-((-RGZPaper`a + RGZPaper`mu2)^2*RGZPaper`Nc^2*(RGZPaper`s + RGZPaper`t)^2*(4*RGZPaper`a*RGZPaper`s - 2*RGZPaper`a*RGZPaper`t + RGZPaper`t^2)) - 2*(-RGZPaper`a + RGZPaper`mu2)^2*RGZPaper`t*(2*RGZPaper`a*RGZPaper`s^2 - 3*RGZPaper`s^2*RGZPaper`t + 2*RGZPaper`a*RGZPaper`t^2 - 2*RGZPaper`s*RGZPaper`t^2 - RGZPaper`t^3))/(4*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`s^2*(RGZPaper`s + RGZPaper`t))}, {17, ((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`Nc^2*(RGZPaper`s + RGZPaper`t)^2*(2*RGZPaper`a*RGZPaper`s + 2*RGZPaper`b*RGZPaper`s - RGZPaper`a*RGZPaper`t - RGZPaper`b*RGZPaper`t + RGZPaper`t^2) + 2*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`t*(RGZPaper`a*RGZPaper`s^2 + RGZPaper`b*RGZPaper`s^2 - 3*RGZPaper`s^2*RGZPaper`t + RGZPaper`a*RGZPaper`t^2 + RGZPaper`b*RGZPaper`t^2 - 2*RGZPaper`s*RGZPaper`t^2 - RGZPaper`t^3))/(2*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`s^2*(RGZPaper`s + RGZPaper`t))}, {18, (-((-RGZPaper`b + RGZPaper`mu2)^2*RGZPaper`Nc^2*(RGZPaper`s + RGZPaper`t)^2*(4*RGZPaper`b*RGZPaper`s - 2*RGZPaper`b*RGZPaper`t + RGZPaper`t^2)) - 2*(-RGZPaper`b + RGZPaper`mu2)^2*RGZPaper`t*(2*RGZPaper`b*RGZPaper`s^2 - 3*RGZPaper`s^2*RGZPaper`t + 2*RGZPaper`b*RGZPaper`t^2 - 2*RGZPaper`s*RGZPaper`t^2 - RGZPaper`t^3))/(4*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`s^2*(RGZPaper`s + RGZPaper`t))}, {19, -(((-RGZPaper`a + RGZPaper`mu2)*(-(RGZPaper`b*RGZPaper`s^2) + RGZPaper`mu2*RGZPaper`s^2 - 2*RGZPaper`b*RGZPaper`s*RGZPaper`t + 2*RGZPaper`mu2*RGZPaper`s*RGZPaper`t + 2*RGZPaper`a*RGZPaper`t^2 + RGZPaper`s*RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)*RGZPaper`t*(RGZPaper`s + RGZPaper`t)))}, {20, ((-RGZPaper`b + RGZPaper`mu2)*(-(RGZPaper`a*RGZPaper`s^2) + RGZPaper`mu2*RGZPaper`s^2 - 2*RGZPaper`a*RGZPaper`s*RGZPaper`t + 2*RGZPaper`mu2*RGZPaper`s*RGZPaper`t + 2*RGZPaper`b*RGZPaper`t^2 + RGZPaper`s*RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {21, ((-RGZPaper`a + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*(-2*RGZPaper`b*RGZPaper`s^3 + 2*RGZPaper`mu2*RGZPaper`s^3 - 3*RGZPaper`b*RGZPaper`s^2*RGZPaper`t + 3*RGZPaper`mu2*RGZPaper`s^2*RGZPaper`t - RGZPaper`s^2*RGZPaper`t^2 + 2*RGZPaper`a*RGZPaper`t^3 + RGZPaper`b*RGZPaper`t^3 - RGZPaper`mu2*RGZPaper`t^3 - 2*RGZPaper`s*RGZPaper`t^3 - RGZPaper`t^4))/(4*(RGZPaper`a - RGZPaper`b)*RGZPaper`s^2*RGZPaper`t)}, {22, ((-RGZPaper`b + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*(-2*RGZPaper`a*RGZPaper`s^3 + 2*RGZPaper`mu2*RGZPaper`s^3 - 3*RGZPaper`a*RGZPaper`s^2*RGZPaper`t + 3*RGZPaper`mu2*RGZPaper`s^2*RGZPaper`t - RGZPaper`s^2*RGZPaper`t^2 + RGZPaper`a*RGZPaper`t^3 + 2*RGZPaper`b*RGZPaper`t^3 - RGZPaper`mu2*RGZPaper`t^3 - 2*RGZPaper`s*RGZPaper`t^3 - RGZPaper`t^4))/(4*(-RGZPaper`a + RGZPaper`b)*RGZPaper`s^2*RGZPaper`t)}, {25, ((-RGZPaper`a + RGZPaper`mu2)^2*(2*RGZPaper`a^2*RGZPaper`s + 2*RGZPaper`a*RGZPaper`s^2 + 6*RGZPaper`a^2*RGZPaper`t + 6*RGZPaper`a*RGZPaper`s*RGZPaper`t - RGZPaper`s*RGZPaper`t^2))/(2*(RGZPaper`a - RGZPaper`b)^2*(RGZPaper`s + RGZPaper`t))}, {26, (-6*RGZPaper`a*RGZPaper`b*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`t^2 + (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s^2*(RGZPaper`a^2 - 2*RGZPaper`a*RGZPaper`b + RGZPaper`b^2 - RGZPaper`a*RGZPaper`t - RGZPaper`b*RGZPaper`t) + (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s*RGZPaper`t*(2*RGZPaper`a^2 - 6*RGZPaper`a*RGZPaper`b + 2*RGZPaper`b^2 - 3*RGZPaper`a*RGZPaper`t - 3*RGZPaper`b*RGZPaper`t + RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)^2*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {27, ((-RGZPaper`b + RGZPaper`mu2)^2*(2*RGZPaper`b^2*RGZPaper`s + 2*RGZPaper`b*RGZPaper`s^2 + 6*RGZPaper`b^2*RGZPaper`t + 6*RGZPaper`b*RGZPaper`s*RGZPaper`t - RGZPaper`s*RGZPaper`t^2))/(2*(-RGZPaper`a + RGZPaper`b)^2*(RGZPaper`s + RGZPaper`t))}, {28, ((-RGZPaper`a + RGZPaper`mu2)^2*(-2 + RGZPaper`Nc^2)*(4*RGZPaper`a^2*RGZPaper`s^2 - 4*RGZPaper`a*RGZPaper`s^3 + 2*RGZPaper`a^2*RGZPaper`s*RGZPaper`t - 4*RGZPaper`a*RGZPaper`s^2*RGZPaper`t - 4*RGZPaper`a^2*RGZPaper`t^2 + 4*RGZPaper`a*RGZPaper`s*RGZPaper`t^2 - RGZPaper`s^2*RGZPaper`t^2 + 4*RGZPaper`a*RGZPaper`t^3 - 2*RGZPaper`s*RGZPaper`t^3 - RGZPaper`t^4))/(8*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`s^2)}, {29, ((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*(RGZPaper`a + RGZPaper`b - RGZPaper`t)^2*RGZPaper`t^3 - 2*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*RGZPaper`s^3*(RGZPaper`a^2 - 2*RGZPaper`a*RGZPaper`b + RGZPaper`b^2 - RGZPaper`a*RGZPaper`t - RGZPaper`b*RGZPaper`t) - (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*RGZPaper`s^2*RGZPaper`t*(3*RGZPaper`a^2 - 2*RGZPaper`a*RGZPaper`b + 3*RGZPaper`b^2 - 2*RGZPaper`a*RGZPaper`t - 2*RGZPaper`b*RGZPaper`t - RGZPaper`t^2) - 2*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*RGZPaper`s*RGZPaper`t^2*(RGZPaper`a*RGZPaper`b + RGZPaper`a*RGZPaper`t + RGZPaper`b*RGZPaper`t - RGZPaper`t^2))/(4*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`s^2*RGZPaper`t)}, {30, ((-RGZPaper`b + RGZPaper`mu2)^2*(-2 + RGZPaper`Nc^2)*(4*RGZPaper`b^2*RGZPaper`s^2 - 4*RGZPaper`b*RGZPaper`s^3 + 2*RGZPaper`b^2*RGZPaper`s*RGZPaper`t - 4*RGZPaper`b*RGZPaper`s^2*RGZPaper`t - 4*RGZPaper`b^2*RGZPaper`t^2 + 4*RGZPaper`b*RGZPaper`s*RGZPaper`t^2 - RGZPaper`s^2*RGZPaper`t^2 + 4*RGZPaper`b*RGZPaper`t^3 - 2*RGZPaper`s*RGZPaper`t^3 - RGZPaper`t^4))/(8*(-RGZPaper`a + RGZPaper`b)^2*RGZPaper`s^2)}}|>, <|"ColorID" -> 1, "SpinID" -> 3, "Prefactor" -> (RGZPaper`gs^4*(-1 + RGZPaper`Nc)*(1 + RGZPaper`Nc))/(64*(RGZPaper`a - RGZPaper`b)*RGZPaper`Nc^2*Pi^2), "ReducedCoefficients" -> {{16, ((-RGZPaper`a + RGZPaper`mu2)^2*(2*RGZPaper`a - RGZPaper`t)*RGZPaper`t)/(2*(RGZPaper`a - RGZPaper`b)*RGZPaper`s*(RGZPaper`s + RGZPaper`t))}, {17, -(((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(RGZPaper`a + RGZPaper`b - RGZPaper`t)*RGZPaper`t)/((RGZPaper`a - RGZPaper`b)*RGZPaper`s*(RGZPaper`s + RGZPaper`t)))}, {18, -1/2*((-RGZPaper`b + RGZPaper`mu2)^2*(2*RGZPaper`b - RGZPaper`t)*RGZPaper`t)/((-RGZPaper`a + RGZPaper`b)*RGZPaper`s*(RGZPaper`s + RGZPaper`t))}, {19, -1/2*((-RGZPaper`a + RGZPaper`mu2)*(-(RGZPaper`b*RGZPaper`s) + RGZPaper`mu2*RGZPaper`s + 2*RGZPaper`a*RGZPaper`t + RGZPaper`s*RGZPaper`t))/(RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {20, ((-RGZPaper`b + RGZPaper`mu2)*(-(RGZPaper`a*RGZPaper`s) + RGZPaper`mu2*RGZPaper`s + 2*RGZPaper`b*RGZPaper`t + RGZPaper`s*RGZPaper`t))/(2*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {21, -1/2*((-RGZPaper`a + RGZPaper`mu2)*(-(RGZPaper`b*RGZPaper`s) + RGZPaper`mu2*RGZPaper`s - 2*RGZPaper`a*RGZPaper`t - RGZPaper`b*RGZPaper`t + RGZPaper`mu2*RGZPaper`t + RGZPaper`s*RGZPaper`t + RGZPaper`t^2))/(RGZPaper`s*RGZPaper`t)}, {22, ((-RGZPaper`b + RGZPaper`mu2)*(-(RGZPaper`a*RGZPaper`s) + RGZPaper`mu2*RGZPaper`s - RGZPaper`a*RGZPaper`t - 2*RGZPaper`b*RGZPaper`t + RGZPaper`mu2*RGZPaper`t + RGZPaper`s*RGZPaper`t + RGZPaper`t^2))/(2*RGZPaper`s*RGZPaper`t)}, {25, ((-RGZPaper`a + RGZPaper`mu2)^2*(4*RGZPaper`a^2 + 4*RGZPaper`a*RGZPaper`s - RGZPaper`s*RGZPaper`t))/(4*(RGZPaper`a - RGZPaper`b)*(RGZPaper`s + RGZPaper`t))}, {26, ((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(RGZPaper`a^2*RGZPaper`s - 2*RGZPaper`a*RGZPaper`b*RGZPaper`s + RGZPaper`b^2*RGZPaper`s - 4*RGZPaper`a*RGZPaper`b*RGZPaper`t - 2*RGZPaper`a*RGZPaper`s*RGZPaper`t - 2*RGZPaper`b*RGZPaper`s*RGZPaper`t + RGZPaper`s*RGZPaper`t^2))/(2*(RGZPaper`a - RGZPaper`b)*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {27, -1/4*((-RGZPaper`b + RGZPaper`mu2)^2*(4*RGZPaper`b^2 + 4*RGZPaper`b*RGZPaper`s - RGZPaper`s*RGZPaper`t))/((-RGZPaper`a + RGZPaper`b)*(RGZPaper`s + RGZPaper`t))}, {28, -1/4*((-RGZPaper`a + RGZPaper`mu2)^2*(4*RGZPaper`a^2 - 4*RGZPaper`a*RGZPaper`s - 4*RGZPaper`a*RGZPaper`t + RGZPaper`s*RGZPaper`t + RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)*RGZPaper`s)}, {29, ((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(RGZPaper`a + RGZPaper`b - RGZPaper`t)^2*RGZPaper`t + (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s*(RGZPaper`a^2 - 2*RGZPaper`a*RGZPaper`b + RGZPaper`b^2 - 2*RGZPaper`a*RGZPaper`t - 2*RGZPaper`b*RGZPaper`t + RGZPaper`t^2))/(2*(RGZPaper`a - RGZPaper`b)*RGZPaper`s*RGZPaper`t)}, {30, ((-RGZPaper`b + RGZPaper`mu2)^2*(4*RGZPaper`b^2 - 4*RGZPaper`b*RGZPaper`s - 4*RGZPaper`b*RGZPaper`t + RGZPaper`s*RGZPaper`t + RGZPaper`t^2))/(4*(-RGZPaper`a + RGZPaper`b)*RGZPaper`s)}}|>, <|"ColorID" -> 2, "SpinID" -> 3, "Prefactor" -> RGZPaper`gs^4/(32*(RGZPaper`a - RGZPaper`b)*RGZPaper`Nc*Pi^2), "ReducedCoefficients" -> {{16, ((-RGZPaper`a + RGZPaper`mu2)^2*(2*RGZPaper`a - RGZPaper`t)*(RGZPaper`Nc^2*RGZPaper`s - 2*RGZPaper`t + RGZPaper`Nc^2*RGZPaper`t))/(2*(RGZPaper`a - RGZPaper`b)*RGZPaper`s*(RGZPaper`s + RGZPaper`t))}, {17, -(((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(RGZPaper`a + RGZPaper`b - RGZPaper`t)*(RGZPaper`Nc^2*RGZPaper`s - 2*RGZPaper`t + RGZPaper`Nc^2*RGZPaper`t))/((RGZPaper`a - RGZPaper`b)*RGZPaper`s*(RGZPaper`s + RGZPaper`t)))}, {18, -1/2*((-RGZPaper`b + RGZPaper`mu2)^2*(2*RGZPaper`b - RGZPaper`t)*(RGZPaper`Nc^2*RGZPaper`s - 2*RGZPaper`t + RGZPaper`Nc^2*RGZPaper`t))/((-RGZPaper`a + RGZPaper`b)*RGZPaper`s*(RGZPaper`s + RGZPaper`t))}, {19, ((-RGZPaper`a + RGZPaper`mu2)*(-(RGZPaper`b*RGZPaper`s) + RGZPaper`mu2*RGZPaper`s + 2*RGZPaper`a*RGZPaper`t + RGZPaper`s*RGZPaper`t))/(RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {20, -(((-RGZPaper`b + RGZPaper`mu2)*(-(RGZPaper`a*RGZPaper`s) + RGZPaper`mu2*RGZPaper`s + 2*RGZPaper`b*RGZPaper`t + RGZPaper`s*RGZPaper`t))/(RGZPaper`t*(RGZPaper`s + RGZPaper`t)))}, {21, -1/2*((-RGZPaper`a + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*(-(RGZPaper`b*RGZPaper`s) + RGZPaper`mu2*RGZPaper`s - 2*RGZPaper`a*RGZPaper`t - RGZPaper`b*RGZPaper`t + RGZPaper`mu2*RGZPaper`t + RGZPaper`s*RGZPaper`t + RGZPaper`t^2))/(RGZPaper`s*RGZPaper`t)}, {22, ((-RGZPaper`b + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*(-(RGZPaper`a*RGZPaper`s) + RGZPaper`mu2*RGZPaper`s - RGZPaper`a*RGZPaper`t - 2*RGZPaper`b*RGZPaper`t + RGZPaper`mu2*RGZPaper`t + RGZPaper`s*RGZPaper`t + RGZPaper`t^2))/(2*RGZPaper`s*RGZPaper`t)}, {25, -1/2*((-RGZPaper`a + RGZPaper`mu2)^2*(4*RGZPaper`a^2 + 4*RGZPaper`a*RGZPaper`s - RGZPaper`s*RGZPaper`t))/((RGZPaper`a - RGZPaper`b)*(RGZPaper`s + RGZPaper`t))}, {26, -(((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(RGZPaper`a^2*RGZPaper`s - 2*RGZPaper`a*RGZPaper`b*RGZPaper`s + RGZPaper`b^2*RGZPaper`s - 4*RGZPaper`a*RGZPaper`b*RGZPaper`t - 2*RGZPaper`a*RGZPaper`s*RGZPaper`t - 2*RGZPaper`b*RGZPaper`s*RGZPaper`t + RGZPaper`s*RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)*RGZPaper`t*(RGZPaper`s + RGZPaper`t)))}, {27, ((-RGZPaper`b + RGZPaper`mu2)^2*(4*RGZPaper`b^2 + 4*RGZPaper`b*RGZPaper`s - RGZPaper`s*RGZPaper`t))/(2*(-RGZPaper`a + RGZPaper`b)*(RGZPaper`s + RGZPaper`t))}, {28, -1/4*((-RGZPaper`a + RGZPaper`mu2)^2*(-2 + RGZPaper`Nc^2)*(4*RGZPaper`a^2 - 4*RGZPaper`a*RGZPaper`s - 4*RGZPaper`a*RGZPaper`t + RGZPaper`s*RGZPaper`t + RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)*RGZPaper`s)}, {29, ((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*(RGZPaper`a + RGZPaper`b - RGZPaper`t)^2*RGZPaper`t + (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*RGZPaper`s*(RGZPaper`a^2 - 2*RGZPaper`a*RGZPaper`b + RGZPaper`b^2 - 2*RGZPaper`a*RGZPaper`t - 2*RGZPaper`b*RGZPaper`t + RGZPaper`t^2))/(2*(RGZPaper`a - RGZPaper`b)*RGZPaper`s*RGZPaper`t)}, {30, ((-RGZPaper`b + RGZPaper`mu2)^2*(-2 + RGZPaper`Nc^2)*(4*RGZPaper`b^2 - 4*RGZPaper`b*RGZPaper`s - 4*RGZPaper`b*RGZPaper`t + RGZPaper`s*RGZPaper`t + RGZPaper`t^2))/(4*(-RGZPaper`a + RGZPaper`b)*RGZPaper`s)}}|>, <|"ColorID" -> 1, "SpinID" -> 4, "Prefactor" -> (RGZPaper`gs^4*(-1 + RGZPaper`Nc)*(1 + RGZPaper`Nc))/(32*RGZPaper`Nc^2*Pi^2*RGZPaper`s*(RGZPaper`s + RGZPaper`t)), "ReducedCoefficients" -> {{4, 1/2}, {5, -1/2}, {16, -1/2*((-RGZPaper`a + RGZPaper`mu2)^2*(2*RGZPaper`a - RGZPaper`t)*RGZPaper`t*(2*RGZPaper`s + RGZPaper`t))/((RGZPaper`a - RGZPaper`b)^2*RGZPaper`s*(RGZPaper`s + RGZPaper`t))}, {17, ((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(RGZPaper`a + RGZPaper`b - RGZPaper`t)*RGZPaper`t*(2*RGZPaper`s + RGZPaper`t))/((RGZPaper`a - RGZPaper`b)^2*RGZPaper`s*(RGZPaper`s + RGZPaper`t))}, {18, -1/2*((-RGZPaper`b + RGZPaper`mu2)^2*(2*RGZPaper`b - RGZPaper`t)*RGZPaper`t*(2*RGZPaper`s + RGZPaper`t))/((-RGZPaper`a + RGZPaper`b)^2*RGZPaper`s*(RGZPaper`s + RGZPaper`t))}, {19, ((-RGZPaper`a + RGZPaper`mu2)*(-(RGZPaper`b*RGZPaper`s^2) + RGZPaper`mu2*RGZPaper`s^2 + 4*RGZPaper`a*RGZPaper`s*RGZPaper`t + RGZPaper`s^2*RGZPaper`t + 2*RGZPaper`a*RGZPaper`t^2))/(2*(RGZPaper`a - RGZPaper`b)*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {20, ((-RGZPaper`b + RGZPaper`mu2)*(-(RGZPaper`a*RGZPaper`s^2) + RGZPaper`mu2*RGZPaper`s^2 + 4*RGZPaper`b*RGZPaper`s*RGZPaper`t + RGZPaper`s^2*RGZPaper`t + 2*RGZPaper`b*RGZPaper`t^2))/(2*(-RGZPaper`a + RGZPaper`b)*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {21, ((-RGZPaper`a + RGZPaper`mu2)*RGZPaper`s^2*(-RGZPaper`b + RGZPaper`mu2 + RGZPaper`t) + 2*(-RGZPaper`a + RGZPaper`mu2)*RGZPaper`s*RGZPaper`t*(-2*RGZPaper`a - RGZPaper`b + RGZPaper`mu2 + RGZPaper`t) + (-RGZPaper`a + RGZPaper`mu2)*RGZPaper`t^2*(-2*RGZPaper`a - RGZPaper`b + RGZPaper`mu2 + RGZPaper`t))/(2*(RGZPaper`a - RGZPaper`b)*RGZPaper`s*RGZPaper`t)}, {22, -1/2*((-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s^2*(-RGZPaper`a + RGZPaper`mu2 + RGZPaper`t) + 2*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s*RGZPaper`t*(-RGZPaper`a - 2*RGZPaper`b + RGZPaper`mu2 + RGZPaper`t) + (-RGZPaper`b + RGZPaper`mu2)*RGZPaper`t^2*(-RGZPaper`a - 2*RGZPaper`b + RGZPaper`mu2 + RGZPaper`t))/((RGZPaper`a - RGZPaper`b)*RGZPaper`s*RGZPaper`t)}, {25, -1/4*((-RGZPaper`a + RGZPaper`mu2)^2*(6*RGZPaper`a^2*RGZPaper`s + 4*RGZPaper`a*RGZPaper`s^2 + 2*RGZPaper`a^2*RGZPaper`t - RGZPaper`s^2*RGZPaper`t))/((RGZPaper`a - RGZPaper`b)^2*(RGZPaper`s + RGZPaper`t))}, {26, -1/2*((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(RGZPaper`a^2*RGZPaper`s^2 - 2*RGZPaper`a*RGZPaper`b*RGZPaper`s^2 + RGZPaper`b^2*RGZPaper`s^2 - 6*RGZPaper`a*RGZPaper`b*RGZPaper`s*RGZPaper`t - 2*RGZPaper`a*RGZPaper`s^2*RGZPaper`t - 2*RGZPaper`b*RGZPaper`s^2*RGZPaper`t - 2*RGZPaper`a*RGZPaper`b*RGZPaper`t^2 + RGZPaper`s^2*RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)^2*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {27, -1/4*((-RGZPaper`b + RGZPaper`mu2)^2*(6*RGZPaper`b^2*RGZPaper`s + 4*RGZPaper`b*RGZPaper`s^2 + 2*RGZPaper`b^2*RGZPaper`t - RGZPaper`s^2*RGZPaper`t))/((-RGZPaper`a + RGZPaper`b)^2*(RGZPaper`s + RGZPaper`t))}, {28, ((-RGZPaper`a + RGZPaper`mu2)^2*(6*RGZPaper`a^2*RGZPaper`s - 4*RGZPaper`a*RGZPaper`s^2 + 4*RGZPaper`a^2*RGZPaper`t - 8*RGZPaper`a*RGZPaper`s*RGZPaper`t + RGZPaper`s^2*RGZPaper`t - 4*RGZPaper`a*RGZPaper`t^2 + 2*RGZPaper`s*RGZPaper`t^2 + RGZPaper`t^3))/(4*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`s)}, {29, (-((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(RGZPaper`a + RGZPaper`b - RGZPaper`t)^2*RGZPaper`t^2) - (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s^2*(RGZPaper`a^2 - 2*RGZPaper`a*RGZPaper`b + RGZPaper`b^2 - 2*RGZPaper`a*RGZPaper`t - 2*RGZPaper`b*RGZPaper`t + RGZPaper`t^2) - 2*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s*RGZPaper`t*(RGZPaper`a^2 + RGZPaper`a*RGZPaper`b + RGZPaper`b^2 - 2*RGZPaper`a*RGZPaper`t - 2*RGZPaper`b*RGZPaper`t + RGZPaper`t^2))/(2*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`s*RGZPaper`t)}, {30, ((-RGZPaper`b + RGZPaper`mu2)^2*(6*RGZPaper`b^2*RGZPaper`s - 4*RGZPaper`b*RGZPaper`s^2 + 4*RGZPaper`b^2*RGZPaper`t - 8*RGZPaper`b*RGZPaper`s*RGZPaper`t + RGZPaper`s^2*RGZPaper`t - 4*RGZPaper`b*RGZPaper`t^2 + 2*RGZPaper`s*RGZPaper`t^2 + RGZPaper`t^3))/(4*(-RGZPaper`a + RGZPaper`b)^2*RGZPaper`s)}}|>, <|"ColorID" -> 2, "SpinID" -> 4, "Prefactor" -> RGZPaper`gs^4/(16*Pi^2*RGZPaper`s*(RGZPaper`s + RGZPaper`t)), "ReducedCoefficients" -> {{0, RGZPaper`Nc}, {4, -RGZPaper`Nc^(-1)}, {5, -1/2*(-2 + RGZPaper`Nc^2)/RGZPaper`Nc}, {10, -1/2*((-RGZPaper`a + RGZPaper`mu2)^2*RGZPaper`Nc)/(RGZPaper`a - RGZPaper`b)^2}, {11, ((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`Nc)/(RGZPaper`a - RGZPaper`b)^2}, {12, -1/2*((-RGZPaper`b + RGZPaper`mu2)^2*RGZPaper`Nc)/(-RGZPaper`a + RGZPaper`b)^2}, {16, -1/2*((-RGZPaper`a + RGZPaper`mu2)^2*(2*RGZPaper`a - RGZPaper`t)*(RGZPaper`Nc^2*RGZPaper`s^2 - 4*RGZPaper`s*RGZPaper`t + 2*RGZPaper`Nc^2*RGZPaper`s*RGZPaper`t - 2*RGZPaper`t^2 + RGZPaper`Nc^2*RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)^2*RGZPaper`Nc*RGZPaper`s*(RGZPaper`s + RGZPaper`t))}, {17, ((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(RGZPaper`a + RGZPaper`b - RGZPaper`t)*(RGZPaper`Nc^2*RGZPaper`s^2 - 4*RGZPaper`s*RGZPaper`t + 2*RGZPaper`Nc^2*RGZPaper`s*RGZPaper`t - 2*RGZPaper`t^2 + RGZPaper`Nc^2*RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)^2*RGZPaper`Nc*RGZPaper`s*(RGZPaper`s + RGZPaper`t))}, {18, -1/2*((-RGZPaper`b + RGZPaper`mu2)^2*(2*RGZPaper`b - RGZPaper`t)*(RGZPaper`Nc^2*RGZPaper`s^2 - 4*RGZPaper`s*RGZPaper`t + 2*RGZPaper`Nc^2*RGZPaper`s*RGZPaper`t - 2*RGZPaper`t^2 + RGZPaper`Nc^2*RGZPaper`t^2))/((-RGZPaper`a + RGZPaper`b)^2*RGZPaper`Nc*RGZPaper`s*(RGZPaper`s + RGZPaper`t))}, {19, -(((-RGZPaper`a + RGZPaper`mu2)*(-(RGZPaper`b*RGZPaper`s^2) + RGZPaper`mu2*RGZPaper`s^2 + 4*RGZPaper`a*RGZPaper`s*RGZPaper`t + RGZPaper`s^2*RGZPaper`t + 2*RGZPaper`a*RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)*RGZPaper`Nc*RGZPaper`t*(RGZPaper`s + RGZPaper`t)))}, {20, ((-RGZPaper`b + RGZPaper`mu2)*(-(RGZPaper`a*RGZPaper`s^2) + RGZPaper`mu2*RGZPaper`s^2 + 4*RGZPaper`b*RGZPaper`s*RGZPaper`t + RGZPaper`s^2*RGZPaper`t + 2*RGZPaper`b*RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)*RGZPaper`Nc*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {21, ((-RGZPaper`a + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*RGZPaper`s^2*(-RGZPaper`b + RGZPaper`mu2 + RGZPaper`t) + 2*(-RGZPaper`a + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*RGZPaper`s*RGZPaper`t*(-2*RGZPaper`a - RGZPaper`b + RGZPaper`mu2 + RGZPaper`t) + (-RGZPaper`a + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*RGZPaper`t^2*(-2*RGZPaper`a - RGZPaper`b + RGZPaper`mu2 + RGZPaper`t))/(2*(RGZPaper`a - RGZPaper`b)*RGZPaper`Nc*RGZPaper`s*RGZPaper`t)}, {22, -1/2*((-RGZPaper`b + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*RGZPaper`s^2*(-RGZPaper`a + RGZPaper`mu2 + RGZPaper`t) + 2*(-RGZPaper`b + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*RGZPaper`s*RGZPaper`t*(-RGZPaper`a - 2*RGZPaper`b + RGZPaper`mu2 + RGZPaper`t) + (-RGZPaper`b + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*RGZPaper`t^2*(-RGZPaper`a - 2*RGZPaper`b + RGZPaper`mu2 + RGZPaper`t))/((RGZPaper`a - RGZPaper`b)*RGZPaper`Nc*RGZPaper`s*RGZPaper`t)}, {25, ((-RGZPaper`a + RGZPaper`mu2)^2*(6*RGZPaper`a^2*RGZPaper`s + 4*RGZPaper`a*RGZPaper`s^2 + 2*RGZPaper`a^2*RGZPaper`t - RGZPaper`s^2*RGZPaper`t))/(2*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`Nc*(RGZPaper`s + RGZPaper`t))}, {26, ((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(RGZPaper`a^2*RGZPaper`s^2 - 2*RGZPaper`a*RGZPaper`b*RGZPaper`s^2 + RGZPaper`b^2*RGZPaper`s^2 - 6*RGZPaper`a*RGZPaper`b*RGZPaper`s*RGZPaper`t - 2*RGZPaper`a*RGZPaper`s^2*RGZPaper`t - 2*RGZPaper`b*RGZPaper`s^2*RGZPaper`t - 2*RGZPaper`a*RGZPaper`b*RGZPaper`t^2 + RGZPaper`s^2*RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)^2*RGZPaper`Nc*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {27, ((-RGZPaper`b + RGZPaper`mu2)^2*(6*RGZPaper`b^2*RGZPaper`s + 4*RGZPaper`b*RGZPaper`s^2 + 2*RGZPaper`b^2*RGZPaper`t - RGZPaper`s^2*RGZPaper`t))/(2*(-RGZPaper`a + RGZPaper`b)^2*RGZPaper`Nc*(RGZPaper`s + RGZPaper`t))}, {28, ((-RGZPaper`a + RGZPaper`mu2)^2*(-2 + RGZPaper`Nc^2)*(6*RGZPaper`a^2*RGZPaper`s - 4*RGZPaper`a*RGZPaper`s^2 + 4*RGZPaper`a^2*RGZPaper`t - 8*RGZPaper`a*RGZPaper`s*RGZPaper`t + RGZPaper`s^2*RGZPaper`t - 4*RGZPaper`a*RGZPaper`t^2 + 2*RGZPaper`s*RGZPaper`t^2 + RGZPaper`t^3))/(4*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`Nc*RGZPaper`s)}, {29, (-((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*(RGZPaper`a + RGZPaper`b - RGZPaper`t)^2*RGZPaper`t^2) - (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*RGZPaper`s^2*(RGZPaper`a^2 - 2*RGZPaper`a*RGZPaper`b + RGZPaper`b^2 - 2*RGZPaper`a*RGZPaper`t - 2*RGZPaper`b*RGZPaper`t + RGZPaper`t^2) - 2*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*RGZPaper`s*RGZPaper`t*(RGZPaper`a^2 + RGZPaper`a*RGZPaper`b + RGZPaper`b^2 - 2*RGZPaper`a*RGZPaper`t - 2*RGZPaper`b*RGZPaper`t + RGZPaper`t^2))/(2*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`Nc*RGZPaper`s*RGZPaper`t)}, {30, ((-RGZPaper`b + RGZPaper`mu2)^2*(-2 + RGZPaper`Nc^2)*(6*RGZPaper`b^2*RGZPaper`s - 4*RGZPaper`b*RGZPaper`s^2 + 4*RGZPaper`b^2*RGZPaper`t - 8*RGZPaper`b*RGZPaper`s*RGZPaper`t + RGZPaper`s^2*RGZPaper`t - 4*RGZPaper`b*RGZPaper`t^2 + 2*RGZPaper`s*RGZPaper`t^2 + RGZPaper`t^3))/(4*(-RGZPaper`a + RGZPaper`b)^2*RGZPaper`Nc*RGZPaper`s)}}|>}, "SourceFingerprint" -> 61866098637853011682937170700695746952056475129054070663871584189143318985862, "CheckedCoefficients" -> 144|>


==> anc/historical/data/infrared-comparison.csv <==
"s_over_mass2","born_ratio","born_squared_ratio","delta_mass_scale","delta_natural_scale","D8_Re","D8_Im","D1_Re","D1_Im","D8_QCD_distance","D1_QCD_distance"
0.0078125,0.0031176834520156,9.7199501069718e-6,4.096293935788924,-22.284993124857053,0.008305990555576528,-0.000027111437691811538,0.004508609345323421,0.00001807429179454103,8.936637479258364,2.218682100720238
0.015625,0.0062207648165115,0.000038697914902348,4.089721598017611,-18.676962702072217,0.016422029899012525,-0.00010781211403305537,0.009029385182934753,0.00007187474268870357,8.928765235953113,2.215330038198348
0.03125,0.012383311106878,0.00015334639396972,4.08397415083974,-15.144141480543368,0.032216385701152005,-0.00042622405858646923,0.01808816115083574,0.0002841493723909795,8.913405657815078,2.2085544027962314
0.0625,0.02453531598513,0.00060198173049018,4.086489513698005,-11.701993071547115,0.06244771242606417,-0.0016654267248511752,0.036209863934035455,0.0011102844832341168,8.883850643990403,2.194773993314582
0.125,0.048158640226629,0.0023192546284779,4.117019304057583,-8.322668256673126,0.11902210545904893,-0.006357766147868896,0.072187859632339,0.00423851076524593,8.82794828479479,2.1665727663566225
0.25,0.092783505154639,0.008608778828781,4.221073344936185,-4.839860932898976,0.2224110406888014,-0.02318901391977577,0.14194825666322267,0.015459342613183847,8.723695091284773,2.1089281207488666
0.5,0.17241379310345,0.029726516052319,4.489134888183669,-0.7469148481841019,0.4096272785595198,-0.07764817042688266,0.26928522508563657,0.0517654469512551,8.528774814541666,1.9942763623978033
1.,0.3,0.09,5.053477265784918,5.053477265784918,0.7555592929279347,-0.22488552522279742,0.4740659760307741,0.14992368348186497,8.156856468136219,1.7845404056799
2.,0.47058823529412,0.22145328719723,5.923556898697948,13.972898421965155,1.3990914631633542,-0.5291435206943295,0.7412164418070848,0.3527623471295529,7.458954823410472,1.45857102601004
4.,0.64864864864865,0.42074506939372,6.427966689785936,26.06089223645682,2.485144629022125,-0.9796095015032058,1.0100085468944828,0.6530730010021373,6.300742760133907,1.056999679701032
8.,0.79207920792079,0.62738947162043,4.592027739801121,38.399766758359554,3.964822118575231,-1.4506971149898502,1.2258744047973686,0.9671314099932334,4.758891195999761,0.6761379915972052
16.,0.88615384615385,0.78526863905325,-2.407055854290661,46.51847129046364,5.506405598832359,-1.8117832430017033,1.3798031089589256,1.2078554953344691,3.17971302018536,0.39185908494625993
64.,0.96947440899702,0.93988062970011,-38.47727018769994,40.044806187167055,7.576879145689676,-2.147420398953719,1.5485460812711682,1.4316135993024794,1.083326606643399,0.11310371577597464
256.,0.99223315556223,0.98452663499699,-102.3354230723904,4.232493889757908,8.33571109485361,-2.2335005257643443,1.607619975430982,1.4890003505095628,0.31971333317139444,0.03097663703633283
1024.,0.99804973415397,0.99610327184481,-189.18625623080032,-55.378321420207854,8.562379372376903,-2.254098393823393,1.6254026104949748,1.5027322625489286,0.09212178812079883,0.008546306731611624
4096.,0.99951189753481,0.99902403331363,-297.10835045654073,-136.35842674441383,8.627965996861429,-2.2591205578954687,1.6305960464278433,1.5060803719303129,0.026344878778445265,0.002373935108407523
16384.,0.99987794086292,0.99975589662427,-425.6325921927769,-238.03832494846975,8.646813040440513,-2.2603640345527234,1.632099328334891,1.506909356368482,0.007457151867782245,0.0006584825761123309
65536.,0.99996948312036,0.999938967172,-574.6671147381758,-360.2586071231745,8.652174483958083,-2.2606739015215114,1.63252935948401,1.5071159343476743,0.0020868127439977015,0.00018163929903605488
262144.,0.99999237064912,0.99998474135646,-744.1988687692557,-502.98506190062875,8.653681514213854,-2.2607512903226183,1.632650762298959,1.5071675268817457,0.000577806036990651,0.00004977227432630311


==> anc/historical/data/infrared-shapes.dat <==
rho Born D8 D1 delta_mass delta_natural
0.0078125 0.003117683452016 0.0009286005126274 0.002029088730567 4.096293935789 -22.28499312486
0.015625 0.006220764816512 0.001835994475316 0.004063749048587 4.089721598018 -18.67696270207
0.03125 0.01238331110688 0.003602052127792 0.008141472141054 4.08397415084 -15.14414148054
0.0625 0.02453531598513 0.006984029998917 0.01630368960297 4.086489513698 -11.70199307155
0.125 0.04815864022663 0.0133254386515 0.03254366230405 4.117019304058 -8.322668256673
0.25 0.09278350515464 0.02499995856701 0.06426069785612 4.221073344936 -4.839860932899
0.5 0.1724137931035 0.04661113998214 0.1234090747819 4.489134888184 -0.7469148481841
1 0.3 0.08813247028414 0.2237653987394 5.053477265785 5.053477265785
2 0.4705882352941 0.1672290880725 0.3694318467436 5.923556898698 13.97289842197
4 0.6486486486487 0.2986412329049 0.541293006886 6.427966689786 26.06089223646
8 0.7920792079208 0.4719998487484 0.7027190044311 4.592027739801 38.39976675836
16 0.8861538461538 0.6480739929329 0.8252843742733 -2.407055854291 46.51847129046
64 0.969474408997 0.8804462459181 0.9491033998999 -38.4772701877 40.04480618717
256 0.9922331555622 0.9647914421638 0.9861575511631 -102.3354230724 4.232493889758
1024 0.998049734154 0.9898746126597 0.9962288015187 -189.1862562308 -55.37832142021
4096 0.9995118975348 0.9971093076358 0.9989680088526 -297.1083504565 -136.3584267444
16384 0.9998779408629 0.999182952761 0.9997181484376 -425.6325921928 -238.0383249485
65536 0.9999694831204 0.9997716346304 0.999923410802 -574.6671147382 -360.2586071232
262144 0.9999923706491 0.9999368333499 0.9999793059944 -744.1988687693 -502.9850619006


==> anc/historical/data/infrared-variations.csv <==
"minus_t_over_s","horizon_ratio","born_ratio","delta_over_as","D8_Re","D8_Im","D1_Re","D1_Im"
0.25,0.25,0.012383311106878,4.7543226416009805,0.030672953941791176,-0.0008327648769350973,0.01801339709480007,0.0005551765846233981
0.5,0.0625,0.028620988725065,4.415331337230528,0.06869046190725028,-0.0022575459190829618,0.04024076850546622,0.0015050306127219748
0.75,0.25,0.036459278070016,3.4999172883767695,0.09565836516254246,-0.002497985547328615,0.054653157895758094,0.001665323698219077
0.5,1.,0.015617605300521,3.0665509944219496,0.04766903070319626,-0.0006806279828682746,0.026948402009887976,0.00045375198857884976
0.5,0.25,0.02453531598513,4.086489513698005,0.06244771242606417,-0.0016654267248511752,0.036209863934035455,0.0011102844832341168


==> anc/historical/data/provenance.json <==
{
	"ExportChecks":144,
	"AllExportChecksPassed":true,
	"Rows":8,
	"FiniteFunctionsIncludingOne":31,
	"ScalarIntegrals":30,
	"ScalarIntegralCounts":{
		"FeynCalc`A0":3,
		"FeynCalc`B0":12,
		"FeynCalc`C0":9,
		"FeynCalc`D0":6
	},
	"SourceFingerprint":"61866098637853011682937170700695746952056475129054070663871584189143318985862",
	"Sources":[
		{
			"Role":"Final",
			"ProjectRelativeFile":"Work\/Cache\/qq-scalar-factored-e853506ab0bec6868fad9afa9b2f9870d064bd7eeb94800687a9fba4d3db4a37\/factored.wxf",
			"SHA256":"4fd7b4f96b7646a136bc6728a9948301819c09a44328ba8bc1a44de48007cbbf"
		},
		{
			"Role":"Scalar",
			"ProjectRelativeFile":"Work\/Cache\/qq-scalar-ff-d64c0ef1be2141cf38e99216a527cc1b73d80f62536230a67c6a1e17bde84fb7\/scalar-form-factors-a970b146fbfeeb13db10fbba3383de8ef0bbc61cafde6d7d5b1e6867586ba559.wxf",
			"SHA256":"e1ca9611dcf7a7728595c4d752da6fdfaafc653e86665cfac3009c555261b881"
		},
		{
			"Role":"MSbar",
			"ProjectRelativeFile":"Work\/Cache\/qq-msbar-14bca7c2591ab77c4d0c665df88e1d3c533be2079969c2a94b7f7a26ae680703.wxf",
			"SHA256":"b5debc6c81592b792fcfc373342e91c33b99d4dda09fad0adaabf5338cc861d5"
		},
		{
			"Role":"Certificate",
			"ProjectRelativeFile":"Work\/Cache\/qq-certification-fc08534a875fc067bf5e2a81cc6daf71a4fdb0af60b6551322848feafe078474.wxf",
			"SHA256":"b3a269ba6693b12e38a9c827a1a9d1bab565513a5052478bbd7795b0fd08c8cf"
		}
	],
	"RowsSummary":[
		{
			"ColorID":1,
			"SpinID":1,
			"Entries":15
		},
		{
			"ColorID":2,
			"SpinID":1,
			"Entries":31
		},
		{
			"ColorID":1,
			"SpinID":2,
			"Entries":19
		},
		{
			"ColorID":2,
			"SpinID":2,
			"Entries":19
		},
		{
			"ColorID":1,
			"SpinID":3,
			"Entries":13
		},
		{
			"ColorID":2,
			"SpinID":3,
			"Entries":13
		},
		{
			"ColorID":1,
			"SpinID":4,
			"Entries":15
		},
		{
			"ColorID":2,
			"SpinID":4,
			"Entries":19
		}
	]
}

==> anc/historical/data/qcd-angles-comparison.csv <==
"minus_t_over_s","component","QCD_Re","QCD_Im","Intercept_Re","Intercept_Im","Error4","Error5","WindowVariation"
0.33333333333333,1.,30.551696871417,1.2050398471787,30.551701097872275,1.2050390103876794,4.308496692690191e-6,0.000011587748971046525,7.5189464688045785e-6
0.33333333333333,2.,36.857644248528,-0.62392284764407,36.85765027211591,-0.6239237895252111,6.096781916744513e-6,0.00001883190587761928,0.000012846661469963509
0.33333333333333,3.,-1.0714119125385,-0.80335989811911,-1.0714118850082799,-0.8033593402584351,5.585395683195297e-7,3.4608894219882967e-6,2.908172264990283e-6
0.33333333333333,4.,0.012556946240478,0.41594856509605,0.01255706619028704,0.41594919301680067,6.392749255238869e-7,3.866119578151308e-6,3.236881695043763e-6
0.5,1.,27.060120618415,2.9034481204048,27.060122448056696,2.9034477398434673,1.8688003740379309e-6,5.1541412484470064e-6,3.4039500660109164e-6
0.5,2.,35.714379362913,0.64267104219079,35.71438289872782,0.6426705856082086,3.5651720686109175e-6,0.000012540979961473075,9.00349893464941e-6
0.5,3.,-1.2178647211432,-1.9356320802699,-1.2178647111793095,-1.9356318265623076,2.539031405281287e-7,1.6461424247448183e-6,1.3978703597046411e-6
0.5,4.,0.41483275000846,-0.42844736146053,0.4148328971722401,-0.4284470570721468,3.38096826503043e-7,1.971739962212315e-6,1.647990239346376e-6
0.66666666666667,1.,25.403761279848,4.1084879675835,25.4037621202024,4.10848775529595,8.667533299470934e-7,1.9711926624142403e-6,1.3041351520682763e-6
0.66666666666667,2.,37.113168168446,1.5036450794653,37.1131709637152,1.5036448071008568,2.8085071228166055e-6,0.000010632566368889946,7.833438928508102e-6
0.66666666666667,3.,-1.2920095543408,-2.738991978389,-1.2920095676534018,-2.738991836863969,1.421497624941016e-7,9.867658972241002e-7,8.498463562859937e-7
0.66666666666667,4.,1.0259664629028,-1.0024300529769,1.025966669770484,-1.002429871400597,2.7525293168696037e-7,1.364703908400623e-6,1.1072837128141522e-6


==> anc/historical/data/qcd-hard-comparison.csv <==
"Component","QCD_Re","QCD_Im","Extrapolated_Re","Extrapolated_Im","Error_4point","Error_5point"
1,27.0601206184,2.9034481204,27.060122448056696,2.9034477398434673,1.8688003772448986e-6,5.154141247816397e-6
2,35.7143793629,0.642671042191,35.71438289872782,0.6426705856082086,3.565172069484505e-6,0.00001254097996214117
3,-1.21786472114,-1.93563208027,-1.2178647111793095,-1.9356318265623076,2.539031405411992e-7,1.646142424693421e-6
4,0.414832750008,-0.428447361461,0.4148328971722401,-0.4284470570721468,3.3809682659775726e-7,1.9717399620967325e-6


==> anc/historical/data/qcd-mass-convergence.csv <==
"lambda","max_hard_difference"
1.,21.904434097656726
0.5,12.169714247612003
0.25,3.7202496985176405
0.125,0.8327322505359239
0.0625,0.14954798442245865
0.03125,0.03639931354047981
0.015625,0.018019450839167627
0.0078125,0.0075100581135506645
0.00390625,0.0027885994961554888


==> anc/historical/data/scale-response.csv <==
"Q2_over_mu2","mG4_over_mu4","rho_scale"
"1/4","1/4",3.777011494252874
1,"1/4",5.806372549019608
4,"1/4",8.129042904290429
10,"1/4",8.978944079975008
100,"1/4",9.593054910196325
"1/4",1,3.856910569105691
1,1,5.441666666666667
4,1,7.972435897435897
10,1,8.938835072031793
100,1,9.592516723246526
"1/4",2,3.911111111111111
1,2,5.097222222222222
4,2,7.77716049382716
10,2,8.886117270263612
100,2,9.591799263725255


==> anc/historical/data/validation.md <==
# Historical export record

The following checks and page counts refer to the original manuscript export. Revised-paper checks and PDF validation are in ../checks/ and ../README.md.

# Manuscript validation

- Export: all 144 exact source coefficient comparisons passed; 8 rows; 31 finite functions; scalar inventory A0=3, B0=12, C0=9, D0=6.
- Independent short formulas: printed UV pole equals minus the saved local counterterm for Nf=2; Born high-momentum expansion agrees through Q^-6. See equation-checks.log.
- Tectonic 0.16.9: main.tex (9 pages) and supplement.tex (7 pages) compiled successfully. No undefined references, fatal errors, or overfull boxes remain. REVTeX bibliography compiled without errors; remaining underfull-box warnings concern paragraph justification.
- PDFs rendered and all pages reviewed as contact sheets; title, equations, tables, plot, coefficient listing and reference pages were also checked by extracted text. This is editorial/export validation, not independent recomputation of physical diagrams.
- Original model, notebook and Work caches were not changed by manuscript preparation.


==> anc/historical/data/virtual-energy-scan.csv <==
"s_over_mu2","t_over_mu2","delta_over_as"
0.0078125,-0.00390625,4.096293935788924
0.015625,-0.0078125,4.089721598017611
0.03125,-0.015625,4.08397415083974
0.0625,-0.03125,4.086489513698005
0.125,-0.0625,4.117019304057583
0.25,-0.125,4.221073344936185
0.5,-0.25,4.489134888183669
1.,-0.5,5.053477265784918
2.,-1.,5.923556898697948
4.,-2.,6.427966689785936
8.,-4.,4.592027739801121
16.,-8.,-2.407055854290661


==> anc/historical/data/virtual-energy-scan.dat <==
s_over_mu2 t_over_mu2 delta_over_as
0.0078125 -0.00390625 4.096293935788924
0.015625 -0.0078125 4.089721598017611
0.03125 -0.015625 4.08397415083974
0.0625 -0.03125 4.086489513698005
0.125 -0.0625 4.117019304057583
0.25 -0.125 4.221073344936185
0.5 -0.25 4.489134888183669
1. -0.5 5.053477265784918
2. -1. 5.923556898697948
4. -2. 6.427966689785936
8. -4. 4.592027739801121
16. -8. -2.407055854290661


==> anc/historical/data/virtual-form-factor-benchmark.csv <==
"Color","Spin","Re_16pi2F_over_g4","Im_16pi2F_over_g4"
1,1,0.24821494076419431,-0.29544950778645657
8,1,2.1853565600065274,0.44317426167968493
1,2,-0.012685572012485175,-0.0216382998657678
8,2,0.0649841827886721,0.0324574497986517
1,3,-0.05274380061550845,-0.02899742710579824
8,3,-0.1123367543086766,0.043496140658697356
1,4,0.014404470240796847,-0.000025709387157198374
8,4,0.02130661499771608,0.000038564080735797556


==> anc/reproduction/README.TXT <==
Color-corrected revision: 26 November2026

Source: the completed Work-ColourCorrected calculation. The conditional certificate passes24 checks; corrected export passes144 coefficient reconstructions. Exactly14 full coefficients change, all in octet spin1. Seven rows and the31-function catalogue remain exactly unchanged.

Reproduction:
- checks/colour-difference.json and tools/compare_colour_revision.wls identify the exact changed coefficients.
- data/colour-delta.wl contains the full new-minus-old coefficients.
- checks/summary.json and colour-delta-checks.json verify scale/spectral properties.
- tools/refresh_corrected_numerics.wls reuses scalar master vectors only after exact catalogue equality, and reevaluates all34 coefficient points. It requires sibling historical/data/ files supplied in the full revision bundle.
- data/provenance.json and ../evidence bind the corrected WXF inputs and source snapshot. Rebuilding the exact export requires those original WXF files; reading the inert result and short algebra checks does not.
- The historical v1.1.0 release-check scripts are not a new corrected-release certification. They remain identifiable by their fixed historical version/hash.

Build main.tex and supplement.tex separately for PRD. The sibling arXiv directory builds one combined main.tex with ready vector figures and inline coefficients. No upload or journal message has been sent.

Historical DOI identifiers are not reassigned to v1.1.2. The supplied corrected source archive is SHA256-bound; its new version DOI/public tag were not verified during this revision.


==> anc/reproduction/REPRODUCTION.md <==
Color-corrected revision: 26 November2026

Source: the completed Work-ColourCorrected calculation. The conditional certificate passes24 checks; corrected export passes144 coefficient reconstructions. Exactly14 full coefficients change, all in octet spin1. Seven rows and the31-function catalogue remain exactly unchanged.

Reproduction:
- checks/colour-difference.json and tools/compare_colour_revision.wls identify the exact changed coefficients.
- data/colour-delta.wl contains the full new-minus-old coefficients.
- checks/summary.json and colour-delta-checks.json verify scale/spectral properties.
- tools/refresh_corrected_numerics.wls reuses scalar master vectors only after exact catalogue equality, and reevaluates all34 coefficient points. It requires sibling historical/data/ files supplied in the full revision bundle.
- data/provenance.json and ../evidence bind the corrected WXF inputs and source snapshot. Rebuilding the exact export requires those original WXF files; reading the inert result and short algebra checks does not.
- The historical v1.1.0 release-check scripts are not a new corrected-release certification. They remain identifiable by their fixed historical version/hash.

Build main.tex and supplement.tex separately for PRD. The sibling arXiv directory builds one combined main.tex with ready vector figures and inline coefficients. No upload or journal message has been sent.

Historical DOI identifiers are not reassigned to v1.1.2. The supplied corrected source archive is SHA256-bound; its new version DOI/public tag were not verified during this revision.


==> anc/reproduction/checks/additions.log <==
Finite scale slope row 1 SU3 : True
Finite scale slope row 2 SU3 : True
Finite scale slope row 3 SU3 : True
Finite scale slope row 4 SU3 : True
Finite scale slope row 5 SU3 : True
Finite scale slope row 6 SU3 : True
Finite scale slope row 7 SU3 : True
Finite scale slope row 8 SU3 : True
Triangle spectral reconstruction : True
Coalescent two-line spectral limit : True
General-Nc scale checks {True, True, True, True, True, True, True, True}


==> anc/reproduction/checks/colour-delta-checks.json <==
{
	"Checks":{
		"OnlyOctetS1Changes":true,
		"NoSDependence":true,
		"ExactScaleSlopeUnchanged":true,
		"OnlyRationalLogsAndBubblesChange":true
	},
	"ChangedCoefficients":14,
	"DeltaLeaves":[
		517,
		397,
		397,
		294,
		346,
		721,
		719,
		367,
		562,
		1723,
		562,
		725,
		725,
		86
	]
}

==> anc/reproduction/checks/colour-delta-checks.log <==
<|Checks -> <|OnlyOctetS1Changes -> True, NoSDependence -> True, ExactScaleSlopeUnchanged -> True, OnlyRationalLogsAndBubblesChange -> True|>, ChangedCoefficients -> 14, DeltaLeaves -> {517, 397, 397, 294, 346, 721, 719, 367, 562, 1723, 562, 725, 725, 86}|>


==> anc/reproduction/checks/colour-difference.json <==
{
	"IntegralCatalogueIdentical":true,
	"ChangedCoefficientCount":14,
	"Rows":[
		{
			"ColorID":1,
			"SpinID":1,
			"ChangedCoefficients":0
		},
		{
			"ColorID":2,
			"SpinID":1,
			"ChangedCoefficients":14
		},
		{
			"ColorID":1,
			"SpinID":2,
			"ChangedCoefficients":0
		},
		{
			"ColorID":2,
			"SpinID":2,
			"ChangedCoefficients":0
		},
		{
			"ColorID":1,
			"SpinID":3,
			"ChangedCoefficients":0
		},
		{
			"ColorID":2,
			"SpinID":3,
			"ChangedCoefficients":0
		},
		{
			"ColorID":1,
			"SpinID":4,
			"ChangedCoefficients":0
		},
		{
			"ColorID":2,
			"SpinID":4,
			"ChangedCoefficients":0
		}
	],
	"ChangedFunctionIndices":[
		0,
		1,
		2,
		3,
		6,
		7,
		8,
		9,
		10,
		11,
		12,
		13,
		14,
		15
	],
	"OldSourceFingerprint":"61866098637853011682937170700695746952056475129054070663871584189143318985862",
	"NewSourceFingerprint":"41518366765728461228138534301992911700360454831359570550626442297089530416207"
}

==> anc/reproduction/checks/colour-difference.log <==
<|ColorID -> 1, SpinID -> 1, ChangedCoefficients -> 0|>
<|ColorID -> 2, SpinID -> 1, ChangedCoefficients -> 14|>
<|ColorID -> 1, SpinID -> 2, ChangedCoefficients -> 0|>
<|ColorID -> 2, SpinID -> 2, ChangedCoefficients -> 0|>
<|ColorID -> 1, SpinID -> 3, ChangedCoefficients -> 0|>
<|ColorID -> 2, SpinID -> 3, ChangedCoefficients -> 0|>
<|ColorID -> 1, SpinID -> 4, ChangedCoefficients -> 0|>
<|ColorID -> 2, SpinID -> 4, ChangedCoefficients -> 0|>
<|IntegralCatalogueIdentical -> True, ChangedCoefficientCount -> 14, Rows -> {<|ColorID -> 1, SpinID -> 1, ChangedCoefficients -> 0|>, <|ColorID -> 2, SpinID -> 1, ChangedCoefficients -> 14|>, <|ColorID -> 1, SpinID -> 2, ChangedCoefficients -> 0|>, <|ColorID -> 2, SpinID -> 2, ChangedCoefficients -> 0|>, <|ColorID -> 1, SpinID -> 3, ChangedCoefficients -> 0|>, <|ColorID -> 2, SpinID -> 3, ChangedCoefficients -> 0|>, <|ColorID -> 1, SpinID -> 4, ChangedCoefficients -> 0|>, <|ColorID -> 2, SpinID -> 4, ChangedCoefficients -> 0|>}, ChangedFunctionIndices -> {0, 1, 2, 3, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15}, OldSourceFingerprint -> 61866098637853011682937170700695746952056475129054070663871584189143318985862, NewSourceFingerprint -> 41518366765728461228138534301992911700360454831359570550626442297089530416207|>


==> anc/reproduction/checks/colour-numerical-refresh.json <==
{
	"Points":34,
	"CorrectedCoefficientSHA256":"2bc6f1da3cd8263a0fc25017c9034ca7abe919b3b304a75f25a5ebee39315b31",
	"ScalarCatalogueIdentical":true,
	"FreshScalarIntegrationsClaimed":false,
	"Rows":[
		{
			"s":"4",
			"t":"-8\/3",
			"lambda":"1\/256",
			"UnchangedSevenRowsMaxDifference":"0.",
			"OldDeltaOverAs":"-488.4609888662509",
			"NewDeltaOverAs":"-488.4609888662509"
		},
		{
			"s":"4",
			"t":"-2",
			"lambda":"1\/256",
			"UnchangedSevenRowsMaxDifference":"0.",
			"OldDeltaOverAs":"-529.7865959971429",
			"NewDeltaOverAs":"-529.7865959971429"
		},
		{
			"s":"4",
			"t":"-4\/3",
			"lambda":"1\/256",
			"UnchangedSevenRowsMaxDifference":"0.",
			"OldDeltaOverAs":"-557.7973387445422",
			"NewDeltaOverAs":"-557.7973387445422"
		},
		{
			"s":"4",
			"t":"-8\/3",
			"lambda":"1\/128",
			"UnchangedSevenRowsMaxDifference":"0.",
			"OldDeltaOverAs":"-351.5126875045011",
			"NewDeltaOverAs":"-351.5126875045011"
		},
		{
			"s":"4",
			"t":"-2",
			"lambda":"1\/128",
			"UnchangedSevenRowsMaxDifference":"0.",
			"OldDeltaOverAs":"-387.05967057504967",
			"NewDeltaOverAs":"-387.05967057504967"
		},
		{
			"s":"4",
			"t":"-4\/3",
			"lambda":"1\/128",
			"UnchangedSevenRowsMaxDifference":"0.",
			"OldDeltaOverAs":"-410.5975205606782",
			"NewDeltaOverAs":"-410.5975205606782"
		},
		{
			"s":"4",
			"t":"-8\/3",
			"lambda":"1\/64",
			"UnchangedSevenRowsMaxDifference":"0.",
			"OldDeltaOverAs":"-235.06907803222964",
			"NewDeltaOverAs":"-235.06907803222964"
		},
		{
			"s":"4",
			"t":"-2",
			"lambda":"1\/64",
			"UnchangedSevenRowsMaxDifference":"0.",
			"OldDeltaOverAs":"-264.83750598337076",
			"NewDeltaOverAs":"-264.83750598337076"
		},
		{
			"s":"4",
			"t":"-4\/3",
			"lambda":"1\/64",
			"UnchangedSevenRowsMaxDifference":"0.",
			"OldDeltaOverAs":"-283.9029760268875",
			"NewDeltaOverAs":"-283.9029760268875"
		},
		{
			"s":"4",
			"t":"-8\/3",
			"lambda":"1\/32",
			"UnchangedSevenRowsMaxDifference":"0.",
			"OldDeltaOverAs":"-139.1552948498248",
			"NewDeltaOverAs":"-139.1552948498248"
		},
		{
			"s":"4",
			"t":"-2",
			"lambda":"1\/32",
			"UnchangedSevenRowsMaxDifference":"0.",
			"OldDeltaOverAs":"-163.150080696435",
			"NewDeltaOverAs":"-163.15008069643494"
		},
		{
			"s":"4",
			"t":"-4\/3",
			"lambda":"1\/32",
			"UnchangedSevenRowsMaxDifference":"0.",
			"OldDeltaOverAs":"-177.75440008112238",
			"NewDeltaOverAs":"-177.754400081122"
		},
		{
			"s":"4",
			"t":"-8\/3",
			"lambda":"1\/16",
			"UnchangedSevenRowsMaxDifference":"0.",
			"OldDeltaOverAs":"-63.88482104675161",
			"NewDeltaOverAs":"-63.884821046746666"
		},
		{
			"s":"4",
			"t":"-2",
			"lambda":"1\/16",
			"UnchangedSevenRowsMaxDifference":"0.",
			"OldDeltaOverAs":"-82.13990838232635",
			"NewDeltaOverAs":"-82.13990838231162"
		},
		{
			"s":"4",
			"t":"-4\/3",
			"lambda":"1\/16",
			"UnchangedSevenRowsMaxDifference":"0.",
			"OldDeltaOverAs":"-92.3562559650614",
			"NewDeltaOverAs":"-92.35625596499317"
		},
		{
			"s":"4",
			"t":"-2",
			"lambda":"1\/8",
			"UnchangedSevenRowsMaxDifference":"0.",
			"OldDeltaOverAs":"-22.40948535077917",
			"NewDeltaOverAs":"-22.409485348120597"
		},
		{
			"s":"4",
			"t":"-2",
			"lambda":"1\/4",
			"UnchangedSevenRowsMaxDifference":"0.",
			"OldDeltaOverAs":"13.870780728878053",
			"NewDeltaOverAs":"13.870781109205314"
		},
		{
			"s":"4",
			"t":"-2",
			"lambda":"1\/2",
			"UnchangedSevenRowsMaxDifference":"0.",
			"OldDeltaOverAs":"22.055707718077567",
			"NewDeltaOverAs":"22.055737897048502"
		},
		{
			"s":"1\/128",
			"t":"-1\/256",
			"lambda":"1",
			"UnchangedSevenRowsMaxDifference":"0.",
			"OldDeltaOverAs":"4.096293935788924",
			"NewDeltaOverAs":"4.097974589620977"
		},
		{
			"s":"1\/64",
			"t":"-1\/128",
			"lambda":"1",
			"UnchangedSevenRowsMaxDifference":"0.",
			"OldDeltaOverAs":"4.089721598017611",
			"NewDeltaOverAs":"4.091438872513154"
		},
		{
			"s":"1\/32",
			"t":"-1\/64",
			"lambda":"1",
			"UnchangedSevenRowsMaxDifference":"0.",
			"OldDeltaOverAs":"4.08397415083974",
			"NewDeltaOverAs":"4.085761571666146"
		},
		{
			"s":"1\/16",
			"t":"-3\/64",
			"lambda":"1",
			"UnchangedSevenRowsMaxDifference":"0.",
			"OldDeltaOverAs":"3.4999172883767695",
			"NewDeltaOverAs":"3.501947197561969"
		},
		{
			"s":"1\/16",
			"t":"-1\/32",
			"lambda":"1",
			"UnchangedSevenRowsMaxDifference":"0.",
			"OldDeltaOverAs":"3.0665509944219496",
			"NewDeltaOverAs":"3.0809473532969305"
		},
		{
			"s":"1\/16",
			"t":"-1\/32",
			"lambda":"1",
			"UnchangedSevenRowsMaxDifference":"0.",
			"OldDeltaOverAs":"4.415331337230528",
			"NewDeltaOverAs":"4.41548513311323"
		},
		{
			"s":"1\/16",
			"t":"-1\/32",
			"lambda":"1",
			"UnchangedSevenRowsMaxDifference":"0.",
			"OldDeltaOverAs":"4.086489513698005",
			"NewDeltaOverAs":"4.088405462573822"
		},
		{
			"s":"1\/16",
			"t":"-1\/64",
			"lambda":"1",
			"UnchangedSevenRowsMaxDifference":"0.",
			"OldDeltaOverAs":"4.7543226416009805",
			"NewDeltaOverAs":"4.756110062427386"
		},
		{
			"s":"1\/8",
			"t":"-1\/16",
			"lambda":"1",
			"UnchangedSevenRowsMaxDifference":"0.",
			"OldDeltaOverAs":"4.117019304057583",
			"NewDeltaOverAs":"4.119149859421498"
		},
		{
			"s":"1\/4",
			"t":"-1\/8",
			"lambda":"1",
			"UnchangedSevenRowsMaxDifference":"0.",
			"OldDeltaOverAs":"4.221073344936185",
			"NewDeltaOverAs":"4.223495038961609"
		},
		{
			"s":"1\/2",
			"t":"-1\/4",
			"lambda":"1",
			"UnchangedSevenRowsMaxDifference":"0.",
			"OldDeltaOverAs":"4.489134888183669",
			"NewDeltaOverAs":"4.491772732479359"
		},
		{
			"s":"1",
			"t":"-1\/2",
			"lambda":"1",
			"UnchangedSevenRowsMaxDifference":"0.",
			"OldDeltaOverAs":"5.053477265784918",
			"NewDeltaOverAs":"5.055901598574898"
		},
		{
			"s":"2",
			"t":"-1",
			"lambda":"1",
			"UnchangedSevenRowsMaxDifference":"0.",
			"OldDeltaOverAs":"5.923556898697948",
			"NewDeltaOverAs":"5.92515809157372"
		},
		{
			"s":"4",
			"t":"-2",
			"lambda":"1",
			"UnchangedSevenRowsMaxDifference":"0.",
			"OldDeltaOverAs":"6.427966689785936",
			"NewDeltaOverAs":"6.42863942435263"
		},
		{
			"s":"8",
			"t":"-4",
			"lambda":"1",
			"UnchangedSevenRowsMaxDifference":"0.",
			"OldDeltaOverAs":"4.592027739801121",
			"NewDeltaOverAs":"4.592203146683244"
		},
		{
			"s":"16",
			"t":"-8",
			"lambda":"1",
			"UnchangedSevenRowsMaxDifference":"0.",
			"OldDeltaOverAs":"-2.407055854290661",
			"NewDeltaOverAs":"-2.4070256753197263"
		}
	]
}

==> anc/reproduction/checks/colour-numerical-refresh.log <==
Saved unchanged master vectors: 34
{1, 34, 4, 1/256, -488.4609888662509}
{2, 34, 4, 1/256, -529.7865959971429}
{3, 34, 4, 1/256, -557.7973387445422}
{4, 34, 4, 1/128, -351.5126875045011}
{5, 34, 4, 1/128, -387.05967057504967}
{6, 34, 4, 1/128, -410.5975205606782}
{7, 34, 4, 1/64, -235.06907803222964}
{8, 34, 4, 1/64, -264.83750598337076}
{9, 34, 4, 1/64, -283.9029760268875}
{10, 34, 4, 1/32, -139.1552948498248}
{11, 34, 4, 1/32, -163.15008069643494}
{12, 34, 4, 1/32, -177.754400081122}
{13, 34, 4, 1/16, -63.884821046746666}
{14, 34, 4, 1/16, -82.13990838231162}
{15, 34, 4, 1/16, -92.35625596499317}
{16, 34, 4, 1/8, -22.409485348120597}
{17, 34, 4, 1/4, 13.870781109205314}
{18, 34, 4, 1/2, 22.055737897048502}
{19, 34, 1/128, 1, 4.097974589620977}
{20, 34, 1/64, 1, 4.091438872513154}
{21, 34, 1/32, 1, 4.085761571666146}
{22, 34, 1/16, 1, 3.501947197561969}
{23, 34, 1/16, 1, 3.0809473532969305}
{24, 34, 1/16, 1, 4.41548513311323}
{25, 34, 1/16, 1, 4.088405462573822}
{26, 34, 1/16, 1, 4.756110062427386}
{27, 34, 1/8, 1, 4.119149859421498}
{28, 34, 1/4, 1, 4.223495038961609}
{29, 34, 1/2, 1, 4.491772732479359}
{30, 34, 1, 1, 5.055901598574898}
{31, 34, 2, 1, 5.92515809157372}
{32, 34, 4, 1, 6.42863942435263}
{33, 34, 8, 1, 4.592203146683244}
{34, 34, 16, 1, -2.4070256753197263}


==> anc/reproduction/checks/figure-1-build.log <==
warning: accessing absolute path `/Users/wanwu/Library/Caches/Tectonic/formats/94005016d60db87b00ebb9f60d7affab2bcc4fcab9ec4ab8b02ab3a18e09dc63-latex-33.fmt`; build may not be reproducible in other environments
note: Running TeX ...
note: Rerunning TeX because "figure-1.aux" changed ...
note: Running xdvipdfmx ...
note: Writing `/Users/wanwu/Documents/Wolfram_Mathematica/Gribov/RGZWorkflow/Paper/ColourCorrected20261126/arXiv/figures/figure-1.pdf` (15.3544921875 KiB)
note: Skipped writing 1 intermediate files (use --keep-intermediates to keep them)


==> anc/reproduction/checks/figure-2-build.log <==
warning: accessing absolute path `/Users/wanwu/Library/Caches/Tectonic/formats/94005016d60db87b00ebb9f60d7affab2bcc4fcab9ec4ab8b02ab3a18e09dc63-latex-33.fmt`; build may not be reproducible in other environments
note: Running TeX ...
note: Rerunning TeX because "figure-2.aux" changed ...
note: Running xdvipdfmx ...
note: Writing `/Users/wanwu/Documents/Wolfram_Mathematica/Gribov/RGZWorkflow/Paper/ColourCorrected20261126/arXiv/figures/figure-2.pdf` (17.783203125 KiB)
note: Skipped writing 1 intermediate files (use --keep-intermediates to keep them)


==> anc/reproduction/checks/figure-3-build.log <==
warning: accessing absolute path `/Users/wanwu/Library/Caches/Tectonic/formats/94005016d60db87b00ebb9f60d7affab2bcc4fcab9ec4ab8b02ab3a18e09dc63-latex-33.fmt`; build may not be reproducible in other environments
note: Running TeX ...
note: Rerunning TeX because "figure-3.aux" changed ...
note: Running xdvipdfmx ...
note: Writing `/Users/wanwu/Documents/Wolfram_Mathematica/Gribov/RGZWorkflow/Paper/ColourCorrected20261126/arXiv/figures/figure-3.pdf` (9.853515625 KiB)
note: Skipped writing 1 intermediate files (use --keep-intermediates to keep them)


==> anc/reproduction/checks/figure-4-build.log <==
warning: accessing absolute path `/Users/wanwu/Library/Caches/Tectonic/formats/94005016d60db87b00ebb9f60d7affab2bcc4fcab9ec4ab8b02ab3a18e09dc63-latex-33.fmt`; build may not be reproducible in other environments
note: Running TeX ...
note: Rerunning TeX because "figure-4.aux" changed ...
note: Running xdvipdfmx ...
note: Writing `/Users/wanwu/Documents/Wolfram_Mathematica/Gribov/RGZWorkflow/Paper/ColourCorrected20261126/arXiv/figures/figure-4.pdf` (13.5400390625 KiB)
note: Skipped writing 1 intermediate files (use --keep-intermediates to keep them)


==> anc/reproduction/checks/infrared-summary.json <==
{
	"Checks":[
		{
			"Name":"QCD chiral targets match closed formula",
			"Passed":true
		},
		{
			"Name":"Independent scale-related points agree",
			"Passed":true,
			"MaxDifference":8.917311333789257e-12
		},
		{
			"Name":"Chiral differences have zero exact scale slope",
			"Passed":true
		},
		{
			"Name":"Born ratio deep-IR expansion",
			"Passed":true
		}
	],
	"Points":19,
	"QCDD8":"8.65425874449809334320246073691284617143`12.136180045998364 - 2.26077707821400876869294887428889263877`11.553207911691494*I",
	"QCDD1":"1.63269747115162340199089442529854923865`12.016675660149785 + 1.50718471880933917912863258285926175919`11.981936422272007*I",
	"IRConversionAppliedToDeepIR":false,
	"FixedAngle":"t=u=-s\/2",
	"ScaleChoice":"Mass-scale column uses muR2=lambda^2; natural-scale column uses muR2=s, at fixed parameters; no RG running",
	"Rows":[
		[
			0.0078125000000000,
			0.0031176834520156,
			9.7199501069718e-6,
			4.097974589620977,
			-2.2283312471025e1,
			8.305990555576528e-3,
			-2.7111437691811538e-5,
			4.508609345323421e-3,
			1.807429179454103e-5,
			8.936637479258364,
			2.218682100720238
		],
		[
			0.015625000000000,
			0.0062207648165115,
			0.000038697914902348,
			4.091438872513154,
			-1.8675245427576673e1,
			1.6422029899012525e-2,
			-1.0781211403305537e-4,
			9.029385182934753e-3,
			7.187474268870357e-5,
			8.928765235953113,
			2.215330038198348
		],
		[
			0.031250000000000,
			0.012383311106878,
			0.00015334639396972,
			4.085761571666146,
			-1.5142354059716961e1,
			3.2216385701152005e-2,
			-4.2622405858646923e-4,
			1.808816115083574e-2,
			2.841493723909795e-4,
			8.913405657815078,
			2.2085544027962314
		],
		[
			0.062500000000000,
			0.024535315985130,
			0.00060198173049018,
			4.088405462573822,
			-1.17000771226713e1,
			6.244771242606417e-2,
			-1.6654267248511752e-3,
			3.6209863934035455e-2,
			1.1102844832341168e-3,
			8.883850643990403,
			2.194773993314582
		],
		[
			0.12500000000000,
			0.048158640226629,
			0.0023192546284779,
			4.119149859421498,
			-8.320537701309211,
			0.11902210545904893,
			-6.357766147868896e-3,
			7.2187859632339e-2,
			4.23851076524593e-3,
			8.82794828479479,
			2.1665727663566225
		],
		[
			0.25000000000000,
			0.092783505154639,
			0.0086087788287810,
			4.223495038961609,
			-4.837439238873552,
			0.2224110406888014,
			-2.318901391977577e-2,
			0.14194825666322267,
			1.5459342613183847e-2,
			8.723695091284773,
			2.1089281207488666
		],
		[
			0.50000000000000,
			0.17241379310345,
			0.029726516052319,
			4.491772732479359,
			-0.7442770038884117,
			0.4096272785595198,
			-7.764817042688266e-2,
			0.26928522508563657,
			5.17654469512551e-2,
			8.528774814541666,
			1.9942763623978033
		],
		[
			1.0000000000000,
			0.30000000000000,
			0.090000000000000,
			5.055901598574898,
			5.055901598574898,
			0.7555592929279347,
			-0.22488552522279742,
			0.4740659760307741,
			0.14992368348186497,
			8.156856468136219,
			1.7845404056799
		]
	]
}

==> anc/reproduction/checks/infrared.log <==
InputForm[<|Checks -> {<|Name -> QCD chiral targets match closed formula, Passed -> True|>, <|Name -> Independent scale-related points agree, Passed -> True, MaxDifference -> 8.917311333789257*^-12|>, <|Name -> Chiral differences have zero exact scale slope, Passed -> True|>, <|Name -> Born ratio deep-IR expansion, Passed -> True|>}, Points -> 19, QCDD8 -> 8.65425874449809334320246073691284617143`12.136180045998364 - 2.26077707821400876869294887428889263877`11.553207911691494*I, QCDD1 -> 1.63269747115162340199089442529854923865`12.016675660149785 + 1.50718471880933917912863258285926175919`11.981936422272007*I, IRConversionAppliedToDeepIR -> False, FixedAngle -> t=u=-s/2, ScaleChoice -> Mass-scale column uses muR2=lambda^2; natural-scale column uses muR2=s, at fixed parameters; no RG running, Rows -> {{0.0078125`14., 0.00311768345201557628619606225662052819`14., 9.71995010697176016343440127074686`14.*^-6, 4.097974589620977, -22.283312471025, 0.008305990555576528, -0.000027111437691811538, 0.004508609345323421, 0.00001807429179454103, 8.936637479258364, 2.218682100720238}, {0.015625`14., 0.00622076481651154940444615903939817717`14., 0.0000386979149023479709299105230304463`14., 4.091438872513154, -18.675245427576673, 0.016422029899012525, -0.00010781211403305537, 0.009029385182934753, 0.00007187474268870357, 8.928765235953113, 2.215330038198348}, {0.03125`14., 0.01238331110687750047628119641836540293`14., 0.00015334639396971566602367646545889716`14., 4.085761571666146, -15.142354059716961, 0.032216385701152005, -0.00042622405858646923, 0.01808816115083574, 0.0002841493723909795, 8.913405657815078, 2.2085544027962314}, {0.0625`14., 0.02453531598513011152416356877323420074`14., 0.00060198173049018117494230317436188002`14., 4.088405462573822, -11.7000771226713, 0.06244771242606417, -0.0016654267248511752, 0.036209863934035455, 0.0011102844832341168, 8.883850643990403, 2.194773993314582}, {0.125`14., 0.04815864022662889518413597733711048159`14., 0.00231925462847787880490173261963421583`14., 4.119149859421498, -8.320537701309211, 0.11902210545904893, -0.006357766147868896, 0.072187859632339, 0.00423851076524593, 8.82794828479479, 2.1665727663566225}, {0.25`14., 0.09278350515463917525773195876288659794`14., 0.00860877882878095440535657349346370496`14., 4.223495038961609, -4.837439238873552, 0.2224110406888014, -0.02318901391977577, 0.14194825666322267, 0.015459342613183847, 8.723695091284773, 2.1089281207488666}, {0.5`14., 0.17241379310344827586206896551724137931`14., 0.02972651605231866825208085612366230678`14., 4.491772732479359, -0.7442770038884117, 0.4096272785595198, -0.07764817042688266, 0.26928522508563657, 0.0517654469512551, 8.528774814541666, 1.9942763623978033}, {1.`14., 0.3`14., 0.09`14., 5.055901598574898, 5.055901598574898, 0.7555592929279347, -0.22488552522279742, 0.4740659760307741, 0.14992368348186497, 8.156856468136219, 1.7845404056799}}|>]


==> anc/reproduction/checks/main-build.log <==
warning: accessing absolute path `/Users/wanwu/Library/Caches/Tectonic/formats/94005016d60db87b00ebb9f60d7affab2bcc4fcab9ec4ab8b02ab3a18e09dc63-latex-33.fmt`; build may not be reproducible in other environments
note: Running TeX ...
warning: main.tex:133: Underfull \hbox (badness 10000) in paragraph at lines 130--133
warning: generated/contribution-audit.tex:57: Underfull \hbox (badness 1817) in paragraph at lines 54--57
warning: main.tex:756: Underfull \hbox (badness 1442) in paragraph at lines 750--756
warning: generated/infrared-physics.tex:62: Underfull \hbox (badness 7151) in paragraph at lines 57--62
warning: main.tex:920: Underfull \hbox (badness 1005) in paragraph at lines 904--920
warning: main.tex:1043: Underfull \hbox (badness 1622) in paragraph at lines 1040--1043
note: Running BibTeX on main.aux ...
note: Rerunning TeX because bibtex was run ...
warning: main.tex:133: Underfull \hbox (badness 10000) in paragraph at lines 130--133
warning: generated/contribution-audit.tex:57: Underfull \hbox (badness 1817) in paragraph at lines 54--57
warning: main.tex:756: Underfull \hbox (badness 1442) in paragraph at lines 750--756
warning: generated/infrared-physics.tex:62: Underfull \hbox (badness 7151) in paragraph at lines 57--62
warning: main.tex:920: Underfull \hbox (badness 1005) in paragraph at lines 904--920
warning: main.tex:1043: Underfull \hbox (badness 1622) in paragraph at lines 1040--1043
warning: main.bbl:101: Underfull \hbox (badness 1533) in paragraph at lines 94--101
warning: main.bbl:112: Underfull \hbox (badness 3260) in paragraph at lines 107--112
warning: main.bbl:137: Underfull \hbox (badness 1005) in paragraph at lines 133--137
warning: main.bbl:147: Underfull \hbox (badness 10000) in paragraph at lines 140--147
warning: main.bbl:181: Underfull \hbox (badness 1038) in paragraph at lines 175--181
warning: main.bbl:202: Underfull \hbox (badness 1168) in paragraph at lines 197--202
note: Rerunning TeX because "main.out" changed ...
warning: main.tex:133: Underfull \hbox (badness 10000) in paragraph at lines 130--133
warning: generated/contribution-audit.tex:57: Underfull \hbox (badness 1817) in paragraph at lines 54--57
warning: main.tex:702: Underfull \hbox (badness 1478) in paragraph at lines 697--702
warning: main.tex:756: Underfull \hbox (badness 1442) in paragraph at lines 750--756
warning: generated/infrared-physics.tex:62: Underfull \hbox (badness 7151) in paragraph at lines 57--62
warning: main.tex:920: Underfull \hbox (badness 1005) in paragraph at lines 904--920
warning: main.tex:1043: Underfull \hbox (badness 1622) in paragraph at lines 1040--1043
warning: main.bbl:101: Underfull \hbox (badness 1635) in paragraph at lines 94--101
warning: main.bbl:112: Underfull \hbox (badness 3471) in paragraph at lines 107--112
warning: main.bbl:137: Underfull \hbox (badness 1152) in paragraph at lines 133--137
warning: main.bbl:147: Underfull \hbox (badness 10000) in paragraph at lines 140--147
warning: main.bbl:181: Underfull \hbox (badness 1168) in paragraph at lines 175--181
warning: main.bbl:202: Underfull \hbox (badness 1248) in paragraph at lines 197--202
warning: main.bbl:211: Underfull \hbox (badness 1117) in paragraph at lines 205--211
warning: warnings were issued by the TeX engine; use --print and/or --keep-logs for details.
note: Running xdvipdfmx ...
note: Writing `output/pdf/ColourCorrected20261126/PRD/main.pdf` (257.943359375 KiB)
note: Writing `output/pdf/ColourCorrected20261126/PRD/main.log` (27.0029296875 KiB)
note: Writing `output/pdf/ColourCorrected20261126/PRD/main.blg` (547 B)
note: Skipped writing 4 intermediate files (use --keep-intermediates to keep them)


==> anc/reproduction/checks/numerical-export.log <==
POINTS 34
ENERGY InputForm[{{1/128, 4.097974589620977}, {1/64, 4.091438872513154}, {1/32, 4.085761571666146}, {1/16, 4.088405462573822}, {1/8, 4.119149859421498}, {1/4, 4.223495038961609}, {1/2, 4.491772732479359}, {1, 5.055901598574898}, {2, 5.92515809157372}, {4, 6.42863942435263}, {8, 4.592203146683244}, {16, -2.4070256753197263}}]
FF benchmark InputForm[{0.24821494076419431 - 0.29544950778645657*I, 2.1854656520984235 + 0.44317426167968493*I, -0.012685572012485175 - 0.0216382998657678*I, 0.0649841827886721 + 0.0324574497986517*I, -0.05274380061550845 - 0.02899742710579824*I, -0.1123367543086766 + 0.043496140658697356*I, 0.014404470240796847 - 0.000025709387157198374*I, 0.02130661499771608 + 0.000038564080735797556*I}]


==> anc/reproduction/checks/numerical/colour-corrected-2bc6f1da3cd8263a0fc25017c9034ca7abe919b3b304a75f25a5ebee39315b31/point-10/amplitude.wxf <==
8:A-SsC-StfsRationalCøC-SlambdafsRationalCC -S
AngleFractionfsRationalCC-SHorizonRatiofsRationalCC-SmuR2C-SafsComplexR0.0009765625`40.10205999132796R -0.00048828125`39.80102999566398-SbfsComplexR0.0009765625`40.10205999132796R0.00048828125`39.80102999566398-SMastersfsListCfsComplexRP-6.8199000299423482162891736694268484290677008008285489343712`40.984293006394246RO-0.4636476090008061162142562314612144020285370542861202638109`39.81670302232964fsComplexRP-6.8199000299423482162891736694268484290677008008285489343712`40.984293006394246RN0.4636476090008061162142562314612144020285370542861202638109`39.81670302232964RO-6.9314718055994530941723212145817656807550013436025525412067`40.84082546104515fsComplexRN1.3862943611198906188344642429163531361510002687205105082413`40.14185545670912Rb-3.14159265358979323846264338327950288419716939937510582097494459230781638966107`56.90328463638112RO0.2876820724517809274392190059938274315035097108977610565062`39.458912798706955RN0.9808292530117262368564511274520039995790098452580163106274`39.99159341010268fsComplexRM1.015862876964726528623275326533983011070569916952282869841`40.15051456045583RO0.0014417358791079617011348952418607010081103748755068004434`37.302565176881664fsComplexRM1.015862876964726528623275326533983011070569916952282869841`40.15051456045583RP-0.0014417358791079617011348952418607010081103748755068004434`37.302565176881664R@1.0159068978152761022424182171312244603424326484201971572103`40.fsComplexRO1.0125567000682071518683900461674787304713554472284968096464`40.150513239327665RN0.0028814745894530900310115860067191960895151418822340955331`37.60470868167037RN1.0125576206096982481013366817206370224068250541579918632441`40.15051499783199fsComplexRO1.0125567000682071518683900461674787304713554472284968096464`40.150513239327665RO-0.0028814745894530900310115860067191960895151418822340955331`37.60470868167037fsComplexRN1.0126011649084873425951934734965097371694148230013490185711`40.15051455823822RO0.0014407454243399773547058247235886705874371053928118501813`37.303663384550305fsComplexRN1.0126011649084873425951934734965097371694148230013490185711`40.15051455823822RP-0.0014407454243399773547058247235886705874371053928118501813`37.303663384550305R@1.0126451694810090191192496480679302788688936277420722743079`40.fsComplexRP-22.7430637495780507982945957878904048206987994147408442305644`40.14745194380323RP-2.7107063107935357605396347484063733921474353961896710566889`39.223685441957265fsComplexRP-22.9041626409157028057311181111276502995361479819735495732456`40.15051499783198R0``56.264821698547266fsComplexRP-22.7430637495780507982945957878904048206987994147408442305644`40.14745194380323RO2.7107063107935357605396347484063733921474353961896710566889`39.223685441957265fsComplexRO8.3442267720986749615519448260442536712071858527567052056253`36.500278640818884RL-5.494378720855215507607040039113501017274405645268747303174`36.318889958367fsComplexRN7.6161225117485539693571829118551549160964450561735505950679`36.46062803942647RO-7.3962647456790756293482482680529470790858202986804257014113`36.44794207077732fsComplexRQ-21.3263517253387602525990213671138741410252790204237014968265`38.858520642983024RN-2.473533671783659470909690789278953504849285185564379627561`38.12729404179007fsComplexRQ-21.3263517253387602525990213671138741410252790204237014968265`38.858520642983024RM2.473533671783659470909690789278953504849285185564379627561`38.12729404179007fsComplexRP-12.6017864946283596506924185212950466487891137508484543047781`39.30168721329444RP-1.3568368810538987583830442896361352178065702302131398824227`38.435759229476595fsComplexRP-12.6017864946283596506924185212950466487891137508484543047781`39.30168721329444RO1.3568368810538987583830442896361352178065702302131398824227`38.435759229476595fsComplexRQ-17.6026798923108134132157346562730012021383812899750901729351`40.146114322078176RN2.5186358026068307255641723487401661439874237241813044559554`39.30170090334824fsComplexRP-17.4094820620302525813189672646849155363194104937555248527379`40.13591047263868RN4.5919336287302546607462667494665433059488961858330519717372`39.55712022393045fsComplexRQ-17.0537849619856536670603922814439162954828520066178919590997`40.119648660058786RN6.6650302824810100056644980966479489397240294955260910942578`39.71163000453615fsComplexRP47.1720204342175673704878742672659618116260025771142968856346`40.147110615389266RN5.9296752127011366159477639426481794259717123758384195364853`39.24645704370787RO47.4156730836051759483743913561385331359860796738249150463605`40.15051499783199fsComplexRP47.1720204342175673704878742672659618116260025771142968856346`40.147110615389266RO-5.9296752127011366159477639426481794259717123758384195364853`39.24645704370787-SFormFactorsfsListfsComplexrzÔsÈNߏ?rð
¾/Ï¥¿fsComplexrv;%kD
¿r4ˆÎc[°?fsComplexrßØë3p9?rÀ4qÛ\'^¿fsComplexr͹iµg¿rç"¤Åáf?fsComplexrÚsM³îL¿r|ֈ÷êE¿fsComplexrDþ¶Ë€s¿r ¦9pP?fsComplexrúí#=ÌE?röKæ=N'?fsComplexr´»«'s+j?rø¸lîƒz1¿-SDeltaVirtualr"ËÔá2ì¿-SDeltaOverAsrƒ§ç,ødaÀ-SWorkingPrecisionC(-SCorrectedCoefficientSHA256S@2bc6f1da3cd8263a0fc25017c9034ca7abe919b3b304a75f25a5ebee39315b31-S-MasterValuesReusedAfterExactCatalogueIdentitysTrue

==> anc/reproduction/checks/numerical/colour-corrected-2bc6f1da3cd8263a0fc25017c9034ca7abe919b3b304a75f25a5ebee39315b31/point-11/amplitude.wxf <==
8:A
-SsC-StCþ-SlambdafsRationalCC -SmuR2C-SafsComplexR0.0009765625`40.10205999132796R -0.00048828125`39.80102999566398-SbfsComplexR0.0009765625`40.10205999132796R0.00048828125`39.80102999566398-SMastersfsListCfsComplexRP-6.8199000299423482162891736694268484290677008008285489343712`40.984293006394246RO-0.4636476090008061162142562314612144020285370542861202638109`39.81670302232964fsComplexRP-6.8199000299423482162891736694268484290677008008285489343712`40.984293006394246RN0.4636476090008061162142562314612144020285370542861202638109`39.81670302232964RO-6.9314718055994530941723212145817656807550013436025525412067`40.84082546104515fsComplexRN1.3862943611198906188344642429163531361510002687205105082413`40.14185545670912Rb-3.14159265358979323846264338327950288419716939937510582097494459230781638966107`56.90328463638112RN0.6931471805599453094172321214581765680755001343602552541208`39.84082546104514RN0.6931471805599453094172321214581765680755001343602552541208`39.84082546104514fsComplexRN1.3025827734876459512341216401969771494953385637201273808477`40.15051455881989RN0.0018521094151622548226874306914644497234368705820157021478`37.30337586791212fsComplexRN1.3025827734876459512341216401969771494953385637201273808477`40.15051455881989RO-0.0018521094151622548226874306914644497234368705820157021478`37.30337586791212R@1.3026414605108273141233430894030195335212075508816500002478`40.fsComplexRN1.2983156344092906697847770035947449184574236020323282300686`40.15051323348211RO0.0037008064141562390876029389596392176744232491912441169918`37.605429314687484RN1.2983172017286327521133270921463623561170567046834945789146`40.15051499783198fsComplexRN1.2983156344092906697847770035947449184574236020323282300686`40.15051323348211RP-0.0037008064141562390876029389596392176744232491912441169918`37.605429314687484fsComplexRN1.2983750760738229738451489197105519836897366770867128538866`40.15051455677666RN0.0018504176903622421925335083785371484007862927975262222968`37.30438415842608fsComplexRN1.2983750760738229738451489197105519836897366770867128538866`40.15051455677666RO-0.0018504176903622421925335083785371484007862927975262222968`37.30438415842608R@1.2984337340857852702942147845477853334772306034013945848321`40.fsComplexRP-28.1230139890213199079396246531370895128930504562810517984487`40.14721484921273RP-3.4801953174802694466934087387615155897399426800410848141061`39.239756604676565fsComplexRQ-28.3377553676661560033726957812156132718290154160528284193203`40.150514997832005R0``55.25697125929496fsComplexRP-28.1230139890213199079396246531370895128930504562810517984487`40.14721484921273RO3.4801953174802694466934087387615155897399426800410848141061`39.239756604676565fsComplexRO8.3442267720986749615519448260442536712071858527567052056253`36.500278640818884RL-5.494378720855215507607040039113501017274405645268747303174`36.318889958367fsComplexRN7.6161225117485539693571829118551549160964450561735505950679`36.46062803942647RO-7.3962647456790756293482482680529470790858202986804257014113`36.44794207077732fsComplexRP-15.700526023152026091092516513701052205376980044388798744129`39.028565966920375RO-1.7426296399413885399971117110261299603988490529054556874171`38.25049795380367fsComplexRP-15.700526023152026091092516513701052205376980044388798744129`39.028565966920375RN1.7426296399413885399971117110261299603988490529054556874171`38.25049795380367fsComplexRP-15.700526023152026091092516513701052205376980044388798744129`39.297674878744346RO-1.7426296399413885399971117110261299603988490529054556874171`38.44369426117645fsComplexRP-15.700526023152026091092516513701052205376980044388798744129`39.297674878744346RN1.7426296399413885399971117110261299603988490529054556874171`38.44369426117645fsComplexRP-22.3263977288349052506807312507504442576844252575938939234203`40.14610821878746RM3.196754262208898908203743771274434783472905669760052869526`39.30199881455812fsComplexRP-22.0686014465605131726735414597982906905658799772648606849645`40.13554579879902RO5.8955527464158037380323004713104420831735230688532498195324`39.562295516581145fsComplexRP-21.5936373711716325082401127950503133901271846834918671667108`40.11858687333404RN8.5939927458044536018479220574222390689782950356074333013248`39.71845605224152fsComplexRP41.3217981272077480024348468168556204552765933053173707730527`40.147058561984686RM5.23415783422010642973198418782442071425050227378962494269`39.249726164806525RO41.5388948101652548982767292590128880182067418336897910321357`40.15051499783199fsComplexRP41.3217981272077480024348468168556204552765933053173707730527`40.147058561984686RN-5.23415783422010642973198418782442071425050227378962494269`39.249726164806525-SFormFactorsfsListfsComplexrÆÒŠŽ?rK`~À¬¿fsComplexrñO %‹bË¿rø`È^Pµ?fsComplexrýÕð>¿rÒ×ðŒ§öe¿fsComplexrûÓÛý@À…¿rÞ¡´©ýxp?fsComplexrSҕéxI¿riÐò
öH¿fsComplexr»*oê'Ùr¿rOœ5ˆ¸R?fsComplexrãíy_>?rý)‡¤µ+?fsComplexr±²ï.³a?r~Le;È4¿-SDeltaVirtualrmĻ҇ð¿-SDeltaOverAsr^^vÍddÀ-SWorkingPrecisionC(-SCorrectedCoefficientSHA256S@2bc6f1da3cd8263a0fc25017c9034ca7abe919b3b304a75f25a5ebee39315b31-S-MasterValuesReusedAfterExactCatalogueIdentitysTrue

==> anc/reproduction/checks/numerical/colour-corrected-2bc6f1da3cd8263a0fc25017c9034ca7abe919b3b304a75f25a5ebee39315b31/point-12/amplitude.wxf <==
8:A-SsC-StfsRationalCüC-SlambdafsRationalCC -S
AngleFractionfsRationalCC-SHorizonRatiofsRationalCC-SmuR2C-SafsComplexR0.0009765625`40.10205999132796R -0.00048828125`39.80102999566398-SbfsComplexR0.0009765625`40.10205999132796R0.00048828125`39.80102999566398-SMastersfsListCfsComplexRP-6.8199000299423482162891736694268484290677008008285489343712`40.984293006394246RO-0.4636476090008061162142562314612144020285370542861202638109`39.81670302232964fsComplexRP-6.8199000299423482162891736694268484290677008008285489343712`40.984293006394246RN0.4636476090008061162142562314612144020285370542861202638109`39.81670302232964RO-6.9314718055994530941723212145817656807550013436025525412067`40.84082546104515fsComplexRN1.3862943611198906188344642429163531361510002687205105082413`40.14185545670912Rb-3.14159265358979323846264338327950288419716939937510582097494459230781638966107`56.90328463638112RN0.9808292530117262368564511274520039995790098452580163106274`39.99159341010268RO0.2876820724517809274392190059938274315035097108977610565062`39.458912798706955fsComplexRN1.7062097630882105706493983936165875872192745970507753199747`40.15051448198164RN0.0026297677223498092455176814120163278942127584236372070043`37.33839944984114fsComplexRN1.7062097630882105706493983936165875872192745970507753199747`40.15051448198164RO-0.0026297677223498092455176814120163278942127584236372070043`37.33839944984114R@1.7062977712985014253784169909011507500485819802401897951653`40.fsComplexRM1.700107811768837583034950073620230906745872244638049489897`40.15051292531654RO0.0052522964455894752887307017294780185422444694108924713945`37.640385692609605RN1.7001111181723605439480544788903247374692767161317756570304`40.15051499783199fsComplexRM1.700107811768837583034950073620230906745872244638049489897`40.15051292531654RP-0.0052522964455894752887307017294780185422444694108924713945`37.640385692609605fsComplexRO1.7001974075790626922370577434390139870934634947875610232975`40.150514479742974RN0.0026261809360521904213691182914379802741193542907342724579`37.33933977448479fsComplexRO1.7001974075790626922370577434390139870934634947875610232975`40.150514479742974RO-0.0026261809360521904213691182914379802741193542907342724579`37.33933977448479R@1.7002853502116184397554981492726570564018840521241247132781`40.fsComplexRP-37.7431795301702342018296877268795476449398685698466602162337`40.14683201101821RO-4.9363449812194996954842928806710851117235911009399234604505`39.26339903134001fsComplexRP-38.0651196316671621573758752315106691272517724498871175436929`40.15051499783198R0``55.18677009623659fsComplexRP-37.7431795301702342018296877268795476449398685698466602162337`40.14683201101821RN4.9363449812194996954842928806710851117235911009399234604505`39.26339903134001fsComplexRO8.3442267720986749615519448260442536712071858527567052056253`36.500278640818884RL-5.494378720855215507607040039113501017274405645268747303174`36.318889958367fsComplexRN7.6161225117485539693571829118551549160964450561735505950679`36.46062803942647RO-7.3962647456790756293482482680529470790858202986804257014113`36.44794207077732fsComplexRP-12.6017864946283596506924185212950466487891137508484543047781`39.14633839134531RO-1.3568368810538987583830442896361352178065702302131398824227`38.32882053752939fsComplexRP-12.6017864946283596506924185212950466487891137508484543047781`39.14633839134531RN1.3568368810538987583830442896361352178065702302131398824227`38.32882053752939fsComplexRP-21.3263517253387602525990213671138741410252790204237014968265`39.29164090504076RN-2.473533671783659470909690789278953504849285185564379627561`38.45487236192386fsComplexRP-21.3263517253387602525990213671138741410252790204237014968265`39.29164090504076RM2.473533671783659470909690789278953504849285185564379627561`38.45487236192386fsComplexRP-31.1221901449156356642724891417301605256032035295171513592364`40.14611539895896RN4.4524909827032140380607278235495418160979183272508168606222`39.30164829578919fsComplexRQ-30.7349739520289099152400327780830899075260795119657218944674`40.135006413598006RO8.3626170410688244730760050712521532240881515458912569806776`39.569715773300615fsComplexRP-30.0205571707362157539213144241335355021727853145271061338344`40.11696010347703RM12.27193308683106256164446402390547002595931187607793497394`39.72845433375034fsComplexRN44.2413012778824165950992115541938381732070509517773179752257`40.1468693437746RN5.7565706565271950089433702681858842678217514569806529248417`39.26120529089304RN44.486633632426916203211228749054271161391880986636972890689`40.15051499783199fsComplexRN44.2413012778824165950992115541938381732070509517773179752257`40.1468693437746RO-5.7565706565271950089433702681858842678217514569806529248417`39.26120529089304-SFormFactorsfsListfsComplexröìî}WŒ?r¢Îƒ¯-ú³¿fsComplexr¢»Ÿ}À†Ö¿róµE‡D÷½?fsComplexrôX«Ñ/R¿r={j"Šr¿fsComplexrӋ»Ñć–¿rÛ¸Ÿ3Ï{?fsComplexrŽåë"7sH¿r"c¾Òm¢M¿fsComplexr…®'´%t¿r£Ê^Ò9V?fsComplexr $t·(9?r>,œ¡°f1?fsComplexr·ç¹Ü¶]?r]Bjò:¿-SDeltaVirtualr¢ò¿-SDeltaOverAsr™£$8fÀ-SWorkingPrecisionC(-SCorrectedCoefficientSHA256S@2bc6f1da3cd8263a0fc25017c9034ca7abe919b3b304a75f25a5ebee39315b31-S-MasterValuesReusedAfterExactCatalogueIdentitysTrue

==> anc/reproduction/checks/numerical/colour-corrected-2bc6f1da3cd8263a0fc25017c9034ca7abe919b3b304a75f25a5ebee39315b31/point-13/amplitude.wxf <==
8:A-SsC-StfsRationalCøC-SlambdafsRationalCC-S
AngleFractionfsRationalCC-SHorizonRatiofsRationalCC-SmuR2C-SafsComplexR0.00390625`40.10205999132796R-0.001953125`39.80102999566398-SbfsComplexR0.00390625`40.10205999132796R0.001953125`39.80102999566398-SMastersfsListCfsComplexRP-5.4336056688224575974547094265104952929167005321080384261299`40.885603115154844RO-0.4636476090008061162142562314612144020285370542861202638109`39.81670302232964fsComplexRP-5.4336056688224575974547094265104952929167005321080384261299`40.885603115154844RN0.4636476090008061162142562314612144020285370542861202638109`39.81670302232964RP-5.5451774444795624753378569716654125446040010748820420329654`40.743915448037086fsComplexRN1.3862943611198906188344642429163531361510002687205105082413`40.14185545670912Rb-3.14159265358979323846264338327950288419716939937510582097494459230781638966107`56.90328463638112RO0.2876820724517809274392190059938274315035097108977610565062`39.458912798706955RN0.9808292530117262368564511274520039995790098452580163106274`39.99159341010268fsComplexRN1.0079693681505498182689333182085547293340873401616590415913`40.15051017080291RN0.0047523951891292577720188602473063949203550253993192355342`37.82397538412703fsComplexRN1.0079693681505498182689333182085547293340873401616590415913`40.15051017080291RO-0.0047523951891292577720188602473063949203550253993192355342`37.82397538412703R@1.0081452507548751432079532241545262210873426741994126093765`40.fsComplexRN0.9967905990021511916518831840170712166626174696113212163877`40.15049536250186RO0.0094788510131121628611676925236166519680459494101869247317`38.128647126272455RM0.996802310330639573931127208709490483817091428215647526822`40.15051499783199fsComplexRN0.9967905990021511916518831840170712166626174696113212163877`40.15049536250186RP-0.0094788510131121628611676925236166519680459494101869247317`38.128647126272455fsComplexRN0.9969720716045395222264136448721593223086264690556302988731`40.15051009034632RN0.0047395576319132037083238536126602825911182163565469086488`37.82756490640504fsComplexRN0.9969720716045395222264136448721593223086264690556302988731`40.15051009034632RO-0.0047395576319132037083238536126602825911182163565469086488`37.82756490640504R@0.9971476887379185368680959131728744429525576571134458871423`40.fsComplexRQ-15.3633329244905985348740341173688583575014833111042407239888`40.146009477414616RO-2.2245256636095762622307521412554587777263630400334180809747`39.30676145599036fsComplexRP-15.5240431636657162428089212618761082951586602777462134803729`40.15051499783199R0``56.89055150652862fsComplexRQ-15.3633329244905985348740341173688583575014833111042407239888`40.146009477414616RN2.2245256636095762622307521412554587777263630400334180809747`39.30676145599036fsComplexRN5.7415048003268111795497920806234906163380953275453210592976`35.43837936777121RO-4.5674366340491211672737433930147598557019544012654073857134`35.33903190328093fsComplexRN5.0139750812309634604949702269837951816657735397161191913342`35.37953600509053RO-6.1467707012421338481379487327735176404313441359205550542718`35.46800179513063fsComplexRQ-14.6464183607761322776622076046652197688694118322005014937558`38.838031458236856RO-1.9958804631833513976212926092536265080027835777476248287572`38.16029063668617fsComplexRQ-14.6464183607761322776622076046652197688694118322005014937558`38.838031458236856RN1.9958804631833513976212926092536265080027835777476248287572`38.16029063668617fsComplexRP-8.9038742348574348942660894320114683134792477343304490308356`39.280186254103356RO-1.1170484222026134947554129910592920154015588102955358533467`38.47382994504997fsComplexRP-8.9038742348574348942660894320114683134792477343304490308356`39.280186254103356RN1.1170484222026134947554129910592920154015588102955358533467`38.47382994504997fsComplexRP-11.9415970413559580571583728897843300792510974215673606423631`40.14419482073769RN2.0521903038775900651821595254057839195343190442487904234035`39.37935003986664fsComplexRP-11.7469880294920993827129585897346220626168994519526010478382`40.12924341813218RN3.7685288620613139478029133640345549780404410308461424880359`39.63548873769272fsComplexRQ-11.3871170936080759426743569889900337429358920412487066277219`40.105220201248514RO5.4840538421949549893322287224676786776363552505147672247493`39.787908124752114fsComplexRO31.0554493018535418115092786268603367240308435162984640824644`40.14528158132297RM4.8503745079708249073527477731558996172486707905190801717115`39.3389190371596RP31.3029945668486961969853116849887040540179661410053589091635`40.150514997832005fsComplexRO31.0554493018535418115092786268603367240308435162984640824644`40.14528158132297RN-4.8503745079708249073527477731558996172486707905190801717115`39.3389190371596-SFormFactorsfsListfsComplexrV9QȘ"‰?rښV)H¡¿fsComplexr`{èµcª¿rGè>lª©?fsComplexr*A¡ç"7?rün$Ñ]¿fsComplexrCéõ)'še¿r}R,]f?fsComplexrhü³@œK¿reBù(ªE¿fsComplexrõ/|xCár¿rÐËñºž?P?fsComplexrG¢Ñ9öD?ry"«Ð6Õ&?fsComplexrûêËm.Üh?r›®€é1¿-SDeltaVirtualr(T#%<äÙ¿-SDeltaOverAsrrKéÐAñOÀ-SWorkingPrecisionC(-SCorrectedCoefficientSHA256S@2bc6f1da3cd8263a0fc25017c9034ca7abe919b3b304a75f25a5ebee39315b31-S-MasterValuesReusedAfterExactCatalogueIdentitysTrue

==> anc/reproduction/checks/numerical/colour-corrected-2bc6f1da3cd8263a0fc25017c9034ca7abe919b3b304a75f25a5ebee39315b31/point-14/amplitude.wxf <==
8:A
-SsC-StCþ-SlambdafsRationalCC-SmuR2C-SafsComplexR0.00390625`40.10205999132796R-0.001953125`39.80102999566398-SbfsComplexR0.00390625`40.10205999132796R0.001953125`39.80102999566398-SMastersfsListCfsComplexRP-5.4336056688224575974547094265104952929167005321080384261299`40.885603115154844RO-0.4636476090008061162142562314612144020285370542861202638109`39.81670302232964fsComplexRP-5.4336056688224575974547094265104952929167005321080384261299`40.885603115154844RN0.4636476090008061162142562314612144020285370542861202638109`39.81670302232964RP-5.5451774444795624753378569716654125446040010748820420329654`40.743915448037086fsComplexRN1.3862943611198906188344642429163531361510002687205105082413`40.14185545670912Rb-3.14159265358979323846264338327950288419716939937510582097494459230781638966107`56.90328463638112RN0.6931471805599453094172321214581765680755001343602552541208`39.84082546104514RN0.6931471805599453094172321214581765680755001343602552541208`39.84082546104514fsComplexRO1.2924791692124349384267264192630880402183582690825458672001`40.150510230413445RL0.006056063486170565675129809262486998231811684354909141685`37.8212770973396fsComplexRO1.2924791692124349384267264192630880402183582690825458672001`40.150510230413445RM-0.006056063486170565675129809262486998231811684354909141685`37.8212770973396R@1.2927135605486937818966196822469830067760862761367519257766`40.fsComplexRN1.2781440546139473367439017320130248245121117297505603514293`40.15049563967041RN0.0120682522954545383304054943080585530080924881791173794926`38.12556021629312RN1.2781637489407422770647786566261939705375061246216677332556`40.15051499783199fsComplexRN1.2781440546139473367439017320130248245121117297505603514293`40.15049563967041RO-0.0120682522954545383304054943080585530080924881791173794926`38.12556021629312fsComplexRO1.2783878174033115733779803602508946658244158753368177154803`40.150510159596585RN0.0060343623167188240231415791981075406666381084227029229638`37.82447891892585fsComplexRO1.2783878174033115733779803602508946658244158753368177154803`40.150510159596585RO-0.0060343623167188240231415791981075406666381084227029229638`37.82447891892585R@1.2786217334953257761630376088246220379826150814776268542127`40.fsComplexRP-18.6858518027283835841547565828738026539941492347378719645602`40.14558851904662RP-2.8305572758555503368059344007660741033766453820913921404041`39.325947566091884fsComplexRP-18.8998993909819707017298741515744459982970264968950417662556`40.15051499783198R0``55.825391671181684fsComplexRP-18.6858518027283835841547565828738026539941492347378719645602`40.14558851904662RO2.8305572758555503368059344007660741033766453820913921404041`39.325947566091884fsComplexRN5.7415048003268111795497920806234906163380953275453210592976`35.43837936777121RO-4.5674366340491211672737433930147598557019544012654073857134`35.33903190328093fsComplexRN5.0139750812309634604949702269837951816657735397161191913342`35.37953600509053RO-6.1467707012421338481379487327735176404313441359205550542718`35.46800179513063fsComplexRO-10.9682756150703756172734535997185928827336994159844298862661`39.0085517948645RO-1.4233602327404355607728206694903853289196273389168169878934`38.28566150944351fsComplexRO-10.9682756150703756172734535997185928827336994159844298862661`39.0085517948645RN1.4233602327404355607728206694903853289196273389168169878934`38.28566150944351fsComplexRP-10.9682756150703756172734535997185928827336994159844298862661`39.27496448239501RO-1.4233602327404355607728206694903853289196273389168169878934`38.48157886330402fsComplexRP-10.9682756150703756172734535997185928827336994159844298862661`39.27496448239501RN1.4233602327404355607728206694903853289196273389168169878934`38.48157886330402fsComplexRQ-14.9740921069121724969036243427113929541891546952904553637974`40.144202576734756RN2.5717288688259053596974414199536626336298451706794954657557`39.37908725659776fsComplexRP-14.7141365346474198274974124604291629690253996595213406845021`40.12859440636691RO4.7955259727922475325988866777245252469715188304304335081582`39.641695872251944fsComplexRP-14.2322881971430147096032532657875312138676308708342892244917`40.10325454096556RN7.0178675467385713118191903184001386962353577178849738503734`39.79618497874626fsComplexRO27.1015423498617971524950936949332740516774998182033408071573`40.14517125793606RN4.2777643235241954915005061113546448749693732504120412667474`39.34339410478762RO27.3231807281306613641973322239044256044699505903621330570182`40.15051499783199fsComplexRO27.1015423498617971524950936949332740516774998182033408071573`40.14517125793606RO-4.2777643235241954915005061113546448749693732504120412667474`39.34339410478762-SFormFactorsfsListfsComplexr|-¨Çþˆ?rðòkÂÖ¥¿fsComplexr<å*8•C¶¿r4öÐa°?fsComplexrÈL÷4}=¿r¬:µ†_e¿fsComplexrw+ð¼m7"¿rìGö¤p?fsComplexr©U+sI¿r±Vt'û¡H¿fsComplexrþՈ¿9r¿rAס|yR?fsComplexrôöLŠ¹p=?r)I™+?fsComplexr¼F³¦ŽÎ`?rßv×rR4¿-SDeltaVirtualr*Ûc ¥à¿-SDeltaOverAsr½IBôˆTÀ-SWorkingPrecisionC(-SCorrectedCoefficientSHA256S@2bc6f1da3cd8263a0fc25017c9034ca7abe919b3b304a75f25a5ebee39315b31-S-MasterValuesReusedAfterExactCatalogueIdentitysTrue

==> anc/reproduction/checks/numerical/colour-corrected-2bc6f1da3cd8263a0fc25017c9034ca7abe919b3b304a75f25a5ebee39315b31/point-15/amplitude.wxf <==
8:A-SsC-StfsRationalCüC-SlambdafsRationalCC-S
AngleFractionfsRationalCC-SHorizonRatiofsRationalCC-SmuR2C-SafsComplexR0.00390625`40.10205999132796R-0.001953125`39.80102999566398-SbfsComplexR0.00390625`40.10205999132796R0.001953125`39.80102999566398-SMastersfsListCfsComplexRP-5.4336056688224575974547094265104952929167005321080384261299`40.885603115154844RO-0.4636476090008061162142562314612144020285370542861202638109`39.81670302232964fsComplexRP-5.4336056688224575974547094265104952929167005321080384261299`40.885603115154844RN0.4636476090008061162142562314612144020285370542861202638109`39.81670302232964RP-5.5451774444795624753378569716654125446040010748820420329654`40.743915448037086fsComplexRN1.3862943611198906188344642429163531361510002687205105082413`40.14185545670912Rb-3.14159265358979323846264338327950288419716939937510582097494459230781638966107`56.90328463638112RN0.9808292530117262368564511274520039995790098452580163106274`39.99159341010268RO0.2876820724517809274392190059938274315035097108977610565062`39.458912798706955fsComplexRN1.6919442659660505278742533245354314466607150748989838645764`40.15050952825548RN0.0084915795163228557780164610162336870133044149355549690475`37.85111195608663fsComplexRN1.6919442659660505278742533245354314466607150748989838645764`40.15050952825548RO-0.0084915795163228557780164610162336870133044149355549690475`37.85111195608663R@1.6922954970826087161780622301912354701444973490856740023989`40.fsComplexRN1.6716520326120984529786561043307135966001009574416243920418`40.15049282703723RN0.0168915864115270897390224863740150921923015014913134626218`38.15501738553953RN1.6716927494626508871968522830648919563207511736626028429813`40.15051499783198fsComplexRN1.6716520326120984529786561043307135966001009574416243920418`40.15049282703723RO-0.0168915864115270897390224863740150921923015014913134626218`38.15501738553953fsComplexRO1.6720225380202631545273061990902289260360070086117673569244`40.150509456673625RN0.0084463295329835246997979513426134117949334891494609555446`37.85393535085035fsComplexRO1.6720225380202631545273061990902289260360070086117673569244`40.150509456673625RO-0.0084463295329835246997979513426134117949334891494609555446`37.85393535085035R@1.6723726865945045744584101378025608830399940854780345200156`40.fsComplexRP-24.4407816408570178751002654041555619001470159257225230896354`40.14489333311704RP-3.9581048964572980811023748075253176111703475208519778756202`39.354265541708045fsComplexRP-24.7611494029966199820904510655654435605229776597143920401155`40.15051499783199R0``55.8303390935689fsComplexRP-24.4407816408570178751002654041555619001470159257225230896354`40.14489333311704RO3.9581048964572980811023748075253176111703475208519778756202`39.354265541708045fsComplexRN5.7415048003268111795497920806234906163380953275453210592976`35.43837936777121RO-4.5674366340491211672737433930147598557019544012654073857134`35.33903190328093fsComplexRN5.0139750812309634604949702269837951816657735397161191913342`35.37953600509053RO-6.1467707012421338481379487327735176404313441359205550542718`35.46800179513063fsComplexRO-8.9038742348574348942660894320114683134792477343304490308356`39.12647887879809RP-1.1170484222026134947554129910592920154015588102955358533467`38.365346077514985fsComplexRO-8.9038742348574348942660894320114683134792477343304490308356`39.12647887879809RO1.1170484222026134947554129910592920154015588102955358533467`38.365346077514985fsComplexRP-14.6464183607761322776622076046652197688694118322005014937558`39.26708958691463RO-1.9958804631833513976212926092536265080027835777476248287572`38.49230217373842fsComplexRP-14.6464183607761322776622076046652197688694118322005014937558`39.26708958691463RN1.9958804631833513976212926092536265080027835777476248287572`38.49230217373842fsComplexRP-20.5060542095282601721637159047764340674920110170045817328845`40.14425472820454RN3.5070270640156397228241327937993691122056075651925324705232`39.37731174445067fsComplexRP-20.1150119104764073349182676152219113626173032850539113694708`40.12762487821142RN6.7067598526787163445300044467184284697523146524214050187781`39.65061734009215fsComplexRQ-19.3867304730555947718669064158267611777594829015338198514998`40.100167808581496RN9.9031828293521024713893610794877705642527555515224194933647`39.80843803300829fsComplexRP28.6322513810242915162959681203998071108047546112226214924891`40.144779775088324RN4.6841134823944328854105128092728434090360039137834231316629`39.35855168495309RO28.8849423137124219654984874957997991184619874394338028621375`40.15051499783199fsComplexRP28.6322513810242915162959681203998071108047546112226214924891`40.144779775088324RO-4.6841134823944328854105128092728434090360039137834231316629`39.35855168495309-SFormFactorsfsListfsComplexrÃ}'ã"N‡?rèuè˜'®¿fsComplexrïÖlûœ€Ã¿rnXl®òí¶?fsComplexr¸>	AM­Q¿r}hìºtq¿fsComplexrQÈ®xÉȔ¿r»œâ/z?fsComplexrb…¡â$H¿rÉzšÈ)M¿fsComplexr1pôcs¿rܓsVßU?fsComplexr¼ÌsÀ†8?r¬ºr†¢ô0?fsComplexr/x´\?r¬Éón9¿-SDeltaVirtualròM"D·â¿-SDeltaOverAsr£©ÑåÌWÀ-SWorkingPrecisionC(-SCorrectedCoefficientSHA256S@2bc6f1da3cd8263a0fc25017c9034ca7abe919b3b304a75f25a5ebee39315b31-S-MasterValuesReusedAfterExactCatalogueIdentitysTrue

==> anc/reproduction/checks/numerical/colour-corrected-2bc6f1da3cd8263a0fc25017c9034ca7abe919b3b304a75f25a5ebee39315b31/point-16/amplitude.wxf <==
8:A
-SsC-StCþ-SlambdafsRationalCC-SmuR2C-SafsComplexR0.015625`40.10205999132796R-0.0078125`39.80102999566398-SbfsComplexR0.015625`40.10205999132796R0.0078125`39.80102999566398-SMastersfsListCfsComplexRO-4.0473113077025669786202451835941421567657002633875279178884`40.75768160820767RO-0.4636476090008061162142562314612144020285370542861202638109`39.81670302232964fsComplexRO-4.0473113077025669786202451835941421567657002633875279178884`40.75768160820767RN0.4636476090008061162142562314612144020285370542861202638109`39.81670302232964RN-4.158883083359671856503392728749059408453000806161531524724`40.61897671142878fsComplexRN1.3862943611198906188344642429163531361510002687205105082413`40.14185545670912Rb-3.14159265358979323846264338327950288419716939937510582097494459230781638966107`56.90328463638112RN0.6931471805599453094172321214581765680755001343602552541208`39.84082546104514RN0.6931471805599453094172321214581765680755001343602552541208`39.84082546104514fsComplexRN1.2601714958465691893362655750948618540996658682060850230888`40.15046651014458RN0.0188318277912015957024296670083890296844124434149093451819`38.32492933226162fsComplexRN1.2601714958465691893362655750948618540996658682060850230888`40.15046651014458RO-0.0188318277912015957024296670083890296844124434149093451819`38.32492933226162R@1.2611033945889241782378980429317150071130927903071115921455`40.fsComplexRM1.213977620393391197197034461646949566241708512494159680377`40.15031187706848RN0.0371374646377302943998256380352977613613432124883581600621`38.63591344772587RN1.2142041770982698500445140379445690299388166403883245089928`40.15051499783199fsComplexRM1.213977620393391197197034461646949566241708512494159680377`40.15031187706848RO-0.0371374646377302943998256380352977613613432124883581600621`38.63591344772587fsComplexRN1.2150147219435292611873249788671108141863611747673719096937`40.15046426505351RN0.0185726584955824932749486792823743452593346247306493236347`38.33475679810457fsComplexRN1.2150147219435292611873249788671108141863611747673719096937`40.15046426505351RO-0.0185726584955824932749486792823743452593346247306493236347`38.33475679810457R@1.2159385763114563128190548880951341723035282604706875506273`40.fsComplexRQ-11.2055414853032923520431986545650138805456815584379198956936`40.142529375430065RO-2.1687781182419569247805597185860403025034316214638733339219`39.42931165044882fsComplexRQ-11.4167232260186003472400238586952273888676013354003885516995`40.150514997832005R0``56.33427980211703fsComplexRQ-11.2055414853032923520431986545650138805456815584379198956936`40.142529375430065RN2.1687781182419569247805597185860403025034316214638733339219`39.42931165044882fsComplexRO3.6215239825584937739517109803175906202007300482197313816492`36.363789110168696RO-3.6434658278132466374185406382392825263802469217508588624994`36.36645042888735fsComplexRN2.8962840415391375396573087169040079849388745707503752504683`36.26674153185006RP-4.8977489408497546428951740183775126517927192270800784986594`36.494880023782706fsComplexRO-7.1857820347910273865263245808020953358937430090493774065203`38.98260044637072RP-1.1084270371903698302255717977395681740111154053131082977547`38.316752373087674fsComplexRO-7.1857820347910273865263245808020953358937430090493774065203`38.98260044637072RO1.1084270371903698302255717977395681740111154053131082977547`38.316752373087674fsComplexRP-7.1857820347910273865263245808020953358937430090493774065203`39.245215331837194RO-1.1084270371903698302255717977395681740111154053131082977547`38.51664249047118fsComplexRP-7.1857820347910273865263245808020953358937430090493774065203`39.245215331837194RN1.1084270371903698302255717977395681740111154053131082977547`38.51664249047118fsComplexRO-9.0480404585470609243999845736534167066260194568328928683408`40.14089455038647RN1.9257636927122610925122663513460765837159296605757002243956`39.46894301100376fsComplexRP-8.7833829878231652236187567433410997291249736347105486657817`40.115482666401505RN3.6751137642246390701435351414504499495046351224864138315811`39.73709163374017fsComplexRO-8.2837417075741424959645929177728636091682256968366797773971`40.07317263477862RM5.418460206788591172481127443751890514966345465592244084898`39.88882197418264fsComplexRP15.7479264046658310259926144510185518648401783738997133216917`40.141133659949496RO3.3089192114598258438930308951246806501647217424859687909476`39.463596447251945RO15.9819473141381340555213056768404973940626154619061233304759`40.15051499783199fsComplexRP15.7479264046658310259926144510185518648401783738997133216917`40.141133659949496RP-3.3089192114598258438930308951246806501647217424859687909476`39.463596447251945-SFormFactorsfsListfsComplexr:%[id[ƒ?rÄUò'Á=Ÿ¿fsComplexr®'Ÿ?Qïo?rSÀu-Qn§?fsComplexrÅæËÝ<¿rÀ³‹æùžc¿fsComplexrÎnfp€¿r ÑÙvnm?fsComplexr°«/›žH¿rà—ôžG¿fsComplexr1¡7iO¢p¿rèq·Uë¶Q?fsComplexrn´T.(;?r—Ñéí:)?fsComplexr)c
ßËO]?r1]/Ë1ì2¿-SDeltaVirtualr¸«H*¿-SDeltaOverAsr€^"Ôh6À-SWorkingPrecisionC(-SCorrectedCoefficientSHA256S@2bc6f1da3cd8263a0fc25017c9034ca7abe919b3b304a75f25a5ebee39315b31-S-MasterValuesReusedAfterExactCatalogueIdentitysTrue

==> anc/reproduction/checks/numerical/colour-corrected-2bc6f1da3cd8263a0fc25017c9034ca7abe919b3b304a75f25a5ebee39315b31/point-17/amplitude.wxf <==
8:A
-SsC-StCþ-SlambdafsRationalCC-SmuR2C-SafsComplexR0.0625`40.10205999132796R-0.03125`39.80102999566398-SbfsComplexR0.0625`40.10205999132796R0.03125`39.80102999566398-SMastersfsListCfsComplexRO-2.6610169465826763597857809406777890206146999946670174096472`40.57556263817966RO-0.4636476090008061162142562314612144020285370542861202638109`39.81670302232964fsComplexRO-2.6610169465826763597857809406777890206146999946670174096472`40.57556263817966RN0.4636476090008061162142562314612144020285370542861202638109`39.81670302232964RP-2.7725887222397812376689284858327062723020005374410210164827`40.442885452373105fsComplexRN1.3862943611198906188344642429163531361510002687205105082413`40.14185545670912Rb-3.14159265358979323846264338327950288419716939937510582097494459230781638966107`56.90328463638112RN0.6931471805599453094172321214581765680755001343602552541208`39.84082546104514RN0.6931471805599453094172321214581765680755001343602552541208`39.84082546104514fsComplexRN1.1631757902596089581969039145961752196805164949210638369156`40.15004704193992RN0.0540262316652322834301149223984011896659765227021980729324`38.81700636402643fsComplexRN1.1631757902596089581969039145961752196805164949210638369156`40.15004704193992RO-0.0540262316652322834301149223984011896659765227021980729324`38.81700636402643R@1.1668152994774734948537025204798120497507053402653575884471`40.fsComplexRO1.0251585376995367740419326282174711530394468322300642329435`40.148352034152985RN0.1025701210396973013115712687572174885331546522938850666212`39.14858186923917RN1.0273181711016032479507370575685235513597818698377499470183`40.15051499783199fsComplexRO1.0251585376995367740419326282174711530394468322300642329435`40.148352034152985RO-0.1025701210396973013115712687572174885331546522938850666212`39.14858186923917fsComplexRN1.0297368490583456990158969222792416189042824719607356031974`40.14997571311614RN0.0513485105310155389412977795755215075142158084065487926037`38.84777730941258fsComplexRN1.0297368490583456990158969222792416189042824719607356031974`40.14997571311614RO-0.0513485105310155389412977795755215075142158084065487926037`38.84777730941258R@1.0332372813983981573048080043292982564270641106724484092999`40.fsComplexRO-5.7348420004107608003211800546691818924935540161983785730414`40.13641197985858RO-1.4855593296777516754011729705418648960856570535904680694077`39.54978052379112fsComplexRO-5.9341777738125568809889453217520536150959160126941422552172`40.15051499783199R0``57.044772437638116fsComplexRO-5.7348420004107608003211800546691818924935540161983785730414`40.13641197985858RN1.4855593296777516754011729705418648960856570535904680694077`39.54978052379112fsComplexRM1.9880969706476634906804317167884238433653546885943459784993`36.7803020378312RO-2.7297401096599731099669405897619534257848852699736881621341`36.91834272943812fsComplexRO1.2718838198536433964574683056799214185884148405688200424777`36.586324216325025RN-3.652162017024517741719815134664427705778954892358950738979`37.04456780394108fsComplexRN-4.3313132481871630306364328915148404519666960666978818456229`38.9056271831177RP-0.8052294473404115287312436427274104019252767667609798019446`38.336932040890545fsComplexRN-4.3313132481871630306364328915148404519666960666978818456229`38.9056271831177RO0.8052294473404115287312436427274104019252767667609798019446`38.336932040890545fsComplexRO-4.3313132481871630306364328915148404519666960666978818456229`39.15603792922602RO-0.8052294473404115287312436427274104019252767667609798019446`38.54298606011266fsComplexRO-4.3313132481871630306364328915148404519666960666978818456229`39.15603792922602RN0.8052294473404115287312436427274104019252767667609798019446`38.54298606011266fsComplexRP-4.5787224134498910682255550087800267813626237832312645839479`40.134594783755695RM1.2628458660778997846144265123097072998224425705135784626825`39.5752008155913fsComplexRO-4.3107671490388454580598112128585584619348336647460829306217`40.08688007490275RN2.5154696520693062499544795237686681657237777979245650875888`39.85294459246221fsComplexRO-3.7818607425016842318500702772790008011547658788526608084572`40.00218175236354RO3.7438624540685682405658460853592175645197303559372832736941`39.997796104155356fsComplexRN7.3707867187740430791001152641209028833437572830309164317903`40.13093312626026RO2.2642704233264052180513809910539658084813220520301468740396`39.618347575325515RN7.6261063179108124862403893485032558800918808570504153749473`40.15051499783199fsComplexRN7.3707867187740430791001152641209028833437572830309164317903`40.13093312626026RP-2.2642704233264052180513809910539658084813220520301468740396`39.618347575325515-SFormFactorsfsListfsComplexr˜s4nÇÉz?r`óþÀ!*"¿fsComplexr7!3|•²ª?rm~¡2¿œ?fsComplexrÚZÆê²8¿r¸´®
L^¿fsComplexrTrá<àMr¿rŠC
¹f?fsComplexrTÄëkÜßE¿ro¹ò%µÌD¿fsComplexr˜°Ïž9Zj¿r'ì¸3O?fsComplexr²ÀÅø•^6?rڃšjÕ;$?fsComplexr8§
mÄÅT?rÇÅçÀY.¿-SDeltaVirtualr®Ûß܈|¶?-SDeltaOverAsrÚ"×½+@-SWorkingPrecisionC(-SCorrectedCoefficientSHA256S@2bc6f1da3cd8263a0fc25017c9034ca7abe919b3b304a75f25a5ebee39315b31-S-MasterValuesReusedAfterExactCatalogueIdentitysTrue

==> anc/reproduction/checks/numerical/colour-corrected-2bc6f1da3cd8263a0fc25017c9034ca7abe919b3b304a75f25a5ebee39315b31/point-18/amplitude.wxf <==
8:A
-SsC-StCþ-SlambdafsRationalCC-SmuR2C-SafsComplexR0.25`40.10205999132796R-0.125`39.80102999566398-SbfsComplexR0.25`40.10205999132796R0.125`39.80102999566398-SMastersfsListCfsComplexRO-1.2747225854627857409513166977614358844636997259465069014057`40.25593067851444RO-0.4636476090008061162142562314612144020285370542861202638109`39.81670302232964fsComplexRO-1.2747225854627857409513166977614358844636997259465069014057`40.25593067851444RN0.4636476090008061162142562314612144020285370542861202638109`39.81670302232964RO-1.3862943611198906188344642429163531361510002687205105082413`40.14185545670912fsComplexRN1.3862943611198906188344642429163531361510002687205105082413`40.14185545670912Rb-3.14159265358979323846264338327950288419716939937510582097494459230781638966107`56.90328463638112RN0.6931471805599453094172321214581765680755001343602552541208`39.84082546104514RN0.6931471805599453094172321214581765680755001343602552541208`39.84082546104514fsComplexRO0.9011204271617967861672367567306525483464191012834216314376`40.145700194285865RO0.1349294694605693351830110993833496316434228395995379773751`39.321024172354285fsComplexRO0.9011204271617967861672367567306525483464191012834216314376`40.145700194285865RP-0.1349294694605693351830110993833496316434228395995379773751`39.321024172354285R@0.9144167116166438131951624598406703017154725899121704266138`40.fsComplexR@0.5494383065348185784454028470089076626849921172194846040715`40.R>0.22834105972635564501714083591974052024778231478003436323`40.R@0.5628702267357973177966420527088361885887625442635700353119`40.fsComplexR@0.5494383065348185784454028470089076626849921172194846040715`40.R?-0.22834105972635564501714083591974052024778231478003436323`40.fsComplexR@0.5673669096841847124417881569537752932713992654138617817288`40.R@0.1149112779885962958589628859957911890163604326346649579565`40.fsComplexR@0.5673669096841847124417881569537752932713992654138617817288`40.RA-0.1149112779885962958589628859957911890163604326346649579565`40.R@0.5786504308091802873737367651171325915551399494689706042187`40.fsComplexRA-2.3215284807627019108797692552325281318582952599834133445055`40.RA-0.8144395731047496032082683636974258537157484310004869296088`40.fsComplexRA-2.4799194637506142831680093373445230318498375977977667335563`40.RD3.186183822264904554057760795535423611182209110385237572148`40.*^-58fsComplexRA-2.3215284807627019108797692552325281318582952599834133445055`40.R@0.8144395731047496032082683636974258537157484310004869296088`40.fsComplexRO0.8475467124588831766118263283193493123296214920883968578867`38.239067503180024RO-1.8495290833610391430869170223632853725281497482553782286799`38.60772407429171fsComplexRN0.1654373284197234292601322406508849891414890870915735887107`37.53031101483565RN-2.4262946116153636371453764316384419664531886212655832538912`38.7145957337528fsComplexRN-2.3499185386859259377552519760133738107939664341578186288804`38.7599570744739RO-0.5293596689522221224247016818353524691204382875907239693274`38.32631352515528fsComplexRN-2.3499185386859259377552519760133738107939664341578186288804`38.7599570744739RN0.5293596689522221224247016818353524691204382875907239693274`38.32631352515528fsComplexRO-2.3499185386859259377552519760133738107939664341578186288804`38.98778227694501RO-0.5293596689522221224247016818353524691204382875907239693274`38.54202986460013fsComplexRO-2.3499185386859259377552519760133738107939664341578186288804`38.98778227694501RN0.5293596689522221224247016818353524691204382875907239693274`38.54202986460013fsComplexRO-1.6839259108606167316783652830229530124939351027879545142554`40.11973599365718RN0.6571194993283200099434000978808036852067570102094242735093`39.71105736871436fsComplexRP-1.4424868341221452935748467400500497325660784099209843039145`40.012964951557876RM1.356308374724691963593256215208224091347118048588339506562`39.98621153698535fsComplexRO-0.9458321919744515522542220959801252281555519022371016937684`39.78472167761674RO1.9817325701529010397232730231107729759375223491916791731916`40.105952633359394fsComplexRO2.3208842791143122953945355406125512512878725664464674316687`40.105352979882625RO1.1159255743574539106978991981298555158442804626617915289858`39.787334723799745RN2.5481669092561520089388165635290923445337812378515044690056`40.15051499783199fsComplexRO2.3208842791143122953945355406125512512878725664464674316687`40.105352979882625RP-1.1159255743574539106978991981298555158442804626617915289858`39.787334723799745-SFormFactorsfsListfsComplexr›€G ƒñl?rQ:!Q¶	¿fsComplexrðKtúé?rz×±y'Ž‰?fsComplexrÇ_ã9´è1¿rcŒ%ØL¿fsComplexrÌ`n"õC¿rJ)aÆ¢U?fsComplexrE©ÜA¿r?ÑÛbI=¿fsComplexrH´T6/ã^¿rïÜ$
wËE?fsComplexrµLOFR-?r«Y›
2?fsComplexrຘüÁB?riK¿-SDeltaVirtualr"ò¦t±àÁ?-SDeltaOverAsrœø¼ÖD6@-SWorkingPrecisionC(-SCorrectedCoefficientSHA256S@2bc6f1da3cd8263a0fc25017c9034ca7abe919b3b304a75f25a5ebee39315b31-S-MasterValuesReusedAfterExactCatalogueIdentitysTrue

==> anc/reproduction/checks/numerical/colour-corrected-2bc6f1da3cd8263a0fc25017c9034ca7abe919b3b304a75f25a5ebee39315b31/point-21/amplitude.wxf <==
8:A
-SsfsRationalCC -StfsRationalCÿC@-SlambdaC-SmuR2C-SafsComplexR1.`40.10205999132796R-0.5`39.80102999566398-SbfsComplexR1.`40.10205999132796R0.5`39.80102999566398-SMastersfsListCfsComplexRN0.1115717756571048778831475451549172516873005427740036068355`39.19806934273232RO-0.4636476090008061162142562314612144020285370542861202638109`39.81670302232964fsComplexRN0.1115717756571048778831475451549172516873005427740036068355`39.19806934273232RN0.4636476090008061162142562314612144020285370542861202638109`39.81670302232964R0``40.fsComplexRO-3.4657359027997265470861606072908828403775006718012762706034`40.53979546538117Rb-3.14159265358979323846264338327950288419716939937510582097494459230781638966107`56.90328463638112RN-4.158883083359671856503392728749059408453000806161531524724`40.61897671142878RN-4.158883083359671856503392728749059408453000806161531524724`40.61897671142878fsComplexRN0.8821977143806490038412355115510062200323808656614269874566`40.09818050787117RN0.4605484286899836299272681936512292344440259801824843153016`39.81588988451437fsComplexRN0.8821977143806490038412355115510062200323808656614269874566`40.09818050787117RO-0.4605484286899836299272681936512292344440259801824843153016`39.81588988451437R@0.9922278751622584801944870072409556696407556662554025354365`40.fsComplexRA-0.1136531570322251180549658605657278043183122182599924999702`40.R@0.4626085401211508953565083999289727818783571392685028254242`40.RA-0.0413495507808905841961243609999881220648033590933251026387`40.fsComplexRA-0.1136531570322251180549658605657278043183122182599924999702`40.RA-0.4626085401211508953565083999289727818783571392685028254242`40.fsComplexRA-0.0412928611084300169598220783984951060243470267428164204147`40.R@0.2399122810885800272808017409545241135951821798507654084693`40.fsComplexRA-0.0412928611084300169598220783984951060243470267428164204147`40.RA-0.2399122810885800272808017409545241135951821798507654084693`40.RA-0.0026001067152768940986170319991981157850564593612235260049`40.fsComplexRA-0.7993753484355891323476199047662855376697644807068035897494`40.RA-0.3991685722115551902849748253385317191117059442583336789559`40.fsComplexRA-0.9261614318673650875188570677869159958688598419004799450218`40.RE1.2744735289059618216231043182141694444728836441540950288591`40.*^-57fsComplexRA-0.7993753484355891323476199047662855376697644807068035897494`40.R@0.3991685722115551902849748253385317191117059442583336789559`40.fsComplexRO-2.5864343172494873328335162859912659735671858985092170407084`36.44207124075615RP-3.9134150393612247426694506781184520024995740870818198696394`36.621882731407496fsComplexRP-5.0382875287375165387440564198038392626219664325276426101613`36.731436262080955RO-1.0662792545119816644458250431849202468869428288714178961237`36.05722748575424fsComplexRO-4.4221043742433444137770372299346521053459890344770202798028`39.05583969161107RO-1.7596391338274004619405624870803425372771819667516699419432`38.78542370646787fsComplexRO-4.4221043742433444137770372299346521053459890344770202798028`39.05583969161107RN1.7596391338274004619405624870803425372771819667516699419432`38.78542370646787fsComplexRO-4.4221043742433444137770372299346521053459890344770202798028`39.32828896687156RO-1.7596391338274004619405624870803425372771819667516699419432`39.01026672605743fsComplexRO-4.4221043742433444137770372299346521053459890344770202798028`39.32828896687156RN1.7596391338274004619405624870803425372771819667516699419432`39.01026672605743fsComplexRN0.0454963889589219869077463131919912037337569552018044606687`38.26622448460771RN3.4852219505618675354898104380981317303540133443698524434231`40.15047799710226fsComplexRO2.8450190774233266554582599621923137527274967192564854321614`40.029914341104394RO2.4516974969853942277984149908123075018271821605796530193703`39.965296041850095fsComplexRN3.9318943989345454544554727073371486835956302519388048496635`40.14709526525106RN-0.4953736145381645409211640806776463243385421604514773165516`39.2474262907301fsComplexRN2.359722869243653570738366482800995999571765770269160559173`39.982002365068446RN2.5555129550378150902462198244843902808560812997422824441659`40.01661945047954RN3.5173822322452284543557833139371469038528786562364108323941`40.15051499783199fsComplexRN2.359722869243653570738366482800995999571765770269160559173`39.982002365068446RO-2.5555129550378150902462198244843902808560812997422824441659`40.01661945047954-SFormFactorsfsListfsComplexr.â®Ï¶äw?r´¶õêP-²¾fsComplexrc°VNR™?r'p`ùC»>fsComplexrôú†F#[?rv†òˆ0¾fsComplexræ.ÙÜ"?r±ÉkÍÈ>Š>fsComplexrShžø"D¿rEFy¾TÞ¾fsComplexr"¶@.R¿r³ôŽ¿æ>fsComplexrBê½ë÷!?rITzsÃ=¿fsComplexra‹Ñ—Žk?r7¿ÛP–RF?-SDeltaVirtualrjo£~š?-SDeltaOverAsr=¦áÑW@-SWorkingPrecisionC(-SCorrectedCoefficientSHA256S@2bc6f1da3cd8263a0fc25017c9034ca7abe919b3b304a75f25a5ebee39315b31-S-MasterValuesReusedAfterExactCatalogueIdentitysTrue

==> anc/reproduction/checks/numerical/colour-corrected-2bc6f1da3cd8263a0fc25017c9034ca7abe919b3b304a75f25a5ebee39315b31/point-22/amplitude.wxf <==
8:A-SsfsRationalCC-StfsRationalCýC@-SlambdaC-S
AngleFractionfsRationalCC-SHorizonRatiofsRationalCC-SmuR2C-SafsComplexR1.`40.10205999132796R-0.5`39.80102999566398-SbfsComplexR1.`40.10205999132796R0.5`39.80102999566398-SMastersfsListCfsComplexRN0.1115717756571048778831475451549172516873005427740036068355`39.19806934273232RO-0.4636476090008061162142562314612144020285370542861202638109`39.81670302232964fsComplexRN0.1115717756571048778831475451549172516873005427740036068355`39.19806934273232RN0.4636476090008061162142562314612144020285370542861202638109`39.81670302232964R0``40.fsComplexRP-2.7725887222397812376689284858327062723020005374410210164827`40.442885452373105Rb-3.14159265358979323846264338327950288419716939937510582097494459230781638966107`56.90328463638112RN-4.158883083359671856503392728749059408453000806161531524724`40.61897671142878RP-3.0602707946915621651081474918265337038055102483387820729895`40.485759857670104fsComplexRN0.8698528665197158820943942976275572516480040324110936257861`40.09809912249891RO0.4545010867144898571389816261419048139101274243318060921339`39.816188249474955fsComplexRN0.8698528665197158820943942976275572516480040324110936257861`40.09809912249891RP-0.4545010867144898571389816261419048139101274243318060921339`39.816188249474955R@0.9769203619677627959441630232725186944910575349415094426919`40.fsComplexRA-0.1178042292586527747163184177563661183402001539232946558376`40.R@0.4605458750287848756724241686561320717662389785720654940286`40.fsComplexRA-0.0462927382106421105345993040418129367755072519591188776526`40.RC1.00432480990799127018347820474802701120863216855460680973`40.*^-59fsComplexRA-0.1178042292586527747163184177563661183402001539232946558376`40.RA-0.4605458750287848756724241686561320717662389785720654940286`40.fsComplexR@-0.046124785988780453656322932527165264412026357660931615031`40.R?0.238738953023393628410295521080140626944814168546481571962`40.fsComplexR@-0.046124785988780453656322932527165264412026357660931615031`40.R@-0.238738953023393628410295521080140626944814168546481571962`40.RA-0.0077761222371074809772020863627083865827901381752860891714`40.fsComplexRA-0.7981281573690475586784234801062088478456776728033406541451`40.RA-0.3975170751387947524972585726502522091675142684354122931271`40.fsComplexRA-0.9239071219372183681000334872834782533965300165195529583258`40.RF-1.5930919111324522770288803977677118055911045551926187860739`40.*^-57fsComplexRA-0.7981281573690475586784234801062088478456776728033406541451`40.R@0.3975170751387947524972585726502522091675142684354122931271`40.fsComplexRO-2.0371562478397766166214960528365144361172049282698640045971`37.19171708571145RP-3.5914761789319853990417185346823517460567969330365437285185`37.437584675729894fsComplexRO-4.430298500048685292819184187328815646681860086214717502618`37.527620713606304RP-1.3419332010257516275485743064403854467133686445162598783063`37.010073952951714fsComplexRO-4.4221043742433444137770372299346521053459890344770202798028`38.76974314380932RN-1.7596391338274004619405624870803425372771819667516699419432`38.5280016715185fsComplexRO-4.4221043742433444137770372299346521053459890344770202798028`38.76974314380932RM1.7596391338274004619405624870803425372771819667516699419432`38.5280016715185fsComplexRP-3.5717541287109390963291789910680801124164777814312836124548`39.309294185586154RP-1.3495022795194232866848603475702693052243267408448438613034`38.972821589781844fsComplexRP-3.5717541287109390963291789910680801124164777814312836124548`39.309294185586154RO1.3495022795194232866848603475702693052243267408448438613034`38.972821589781844fsComplexRO-0.2428117168173344621160355014734066641974010805661392482222`39.05982187771454RO2.9821392873792569946350968047794866993172517005955128439112`40.149080162306845fsComplexRO2.2430607484301330806932790643120945987657480037402579136407`39.985567111483064RO2.3922524780107366041519442620359564770414114187843541093532`40.013533088935304fsComplexRO3.5146896401102313169362360528084338473384535694426710371338`40.150508033404996RO-0.0199047166999835694114487182130582055780537381049169109592`37.90357705287377fsComplexRM2.3590227785930996540924687664597103540257604140541927717409`39.9822514035336RN2.5520408122273969603662537131198664160419264713301630801102`40.01640688444476RN3.5136074861049560942814098024868792282191236460782790131478`40.15051499783199fsComplexRM2.3590227785930996540924687664597103540257604140541927717409`39.9822514035336RO-2.5520408122273969603662537131198664160419264713301630801102`40.01640688444476-SFormFactorsfsListfsComplexrJΟ®{w?r÷
ñ°€ÎѾfsComplexr<ž
P™?ró"i	ÁµÚ>fsComplexrU$'o"[?r•¡¾¸,¡¾fsComplexr_¿PÄ?r`ò•¿Â©>fsComplexr}î\$D¿rq†+‡Äí¾fsComplexrPçंÚQ¿rÔ¤ ReSö>fsComplexr'µm©Î˜0?rŠ¢¿kå§<¿fsComplexr>,ñ#|Ÿi?rç¹Ïì}E?-SDeltaVirtualrmãíödµ–?-SDeltaOverAsr²Çnäü@-SWorkingPrecisionC(-SCorrectedCoefficientSHA256S@2bc6f1da3cd8263a0fc25017c9034ca7abe919b3b304a75f25a5ebee39315b31-S-MasterValuesReusedAfterExactCatalogueIdentitysTrue

==> anc/reproduction/checks/numerical/colour-corrected-2bc6f1da3cd8263a0fc25017c9034ca7abe919b3b304a75f25a5ebee39315b31/point-23/amplitude.wxf <==
8:A-SsfsRationalCC-StfsRationalCÿC -SlambdaC-S
AngleFractionfsRationalCC-SHorizonRatioC-SmuR2C-SafsComplexR1.`40.R-1.`40.-SbfsComplexR1.`40.R1.`40.-SMastersfsListCfsComplexRN0.3465735902799726547086160607290882840377500671801276270604`39.69031046321315RP-0.7853981633974483096156608458198757210492923498437764552437`40.045604879198166fsComplexRN0.3465735902799726547086160607290882840377500671801276270604`39.69031046321315RO0.7853981633974483096156608458198757210492923498437764552437`40.045604879198166R0``40.fsComplexRP-2.7725887222397812376689284858327062723020005374410210164827`40.442885452373105Rb-3.14159265358979323846264338327950288419716939937510582097494459230781638966107`56.90328463638112RO-3.4657359027997265470861606072908828403775006718012762706034`40.53979546538117RO-3.4657359027997265470861606072908828403775006718012762706034`40.53979546538117fsComplexRL0.64561453370612063533483392418056735368927876337993652733`39.95585143185285RN0.7776664079443410610215842589158796050133070036546623271655`40.03667147302755fsComplexRL0.64561453370612063533483392418056735368927876337993652733`39.95585143185285RO-0.7776664079443410610215842589158796050133070036546623271655`40.03667147302755R@0.9845352639971282837560691493065185866762152839795861603853`40.fsComplexRA-0.3491777388757560192845630872685036982932888736845313277304`40.R@0.7828021165866570716247685121980930942621280291299050664797`40.RA-0.1364194404742211788352672066479406085992189668131381298357`40.fsComplexRA-0.3491777388757560192845630872685036982932888736845313277304`40.RA-0.7828021165866570716247685121980930942621280291299050664797`40.fsComplexRA-0.1360878622849976723034768714923555991282733865479211325473`40.R@0.4369221905812631186629935050253619208810783946317258390841`40.fsComplexRA-0.1360878622849976723034768714923555991282733865479211325473`40.RA-0.4369221905812631186629935050253619208810783946317258390841`40.RA-0.0051921295762621730794719317344022782061750163205231925581`40.fsComplexRA-0.4999973009124641636412339159954169153387024283463729149806`40.RA-0.4987006293026568499341960266600118395119600006071142454636`40.fsComplexRA-0.7837273241657207508896523338298268643172237034639691878521`40.RF-1.9117102933589427324346564773212541667093254662311425432887`40.*^-57fsComplexRA-0.4999973009124641636412339159954169153387024283463729149806`40.R@0.4987006293026568499341960266600118395119600006071142454636`40.fsComplexRP-0.9164595984962076008212231632166175547875665570863250147308`36.925266400612486RO-3.1815197115238990599353922607532018239715308987243253691108`37.46489091640563fsComplexRO-3.9619205140301848841330766350897580956525265350182410212215`37.55863571387102RN0.0418788855310049913824540305041400819991336371177824283411`35.58428909822526fsComplexRP-2.8047084308922958604453353510166757433303589858741820872347`39.005650910951445RO-2.0475482904813518762316748969182536148972275315345243611028`38.90576896265527fsComplexRP-2.8047084308922958604453353510166757433303589858741820872347`39.005650910951445RN2.0475482904813518762316748969182536148972275315345243611028`38.90576896265527fsComplexRP-2.8047084308922958604453353510166757433303589858741820872398`39.260670074942034RO-2.0475482904813518762316748969182536148972275315345243611079`39.14569088822333fsComplexRP-2.8047084308922958604453353510166757433303589858741820872398`39.260670074942034RN2.0475482904813518762316748969182536148972275315345243611079`39.14569088822333fsComplexRO-1.0940953654415301039976953077070712839705357842188758974624`39.91249699695083RN1.5443855416440941974136427474444635273315677446734247912254`40.06219754573036fsComplexRN1.6092967942687939613877712908591231922844913809918754815274`40.01170715487088RN1.5224902321416103779419907757333276950539119633014784143039`39.98762552370999fsComplexRN1.9494734779856468208761696561012974104467691087809041002106`40.05471908624676RP-1.4516758224303023168832255725584259166822404565577006154376`39.926671398872685fsComplexRO0.3692813681375615781927976817875558975907613482755253016973`39.422130039966355RN1.9409805866319289546815898281067660612269104520518771199844`40.14279383548961RN2.0454543345820489956000868704530888779310720489450702544212`40.15051499783199fsComplexRO0.3692813681375615781927976817875558975907613482755253016973`39.422130039966355RO-1.9409805866319289546815898281067660612269104520518771199844`40.14279383548961-SFormFactorsfsListfsComplexr"¤öµq?r<9ÅÿÎv¾fsComplexrÁÜ+¶¿Û?ríêÓê>fsComplexr¨Â2D´E?r3þ&Šl¾fsComplexrnÞ¦@1q?rÍ$:Ï"
>fsComplexrœÅüËÌ=¿r݃pÅؾfsComplexrëÚSÆD¬J¿ræb"ƒâ>fsComplexr¸
ôõ)	?ru<#Pk(¿fsComplexrÏTŽ²V?rXm|P2?-SDeltaVirtualr‹7âƒú"?-SDeltaOverAsrVÝعǥ@-SWorkingPrecisionC(-SCorrectedCoefficientSHA256S@2bc6f1da3cd8263a0fc25017c9034ca7abe919b3b304a75f25a5ebee39315b31-S-MasterValuesReusedAfterExactCatalogueIdentitysTrue

==> anc/reproduction/checks/numerical/colour-corrected-2bc6f1da3cd8263a0fc25017c9034ca7abe919b3b304a75f25a5ebee39315b31/point-24/amplitude.wxf <==
8:A-SsfsRationalCC-StfsRationalCÿC -SlambdaC-S
AngleFractionfsRationalCC-SHorizonRatiofsRationalCC-SmuR2C-SafsComplexR1.`40.13735052847082R-0.25`39.535290537142856-SbfsComplexR1.`40.13735052847082R0.25`39.535290537142856-SMastersfsListCfsComplexRN0.0303123109082174212903030660202101316431012375723618854072`38.63213404460641RO-0.2449786631268641541720824812112758109141440983811840671272`39.53964325815655fsComplexRN0.0303123109082174212903030660202101316431012375723618854072`38.63213404460641RN0.2449786631268641541720824812112758109141440983811840671272`39.53964325815655R0``40.fsComplexRP-2.7725887222397812376689284858327062723020005374410210164827`40.442885452373105Rb-3.14159265358979323846264338327950288419716939937510582097494459230781638966107`56.90328463638112RO-3.4657359027997265470861606072908828403775006718012762706034`40.53979546538117RO-3.4657359027997265470861606072908828403775006718012762706034`40.53979546538117fsComplexRN0.9551152716591523866119989253432309687213449503998419173112`40.13707167688192RN0.2413727574489062287325519930535856825120481777233946856063`39.53970413953486fsComplexRN0.9551152716591523866119989253432309687213449503998419173112`40.13707167688192RO-0.2413727574489062287325519930535856825120481777233946856063`39.53970413953486R@0.9845352639971282837560691493065185866762152839795861603853`40.fsComplexRA-0.0352008042899312827549312327965319998554602138746348898524`40.R@0.2437603374864390480145951256543934887396400091642369054822`40.RA-0.0153560929658891842336923438765813872867468695558732680528`40.fsComplexRA-0.0352008042899312827549312327965319998554602138746348898524`40.RA-0.2437603374864390480145951256543934887396400091642369054822`40.fsComplexRA-0.0153250699831039968159163192715864126042819260749111835357`40.R@0.1230979989162483756557440308688599900729499719615651804291`40.fsComplexRA-0.0153250699831039968159163192715864126042819260749111835357`40.RA-0.1230979989162483756557440308688599900729499719615651804291`40.RA-0.0051921295762621730794719317344022782061750163205231925581`40.fsComplexRA-0.9390211641401562777185331767102089608559050626594974872284`40.RA-0.2341473186370273942858639214465260815035566478857892093366`40.fsComplexRA-0.9774142315825688915286725014379100055167942654677547791176`40.RD-1.08938593589094961555015079717809734945087412195712862655`40.*^-58fsComplexRA-0.9390211641401562777185331767102089608559050626594974872284`40.R@0.2341473186370273942858639214465260815035566478857892093366`40.fsComplexRP-2.8525118118653774058928819143970659106831449203711021260396`36.528242314092594RN-3.504978966753352617534147487095029347939151238068946205285`36.61770240606491fsComplexRO-4.2486854435393326636362289692793267759438662484137452427009`36.70113886215133RN-2.2509068681112006123786847057849647468607189635582469845907`36.4253800886394fsComplexRO-4.3436729591029254674062603509406383655552500010779644334373`39.07206945873496RP-0.8525309229854182155193044328537085775151516751868795425944`38.571941814503575fsComplexRO-4.3436729591029254674062603509406383655552500010779644334373`39.07206945873496RO0.8525309229854182155193044328537085775151516751868795425944`38.571941814503575fsComplexRO-4.3436729591029254674062603509406383655552500010779644334373`39.35877191178417RO-0.8525309229854182155193044328537085775151516751868795425944`38.78427242651925fsComplexRO-4.3436729591029254674062603509406383655552500010779644334373`39.35877191178417RN0.8525309229854182155193044328537085775151516751868795425944`38.78427242651925fsComplexRO1.0311599798994816312272555057065432946528704972421011359316`39.610226241763606RO3.4259725621919092445527877775465660886159595416149194202875`40.131684072870364fsComplexRN2.5028634180266668022417357868198663121254450790067240119783`39.97500553709549RN2.7915396144674698795979538284565885772315100479432693793583`40.02241218167585fsComplexRN3.5891668047248798677090502588495585650958559291751264889847`40.11396864211536RN1.536625108005865361337293423345701243586011241374882957245`39.745542924850284fsComplexRN3.0891070759707283404214466735599935077845077683821048852989`40.10961722718248RN1.406291525985882760121307109004407036214631716128598353426`39.767859624720295RN3.4056861943670091856583420913627159171966992630323160380974`40.15051499783199fsComplexRN3.0891070759707283404214466735599935077845077683821048852989`40.10961722718248RO-1.406291525985882760121307109004407036214631716128598353426`39.767859624720295-SFormFactorsfsListfsComplexr$GÝqy?rÆ&°C€_á¾fsComplexr¼^ðÙ±šœ?r):ˆe@ê>fsComplexre¸Ï(ðY?ru'V梸¾fsComplexr¿P¬mŸÿ"?r˜À,ºÂ>fsComplexr­GF¿ráeë9Bô¾fsComplexr¥Øœ­XS¿rÒáÖ.cþ>fsComplexr	ª,³Û.?riýÚB3.C¿fsComplexr¬ŽXåÖÆj?r|HäLÅL?-SDeltaVirtualr¢	Þ衜?-SDeltaOverAsr9ÈJït©@-SWorkingPrecisionC(-SCorrectedCoefficientSHA256S@2bc6f1da3cd8263a0fc25017c9034ca7abe919b3b304a75f25a5ebee39315b31-S-MasterValuesReusedAfterExactCatalogueIdentitysTrue

==> anc/reproduction/checks/numerical/colour-corrected-2bc6f1da3cd8263a0fc25017c9034ca7abe919b3b304a75f25a5ebee39315b31/point-25/amplitude.wxf <==
8:A
-SsfsRationalCC-StfsRationalCÿC -SlambdaC-SmuR2C-SafsComplexR1.`40.10205999132796R-0.5`39.80102999566398-SbfsComplexR1.`40.10205999132796R0.5`39.80102999566398-SMastersfsListCfsComplexRN0.1115717756571048778831475451549172516873005427740036068355`39.19806934273232RO-0.4636476090008061162142562314612144020285370542861202638109`39.81670302232964fsComplexRN0.1115717756571048778831475451549172516873005427740036068355`39.19806934273232RN0.4636476090008061162142562314612144020285370542861202638109`39.81670302232964R0``40.fsComplexRP-2.7725887222397812376689284858327062723020005374410210164827`40.442885452373105Rb-3.14159265358979323846264338327950288419716939937510582097494459230781638966107`56.90328463638112RO-3.4657359027997265470861606072908828403775006718012762706034`40.53979546538117RO-3.4657359027997265470861606072908828403775006718012762706034`40.53979546538117fsComplexRN0.876006015653301658774897161678483890956386275122588584166`40.098143092731476RO0.4575000141867092398345797166836683503509084732235658465273`39.816027116063054fsComplexRN0.876006015653301658774897161678483890956386275122588584166`40.098143092731476RP-0.4575000141867092398345797166836683503509084732235658465273`39.816027116063054R@0.9845352639971282837560691493065185866762152839795861603853`40.fsComplexRA-0.1157306391913530777302220697867284564119497910508172476079`40.R@0.4615746414124800969351071195508250686076390921879257295352`40.fsComplexRA-0.0438247836168235446750129737512363053276601345479354679569`40.RD1.593091911132452277028880397767711805591104555192618786074`40.*^-58fsComplexRA-0.1157306391913530777302220697867284564119497910508172476079`40.RA-0.4615746414124800969351071195508250686076390921879257295352`40.fsComplexRA-0.0437121132747288551445857877637596257098727092439068179244`40.R@0.2393239232087802656155755582900288166510528543878848285083`40.fsComplexRA-0.0437121132747288551445857877637596257098727092439068179244`40.RA-0.2393239232087802656155755582900288166510528543878848285083`40.RA-0.0051921295762621730794719317344022782061750163205231925581`40.fsComplexRA-0.7987513985375600483694747497617339752276437645290622803647`40.RA-0.3983409388668640518170268878162866236335672287960841003208`40.fsComplexRA-0.9250320769212181009331011751073564059800690023441375515101`40.RE9.0806238934549779790646182672759572918692959645979270806211`40.*^-57fsComplexRA-0.7987513985375600483694747497617339752276437645290622803647`40.R@0.3983409388668640518170268878162866236335672287960841003208`40.fsComplexRO-2.0371562478397766166214960528365144361172049282698640045971`37.19171708571145RP-3.5914761789319853990417185346823517460567969330365437285185`37.437584675729894fsComplexRO-4.430298500048685292819184187328815646681860086214717502618`37.527620713606304RP-1.3419332010257516275485743064403854467133686445162598783063`37.010073952951714fsComplexRO-3.8827873547482254081835946735248870633096297988230191940769`39.04590981465969RP-1.4981964895602748813000451251534171488147055971906641984039`38.765450138917615fsComplexRO-3.8827873547482254081835946735248870633096297988230191940769`39.04590981465969RO1.4981964895602748813000451251534171488147055971906641984039`38.765450138917615fsComplexRO-3.8827873547482254081835946735248870633096297988230191940769`39.31764570475112RP-1.4981964895602748813000451251534171488147055971906641984039`38.988751080242395fsComplexRO-3.8827873547482254081835946735248870633096297988230191940769`39.31764570475112RO1.4981964895602748813000451251534171488147055971906641984039`38.988751080242395fsComplexRO-0.2427582397486046188409415804488160640839404359482460807342`39.05944767814964RN2.9840695600022625386251562822266553350140085695471440772525`40.14908264092762fsComplexRO2.2452153052601459257644573666379979059312676214942283432623`39.985760278553435RN2.3925489811827337223264131827637526031175668907645527585616`40.01336312206582fsComplexRN3.5153197741101274985637619342824756516870371152182102609228`40.15050651362041RP-0.0219734205101190288620574551173872482587263955916791152911`37.946439343475255fsComplexRN2.0372565160637588907015193009130612058424919845054881497977`39.98876776240326RN2.1426816564827246573000108405505750062433660026356298021762`40.01067969848411RO2.9927214819427820095269595351367297217746510307244987889853`40.150514997832005fsComplexRN2.0372565160637588907015193009130612058424919845054881497977`39.98876776240326RO-2.1426816564827246573000108405505750062433660026356298021762`40.01067969848411-SFormFactorsfsListfsComplexrÚÇÍͺ*w?rK'4ªÎѾfsComplexrxé[U®˜?r¨pÃNÿµÚ>fsComplexr•úúƒ/áT?rÝö({,¡¾fsComplexrä¼Æ߶­€?rKò¼¸Â©>fsComplexrk&ÀF	D¿rÈ*ÊËÄí¾fsComplexrùÙ2vQ¿r ×˜Sö>fsComplexr¼H­C4µ$?rduÊ,l¨<¿fsComplexró.$Ë܈e?rؗ!Q~E?-SDeltaVirtualräÕH7ñ'š?-SDeltaOverAsrU+*ö†Z@-SWorkingPrecisionC(-SCorrectedCoefficientSHA256S@2bc6f1da3cd8263a0fc25017c9034ca7abe919b3b304a75f25a5ebee39315b31-S-MasterValuesReusedAfterExactCatalogueIdentitysTrue

==> anc/reproduction/checks/numerical/colour-corrected-2bc6f1da3cd8263a0fc25017c9034ca7abe919b3b304a75f25a5ebee39315b31/point-26/amplitude.wxf <==
8:A-SsfsRationalCC-StfsRationalCÿC@-SlambdaC-S
AngleFractionfsRationalCC-SHorizonRatiofsRationalCC-SmuR2C-SafsComplexR1.`40.10205999132796R-0.5`39.80102999566398-SbfsComplexR1.`40.10205999132796R0.5`39.80102999566398-SMastersfsListCfsComplexRN0.1115717756571048778831475451549172516873005427740036068355`39.19806934273232RO-0.4636476090008061162142562314612144020285370542861202638109`39.81670302232964fsComplexRN0.1115717756571048778831475451549172516873005427740036068355`39.19806934273232RN0.4636476090008061162142562314612144020285370542861202638109`39.81670302232964R0``40.fsComplexRP-2.7725887222397812376689284858327062723020005374410210164827`40.442885452373105Rb-3.14159265358979323846264338327950288419716939937510582097494459230781638966107`56.90328463638112RP-3.0602707946915621651081474918265337038055102483387820729895`40.485759857670104RN-4.158883083359671856503392728749059408453000806161531524724`40.61897671142878fsComplexRN0.8821977143806490038412355115510062200323808656614269874566`40.09818050787117RN0.4605484286899836299272681936512292344440259801824843153016`39.81588988451437fsComplexRN0.8821977143806490038412355115510062200323808656614269874566`40.09818050787117RO-0.4605484286899836299272681936512292344440259801824843153016`39.81588988451437R@0.9922278751622584801944870072409556696407556662554025354365`40.fsComplexRA-0.1136531570322251180549658605657278043183122182599924999702`40.R@0.4626085401211508953565083999289727818783571392685028254242`40.RA-0.0413495507808905841961243609999881220648033590933251026387`40.fsComplexRA-0.1136531570322251180549658605657278043183122182599924999702`40.RA-0.4626085401211508953565083999289727818783571392685028254242`40.fsComplexRA-0.0412928611084300169598220783984951060243470267428164204147`40.R@0.2399122810885800272808017409545241135951821798507654084693`40.fsComplexRA-0.0412928611084300169598220783984951060243470267428164204147`40.RA-0.2399122810885800272808017409545241135951821798507654084693`40.RA-0.0026001067152768940986170319991981157850564593612235260049`40.fsComplexRA-0.7993753484355891323476199047662855376697644807068035897494`40.RA-0.3991685722115551902849748253385317191117059442583336789559`40.fsComplexRA-0.9261614318673650875188570677869159958688598419004799450218`40.RE1.2744735289059618216231043182141694444728836441540950288591`40.*^-57fsComplexRA-0.7993753484355891323476199047662855376697644807068035897494`40.R@0.3991685722115551902849748253385317191117059442583336789559`40.fsComplexRO-2.0371562478397766166214960528365144361172049282698640045971`37.19171708571145RP-3.5914761789319853990417185346823517460567969330365437285185`37.437584675729894fsComplexRO-4.430298500048685292819184187328815646681860086214717502618`37.527620713606304RP-1.3419332010257516275485743064403854467133686445162598783063`37.010073952951714fsComplexRN-3.5717541287109390963291789910680801124164777814312836124548`39.1990866478566RP-1.3495022795194232866848603475702693052243267408448438613034`38.885531385907804fsComplexRN-3.5717541287109390963291789910680801124164777814312836124548`39.1990866478566RO1.3495022795194232866848603475702693052243267408448438613034`38.885531385907804fsComplexRO-4.4221043742433444137770372299346521053459890344770202798028`39.32828896687156RO-1.7596391338274004619405624870803425372771819667516699419432`39.01026672605743fsComplexRO-4.4221043742433444137770372299346521053459890344770202798028`39.32828896687156RN1.7596391338274004619405624870803425372771819667516699419432`39.01026672605743fsComplexRO-0.2427064388704686918140003533896703063133059894403523901228`39.05907587444578RN2.9860049481196433897614624186231112940435848716552424024509`40.14908509942401fsComplexRO2.2473760357681083314114622436914547822493397772044489399723`39.985953710847745RM2.392845572568113803936235841993114835622032083682776111734`40.01319263665637fsComplexRN3.5159483057668619934867459566787660017206604177833279485942`40.15050484013036RO-0.0240474000424706975534736284242262026713935426096078179242`37.98553048720423fsComplexRN1.8524554832462262438734592558834936903013641456524639607546`39.99298624935586RN1.912299057562733770085539460408996938704808089872380765937`40.006794280203955RN2.6972123969694689729063865817001639858362680350005317831217`40.15051499783198fsComplexRN1.8524554832462262438734592558834936903013641456524639607546`39.99298624935586RO-1.912299057562733770085539460408996938704808089872380765937`40.006794280203955-SFormFactorsfsListfsComplexraºÆëÞv?rq»:›ÓÎѾfsComplexroâžTÙ*˜?r*Øh=¶Ú>fsComplexr_0¥Œ´cQ?r]NG',¡¾fsComplexrn¢Ž
Ê|?rŒu‰jÛ©>fsComplexrوJ"ÌòC¿r	Î^|Åí¾fsComplexrà}ÏLQ¿r‡G]ÌSö>fsComplexr[Õü©µi?r+£3ñò¨<¿fsComplexr¥Û0ó>c?r`ºæ4¶~E?-SDeltaVirtualr¸TJß\מ?-SDeltaOverAsre5Y·A@-SWorkingPrecisionC(-SCorrectedCoefficientSHA256S@2bc6f1da3cd8263a0fc25017c9034ca7abe919b3b304a75f25a5ebee39315b31-S-MasterValuesReusedAfterExactCatalogueIdentitysTrue

==> anc/reproduction/checks/numerical/colour-corrected-2bc6f1da3cd8263a0fc25017c9034ca7abe919b3b304a75f25a5ebee39315b31/point-27/amplitude.wxf <==
8:A
-SsfsRationalCC-StfsRationalCÿC-SlambdaC-SmuR2C-SafsComplexR1.`40.10205999132796R-0.5`39.80102999566398-SbfsComplexR1.`40.10205999132796R0.5`39.80102999566398-SMastersfsListCfsComplexRN0.1115717756571048778831475451549172516873005427740036068355`39.19806934273232RO-0.4636476090008061162142562314612144020285370542861202638109`39.81670302232964fsComplexRN0.1115717756571048778831475451549172516873005427740036068355`39.19806934273232RN0.4636476090008061162142562314612144020285370542861202638109`39.81670302232964R0``40.fsComplexRN-2.0794415416798359282516963643745297042265004030807657623621`40.3179467157648Ra-3.14159265358979323846264338327950288419716939937510582097494459230781638966107`56.9032846363811RP-2.7725887222397812376689284858327062723020005374410210164827`40.442885452373105RP-2.7725887222397812376689284858327062723020005374410210164827`40.442885452373105fsComplexRN0.8637379951763770160075795426746115192229897375479198582085`40.09804868402982RN0.4515504084127152226647715112296632205314458113362081413213`39.81637289914763fsComplexRN0.8637379951763770160075795426746115192229897375479198582085`40.09804868402982RO-0.4515504084127152226647715112296632205314458113362081413213`39.81637289914763R@0.9693814291206076761296957553128555258367656251626638160842`40.fsComplexRA-0.1198739344538867888210249679433031065975904900631437709258`40.R@0.4595222034661150332124757264942767230200184367917794854025`40.fsComplexRA-0.0487534601582471765563451968990086882423507820713614988909`40.RC-3.6863364594631542116599746929767808696941809168405272348`40.*^-60fsComplexRA-0.1198739344538867888210249679433031065975904900631437709258`40.RA-0.4595222034661150332124757264942767230200184367917794854025`40.fsComplexRA-0.0485309148095424234697520015796570166652432279653075906101`40.R@0.2381573398886849586258976418166783737146471743051240354372`40.fsComplexRA-0.0485309148095424234697520015796570166652432279653075906101`40.RA-0.2381573398886849586258976418166783737146471743051240354372`40.RA-0.0103521378001182180102184536135498117821765835941726940918`40.fsComplexRA-0.7975056318227941810745541424562971142905043813180910679507`40.RA-0.3966969563884438032914273996350463969007073007458659258201`40.fsComplexRA-0.9227865360129094042374610185418451367272688813100766548821`40.RF-3.1861838222649045540577607955354236111822091103852375721478`40.*^-57fsComplexRA-0.7975056318227941810745541424562971142905043813180910679507`40.R@0.3966969563884438032914273996350463969007073007458659258201`40.fsComplexRP-1.5008081556534644291769124280994025088746243557919546911756`37.356973944949466RP-3.2413275831279022730906756967454068383126177843383378550473`37.690494931161126fsComplexRP-3.7840312105779889594463210443283831625777434523534085124609`37.755756683241685RP-1.6013581691643441961757532908327369162077708708472891319827`37.383987674245674fsComplexRO-3.3537638677759985129732929180267009344827208198503990077415`39.03151419869029RP-1.2464739298777575069301783367983421642783638247678089774777`38.738115900778915fsComplexRO-3.3537638677759985129732929180267009344827208198503990077415`39.03151419869029RO1.2464739298777575069301783367983421642783638247678089774777`38.738115900778915fsComplexRP-3.3537638677759985129732929180267009344827208198503990077415`39.301992650891016RN-1.2464739298777575069301783367983421642783638247678089774777`38.9594935409523fsComplexRP-3.3537638677759985129732929180267009344827208198503990077415`39.301992650891016RM1.2464739298777575069301783367983421642783638247678089774777`38.9594935409523fsComplexRO-0.4893587131079546490464823593357738960166421523533661778427`39.44113383389877RN2.4579172445953411257050022348082969376279013946982447889211`40.14207376506727fsComplexRO1.6312614916338100595741008421324845973576178339232033427311`39.915209386649664RN2.2810645531984280400415906689306837903174928503979862985834`40.06082337832018fsComplexRL3.030171196271500086952086780421950569407725252904928546778`40.1458850888558RN0.4448312628047049610743865766903634037337463924364293590811`39.31261322515103fsComplexRN1.7220043658577716000904211099659429026044296230312306526469`39.99675766654708RN1.7477174143695875691444708198437712577567215313663418047791`40.00319463194136RN2.4859720025750258102794549439015314948979749762720700634102`40.15051499783199fsComplexRN1.7220043658577716000904211099659429026044296230312306526469`39.99675766654708RO-1.7477174143695875691444708198437712577567215313663418047791`40.00319463194136-SFormFactorsfsListfsComplexrÒÕ)(nöu?r(/˜\"ñ¾fsComplexr:|†&{—?r¼FäŠÆ˜ù>fsComplexrô€çM?rf"4K/À¾fsComplexr¹Ç؜‡°y?r™ÆÎðƾÈ>fsComplexrQ·ˆÇD¿rîA	àê­ü¾fsComplexrÜ°^+FßP¿rsñ(p'?fsComplexrÿOˆ[(?räΚíUŽ:¿fsComplexrÃMK"Ÿ0`?r+4rÀêC?-SDeltaVirtualr0…¸úµš?-SDeltaOverAsr@'¶kz@-SWorkingPrecisionC(-SCorrectedCoefficientSHA256S@2bc6f1da3cd8263a0fc25017c9034ca7abe919b3b304a75f25a5ebee39315b31-S-MasterValuesReusedAfterExactCatalogueIdentitysTrue

==> anc/reproduction/checks/numerical/colour-corrected-2bc6f1da3cd8263a0fc25017c9034ca7abe919b3b304a75f25a5ebee39315b31/point-28/amplitude.wxf <==
8:A
-SsfsRationalCC-StfsRationalCÿC-SlambdaC-SmuR2C-SafsComplexR1.`40.10205999132796R-0.5`39.80102999566398-SbfsComplexR1.`40.10205999132796R0.5`39.80102999566398-SMastersfsListCfsComplexRN0.1115717756571048778831475451549172516873005427740036068355`39.19806934273232RO-0.4636476090008061162142562314612144020285370542861202638109`39.81670302232964fsComplexRN0.1115717756571048778831475451549172516873005427740036068355`39.19806934273232RN0.4636476090008061162142562314612144020285370542861202638109`39.81670302232964R0``40.fsComplexRO-1.3862943611198906188344642429163531361510002687205105082413`40.14185545670912Rb-3.14159265358979323846264338327950288419716939937510582097494459230781638966107`56.90328463638112RN-2.0794415416798359282516963643745297042265004030807657623621`40.3179467157648RN-2.0794415416798359282516963643745297042265004030807657623621`40.3179467157648fsComplexRM0.839655559423831617712862733205420282381298188371083231762`40.09778379561964RL0.4402067818656154007005642148434209488763371262204545690562`39.817339356844fsComplexRM0.839655559423831617712862733205420282381298188371083231762`40.09778379561964RM-0.4402067818656154007005642148434209488763371262204545690562`39.817339356844R@0.9399526790925489091508530147653046560858812895403696499652`40.fsComplexRA-0.1281140540909699440345681655123804861538148993750324068278`40.R@0.4554777271335970829767561538884685371939587003320209636025`40.fsComplexRA-0.0585249180457423588279332279401428612354241181460277853734`40.RD-1.37909374194774047798406742849657842108042999545098282564`40.*^-59fsComplexRA-0.1281140540909699440345681655123804861538148993750324068278`40.RA-0.4554777271335970829767561538884685371939587003320209636025`40.fsComplexRA-0.0580906929434056245768029439691817382243673455094469913486`40.R@0.2358638579623215143559054298547275057043795582988502139567`40.fsComplexRA-0.0580906929434056245768029439691817382243673455094469913486`40.RA-0.2358638579623215143559054298547275057043795582988502139567`40.RA-0.0205774722332918471796510414444701535038625941359165998289`40.fsComplexRA-0.7950228179225514150836549267573755756759595815547418988139`40.RA-0.3934534449054975218459864180523933960608725085131367457467`40.fsComplexRA-0.9183472759388773357466329672865752883352171691476826880847`40.RD6.372367644529809108115521591070847222364418220770475144296`40.*^-58fsComplexRA-0.7950228179225514150836549267573755756759595815547418988139`40.R@0.3934534449054975218459864180523933960608725085131367457467`40.fsComplexRO-0.9935284529154313764421767265162232799142574023980069820884`37.32131561152972RO-2.8525408373031230576577314749050349346038160529371981173264`37.77804234166355fsComplexRP-3.0830955194044907357613509041113948350068475852459167931269`37.809501551540876RO-1.8166645196168179927943941285044881770830816644329497690663`37.58131544097781fsComplexRO-2.8408125506129046057014032504342802820307507580510033393964`39.00909042783991RL-1.008999202032290670107778157751864013224426876640898728796`38.698520036461fsComplexRO-2.8408125506129046057014032504342802820307507580510033393964`39.00909042783991RK1.008999202032290670107778157751864013224426876640898728796`38.698520036461fsComplexRO-2.8408125506129046057014032504342802820307507580510033393964`39.27722867483875RN-1.008999202032290670107778157751864013224426876640898728796`38.91749866608095fsComplexRO-2.8408125506129046057014032504342802820307507580510033393964`39.27722867483875RM1.008999202032290670107778157751864013224426876640898728796`38.91749866608095fsComplexRP-0.6653921038083563055221793158661467739034112500400865542989`39.667428683362374RM1.911269536106554129701684729368317089531412905669182971777`40.12567297815975fsComplexRO1.0193419088794231408307202508597544992747937298455579700534`39.793635128812156RO2.0823550005461458426813457279791497590758882675573685851701`40.103870018944654fsComplexRO2.4402242804433672586028986498581097264499620131546813112099`40.124888746659806RN0.8636429781869521875337814590465376774421816647796155594141`39.67379324894134fsComplexRN1.4180997539002713200151646053093488103027423181654780970569`40.00614352095286RO1.3779734635950017987427106023594473335987662090632137573651`39.993677593499186RN2.0051094011802849045831281294903168503758649289611240780082`40.15051499783199fsComplexRN1.4180997539002713200151646053093488103027423181654780970569`40.00614352095286RP-1.3779734635950017987427106023594473335987662090632137573651`39.993677593499186-SFormFactorsfsListfsComplexr3ÊZ¥7t?rF?¸àÁ6¿fsComplexr4:gK'–?rt/Šhi?fsComplexrcҔ):ýB?rAÍxºë)Þ¾fsComplexr½íiûQ¾r?rð™ÚËpŸæ>fsComplexrÞև×C¿r"ãÄâp¤
¿fsComplexr;úu¹ÚO¿r£ªªTû?fsComplexr¡iá`‰-?ru¶x"æÈ6¿fsComplexr=DhiV?r؈Zã¬A?-SDeltaVirtualrŸ¾Š{2c›?-SDeltaOverAsr(¢,âÛä@-SWorkingPrecisionC(-SCorrectedCoefficientSHA256S@2bc6f1da3cd8263a0fc25017c9034ca7abe919b3b304a75f25a5ebee39315b31-S-MasterValuesReusedAfterExactCatalogueIdentitysTrue

==> anc/reproduction/checks/numerical/colour-corrected-2bc6f1da3cd8263a0fc25017c9034ca7abe919b3b304a75f25a5ebee39315b31/point-29/amplitude.wxf <==
8:A
-SsfsRationalCC-StfsRationalCÿC-SlambdaC-SmuR2C-SafsComplexR1.`40.10205999132796R-0.5`39.80102999566398-SbfsComplexR1.`40.10205999132796R0.5`39.80102999566398-SMastersfsListCfsComplexRN0.1115717756571048778831475451549172516873005427740036068355`39.19806934273232RO-0.4636476090008061162142562314612144020285370542861202638109`39.81670302232964fsComplexRN0.1115717756571048778831475451549172516873005427740036068355`39.19806934273232RN0.4636476090008061162142562314612144020285370542861202638109`39.81670302232964R0``40.fsComplexRO-0.6931471805599453094172321214581765680755001343602552541208`39.84082546104514Rc-3.14159265358979323846264338327950288419716939937510582097494459230781638966107`56.903284636381116RO-1.3862943611198906188344642429163531361510002687205105082413`40.14185545670912RO-1.3862943611198906188344642429163531361510002687205105082413`40.14185545670912fsComplexRN0.7932368694848050779253946849950930804078662512586358388734`40.09696353067145RM0.419505005991083000408963114426678744190791642079738981405`39.82029778642269fsComplexRN0.7932368694848050779253946849950930804078662512586358388734`40.09696353067145RN-0.419505005991083000408963114426678744190791642079738981405`39.82029778642269R@0.8842822434289512211685245484508274848292022748829318515748`40.fsComplexR@-0.144410122805107286092937212867427183071710282667873552993`40.R@0.4476223419408034420828300580567984970349612605357500377713`40.fsComplexRA-0.0777339873174342206233200161546921114887485236441751675877`40.RD-1.80887313957275981379661451129585021120850255986051718119`40.*^-59fsComplexR@-0.144410122805107286092937212867427183071710282667873552993`40.RA-0.4476223419408034420828300580567984970349612605357500377713`40.fsComplexRA-0.0769066190680069401029638201397909644559122109578038955524`40.R@0.2314291721713381038411646080208771530448082725309571662515`40.fsComplexRA-0.0769066190680069401029638201397909644559122109578038955524`40.RA-0.2314291721713381038411646080208771530448082725309571662515`40.RA-0.0406607195144368337903862933201266539767802592270538257233`40.fsComplexRA-0.7900934332149863617396891786916842705138712630932167994853`40.RA-0.3871389226436929532958506510574423696085085556379634909883`40.RA-0.9096694658217749172623262624860637504548165204173191986221`40.fsComplexRA-0.7900934332149863617396891786916842705138712630932167994853`40.R@0.3871389226436929532958506510574423696085085556379634909883`40.fsComplexRP-0.5420911880050345915761253493539783769533755413586070191837`38.163386783398074RO-2.4202345231558452995339671152582141412339480402662003698909`38.79635965822901fsComplexRP-2.3252221652469190974953818133803403591207070446405852778185`38.757984580842006RO-1.9349376574513589614674106812170137534432193604723722187594`38.68682703776002fsComplexRO-2.3517753232090016464665199285689693685708580439461123741182`38.97088380852786RP-0.7911644599231004133260644349971318989344358527855324767809`38.636053754004514fsComplexRO-2.3517753232090016464665199285689693685708580439461123741182`38.97088380852786RO0.7911644599231004133260644349971318989344358527855324767809`38.636053754004514fsComplexRO-2.3517753232090016464665199285689693685708580439461123741182`39.23440705926023RO-0.7911644599231004133260644349971318989344358527855324767809`38.85214282141667fsComplexRO-2.3517753232090016464665199285689693685708580439461123741182`39.23440705926023RN0.7911644599231004133260644349971318989344358527855324767809`38.85214282141667fsComplexRO-0.7385174274908884967299697299860454646713099509143897952915`39.82717995164453RN1.3682952043516104554703654383727397665497076436696357177706`40.09499900825289fsComplexRN0.4580420587925318607023289746226766341252152125800368226883`39.55114256806367RO1.7623130898014900149003260622559259859908862893225099823096`40.136320277022335fsComplexRN1.7332875748610136613761853430045221886774087642848829197861`40.07192925219314RO1.1445689157712570197792344592719108358849555757143998918601`39.891700575573964fsComplexRN1.1309849936117355295461976307673461804614419650751651773184`40.01716379675774RN1.0414903323623910915138673021299581058658803924652533285443`39.98136219715977RN1.5594469645323261130935556416717497034344453751776744055222`40.15051499783199fsComplexRN1.1309849936117355295461976307673461804614419650751651773184`40.01716379675774RO-1.0414903323623910915138673021299581058658803924652533285443`39.98136219715977-SFormFactorsfsListfsComplexrl¦-'Qq?r¿Ò><³ñ)¿fsComplexrjêþꓔ?r/mFu3?fsComplexrØÙJÉÖ2?rî§F³ø¾fsComplexræLƒ­‹i?ròý4@Ÿ†?fsComplexrdDâKÊ1C¿ró|}­•¿fsComplexrêü&ô
"M¿r¶B°T!?fsComplexrµéä@Yþ/?rù5]}Í0¿fsComplexrfÍNoRªK?röÐ<B49?-SDeltaVirtualrìŒþòŒ ?-SDeltaOverAsrí@lE"÷@-SWorkingPrecisionC(-SCorrectedCoefficientSHA256S@2bc6f1da3cd8263a0fc25017c9034ca7abe919b3b304a75f25a5ebee39315b31-S-MasterValuesReusedAfterExactCatalogueIdentitysTrue

==> anc/reproduction/checks/numerical/colour-corrected-2bc6f1da3cd8263a0fc25017c9034ca7abe919b3b304a75f25a5ebee39315b31/point-30/amplitude.wxf <==
8:A
-SsC-StfsRationalCÿC-SlambdaC-SmuR2C-SafsComplexR1.`40.10205999132796R-0.5`39.80102999566398-SbfsComplexR1.`40.10205999132796R0.5`39.80102999566398-SMastersfsListCfsComplexRN0.1115717756571048778831475451549172516873005427740036068355`39.19806934273232RO-0.4636476090008061162142562314612144020285370542861202638109`39.81670302232964fsComplexRN0.1115717756571048778831475451549172516873005427740036068355`39.19806934273232RN0.4636476090008061162142562314612144020285370542861202638109`39.81670302232964R0``40.fsComplexR0``40.Rc-3.14159265358979323846264338327950288419716939937510582097494459230781638966107`56.903284636381116RO-0.6931471805599453094172321214581765680755001343602552541208`39.84082546104514RO-0.6931471805599453094172321214581765680755001343602552541208`39.84082546104514fsComplexRM0.706810398898813235178152655555264814893875199580117359523`40.09421672632917RM0.384530035468287002484317440882643437042941845280855673736`39.82984406392929fsComplexRM0.706810398898813235178152655555264814893875199580117359523`40.09421672632917RN-0.384530035468287002484317440882643437042941845280855673736`39.82984406392929R@0.7836046756755068540659606536069525919862364322354853270919`40.fsComplexRA-0.1762801994104124875951650521981566403188331982596149150274`40.R@0.4327857496879032818532523552372289871143667105666790850352`40.fsComplexRA-0.1148893460687272075352430904538596183019324389299786914285`40.RC-2.2174327262661637842926497406064821893951426184562174747`40.*^-60fsComplexRA-0.1762801994104124875951650521981566403188331982596149150274`40.RA-0.4327857496879032818532523552372289871143667105666790850352`40.fsComplexRA-0.1133819662099906576927106517726884318540105641208066601056`40.R@0.2231215998590360575042941230973517880731954325787928806438`40.fsComplexRA-0.1133819662099906576927106517726884318540105641208066601056`40.RA-0.2231215998590360575042941230973517880731954325787928806438`40.RA-0.0794415416798359282516963643745297005951239708184341998418`40.fsComplexRA-0.7803886569000051199603234849903569269565773267588675755315`40.R@-0.375159732353797808051703738710298745694548218104530284877`40.fsComplexRA-0.8930678518187175624151235758311378285773309347745578049782`40.RE1.1151643377927165939202162784373982639137731886348331502517`40.*^-57fsComplexRA-0.7803886569000051199603234849903569269565773267588675755315`40.R?0.375159732353797808051703738710298745694548218104530284877`40.fsComplexRP-0.1801513726257075692954105354072181955136968428650938876779`38.110595505809314RO-1.9550687923533502271923755970085283925036265549525570097726`39.14040938166071fsComplexRO-1.5540888804773079649720158163849656798849627225235015093609`38.97224836560292RO-1.8895351132743668209571542561915141585996620334086861562895`39.09133029677552fsComplexRN-1.896286127473585935178544636534078293911755919773561035072`38.89695272238229RP-0.5984967901245962702522743085901681034541733743539116229086`38.522021350640934fsComplexRN-1.896286127473585935178544636534078293911755919773561035072`38.89695272238229RO0.5984967901245962702522743085901681034541733743539116229086`38.522021350640934fsComplexRO-1.896286127473585935178544636534078293911755919773561035072`39.150477675356996RP-0.5984967901245962702522743085901681034541733743539116229086`38.735246637485716fsComplexRO-1.896286127473585935178544636534078293911755919773561035072`39.150477675356996RO0.5984967901245962702522743085901681034541733743539116229086`38.735246637485716fsComplexRO-0.6926233662607003894769306019076438039172742571287247399773`39.94260541933503RN0.8774935488151999740677958584111147184239117668855363803474`40.04535221285641fsComplexRN0.0317092092264655924437769109106731023725047077609670617196`38.52909484892485RO1.3258102868757831452008666945701043104680175532612155495706`40.150390821682755fsComplexRO0.9876229045339929234110403730950136831914364253799611257515`39.958991374789335RN1.1751150614255240428351176172904389043547108599412993148475`40.03448061408475fsComplexRN0.8668736486224072227385092914571175446599766473544008521305`40.03023008780462RM0.7457544374479067343796133271726537512552690567806380510901`39.9648701326282RN1.1585811936227734381652692312099903030665598950324334161558`40.15051499783199fsComplexRN0.8668736486224072227385092914571175446599766473544008521305`40.03023008780462RN-0.7457544374479067343796133271726537512552690567806380510901`39.9648701326282-SFormFactorsfsListfsComplexrúõVÆ'j?r-ÃB¿fsComplexro""Ú&"?ržÃ¤‹¨%K?fsComplexrpGéì±z?rRêŠC¿fsComplexrI
øÊÎ_?rû_P'd?fsComplexrÿÁú$ášA¿rÁ}´˜ðÌ!¿fsComplexrñ^aqÙRK¿r¡¼åh³*?fsComplexr!"V˜.?r¼ë&8§"¿fsComplexrÙr»8>?ršaºëÔú+?-SDeltaVirtualr9Ë×êƒd ?-SDeltaOverAsrw±ÆD>9@-SWorkingPrecisionC(-SCorrectedCoefficientSHA256S@2bc6f1da3cd8263a0fc25017c9034ca7abe919b3b304a75f25a5ebee39315b31-S-MasterValuesReusedAfterExactCatalogueIdentitysTrue

==> anc/reproduction/checks/numerical/colour-corrected-2bc6f1da3cd8263a0fc25017c9034ca7abe919b3b304a75f25a5ebee39315b31/point-31/amplitude.wxf <==
8:A
-SsC-StCÿ-SlambdaC-SmuR2C-SafsComplexR1.`40.10205999132796R-0.5`39.80102999566398-SbfsComplexR1.`40.10205999132796R0.5`39.80102999566398-SMastersfsListCfsComplexRN0.1115717756571048778831475451549172516873005427740036068355`39.19806934273232RO-0.4636476090008061162142562314612144020285370542861202638109`39.81670302232964fsComplexRN0.1115717756571048778831475451549172516873005427740036068355`39.19806934273232RN0.4636476090008061162142562314612144020285370542861202638109`39.81670302232964R0``40.fsComplexRN0.6931471805599453094172321214581765680755001343602552541208`39.84082546104514Rc-3.14159265358979323846264338327950288419716939937510582097494459230781638966107`56.903284636381116R0``40.R0``40.fsComplexRO0.5553183197838084354469902950731745583951090235731185061342`40.084068764342994RN0.3322535751584511185421025521230719438154015570518880158302`39.86099642618249fsComplexRO0.5553183197838084354469902950731745583951090235731185061342`40.084068764342994RO-0.3322535751584511185421025521230719438154015570518880158302`39.86099642618249R@0.6137056388801093811655357570836468655512074340941601460159`40.fsComplexRA-0.2372584681277535171085833342608469089100085530291356974987`40.R@0.4061874739254981233234913871959156005014045795462834261278`40.RA-0.1846572970920113686981631098423192932411509723145417997075`40.fsComplexRA-0.2372584681277535171085833342608469089100085530291356974987`40.RA-0.4061874739254981233234913871959156005014045795462834261278`40.fsComplexRA-0.1821227652981751381380571955281177598913898445985851727058`40.R@0.2084338746045163431328972701823215914851846218909367817456`40.fsComplexRA-0.1821227652981751381380571955281177598913898445985851727058`40.RA-0.2084338746045163431328972701823215914851846218909367817456`40.RA-0.1520447048200201944471661647530271271200424936840897258838`40.fsComplexRA-0.7616428365245197931415316995656748937678480418841601509901`40.RA-0.3535140324006671783254258315898274349627927162849619684742`40.fsComplexRA-0.8625417038272231250056754679321998781204015244350581748385`40.RD6.372367644529809108115521591070847222364418220770475144296`40.*^-58fsComplexRA-0.7616428365245197931415316995656748937678480418841601509901`40.R@0.3535140324006671783254258315898274349627927162849619684742`40.fsComplexRN0.066085207571343137838107007768123893691638676384101912318`37.073639293527144RN-1.4890110303422447958308343178687850904421094203771747951785`38.4686927590996fsComplexRO-0.8716768430041999696015876528562338973954259634103638266755`38.18132388646767RP-1.6549064021412670065899979284223232170833526703886803352403`38.506088079011185fsComplexRO-1.4846985703222180489643025342854889827713149591164048862343`38.71963071701098RO-0.4354923712791313368000656060425740516049753540283658434763`38.25514679458265fsComplexRO-1.4846985703222180489643025342854889827713149591164048862343`38.71963071701098RN0.4354923712791313368000656060425740516049753540283658434763`38.25514679458265fsComplexRO-1.4846985703222180489643025342854889827713151336921996820571`38.94685939276849RP-0.4354923712791313368000656060425740516049753151905705025556`38.467098675000614fsComplexRO-1.4846985703222180489643025342854889827713151336921996820571`38.94685939276849RO0.4354923712791313368000656060425740516049753151905705025556`38.467098675000614fsComplexRM-0.5506075517142035976106383940784741830890098623609335600824`40.022430008889RN0.4936231430936915180092140912287938583470490397532186737265`39.97498335836149fsComplexRO-0.1894884559600006470836175376982817839938518175111670779713`39.48625376521692RN0.8538974664225318321548308184810483522269490033150971056224`40.14007673322538fsComplexRO0.3825916128986437352852935950132119754080333263888066167618`39.726760248517714RO0.9401931990486946104405640687925478593627625233985941561337`40.117241908608996fsComplexRN0.6316266622875326902085379887778660191316999141741766491626`40.04596766716699RN0.4967143405035946542614260443763819205466112147898677046422`39.94161391153509RN0.8113057033955003231261420594911330523109448979802689011104`40.15051499783199fsComplexRN0.6316266622875326902085379887778660191316999141741766491626`40.04596766716699RO-0.4967143405035946542614260443763819205466112147898677046422`39.94161391153509-SFormFactorsfsListfsComplexrçÄx('žb?rÊhLÏ|kS¿fsComplexrÀ_Նûj'?r/ò6;!]?fsComplexr!€oqá¿r°NG®"¿fsComplexròzŽbQ?r{u—š&?fsComplexrT4$u=¿rqەþ'¿fsComplexr"oiI¿r•d0">B1?fsComplexr»^QË<ß%?r©pö°Ë1¿fsComplexrõ{Zì¬/?rÔ¸ÄX%?-SDeltaVirtualr¼f~¯6£?-SDeltaOverAsroÁ‹¤\³@-SWorkingPrecisionC(-SCorrectedCoefficientSHA256S@2bc6f1da3cd8263a0fc25017c9034ca7abe919b3b304a75f25a5ebee39315b31-S-MasterValuesReusedAfterExactCatalogueIdentitysTrue

==> anc/reproduction/checks/numerical/colour-corrected-2bc6f1da3cd8263a0fc25017c9034ca7abe919b3b304a75f25a5ebee39315b31/point-32/amplitude.wxf <==
8:A
-SsC-StCþ-SlambdaC-SmuR2C-SafsComplexR1.`40.10205999132796R-0.5`39.80102999566398-SbfsComplexR1.`40.10205999132796R0.5`39.80102999566398-SMastersfsListCfsComplexRN0.1115717756571048778831475451549172516873005427740036068355`39.19806934273232RO-0.4636476090008061162142562314612144020285370542861202638109`39.81670302232964fsComplexRN0.1115717756571048778831475451549172516873005427740036068355`39.19806934273232RN0.4636476090008061162142562314612144020285370542861202638109`39.81670302232964R0``40.fsComplexRN1.3862943611198906188344642429163531361510002687205105082413`40.14185545670912Rb-3.14159265358979323846264338327950288419716939937510582097494459230781638966107`56.90328463638112RN0.6931471805599453094172321214581765680755001343602552541208`39.84082546104514RN0.6931471805599453094172321214581765680755001343602552541208`39.84082546104514fsComplexRM0.312693491288757250307568216036820369721572294003896853978`40.03223335577754RM0.266084211647802708032481360960965420597610312215807437285`39.96213362032702fsComplexRM0.312693491288757250307568216036820369721572294003896853978`40.03223335577754RN-0.266084211647802708032481360960965420597610312215807437285`39.96213362032702R@0.3520815669978354629071321446162114456388159739544266329609`40.fsComplexRA-0.3492198984498611231965469681179467469453476891562540466265`40.R@0.3626608717715577471597109944516739981053750852966105065352`40.RA-0.3092091266857108729787498373848600327526883322138962996135`40.fsComplexRA-0.3492198984498611231965469681179467469453476891562540466265`40.RA-0.3626608717715577471597109944516739981053750852966105065352`40.fsComplexRA-0.3054716425699898693126882958766163371612614150661880559553`40.R@0.1848901396124301100418131976648791850430626326030684483283`40.fsComplexRA-0.3054716425699898693126882958766163371612614150661880559553`40.RA-0.1848901396124301100418131976648791850430626326030684483283`40.RA-0.2810379889028390425932827646412038937423408645823680206825`40.fsComplexRA-0.7269333417524612046572813248270635889263972491829411591058`40.RA-0.3176353749134847225920190721280407152570068016097300613615`40.fsComplexRA-0.8101068980685896658856531413802809821689735685922912662445`40.RD3.186183822264904554057760795535423611182209110385237572148`40.*^-58fsComplexRA-0.7269333417524612046572813248270635889263972491829411591058`40.R@0.3176353749134847225920190721280407152570068016097300613615`40.fsComplexRN0.1948247169302585154594101271997469581916243827106710941749`37.99642386341696RP-1.0657543932134481894754352331780569923644913434876978037966`38.806069903639006fsComplexRO-0.3769120909857298448523583683587874192883256975673339645415`38.26811965329417RO-1.2949032040435937234491769895204890191061114926335319390789`38.87195417751529fsComplexRO-1.1262159974700876329989950166425008147780830162485495898557`38.44855353127308RP-0.3043918725883233507841632334360185287122120218754204158375`38.096042653421904fsComplexRO-1.1262159974700876329989950166425008147780830162485495898557`38.44855353127308RO0.3043918725883233507841632334360185287122120218754204158375`38.096042653421904fsComplexRO-1.1262159974700876329989950166425008147780830162485495898557`38.64606196687057RO-0.3043918725883233507841632334360185287122120218754204158377`38.31119026336339fsComplexRO-1.1262159974700876329989950166425008147780830162485495898557`38.64606196687057RN0.3043918725883233507841632334360185287122120218754204158377`38.31119026336339fsComplexRO-0.371025752519638424580497636239115305440655362394090311365`40.073400793619165RM0.242265202303543322265536123915145392500722371980059565221`39.88828777786743fsComplexRP-0.2234007860436418170778993093775210951033466432949840100034`39.788463802839054RN0.4631396976879006922570112715337785297289403362009143862301`40.10509111380635fsComplexRN0.0461892345560899194031986171225190385118298339257080963701`39.04307022755803RN0.5897358832845560042341267655144119076565786639580888177172`40.14918701616375fsComplexRN0.4298674713955407671187299127845362745814131113574052207489`40.06478626876734RO0.2990841348032194899265728088367078234605305100944012005762`39.907245062095434RN0.5253525242262552557921248265453292781518051432219863397415`40.15051499783199fsComplexRN0.4298674713955407671187299127845362745814131113574052207489`40.06478626876734RP-0.2990841348032194899265728088367078234605305100944012005762`39.907245062095434-SFormFactorsfsListfsComplexrÕÆÞÈÅÀY?rö[§^¿fsComplexrÑĎ¾òWŒ?r•ø¬"ýf?fsComplexrûdÛÍ¿r?û¶ˆÕõ!¿fsComplexráÜÔ­ø:?rÞxMÀð*?fsComplexrÙsæV¨ã5¿r‰‹(¿fsComplexrZü'¦~OG¿rUÔ¦(
2?fsComplexr½9ߊ~é?r¿¬¿öýم¾fsComplexrþê[¯!?rÁy~c>-SDeltaVirtualrö©•aëפ?-SDeltaOverAsr¶{Õ@í¶@-SWorkingPrecisionC(-SCorrectedCoefficientSHA256S@2bc6f1da3cd8263a0fc25017c9034ca7abe919b3b304a75f25a5ebee39315b31-S-MasterValuesReusedAfterExactCatalogueIdentitysTrue

==> anc/reproduction/checks/numerical/colour-corrected-2bc6f1da3cd8263a0fc25017c9034ca7abe919b3b304a75f25a5ebee39315b31/point-33/amplitude.wxf <==
8:A
-SsC-StCü-SlambdaC-SmuR2C-SafsComplexR1.`40.10205999132796R-0.5`39.80102999566398-SbfsComplexR1.`40.10205999132796R0.5`39.80102999566398-SMastersfsListCfsComplexRN0.1115717756571048778831475451549172516873005427740036068355`39.19806934273232RO-0.4636476090008061162142562314612144020285370542861202638109`39.81670302232964fsComplexRN0.1115717756571048778831475451549172516873005427740036068355`39.19806934273232RN0.4636476090008061162142562314612144020285370542861202638109`39.81670302232964R0``40.fsComplexRM2.0794415416798359282516963643745297042265004030807657623621`40.3179467157648Ra-3.14159265358979323846264338327950288419716939937510582097494459230781638966107`56.9032846363811RN1.3862943611198906188344642429163531361510002687205105082413`40.14185545670912RN1.3862943611198906188344642429163531361510002687205105082413`40.14185545670912fsComplexRP-0.0356207729752848116647731426570674257218651065545384151732`39.401772616632535RM0.1965290761391984474372085253376472321660383764243188739362`40.1434960897453fsComplexRP-0.0356207729752848116647731426570674257218651065545384151732`39.401772616632535RN-0.1965290761391984474372085253376472321660383764243188739362`40.1434960897453RA-0.0117973905426254682509491665327345481587160440537678311709`40.fsComplexRA-0.5407914918276282277914997824006313880897081090753598296357`40.R@0.3009042479809699131461361951309448398459069742839049424178`40.R@-0.515143508524888571287942139394143124496004800875506162652`40.fsComplexRA-0.5407914918276282277914997824006313880897081090753598296357`40.RA-0.3009042479809699131461361951309448398459069742839049424178`40.fsComplexRA-0.5105691522010327605331012107346388601719038020305365719622`40.R@0.1523124176199324737641494415695095188291189022823080249164`40.fsComplexRA-0.5105691522010327605331012107346388601719038020305365719622`40.RA-0.1523124176199324737641494415695095188291189022823080249164`40.R@-0.492900960560922053576080321002271794751009949007794499011`40.fsComplexRA-0.6678768632050521793231219115389578833786884571359435897897`40.RA-0.2658040611175739235008064039262399903522214024988960161538`40.RA-0.7290180828648171899006186885889060636985830078868401319323`40.fsComplexRA-0.6678768632050521793231219115389578833786884571359435897897`40.R@0.2658040611175739235008064039262399903522214024988960161538`40.fsComplexRO0.2310938580233215877956820459909653252439879600527262488133`38.449307506116774RP-0.7196843035319759473978741801018444380548313308630690703995`39.036963806298445fsComplexRP-0.0894656984582401064919700128509868366850763491564581046997`38.029882009101925RO-0.9195937440108849288639395791685404393519218675230691458515`39.11293303891887fsComplexRP-0.8267589788476875448418007025462187424965382761149934108144`38.635994749369864RO-0.2044854476323741708067258752416459068555095065748936976634`38.25046059821065fsComplexRP-0.8267589788476875448418007025462187424965382761149934108144`38.635994749369864RN0.2044854476323741708067258752416459068555095065748936976634`38.25046059821065fsComplexRP-0.8267589788476875448418007025462187424965382761149934108144`38.848964112437635RO-0.2044854476323741708067258752416459068555095065748936976634`38.46989507196094fsComplexRP-0.8267589788476875448418007025462187424965382761149934108144`38.848964112437635RN0.2044854476323741708067258752416459068555095065748936976634`38.46989507196094fsComplexRO-0.2129211567734905663462853818226119486218697468775093719787`40.10322895563792RO0.1050219399150571636342997099077731358116237056361003088051`39.796290174769396fsComplexRO-0.1623254074651074139770591344087539319218525597945236624492`39.93317092289742RO0.2129339963573541018982865124536957288798889784118584382074`40.051029426231246fsComplexRN-0.061315958962286430468764840210404046174909383081340047417`39.45656274458041RO0.2967903557142446619476111060235512509999334546922047873307`40.141439004015034fsComplexRO0.2659129083394395969354532113176492909685236202049094818958`40.085643609389386RO0.1569030732460028531219699981449414905256129735333183775574`39.856535639534314RN0.3073030807146193803881390559354882876983264730099492559506`40.15051499783199fsComplexRO0.2659129083394395969354532113176492909685236202049094818958`40.085643609389386RP-0.1569030732460028531219699981449414905256129735333183775574`39.856535639534314-SFormFactorsfsListfsComplexrÞ¿ak]S?rgâ³Ì|#b¿fsComplexr´¾IV@.'?ršÓ
3;5k?fsComplexrO××pŠ¼¿r;q{\Œx¿fsComplexrå=ɲ:ÿ?rì"\Eiš$?fsComplexr┫­ðý,¿rlŽÞãj$¿fsComplexr'V²çD¿r¢ÕÍ£T .?fsComplexrüŽÜ/j?r×ç¤Úà>fsComplexr«§k.Œ?rC•Z÷Gé¾-SDeltaVirtualrêþ5Eǝ?-SDeltaOverAsr
_n€j^@-SWorkingPrecisionC(-SCorrectedCoefficientSHA256S@2bc6f1da3cd8263a0fc25017c9034ca7abe919b3b304a75f25a5ebee39315b31-S-MasterValuesReusedAfterExactCatalogueIdentitysTrue

==> anc/reproduction/checks/numerical/colour-corrected-2bc6f1da3cd8263a0fc25017c9034ca7abe919b3b304a75f25a5ebee39315b31/point-34/amplitude.wxf <==
8:A
-SsC-StCø-SlambdaC-SmuR2C-SafsComplexR1.`40.10205999132796R-0.5`39.80102999566398-SbfsComplexR1.`40.10205999132796R0.5`39.80102999566398-SMastersfsListCfsComplexRN0.1115717756571048778831475451549172516873005427740036068355`39.19806934273232RO-0.4636476090008061162142562314612144020285370542861202638109`39.81670302232964fsComplexRN0.1115717756571048778831475451549172516873005427740036068355`39.19806934273232RN0.4636476090008061162142562314612144020285370542861202638109`39.81670302232964R0``40.fsComplexRO2.7725887222397812376689284858327062723020005374410210164827`40.442885452373105Rb-3.14159265358979323846264338327950288419716939937510582097494459230781638966107`56.90328463638112RM2.0794415416798359282516963643745297042265004030807657623621`40.3179467157648RM2.0794415416798359282516963643745297042265004030807657623621`40.3179467157648fsComplexRO-0.4851739339580938326672274861857005878045811674370888768657`40.13433808360779RM0.1349294694605693351830110993833496316434228395995379773749`39.5785474360511fsComplexRO-0.4851739339580938326672274861857005878045811674370888768657`40.13433808360779RN-0.1349294694605693351830110993833496316434228395995379773749`39.5785474360511R@-0.471877649503246805639301783075682834435527678808340081626`40.fsComplexRA-0.8368560545850720403890613959074454734660081515010259041681`40.R>0.22834105972635564501714083591974052024778231478003436323`40.RA-0.8234241343840933010378221902075169475622377244569404729277`40.fsComplexRA-0.8368560545850720403890613959074454734660081515010259041681`40.R?-0.22834105972635564501714083591974052024778231478003436323`40.fsComplexRA-0.8189274514357059063926760859625778428796010033066487265107`40.R@0.1149112779885962958589628859957911890163604326346649579565`40.fsComplexRA-0.8189274514357059063926760859625778428796010033066487265107`40.RA-0.1149112779885962958589628859957911890163604326346649579565`40.RA-0.8076439303107103314607274777992205445958603192515399040211`40.fsComplexRA-0.5803821201906754777199423138081320329645738149958533361261`40.RA-0.2036098932761874008020670909243564634289371077501217324021`40.fsComplexRA-0.6199798659376535707920023343361307579624593994494416833891`40.RE-1.593091911132452277028880397767711805591104555192618786074`40.*^-58fsComplexRA-0.5803821201906754777199423138081320329645738149958533361261`40.R@0.2036098932761874008020670909243564634289371077501217324021`40.fsComplexRO0.2118866781147207941529565820798373280824053730220992144718`38.239067503180024RO-0.4623822708402597857717292555908213431320374370638445571698`38.60772407429171fsComplexRN0.0413593321049308573150330601627212472853722717728933971777`37.53031101483565RN-0.6065736529038409092863441079096104916132971553163958134728`38.7145957337528fsComplexRN-0.5874796346714814844388129940033434526984916085394546572202`38.7599570744739RO-0.1323399172380555306061754204588381172801095718976809923319`38.32631352515528fsComplexRN-0.5874796346714814844388129940033434526984916085394546572202`38.7599570744739RN0.1323399172380555306061754204588381172801095718976809923319`38.32631352515528fsComplexRO-0.5874796346714814844388129940033434526984916085394546572202`38.98778227694501RO-0.1323399172380555306061754204588381172801095718976809923319`38.54202986460013fsComplexRO-0.5874796346714814844388129940033434526984916085394546572202`38.98778227694501RN0.1323399172380555306061754204588381172801095718976809923319`38.54202986460013fsComplexRO-0.1052453694287826348542995447079208197758056682326008635789`40.11973599365719RN0.0410699687080116388033138854488244898335264948491160916874`39.71105736871431fsComplexRO-0.0901554271325835800404657347357830679895394196423779261849`40.01296495155775RM0.0847692734202982196816565140682894384591791264442532763598`39.9862115369855fsComplexRN-0.059114511998402040808552520065109030670726431927489738061`39.78472167761672RO0.1238582856345595434601247398153859814431325025162383752359`40.105952633359394fsComplexRN0.1450552674446387093247245915365897059281879487803509220887`40.10535297988264RN0.0697453483973370119557170578111792428232145769167950026693`39.78733472379974RN0.1592604318285002137427708156262021822849306030990501894563`40.15051499783199fsComplexRN0.1450552674446387093247245915365897059281879487803509220887`40.10535297988264RO-0.0697453483973370119557170578111792428232145769167950026693`39.78733472379974-SFormFactorsfsListfsComplexr‹–G ƒñL?r>:!Q¶	a¿fsComplexr?Œp"6n?r^×±y'Ži?fsComplexrÇ&å9´èñ¾rH•%Ø¿fsComplexrÈ>m"õ¿rö/aÆ¢?fsComplexrɊܐ!¿rÐÎÛbI¿fsComplexr¿ÒT6/ã>¿rÛ$
wË%?fsComplexrBÍOFRí>rãO›
2Ô>fsComplexrÚñ˜üÁ?rÕ÷hKÞ¾-SDeltaVirtualrž"ÖIŒ7¿-SDeltaOverAsrXa­–AÀ-SWorkingPrecisionC(-SCorrectedCoefficientSHA256S@2bc6f1da3cd8263a0fc25017c9034ca7abe919b3b304a75f25a5ebee39315b31-S-MasterValuesReusedAfterExactCatalogueIdentitysTrue

==> anc/reproduction/checks/numerical/colour-corrected-2bc6f1da3cd8263a0fc25017c9034ca7abe919b3b304a75f25a5ebee39315b31/point-7/amplitude.wxf <==
8:A-SsC-StfsRationalCøC-SlambdafsRationalCC@-S
AngleFractionfsRationalCC-SHorizonRatiofsRationalCC-SmuR2C-SafsComplexR 0.000244140625`40.10205999132796R"-0.0001220703125`39.80102999566398-SbfsComplexR 0.000244140625`40.10205999132796R!0.0001220703125`39.80102999566398-SMastersfsListCfsComplexRO-8.2061943910622388351236379123432015652187010695490594426126`41.06465679829688RO-0.4636476090008061162142562314612144020285370542861202638109`39.81670302232964fsComplexRO-8.2061943910622388351236379123432015652187010695490594426126`41.06465679829688RN0.4636476090008061162142562314612144020285370542861202638109`39.81670302232964RO-8.3177661667193437130067854574981188169060016123230630494481`40.92000670709276fsComplexRN1.3862943611198906188344642429163531361510002687205105082413`40.14185545670912Rb-3.14159265358979323846264338327950288419716939937510582097494459230781638966107`56.90328463638112RO0.2876820724517809274392190059938274315035097108977610565062`39.458912798706955RN0.9808292530117262368564511274520039995790098452580163106274`39.99159341010268fsComplexRN1.0182168698721390752026165054789214775531815726977565150255`40.15051496019964RN0.0004238809192641546962036173606671222967279149131156953007`36.76991853953658fsComplexRN1.0182168698721390752026165054789214775531815726977565150255`40.15051496019964RO-0.0004238809192641546962036173606671222967279149131156953007`36.76991853953658R@1.0182278782265518389309078535746496520561967303535717768923`40.fsComplexRO1.0172631160271836711402653993984840673370295441161868049387`40.150514847072905RM0.0008476136936620203385683928553632928533248403950618397064`37.0712795133189RN1.0172631852354962729814041690877526191602475787167610406915`40.15051499783199fsComplexRO1.0172631160271836711402653993984840673370295441161868049387`40.150514847072905RN-0.0008476136936620203385683928553632928533248403950618397064`37.0712795133189fsComplexRN1.0172741579748710064833343724794235035357201861246037904212`40.15051496014294RO0.0004238073521025817314513978671147380992808804429662663454`36.770245434448086fsComplexRN1.0172741579748710064833343724794235035357201861246037904212`40.15051496014294RP-0.0004238073521025817314513978671147380992808804429662663454`36.770245434448086R?1.017285165318448350884030010086637349338297857885414447529`40.fsComplexRQ-31.5712062268990587589918928272781625614311860219218997311911`40.148303671521425RM-3.1940891633511297205943628726198815570969291990295027779413`39.153359531768fsComplexRP-31.7324011739034962847354186160342177692589635443967672944782`40.15051499783199R3-1.7512147066776383201813934`5.892351457430346*^-33fsComplexRQ-31.5712062268990587589918928272781625614311860219218997311911`40.148303671521425RL3.1940891633511297205943628726198815570969291990295027779413`39.153359531768fsComplexRO11.4281645784613274529368790928341222104200706780261455980468`35.86961848258626RN-6.4221611006350755676587651940357753310412950037057853791889`35.6193437066861fsComplexRO10.6999165512895737145143682195392573056338115668184721413345`35.84102265649258RP-8.6457808677188702398036654621578303814884773694736643915476`35.748458695429605fsComplexRQ-29.4401784899891764557222710762562312558290821035733104173139`38.874436487901065RP-2.9542124642704527511820445042777383065037647815950036492352`38.092297490170616fsComplexRQ-29.4401784899891764557222710762562312558290821035733104173139`38.874436487901065RO2.9542124642704527511820445042777383065037647815950036492352`38.092297490170616fsComplexRP-17.0182992723945652867474289034828253824071959516601880104332`39.31833990898354RP-1.5974870483554041875519676160776712237404645846401716935709`38.397903730817774fsComplexRP-17.0182992723945652867474289034828253824071959516601880104332`39.31833990898354RO1.5974870483554041875519676160776712237404645846401716935709`38.397903730817774fsComplexRP-24.3372361981505870223471455011560297994400958059177567463522`40.14728764807946RO2.9780555143835085214652799690134306301530787443720838061338`39.234949180272714fsComplexRP-24.1445213436651566302306215241423113945055923210533205246603`40.13987508109528RN5.4106848330183532358553230022060823737983181935359388445138`39.49030871845335fsComplexRP-23.7901956212668698752459822006317478475546211624732106366365`40.12810953768426RO7.8432640538876879118672130450496380054769359358056480745422`39.646208360885396fsComplexRO66.5161759640653442148222913062230419721254749753269368148274`40.14811633743496RM7.0102730219626841999560820298579151105711021185308127080231`39.1709239962174RN66.758566908034236031150454185364273746498960084550879583303`40.15051499783199fsComplexRO66.5161759640653442148222913062230419721254749753269368148274`40.14811633743496RN-7.0102730219626841999560820298579151105711021185308127080231`39.1709239962174-SFormFactorsfsListfsComplexr´Þ¤¹*"?rž½¤u£ƒª¿fsComplexr+ãÊ'Pпr7Ž;˜ºâ³?fsComplexrx±ÿÿ-:?rÞ«'lB¹^¿fsComplexr†xí,…lh¿rç@mÑñ
g?fsComplexrú¹55äOL¿rp.ÌÆ·þE¿fsComplexr?¸­tºs¿rÔ"Õ	P?fsComplexr¹–IÖ,F?r)•šQs'?fsComplexrîL<9ªj?rÁÞï3}–1¿-SDeltaVirtualr€
ö/FÑ÷¿-SDeltaOverAsrŒ)"ã5bmÀ-SWorkingPrecisionC(-SCorrectedCoefficientSHA256S@2bc6f1da3cd8263a0fc25017c9034ca7abe919b3b304a75f25a5ebee39315b31-S-MasterValuesReusedAfterExactCatalogueIdentitysTrue

==> anc/reproduction/checks/numerical/colour-corrected-2bc6f1da3cd8263a0fc25017c9034ca7abe919b3b304a75f25a5ebee39315b31/point-8/amplitude.wxf <==
8:A
-SsC-StCþ-SlambdafsRationalCC@-SmuR2C-SafsComplexR 0.000244140625`40.10205999132796R"-0.0001220703125`39.80102999566398-SbfsComplexR 0.000244140625`40.10205999132796R!0.0001220703125`39.80102999566398-SMastersfsListCfsComplexRO-8.2061943910622388351236379123432015652187010695490594426126`41.06465679829688RO-0.4636476090008061162142562314612144020285370542861202638109`39.81670302232964fsComplexRO-8.2061943910622388351236379123432015652187010695490594426126`41.06465679829688RN0.4636476090008061162142562314612144020285370542861202638109`39.81670302232964RO-8.3177661667193437130067854574981188169060016123230630494481`40.92000670709276fsComplexRN1.3862943611198906188344642429163531361510002687205105082413`40.14185545670912Rb-3.14159265358979323846264338327950288419716939937510582097494459230781638966107`56.90328463638112RN0.6931471805599453094172321214581765680755001343602552541208`39.84082546104514RN0.6931471805599453094172321214581765680755001343602552541208`39.84082546104514fsComplexRO1.3056160993287425779506758470799717625538220832878511470942`40.150514959630684RN0.0005476177012392472992249458171390741056545231547520741682`36.77317694083603fsComplexRO1.3056160993287425779506758470799717625538220832878511470942`40.150514959630684RO-0.0005476177012392472992249458171390741056545231547520741682`36.77317694083603R@1.3056307766690644362214236756362916675992357888622424659771`40.fsComplexRN1.3043795919315226430786987203020729476012315003495646856966`40.15051484480817RN0.0010949806254229564180395561833882716926918854239600906381`37.07451728434937RN1.3043797106696440513443339886919005185526787492911761109924`40.15051499783199fsComplexRN1.3043795919315226430786987203020729476012315003495646856966`40.15051484480817RO-0.0010949806254229564180395561833882716926918854239600906381`37.07451728434937fsComplexRN1.3043943268423020153112147525098254832716670027922300174243`40.15051495957677RN0.0005474912116115050919180096753080230654746081551314791936`36.77348321052673fsComplexRN1.3043943268423020153112147525098254832716670027922300174243`40.15051495957677RO-0.0005474912116115050919180096753080230654746081551314791936`36.77348321052673R@1.3044090023841305654827249493239706473656659688635738050673`40.fsComplexRP-39.4938846432406198870257352695638312974202761254525097224661`40.14815873781604RO-4.1251856435267716178815135833827278439375021955980076746453`39.16707238214953fsComplexRP-39.7087970466112370062669442348177931076669894522244961654226`40.15051499783199R0``54.676686216623295fsComplexRP-39.4938846432406198870257352695638312974202761254525097224661`40.14815873781604RN4.1251856435267716178815135833827278439375021955980076746453`39.16707238214953fsComplexRO11.4281645784613274529368790928341222104200706780261455980468`35.86961848258626RN-6.4221611006350755676587651940357753310412950037057853791889`35.6193437066861fsComplexRO10.6999165512895737145143682195392573056338115668184721413345`35.84102265649258RP-8.6457808677188702398036654621578303814884773694736643915476`35.748458695429605fsComplexRO-21.390143507364588876212410780753571686752253655701568526907`39.04410719288889RO-2.0633530595312620705867234922422052726757560705954047918758`38.21443929402987fsComplexRO-21.390143507364588876212410780753571686752253655701568526907`39.04410719288889RN2.0633530595312620705867234922422052726757560705954047918758`38.21443929402987fsComplexRO-21.390143507364588876212410780753571686752253655701568526907`39.31521276376719RO-2.0633530595312620705867234922422052726757560705954047918758`38.40567729651509fsComplexRO-21.390143507364588876212410780753571686752253655701568526907`39.31521276376719RN2.0633530595312620705867234922422052726757560705954047918758`38.40567729651509fsComplexRP-31.1082032948926823863307112484912714917436495850166892232554`40.14728075270964RO3.8106877708662794285752267256335547917632630541109782749858`39.235409190526326fsComplexRP-30.8511812279140873805299313006746115947465084861627663229077`40.13965067968117RO6.9879643983272564259871871423466331767315811223127745618359`39.494729566466994fsComplexRP-30.3785234099927222900857347369746283758968520283405881037193`40.12746882781074RO10.1651518937825118659243176157518519198393124232129435572209`39.65201603976351fsComplexRO58.4040882121490726813632911873389828461656821912297969572556`40.14808700225915RN6.1930582467757245558337266423891955096349157107972119752412`39.17354891866237RO58.6197050977407562184074936162607678462622499747070021907079`40.15051499783199fsComplexRO58.4040882121490726813632911873389828461656821912297969572556`40.14808700225915RO-6.1930582467757245558337266423891955096349157107972119752412`39.17354891866237-SFormFactorsfsListfsComplexrœ–p¨õ'?rØpc%¼/±¿fsComplexr¬t‡-ø׿rE)8šÇ¹?fsComplexrt:1E+>¿rîdLø%f¿fsComplexržï *]N†¿rr
K9zœp?fsComplexr.Oւw›I¿r~tƒÌI¿fsComplexr	c·Cðs¿r_—¢ÙËR?fsComplexrßz׌·>?rV€t‡æ+?fsComplexrüŒ=)"b?r€`—åì4¿-SDeltaVirtualrÕ¤jÕú¿-SDeltaOverAsr'Œ¬lfpÀ-SWorkingPrecisionC(-SCorrectedCoefficientSHA256S@2bc6f1da3cd8263a0fc25017c9034ca7abe919b3b304a75f25a5ebee39315b31-S-MasterValuesReusedAfterExactCatalogueIdentitysTrue

==> anc/reproduction/checks/numerical/colour-corrected-2bc6f1da3cd8263a0fc25017c9034ca7abe919b3b304a75f25a5ebee39315b31/point-9/amplitude.wxf <==
8:A-SsC-StfsRationalCüC-SlambdafsRationalCC@-S
AngleFractionfsRationalCC-SHorizonRatiofsRationalCC-SmuR2C-SafsComplexR 0.000244140625`40.10205999132796R"-0.0001220703125`39.80102999566398-SbfsComplexR 0.000244140625`40.10205999132796R!0.0001220703125`39.80102999566398-SMastersfsListCfsComplexRO-8.2061943910622388351236379123432015652187010695490594426126`41.06465679829688RO-0.4636476090008061162142562314612144020285370542861202638109`39.81670302232964fsComplexRO-8.2061943910622388351236379123432015652187010695490594426126`41.06465679829688RN0.4636476090008061162142562314612144020285370542861202638109`39.81670302232964RO-8.3177661667193437130067854574981188169060016123230630494481`40.92000670709276fsComplexRN1.3862943611198906188344642429163531361510002687205105082413`40.14185545670912Rb-3.14159265358979323846264338327950288419716939937510582097494459230781638966107`56.90328463638112RN0.9808292530117262368564511274520039995790098452580163106274`39.99159341010268RO0.2876820724517809274392190059938274315035097108977610565062`39.458912798706955fsComplexRN1.7105370860691233700849785133281262508994005759700871538735`40.15051495217939RO0.0007843106996718630685979194706168166018551667596147021932`36.811870597393394fsComplexRN1.7105370860691233700849785133281262508994005759700871538735`40.15051495217939RP-0.0007843106996718630685979194706168166018551667596147021932`36.811870597393394R@1.7105591006830485264681312076128102487587349981067979440318`40.fsComplexRN1.7087567027858984325359708876248687863352887382333516558446`40.15051481496827RN0.0015680754165357679718409279013645239675917852871799727488`37.11320153005083RN1.7087569563009381638283945854753651484034925002891013457531`40.15051499783198fsComplexRN1.7087567027858984325359708876248687863352887382333516558446`40.15051481496827RO-0.0015680754165357679718409279013645239675917852871799727488`37.11320153005083fsComplexRN1.7087788401041902366578712985028414697924221107795690881995`40.15051495211699RN0.0007840397334874301891634485924405799537079281326790217131`36.81216716700062fsComplexRN1.7087788401041902366578712985028414697924221107795690881995`40.15051495211699RO-0.0007840397334874301891634485924405799537079281326790217131`36.81216716700062R>1.70880085066533372101014694310486233300625463367594172976`40.fsComplexRQ-53.9530184189021166430458272760811615481804211516133997942314`40.147929171151006RO-5.9051711744025867554715660656481882857768737719740250226072`39.18714591582328fsComplexRP-54.2753444005940640808673839457376892061040918674559089301905`40.15051499783199R0``54.59881920411059fsComplexRQ-53.9530184189021166430458272760811615481804211516133997942314`40.147929171151006RN5.9051711744025867554715660656481882857768737719740250226072`39.18714591582328fsComplexRO11.4281645784613274529368790928341222104200706780261455980468`35.86961848258626RN-6.4221611006350755676587651940357753310412950037057853791889`35.6193437066861fsComplexRO10.6999165512895737145143682195392573056338115668184721413345`35.84102265649258RP-8.6457808677188702398036654621578303814884773694736643915476`35.748458695429605fsComplexRQ-17.0182992723945652867474289034828253824071959516601880104332`39.161765518269426RN-1.5974870483554041875519676160776712237404645846401716935709`38.2920846021266fsComplexRQ-17.0182992723945652867474289034828253824071959516601880104332`39.161765518269426RM1.5974870483554041875519676160776712237404645846401716935709`38.2920846021266fsComplexRP-29.4401784899891764557222710762562312558290821035733104173139`39.31052849390467RO-2.9542124642704527511820445042777383065037647815950036492352`38.41671809470879fsComplexRP-29.4401784899891764557222710762562312558290821035733104173139`39.31052849390467RN2.9542124642704527511820445042777383065037647815950036492352`38.41671809470879fsComplexRP-43.8782172004948228887048815188691647743397971712716141531384`40.14727821355211RN5.3771121711086124919117624131262305324959735261856433694992`39.23557833627026fsComplexRQ-43.4924956252390854694457268498155246144626244873043694885597`40.139321358341704RO10.0033091323866806470828827024111904383663215996006937623621`39.50105071990636fsComplexRO-42.7828713060689153955932499902313541580300725199995066710677`40.1265029830736RO14.6293052580752560597931521912582935542920002066080388506341`39.66045675694158fsComplexRO63.0601384681131716980109586151795647062523680289062698941311`40.14798048491892RN6.8327181340405573677424225925247359741340111228192431613315`39.18281907028408RO63.3030471439156696028750074363470668089805464307306121524591`40.15051499783199fsComplexRO63.0601384681131716980109586151795647062523680289062698941311`40.14798048491892RO-6.8327181340405573677424225925247359741340111228192431613315`39.18281907028408-SFormFactorsfsListfsComplexræK#ËÜ ?rbæ-!®¸¿fsComplexrˆ
ܖ€Kã¿r—Él☂Â?fsComplexr0Øî]R¿rzüËDGr¿fsComplexr;ýéü+—¿r·ú'0çj{?fsComplexr›fÑnَH¿r›Pö¸ÇM¿fsComplexrXÅŒkt¿rt¼xÊUV?fsComplexrñrçißc9?r`Û–TŠ1?fsComplexrAV^?rÉ¿á~O:¿-SDeltaVirtualrÊ«
OðÃü¿-SDeltaOverAsr܈ý–r¾qÀ-SWorkingPrecisionC(-SCorrectedCoefficientSHA256S@2bc6f1da3cd8263a0fc25017c9034ca7abe919b3b304a75f25a5ebee39315b31-S-MasterValuesReusedAfterExactCatalogueIdentitysTrue

==> anc/reproduction/checks/physical-interpretation.json <==
{
	"Checks":[
		{
			"Name":"Contact coefficient and first derivative",
			"Passed":true
		},
		{
			"Name":"Exchange slope identity",
			"Passed":true
		},
		{
			"Name":"Half-exchange crossover",
			"Passed":true
		},
		{
			"Name":"Finite momentum stationary point",
			"Passed":true
		},
		{
			"Name":"Fixed-angle squared-amplitude scaling",
			"Passed":true
		},
		{
			"Name":"Two-body Born scaling",
			"Passed":true
		},
		{
			"Name":"Singlet-octet orthogonality (explicit SU3)",
			"Passed":true
		},
		{
			"Name":"Octet norm (explicit SU3)",
			"Passed":true
		},
		{
			"Name":"Printed intrinsic spin benchmark",
			"Passed":true
		}
	],
	"Xi8":"2.6641545504585213 - 0.008696020012642414*I",
	"Xi1":"1.4461408333192436 + 0.0057973466750949445*I",
	"AllPassed":true,
	"Scope":"Exact tree expansion and color contractions; finite-energy interpretation, not loop EFT matching or a cut\/positivity proof"
}

==> anc/reproduction/checks/physical-interpretation.log <==
InputForm[<|Checks -> {<|Name -> Contact coefficient and first derivative, Passed -> True|>, <|Name -> Exchange slope identity, Passed -> True|>, <|Name -> Half-exchange crossover, Passed -> True|>, <|Name -> Finite momentum stationary point, Passed -> True|>, <|Name -> Fixed-angle squared-amplitude scaling, Passed -> True|>, <|Name -> Two-body Born scaling, Passed -> True|>, <|Name -> Singlet-octet orthogonality (explicit SU3), Passed -> True|>, <|Name -> Octet norm (explicit SU3), Passed -> True|>, <|Name -> Printed intrinsic spin benchmark, Passed -> True|>}, Xi8 -> 2.6641545504585213 - 0.008696020012642414*I, Xi1 -> 1.4461408333192436 + 0.0057973466750949445*I, AllPassed -> True, Scope -> Exact tree expansion and color contractions; finite-energy interpretation, not loop EFT matching or a cut/positivity proof|>]


==> anc/reproduction/checks/qcd-angles-summary.json <==
{
	"Angles":[
		{
			"AngleFraction":"1\/3",
			"PointCount":5,
			"FourPointMaxDifference":6.096781909724389e-6,
			"FivePointMaxDifference":1.8831905289465848e-5,
			"FitWindowVariation":1.2846660904219253e-5,
			"SmallestMass":"1\/256",
			"SmallestMassRawMaxDifference":4.497182420986053e-3,
			"PointTest":true,
			"GeneralKinematicAnalyticMatchingProved":false
		},
		{
			"AngleFraction":"1\/2",
			"PointCount":9,
			"FourPointMaxDifference":3.565172075657835e-6,
			"FivePointMaxDifference":1.2540979850884392e-5,
			"FitWindowVariation":9.00349881841992e-6,
			"SmallestMass":"1\/256",
			"SmallestMassRawMaxDifference":2.7885994961554888e-3,
			"PointTest":true,
			"GeneralKinematicAnalyticMatchingProved":false
		},
		{
			"AngleFraction":"2\/3",
			"PointCount":5,
			"FourPointMaxDifference":2.8085071511043486e-6,
			"FivePointMaxDifference":1.0632566326852438e-5,
			"FitWindowVariation":7.83343885876498e-6,
			"SmallestMass":"1\/256",
			"SmallestMassRawMaxDifference":1.8649088323271226e-3,
			"PointTest":true,
			"GeneralKinematicAnalyticMatchingProved":false
		}
	],
	"CompleteRequestedAngles":true,
	"Extrapolation":"Free intercept h0+lambda^2(c0+c1 log(lambda^2)+c2 log(lambda^2)^2); no intercept fixed to QCD",
	"Scope":"Specified scaling path and three kinematic points; no general analytic matching claim"
}

==> anc/reproduction/checks/qcd-angles.log <==
InputForm[<|AngleFraction -> 1/3, PointCount -> 5, FourPointMaxDifference -> 6.096781909724389*^-6, FivePointMaxDifference -> 0.000018831905289465848, FitWindowVariation -> 0.000012846660904219253, SmallestMass -> 1/256, SmallestMassRawMaxDifference -> 0.004497182420986053, PointTest -> True, GeneralKinematicAnalyticMatchingProved -> False|>]
InputForm[<|AngleFraction -> 1/2, PointCount -> 9, FourPointMaxDifference -> 3.565172075657835*^-6, FivePointMaxDifference -> 0.000012540979850884392, FitWindowVariation -> 9.00349881841992*^-6, SmallestMass -> 1/256, SmallestMassRawMaxDifference -> 0.0027885994961554888, PointTest -> True, GeneralKinematicAnalyticMatchingProved -> False|>]
InputForm[<|AngleFraction -> 2/3, PointCount -> 5, FourPointMaxDifference -> 2.8085071511043486*^-6, FivePointMaxDifference -> 0.000010632566326852438, FitWindowVariation -> 7.83343885876498*^-6, SmallestMass -> 1/256, SmallestMassRawMaxDifference -> 0.0018649088323271226, PointTest -> True, GeneralKinematicAnalyticMatchingProved -> False|>]


==> anc/reproduction/checks/qcd-extrapolation.json <==
{
	"PointTest":true,
	"Kinematics":"s=4,t=u=-2,muR2=1,Nc=3,Nf=2",
	"ExtrapolationModel":"h0+lambda^2(c0+c1 log(lambda^2)+c2 log(lambda^2)^2); intercept not fixed to QCD",
	"FourPointMaxDifference":3.5651720765314222e-6,
	"FivePointMaxDifference":1.2540979851552488e-5,
	"FourVsFiveMaxDifference":9.00349881841992e-6,
	"GeneralKinematicsProved":false
}

==> anc/reproduction/checks/qcd-extrapolation.log <==
QCD targets InputForm[{27.06012061841522079236371462250037863744`20.148029376270433 + 2.90344812040480284066758519765015193128`19.178613718517695*I, 35.71437936291331413556617535941322481692`20.150444694605174 + 0.64267104219079407197463632336125929174`18.405590318841078*I, -1.21786472114315850343499069880010077161`19.876868765977708 - 1.93563208026986856044505679843343462079`20.078092527169716*I, 0.41483275000846489855590372649844846789`19.992874580233273 - 0.42844736146052938131642421557417286103`20.006899017326056*I}]
Four-point intercepts InputForm[{27.060122448056692 + 2.9034477398434673*I, 35.71438289872783 + 0.6426705856082086*I, -1.2178647111793095 - 1.9356318265623076*I, 0.4148328971722401 - 0.4284470570721468*I}]
Four-point differences InputForm[{1.8296414694418672*^-6 - 3.805613357776849*^-7*I, 3.53581451406626*^-6 - 4.565825855173955*^-7*I, 9.963849079142051*^-9 + 2.5370756095988156*^-7*I, 1.4716377516599266*^-7 + 3.0438838255486544*^-7*I}]
Five-point differences InputForm[{4.540192133362098*^-6 - 2.439636463069661*^-6*I, 0.000012199217337638402 - 2.9077950385314466*^-6*I, -2.540253440930229*^-7 + 1.626424301015561*^-6*I, 3.603606763546985*^-7 + 1.938530025835661*^-6*I}]
InputForm[<|PointTest -> True, Kinematics -> s=4,t=u=-2,muR2=1,Nc=3,Nf=2, ExtrapolationModel -> h0+lambda^2(c0+c1 log(lambda^2)+c2 log(lambda^2)^2); intercept not fixed to QCD, FourPointMaxDifference -> 3.5651720765314222*^-6, FivePointMaxDifference -> 0.000012540979851552488, FourVsFiveMaxDifference -> 9.00349881841992*^-6, GeneralKinematicsProved -> False|>]


==> anc/reproduction/checks/qcd-helicities.log <==
lambda 1 differences InputForm[{-15.70278363942753 - 0.09172338478316444*I, -21.871897754903497 + 1.1894441919276382*I, 0.5308076970796176 + 0.061148923188775184*I, -0.09188122717752317 - 0.7929627946184263*I}]
lambda 1/2 differences InputForm[{-9.004007767409146 - 1.107701841637165*I, -12.151860913079975 - 0.6587080064250399*I, -0.11597956962342215 + 0.7384678944247756*I, -0.36887393181315425 + 0.4391386709500258*I}]
lambda 1/4 differences InputForm[{-2.601539284396459 - 0.6663596753074694*I, -3.6789188832048803 - 0.553002996047181*I, -0.12364789029477696 + 0.4442397835383116*I, -0.20779928017523291 + 0.3686686640314536*I}]
lambda 1/8 differences InputForm[{-0.47977420022661477 - 0.2641841778970049*I, -0.7983218498710953 - 0.23690762544734145*I, -0.05137810121435005 + 0.1761227852646683*I, -0.07645559693499165 + 0.15793841696489452*I}]
lambda 1/16 differences InputForm[{-0.03265092642760692 - 0.08948450777482453*I, -0.12453029854879927 - 0.08280582338421016*I, -0.017488199403047466 + 0.05965633851654806*I, -0.02478306005969639 + 0.05520388225613382*I}]
lambda 1/32 differences InputForm[{0.023126148627632404 - 0.02810856232310943*I, -0.003166599009021498 - 0.026452042004568632*I, -0.0055066265171651585 + 0.018739041548740953*I, -0.007608051240944942 + 0.01763469466971146*I}]
lambda 1/64 differences InputForm[{0.015915241475639164 - 0.008450189188253354*I, 0.008469537418057227 - 0.00803714552697432*I, -0.0016597173383402497 + 0.005633459458841639*I, -0.0022578601550725177 + 0.005358097017980734*I}]
lambda 1/128 differences InputForm[{0.007093166420766295 - 0.002467379783539947*I, 0.005008905880805825 - 0.0023642030910382417*I, -0.00048576718484294457 + 0.001644919855688709*I, -0.0006538788524571085 + 0.0015761353940269007*I}]
lambda 1/256 differences InputForm[{0.002697884991199828 - 0.0007054812004705369*I, 0.002120654706948555 - 0.0006796933090713608*I, -0.00013916522352530603 + 0.00047032080031028656*I, -0.0001858740761891478 + 0.0004531288727120941*I}]


==> anc/reproduction/checks/qcd-helicity-summary.json <==
{
	"Definition":"Complete two-color LL\/LR amplitudes at s=4,t=u=-2, subtracting the stated universal massive-gluon IR conversion",
	"PointTest":true,
	"GeneralKinematicAnalyticMatchingProved":false,
	"Rows":[
		{
			"Lambda":"1",
			"Differences":[
				"-15.70278363942753 - 0.09172338478316444*I",
				"-21.871897754903497 + 1.1894441919276382*I",
				"0.5308076970796176 + 0.061148923188775184*I",
				"-0.09188122717752317 - 0.7929627946184263*I"
			]
		},
		{
			"Lambda":"1\/2",
			"Differences":[
				"-9.004007767409146 - 1.107701841637165*I",
				"-12.151860913079975 - 0.6587080064250399*I",
				"-0.11597956962342215 + 0.7384678944247756*I",
				"-0.36887393181315425 + 0.4391386709500258*I"
			]
		},
		{
			"Lambda":"1\/4",
			"Differences":[
				"-2.601539284396459 - 0.6663596753074694*I",
				"-3.6789188832048803 - 0.553002996047181*I",
				"-0.12364789029477696 + 0.4442397835383116*I",
				"-0.20779928017523291 + 0.3686686640314536*I"
			]
		},
		{
			"Lambda":"1\/8",
			"Differences":[
				"-0.47977420022661477 - 0.2641841778970049*I",
				"-0.7983218498710953 - 0.23690762544734145*I",
				"-0.05137810121435005 + 0.1761227852646683*I",
				"-0.07645559693499165 + 0.15793841696489452*I"
			]
		},
		{
			"Lambda":"1\/16",
			"Differences":[
				"-0.03265092642760692 - 0.08948450777482453*I",
				"-0.12453029854879927 - 0.08280582338421016*I",
				"-0.017488199403047466 + 0.05965633851654806*I",
				"-0.02478306005969639 + 0.05520388225613382*I"
			]
		},
		{
			"Lambda":"1\/32",
			"Differences":[
				"0.023126148627632404 - 0.02810856232310943*I",
				"-0.003166599009021498 - 0.026452042004568632*I",
				"-0.0055066265171651585 + 0.018739041548740953*I",
				"-0.007608051240944942 + 0.01763469466971146*I"
			]
		},
		{
			"Lambda":"1\/64",
			"Differences":[
				"0.015915241475639164 - 0.008450189188253354*I",
				"0.008469537418057227 - 0.00803714552697432*I",
				"-0.0016597173383402497 + 0.005633459458841639*I",
				"-0.0022578601550725177 + 0.005358097017980734*I"
			]
		},
		{
			"Lambda":"1\/128",
			"Differences":[
				"0.007093166420766295 - 0.002467379783539947*I",
				"0.005008905880805825 - 0.0023642030910382417*I",
				"-0.00048576718484294457 + 0.001644919855688709*I",
				"-0.0006538788524571085 + 0.0015761353940269007*I"
			]
		},
		{
			"Lambda":"1\/256",
			"Differences":[
				"0.002697884991199828 - 0.0007054812004705369*I",
				"0.002120654706948555 - 0.0006796933090713608*I",
				"-0.00013916522352530603 + 0.00047032080031028656*I",
				"-0.0001858740761891478 + 0.0004531288727120941*I"
			]
		}
	]
}

==> anc/reproduction/checks/summary.json <==
{
	"Checks":[
		{
			"Name":"Finite scale slope row 1 SU3",
			"Passed":true
		},
		{
			"Name":"Finite scale slope row 2 SU3",
			"Passed":true
		},
		{
			"Name":"Finite scale slope row 3 SU3",
			"Passed":true
		},
		{
			"Name":"Finite scale slope row 4 SU3",
			"Passed":true
		},
		{
			"Name":"Finite scale slope row 5 SU3",
			"Passed":true
		},
		{
			"Name":"Finite scale slope row 6 SU3",
			"Passed":true
		},
		{
			"Name":"Finite scale slope row 7 SU3",
			"Passed":true
		},
		{
			"Name":"Finite scale slope row 8 SU3",
			"Passed":true
		},
		{
			"Name":"Triangle spectral reconstruction",
			"Passed":true
		},
		{
			"Name":"Coalescent two-line spectral limit",
			"Passed":true
		}
	],
	"RGGeneralNcZero":[
		true,
		true,
		true,
		true,
		true,
		true,
		true,
		true
	],
	"RGSU3Zero":[
		true,
		true,
		true,
		true,
		true,
		true,
		true,
		true
	]
}

==> anc/reproduction/checks/supplement-build.log <==
warning: accessing absolute path `/Users/wanwu/Library/Caches/Tectonic/formats/94005016d60db87b00ebb9f60d7affab2bcc4fcab9ec4ab8b02ab3a18e09dc63-latex-33.fmt`; build may not be reproducible in other environments
note: Running TeX ...
note: Rerunning TeX because "supplement.aux" changed ...
note: Running xdvipdfmx ...
note: Writing `output/pdf/ColourCorrected20261126/PRD/supplement.log` (12.4072265625 KiB)
note: Writing `output/pdf/ColourCorrected20261126/PRD/supplement.pdf` (104.107421875 KiB)
note: Skipped writing 2 intermediate files (use --keep-intermediates to keep them)


==> anc/reproduction/data/coefficient-blocks.txt <==

(* Color 1; spin 1. F = Prefactor * Sum[c[j] Function[j]]. *)
Prefactor = (gs^4*(-1 + Nc)*(1 + Nc))/(16*Nc^2*Pi^2*(s + t));
c[4] = s/t;
c[5] = -(s/t);
c[16] = -1/2*((-a + mu2)^2*(2*a - t)*(s^2 + t^2))/((a - b)^2*s*(s + t));
c[17] = ((-a + mu2)*(-b + mu2)*(a + b - t)*(s^2 + t^2))/((a - b)^2*s*(s + t));
c[18] = -1/2*((-b + mu2)^2*(2*b - t)*(s^2 + t^2))/((-a + b)^2*s*(s + t));
c[19] = -(((-a + mu2)*s*(-(b*s^2) + mu2*s^2 - 2*b*s*t + 2*mu2*s*t + 2*a*t^2 - t^3))/((a - b)*t^2*(s + t)));
c[20] = ((-b + mu2)*s*(-(a*s^2) + mu2*s^2 - 2*a*s*t + 2*mu2*s*t + 2*b*t^2 - t^3))/((a - b)*t^2*(s + t));
c[21] = (-2*(-a + mu2)*(-b + mu2)*s^3 - (-a + mu2)*s^2*(-3*b + 3*mu2 - t)*t + 2*(-a + mu2)*s*t^2*(a + t) + (-a + mu2)*t^3*(-2*a - b + mu2 + t))/(2*(a - b)*s*t^2);
c[22] = -1/2*(-2*(-a + mu2)*(-b + mu2)*s^3 - (-b + mu2)*s^2*(-3*a + 3*mu2 - t)*t + 2*(-b + mu2)*s*t^2*(b + t) + (-b + mu2)*t^3*(-a - 2*b + mu2 + t))/((a - b)*s*t^2);
c[25] = ((-a + mu2)^2*s*(2*a^2*s + 2*a*s^2 + 6*a^2*t + 4*a*s*t - s^2*t - 2*a*t^2 - 2*s*t^2))/(2*(a - b)^2*t*(s + t));
c[26] = (-((-a + mu2)*(-b + mu2)*s*t^2*(6*a*b - a*t - b*t)) + 2*(-a + mu2)*(-b + mu2)*s^2*t*(a^2 - 3*a*b + b^2 - a*t - b*t + t^2) + (-a + mu2)*(-b + mu2)*s^3*(a^2 - 2*a*b + b^2 - a*t - b*t + t^2))/((a - b)^2*t^2*(s + t));
c[27] = ((-b + mu2)^2*s*(2*b^2*s + 2*b*s^2 + 6*b^2*t + 4*b*s*t - s^2*t - 2*b*t^2 - 2*s*t^2))/(2*(-a + b)^2*t*(s + t));
c[28] = -1/4*((-a + mu2)^2*(4*a^2*s^2 - 4*a*s^3 + 4*a^2*s*t - 4*a*s^2*t + 2*s^3*t - 4*a^2*t^2 + 4*a*s*t^2 + 3*s^2*t^2 + 4*a*t^3 - t^4))/((a - b)^2*s*t);
c[29] = (-((-a + mu2)*(-b + mu2)*(a + b - t)^2*t^3) + 2*(-a + mu2)*(-b + mu2)*s*t^2*(2*a*b + a*t + b*t) + 2*(-a + mu2)*(-b + mu2)*s^3*(a^2 - 2*a*b + b^2 - a*t - b*t + t^2) + (-a + mu2)*(-b + mu2)*s^2*t*(3*a^2 - 2*a*b + 3*b^2 - 2*a*t - 2*b*t + 3*t^2))/(2*(a - b)^2*s*t^2);
c[30] = -1/4*((-b + mu2)^2*(4*b^2*s^2 - 4*b*s^3 + 4*b^2*s*t - 4*b*s^2*t + 2*s^3*t - 4*b^2*t^2 + 4*b*s*t^2 + 3*s^2*t^2 + 4*b*t^3 - t^4))/((-a + b)^2*s*t);

(* Color 2; spin 1. F = Prefactor * Sum[c[j] Function[j]]. *)
Prefactor = gs^4/(4*Pi^2);
c[0] = (3*a^2*b^2*Nc^2*t^6*(s + t) + 6*a*b*mu2*Nc^2*t^5*(s + t)*(a*b - a*t - b*t) + 3*mu2^6*Nc^2*(s + t)*(154*a^2*b^2 + 9*t^4) - 6*mu2^5*Nc^2*(s + t)*(86*a^3*b^2 + 86*a^2*b^3 + 124*a^2*b^2*t - 12*a*b*t^3 + 9*a*t^4 + 9*b*t^4 + 3*t^5) + mu2^4*(s + t)*(-1152*a^3*b^3 + 54*a^4*b^2*Nc^2 - 576*a^3*b^3*Nc^2 + 54*a^2*b^4*Nc^2 + 1152*a^3*b^2*t + 1152*a^2*b^3*t + 2088*a^3*b^2*Nc^2*t + 2088*a^2*b^3*Nc^2*t - 1152*a^2*b^2*t^2 + 1280*a^2*b^2*Nc*t^2 - 1408*a^2*b^2*Nc^2*t^2 - 72*a^2*b*Nc^2*t^3 - 72*a*b^2*Nc^2*t^3 + 27*a^2*Nc^2*t^4 + 12*a*b*Nc^2*t^4 + 27*b^2*Nc^2*t^4 + 36*a*Nc^2*t^5 + 36*b*Nc^2*t^5 + 3*Nc^2*t^6) + 2*mu2^3*(s + t)*(576*a^4*b^3 + 576*a^3*b^4 + 546*a^4*b^3*Nc^2 + 546*a^3*b^4*Nc^2 - 576*a^4*b^2*t + 432*a^3*b^3*t - 576*a^2*b^4*t - 672*a^4*b^2*Nc^2*t + 84*a^3*b^3*Nc^2*t - 672*a^2*b^4*Nc^2*t - 1008*a^3*b^2*t^2 - 1008*a^2*b^3*t^2 - 1224*a^3*b^2*Nc^2*t^2 - 1224*a^2*b^3*Nc^2*t^2 + 1584*a^2*b^2*t^3 - 1280*a^2*b^2*Nc*t^3 + 2092*a^2*b^2*Nc^2*t^3 + 21*a^2*b*Nc^2*t^4 + 21*a*b^2*Nc^2*t^4 - 9*a^2*Nc^2*t^5 - 24*a*b*Nc^2*t^5 - 9*b^2*Nc^2*t^5 - 3*a*Nc^2*t^6 - 3*b*Nc^2*t^6) + mu2^2*(2310*a^4*b^4*Nc^2*s + 6*a^4*b^4*Nc^2*t - 1152*a^4*b^3*s*t - 1152*a^3*b^4*s*t - 5568*a^4*b^3*Nc^2*s*t - 5568*a^3*b^4*Nc^2*s*t - 1152*a^4*b^3*t^2 - 1152*a^3*b^4*t^2 - 960*a^4*b^3*Nc^2*t^2 - 960*a^3*b^4*Nc^2*t^2 + 1152*a^4*b^2*s*t^2 + 288*a^3*b^3*s*t^2 + 1152*a^2*b^4*s*t^2 + 3456*a^4*b^2*Nc^2*s*t^2 + 9072*a^3*b^3*Nc^2*s*t^2 + 3456*a^2*b^4*Nc^2*s*t^2 + 1152*a^4*b^2*t^3 + 288*a^3*b^3*t^3 + 1152*a^2*b^4*t^3 + 1152*a^4*b^2*Nc^2*t^3 - 144*a^3*b^3*Nc^2*t^3 + 1152*a^2*b^4*Nc^2*t^3 + 864*a^3*b^2*s*t^3 + 864*a^2*b^3*s*t^3 - 3312*a^3*b^2*Nc^2*s*t^3 - 3312*a^2*b^3*Nc^2*s*t^3 + 864*a^3*b^2*t^4 + 864*a^2*b^3*t^4 + 1296*a^3*b^2*Nc^2*t^4 + 1296*a^2*b^3*Nc^2*t^4 - 2016*a^2*b^2*s*t^4 + 1280*a^2*b^2*Nc*s*t^4 - 469*a^2*b^2*Nc^2*s*t^4 - 2016*a^2*b^2*t^5 + 1280*a^2*b^2*Nc*t^5 - 2773*a^2*b^2*Nc^2*t^5 + 12*a^2*b*Nc^2*s*t^5 + 12*a*b^2*Nc^2*s*t^5 + 12*a^2*b*Nc^2*t^6 + 12*a*b^2*Nc^2*t^6 + 3*a^2*Nc^2*s*t^6 + 12*a*b*Nc^2*s*t^6 + 3*b^2*Nc^2*s*t^6 + 3*a^2*Nc^2*t^7 + 12*a*b*Nc^2*t^7 + 3*b^2*Nc^2*t^7))/(2304*a^2*b^2*mu2^2*Nc*(a - t)^2*(b - t)^2*t*(s + t));
c[3] = (-((-a + mu2)*(-b + mu2)*(a^2 + a*b + b^2 - 2*a*mu2 - 2*b*mu2 + 13*mu2^2)*Nc) - (-5*a^2*b - 5*a*b^2 + 5*a^2*mu2 - 38*a*b*mu2 + 5*b^2*mu2 + 43*a*mu2^2 + 43*b*mu2^2)*Nc*t + 2*(-5*a*b + 5*a*mu2 + 5*b*mu2 + 43*mu2^2)*Nc*t^2 - 48*mu2*Nc*t^3)/(768*(a - t)^2*t*(-b + t)^2);
c[4] = -(s/(Nc*t*(s + t)));
c[6] = (768*a^3*b^3*mu2^3*(-a - b + mu2) - 384*a^2*b^2*mu2^2*(-2*a^2*b - 2*a*b^2 - 2*a^2*mu2 + a*b*mu2 - 2*b^2*mu2 + 2*a*mu2^2 + 2*b*mu2^2)*t + 16*a^2*b^2*mu2^2*(-48*a^2 - 24*a*b - 48*b^2 + 72*a*mu2 + 72*b*mu2 + 48*mu2^2 - 32*mu2^2*Nc + mu2^2*Nc^2)*t^2 - 8*a*b*mu2^2*(48*a^2*b + 48*a*b^2 + 240*a*b*mu2 - 128*a*b*mu2*Nc + 7*a*b*mu2*Nc^2 - 3*a*mu2^2*Nc^2 - 3*b*mu2^2*Nc^2 + 3*mu2^3*Nc^2)*t^3 - mu2^2*(-1152*a^2*b^2 + 512*a^2*b^2*Nc - 39*a^2*b^2*Nc^2 + 14*a^2*b*mu2*Nc^2 + 14*a*b^2*mu2*Nc^2 + 9*a^2*mu2^2*Nc^2 + 4*a*b*mu2^2*Nc^2 + 9*b^2*mu2^2*Nc^2 - 18*a*mu2^3*Nc^2 - 18*b*mu2^3*Nc^2 + 9*mu2^4*Nc^2)*t^4 + 2*mu2*(-a + mu2)*(-b + mu2)*(-(a*b) - 3*a*mu2 - 3*b*mu2 + 3*mu2^2)*Nc^2*t^5 - (-a + mu2)^2*(-b + mu2)^2*Nc^2*t^6)/(1536*a^2*b^2*mu2^2*Nc*(a - t)^2*(b - t)^2*t);
c[5] = -1/2*((-2 + Nc^2)*s)/(Nc*t*(s + t));
c[1] = (-192*(-a + mu2)*(a - t)*(b - t)*(mu2 - t)*(2*a + 3*t) + Nc^2*(-6*a^3*b^2 - 4*a^2*b^3 - a*b^4 - 356*a^3*b*mu2 + 28*a^2*b^2*mu2 + 11*a*b^3*mu2 + b^4*mu2 - 22*a^3*mu2^2 + 188*a^2*b*mu2^2 - 37*a*b^2*mu2^2 - 7*b^3*mu2^2 + 172*a^2*mu2^3 + 189*a*b*mu2^3 + 15*b^2*mu2^3 - 162*a*mu2^4 - 21*b*mu2^4 + 12*mu2^5 + 320*a^3*b*t - 4*a^2*b^2*t + 5*a*b^3*t + 448*a^3*mu2*t - 216*a^2*b*mu2*t - 13*a*b^2*mu2*t - 5*b^3*mu2*t - 980*a^2*mu2^2*t - 293*a*b*mu2^2*t + 17*b^2*mu2^2*t + 733*a*mu2^3*t + 141*b*mu2^3*t - 153*mu2^4*t - 384*a^3*t^2 + 88*a^2*b*t^2 - 10*a*b^2*t^2 + 1160*a^2*mu2*t^2 + 772*a*b*mu2*t^2 + 10*b^2*mu2*t^2 - 1050*a*mu2^2*t^2 - 764*b*mu2^2*t^2 + 178*mu2^3*t^2 - 432*a^2*t^3 - 640*a*b*t^3 - 80*a*mu2*t^3 + 592*b*mu2*t^3 + 560*mu2^2*t^3 + 576*a*t^4 - 576*mu2*t^4))/(768*(a - b)*Nc*(a - t)^2*(b - t)^2*t);
c[2] = (192*(-b + mu2)*(a - t)*(b - t)*(mu2 - t)*(2*b + 3*t) + Nc^2*(a^4*b + 4*a^3*b^2 + 6*a^2*b^3 - a^4*mu2 - 11*a^3*b*mu2 - 28*a^2*b^2*mu2 + 356*a*b^3*mu2 + 7*a^3*mu2^2 + 37*a^2*b*mu2^2 - 188*a*b^2*mu2^2 + 22*b^3*mu2^2 - 15*a^2*mu2^3 - 189*a*b*mu2^3 - 172*b^2*mu2^3 + 21*a*mu2^4 + 162*b*mu2^4 - 12*mu2^5 - 5*a^3*b*t + 4*a^2*b^2*t - 320*a*b^3*t + 5*a^3*mu2*t + 13*a^2*b*mu2*t + 216*a*b^2*mu2*t - 448*b^3*mu2*t - 17*a^2*mu2^2*t + 293*a*b*mu2^2*t + 980*b^2*mu2^2*t - 141*a*mu2^3*t - 733*b*mu2^3*t + 153*mu2^4*t + 10*a^2*b*t^2 - 88*a*b^2*t^2 + 384*b^3*t^2 - 10*a^2*mu2*t^2 - 772*a*b*mu2*t^2 - 1160*b^2*mu2*t^2 + 764*a*mu2^2*t^2 + 1050*b*mu2^2*t^2 - 178*mu2^3*t^2 + 640*a*b*t^3 + 432*b^2*t^3 - 592*a*mu2*t^3 + 80*b*mu2*t^3 - 560*mu2^2*t^3 - 576*b*t^4 + 576*mu2*t^4))/(768*(a - b)*Nc*(a - t)^2*(b - t)^2*t);
c[9] = -1/768*((-a + mu2)*(-b + mu2)*Nc*(mu2 - t)^2*(12*mu2^4 - 60*mu2^3*t + 13*mu2^2*t^2 - 2*mu2*t^3 + t^4))/(a*b*mu2^2*(a - t)^2*(b - t)^2*t);
c[7] = ((-a + mu2)*(-b + mu2)^2*Nc*(a^4 - 6*a^3*mu2 + 9*a^2*mu2^2 - 4*a^3*t + 6*a^2*mu2*t + 90*a*mu2^2*t + 6*a^2*t^2 + 6*a*mu2*t^2 + 9*mu2^2*t^2 - 4*a*t^3 - 6*mu2*t^3 + t^4))/(768*a^2*(a - b)*b*mu2*(b - t)^2*t);
c[8] = -1/768*((-a + mu2)^2*(-b + mu2)*Nc*(b^4 - 6*b^3*mu2 + 9*b^2*mu2^2 - 4*b^3*t + 6*b^2*mu2*t + 90*b*mu2^2*t + 6*b^2*t^2 + 6*b*mu2*t^2 + 9*mu2^2*t^2 - 4*b*t^3 - 6*mu2*t^3 + t^4))/(a*(a - b)*b^2*mu2*(a - t)^2*t);
c[15] = (Nc*(mu2 - t)^2*(4*mu2 - t)*(84*mu2^2 + 4*mu2*t - t^2))/(1536*mu2^2*(-a + t)^2*(-b + t)^2);
c[13] = -1/768*((-b + mu2)*Nc*(a^2 - 2*a*mu2 + mu2^2 - 2*a*t - 2*mu2*t + t^2)*(a^4 - 2*a^3*mu2 + 13*a^2*mu2^2 - 60*a*mu2^3 + 12*mu2^4 - 4*a^3*t - 46*a^2*mu2*t + 178*a*mu2^2*t - 60*mu2^3*t + 6*a^2*t^2 - 46*a*mu2*t^2 + 13*mu2^2*t^2 - 4*a*t^3 - 2*mu2*t^3 + t^4))/(a*(a - b)*mu2*(a - t)^2*(b - t)^2*t);
c[14] = ((-a + mu2)*Nc*(b^2 - 2*b*mu2 + mu2^2 - 2*b*t - 2*mu2*t + t^2)*(b^4 - 2*b^3*mu2 + 13*b^2*mu2^2 - 60*b*mu2^3 + 12*mu2^4 - 4*b^3*t - 46*b^2*mu2*t + 178*b*mu2^2*t - 60*mu2^3*t + 6*b^2*t^2 - 46*b*mu2*t^2 + 13*mu2^2*t^2 - 4*b*t^3 - 2*mu2*t^3 + t^4))/(768*(a - b)*b*mu2*(a - t)^2*(b - t)^2*t);
c[10] = ((-b + mu2)^2*Nc*(3*mu2 - t)^2*t^4*(s + t) - 768*a^6*Nc*(b - t)*(b*s + mu2*s + mu2*t - 2*s*t - t^2) + 4*a*(-b + mu2)*Nc*t^3*(s + t)*(-42*b*mu2^2 + 36*mu2^3 - b*mu2*t + 9*mu2^2*t + b*t^2 - 3*mu2*t^2) + 64*a^5*Nc*(27*b^2*mu2*s + 21*b*mu2^2*s + 3*b^2*mu2*t + 21*b*mu2^2*t + 20*b^2*s*t - 68*b*mu2*s*t - 33*mu2^2*s*t - 4*b^2*t^2 - 20*b*mu2*t^2 - 33*mu2^2*t^2 - 47*b*s*t^2 + 65*mu2*s*t^2 + b*t^3 + 41*mu2*t^3 + 15*s*t^3 - 9*t^4) - 16*a^3*Nc*t*(-111*b^2*mu2^2*s + 24*b*mu2^3*s + 27*mu2^4*s - 15*b^2*mu2^2*t + 24*b*mu2^3*t + 27*mu2^4*t - 113*b^2*mu2*s*t + 239*b*mu2^2*s*t - 132*mu2^3*s*t - 17*b^2*mu2*t^2 + 47*b*mu2^2*t^2 - 132*mu2^3*t^2 + 3*b^2*s*t^2 + 181*b*mu2*s*t^2 + 8*mu2^2*s*t^2 + 3*b^2*t^3 - 11*b*mu2*t^3 + 104*mu2^2*t^3 - 2*b*s*t^3 - 124*mu2*s*t^3 - 2*b*t^4 - 28*mu2*t^4) - 4*a^2*Nc*t^2*(273*b^2*mu2^2*s - 174*b*mu2^3*s + 153*mu2^4*s + 81*b^2*mu2^2*t - 174*b*mu2^3*t + 153*mu2^4*t + 58*b^2*mu2*s*t - 490*b*mu2^2*s*t - 72*mu2^3*s*t + 58*b^2*mu2*t^2 - 106*b*mu2^2*t^2 - 72*mu2^3*t^2 - 8*b^2*s*t^2 + 16*b*mu2*s*t^2 + 244*mu2^2*s*t^2 - 8*b^2*t^3 + 16*b*mu2*t^3 + 52*mu2^2*t^3 + 2*b*s*t^3 - 2*mu2*s*t^3 + 2*b*t^4 - 2*mu2*t^4) - 16*a^4*Nc*(60*b^2*mu2^2*s + 36*b*mu2^3*s + 12*b^2*mu2^2*t + 36*b*mu2^3*t + 194*b^2*mu2*s*t - 158*b*mu2^2*s*t - 108*mu2^3*s*t + 2*b^2*mu2*t^2 - 62*b*mu2^2*t^2 - 108*mu2^3*t^2 + 37*b^2*s*t^2 - 368*b*mu2*s*t^2 + 250*mu2^2*s*t^2 - 11*b^2*t^3 + 16*b*mu2*t^3 + 202*mu2^2*t^3 - 92*b*s*t^3 + 86*mu2*s*t^3 + 4*b*t^4 - 106*mu2*t^4 + 63*s*t^4 + 15*t^5))/(1536*a^2*(a - b)^2*(a - t)^2*(b - t)^2*t*(s + t));
c[11] = (-((-a + mu2)*(-b + mu2)*(a^6 + 2*a^5*b - a^4*b^2 - 772*a^3*b^3 - a^2*b^4 + 2*a*b^5 + b^6 - 6*a^5*mu2 - 6*a^4*b*mu2 - 276*a^3*b^2*mu2 - 276*a^2*b^3*mu2 - 6*a*b^4*mu2 - 6*b^5*mu2 + 9*a^4*mu2^2 + 72*a^3*b*mu2^2 - 162*a^2*b^2*mu2^2 + 72*a*b^3*mu2^2 + 9*b^4*mu2^2)*Nc*s) - (-a + mu2)*(-b + mu2)*Nc*(a^6 + 2*a^5*b - a^4*b^2 - 4*a^3*b^3 - a^2*b^4 + 2*a*b^5 + b^6 - 6*a^5*mu2 - 6*a^4*b*mu2 - 276*a^3*b^2*mu2 - 276*a^2*b^3*mu2 - 6*a*b^4*mu2 - 6*b^5*mu2 + 9*a^4*mu2^2 + 72*a^3*b*mu2^2 - 162*a^2*b^2*mu2^2 + 72*a*b^3*mu2^2 + 9*b^4*mu2^2 - 6*a^5*s + 10*a^4*b*s + 1788*a^3*b^2*s + 1788*a^2*b^3*s + 10*a*b^4*s - 6*b^5*s + 18*a^4*mu2*s + 48*a^3*b*mu2*s + 348*a^2*b^2*mu2*s + 48*a*b^3*mu2*s + 18*b^4*mu2*s + 72*a^3*mu2^2*s - 288*a^2*b*mu2^2*s - 288*a*b^2*mu2^2*s + 72*b^3*mu2^2*s)*t - (-a + mu2)*(-b + mu2)*Nc*(-6*a^5 + 10*a^4*b + 252*a^3*b^2 + 252*a^2*b^3 + 10*a*b^4 - 6*b^5 + 18*a^4*mu2 + 48*a^3*b*mu2 + 348*a^2*b^2*mu2 + 48*a*b^3*mu2 + 18*b^4*mu2 + 72*a^3*mu2^2 - 288*a^2*b*mu2^2 - 288*a*b^2*mu2^2 + 72*b^3*mu2^2 + 15*a^4*s - 1012*a^3*b*s - 3142*a^2*b^2*s - 1012*a*b^3*s + 15*b^4*s - 12*a^3*mu2*s + 804*a^2*b*mu2*s + 804*a*b^2*mu2*s - 12*b^3*mu2*s - 162*a^2*mu2^2*s - 288*a*b*mu2^2*s - 162*b^2*mu2^2*s)*t^2 + (-a + mu2)*(-b + mu2)*Nc*(-15*a^4 + 244*a^3*b + 70*a^2*b^2 + 244*a*b^3 - 15*b^4 + 12*a^3*mu2 - 804*a^2*b*mu2 - 804*a*b^2*mu2 + 12*b^3*mu2 + 162*a^2*mu2^2 + 288*a*b*mu2^2 + 162*b^2*mu2^2 + 20*a^3*s - 1212*a^2*b*s - 1212*a*b^2*s + 20*b^3*s + 12*a^2*mu2*s - 288*a*b*mu2*s + 12*b^2*mu2*s - 72*a*mu2^2*s - 72*b*mu2^2*s)*t^3 - (-a + mu2)*(-b + mu2)*Nc*(-20*a^3 - 324*a^2*b - 324*a*b^2 - 20*b^3 - 12*a^2*mu2 + 288*a*b*mu2 - 12*b^2*mu2 + 72*a*mu2^2 + 72*b*mu2^2 + 15*a^2*s - 974*a*b*s + 15*b^2*s + 18*a*mu2*s + 18*b*mu2*s + 9*mu2^2*s)*t^4 - (-a + mu2)*(-b + mu2)*Nc*(15*a^2 - 206*a*b + 15*b^2 + 18*a*mu2 + 18*b*mu2 + 9*mu2^2 - 6*a*s - 6*b*s - 6*mu2*s)*t^5 + (-a + mu2)*(-b + mu2)*Nc*(6*a + 6*b + 6*mu2 - s)*t^6 - (-a + mu2)*(-b + mu2)*Nc*t^7)/(768*a*(a - b)^2*b*(a - t)^2*(b - t)^2*t*(s + t));
c[12] = ((-a + mu2)^2*Nc*(3*mu2 - t)^2*t^4*(s + t) - 768*b^6*Nc*(a - t)*(a*s + mu2*s + mu2*t - 2*s*t - t^2) + 4*b*(-a + mu2)*Nc*t^3*(s + t)*(-42*a*mu2^2 + 36*mu2^3 - a*mu2*t + 9*mu2^2*t + a*t^2 - 3*mu2*t^2) + 64*b^5*Nc*(27*a^2*mu2*s + 21*a*mu2^2*s + 3*a^2*mu2*t + 21*a*mu2^2*t + 20*a^2*s*t - 68*a*mu2*s*t - 33*mu2^2*s*t - 4*a^2*t^2 - 20*a*mu2*t^2 - 33*mu2^2*t^2 - 47*a*s*t^2 + 65*mu2*s*t^2 + a*t^3 + 41*mu2*t^3 + 15*s*t^3 - 9*t^4) - 16*b^3*Nc*t*(-111*a^2*mu2^2*s + 24*a*mu2^3*s + 27*mu2^4*s - 15*a^2*mu2^2*t + 24*a*mu2^3*t + 27*mu2^4*t - 113*a^2*mu2*s*t + 239*a*mu2^2*s*t - 132*mu2^3*s*t - 17*a^2*mu2*t^2 + 47*a*mu2^2*t^2 - 132*mu2^3*t^2 + 3*a^2*s*t^2 + 181*a*mu2*s*t^2 + 8*mu2^2*s*t^2 + 3*a^2*t^3 - 11*a*mu2*t^3 + 104*mu2^2*t^3 - 2*a*s*t^3 - 124*mu2*s*t^3 - 2*a*t^4 - 28*mu2*t^4) - 4*b^2*Nc*t^2*(273*a^2*mu2^2*s - 174*a*mu2^3*s + 153*mu2^4*s + 81*a^2*mu2^2*t - 174*a*mu2^3*t + 153*mu2^4*t + 58*a^2*mu2*s*t - 490*a*mu2^2*s*t - 72*mu2^3*s*t + 58*a^2*mu2*t^2 - 106*a*mu2^2*t^2 - 72*mu2^3*t^2 - 8*a^2*s*t^2 + 16*a*mu2*s*t^2 + 244*mu2^2*s*t^2 - 8*a^2*t^3 + 16*a*mu2*t^3 + 52*mu2^2*t^3 + 2*a*s*t^3 - 2*mu2*s*t^3 + 2*a*t^4 - 2*mu2*t^4) - 16*b^4*Nc*(60*a^2*mu2^2*s + 36*a*mu2^3*s + 12*a^2*mu2^2*t + 36*a*mu2^3*t + 194*a^2*mu2*s*t - 158*a*mu2^2*s*t - 108*mu2^3*s*t + 2*a^2*mu2*t^2 - 62*a*mu2^2*t^2 - 108*mu2^3*t^2 + 37*a^2*s*t^2 - 368*a*mu2*s*t^2 + 250*mu2^2*s*t^2 - 11*a^2*t^3 + 16*a*mu2*t^3 + 202*mu2^2*t^3 - 92*a*s*t^3 + 86*mu2*s*t^3 + 4*a*t^4 - 106*mu2*t^4 + 63*s*t^4 + 15*t^5))/(1536*(a - b)^2*b^2*(a - t)^2*(b - t)^2*t*(s + t));
c[16] = (4*(-a + mu2)^2*(a - t)*(2*a - t)*(b - t)*t*(s^2 + t^2) + (-a + mu2)*Nc^2*(s + t)^2*(-8*a^3*b*s - 4*a^3*mu2*s + 9*a^2*b*mu2*s + 3*a^2*mu2^2*s + 4*a^3*b*t - 4*a^2*b*mu2*t + 12*a^3*s*t + 9*a^2*b*s*t - 17*a^2*mu2*s*t - 10*a*b*mu2*s*t + 6*a*mu2^2*s*t - 4*a^3*t^2 - 6*a^2*b*t^2 + 4*a^2*mu2*t^2 + 6*a*b*mu2*t^2 - 4*a^2*s*t^2 - 4*a*b*s*t^2 + 4*a*mu2*s*t^2 + 4*b*mu2*s*t^2 + 6*a^2*t^3 + 2*a*b*t^3 - 6*a*mu2*t^3 - 2*b*mu2*t^3 + 4*a*s*t^3 - 4*mu2*s*t^3 - 2*a*t^4 + 2*mu2*t^4))/(8*(a - b)^2*Nc*s*(a - t)*(b - t)*t*(s + t)^2);
c[17] = (-4*(-a + mu2)*(-b + mu2)*(a - t)*(b - t)*(a + b - t)*t*(s^2 + t^2) - (-a + mu2)*(-b + mu2)*Nc^2*(s + t)^2*(4*a^2*b*s + 4*a*b^2*s + 3*a*b*mu2*s - 2*a^2*b*t - 2*a*b^2*t - 4*a^2*s*t - 13*a*b*s*t - 4*b^2*s*t + 3*a*mu2*s*t + 3*b*mu2*s*t + 2*a^2*t^2 + 6*a*b*t^2 + 2*b^2*t^2 + 4*a*s*t^2 + 4*b*s*t^2 - 4*a*t^3 - 4*b*t^3 - 4*s*t^3 + 2*t^4))/(4*(a - b)^2*Nc*s*(a - t)*(b - t)*t*(s + t)^2);
c[18] = (4*(-b + mu2)^2*(a - t)*(b - t)*(2*b - t)*t*(s^2 + t^2) + (-b + mu2)*Nc^2*(s + t)^2*(-8*a*b^3*s + 9*a*b^2*mu2*s - 4*b^3*mu2*s + 3*b^2*mu2^2*s + 4*a*b^3*t - 4*a*b^2*mu2*t + 9*a*b^2*s*t + 12*b^3*s*t - 10*a*b*mu2*s*t - 17*b^2*mu2*s*t + 6*b*mu2^2*s*t - 6*a*b^2*t^2 - 4*b^3*t^2 + 6*a*b*mu2*t^2 + 4*b^2*mu2*t^2 - 4*a*b*s*t^2 - 4*b^2*s*t^2 + 4*a*mu2*s*t^2 + 4*b*mu2*s*t^2 + 2*a*b*t^3 + 6*b^2*t^3 - 2*a*mu2*t^3 - 6*b*mu2*t^3 + 4*b*s*t^3 - 4*mu2*s*t^3 - 2*b*t^4 + 2*mu2*t^4))/(8*(a - b)^2*Nc*s*(a - t)*(b - t)*t*(s + t)^2);
c[19] = ((-a + mu2)*s*(-(b*s^2) + mu2*s^2 - 2*b*s*t + 2*mu2*s*t + 2*a*t^2 - t^3))/((a - b)*Nc*t^2*(s + t)^2);
c[20] = ((-b + mu2)*s*(-(a*s^2) + mu2*s^2 - 2*a*s*t + 2*mu2*s*t + 2*b*t^2 - t^3))/((-a + b)*Nc*t^2*(s + t)^2);
c[21] = -1/4*((-a + mu2)*(-2 + Nc^2)*(-2*b*s^3 + 2*mu2*s^3 - 3*b*s^2*t + 3*mu2*s^2*t - 2*a*s*t^2 - s^2*t^2 + 2*a*t^3 + b*t^3 - mu2*t^3 - 2*s*t^3 - t^4))/((a - b)*Nc*s*t^2*(s + t));
c[22] = -1/4*((-b + mu2)*(-2 + Nc^2)*(-2*a*s^3 + 2*mu2*s^3 - 3*a*s^2*t + 3*mu2*s^2*t - 2*b*s*t^2 - s^2*t^2 + a*t^3 + 2*b*t^3 - mu2*t^3 - 2*s*t^3 - t^4))/((-a + b)*Nc*s*t^2*(s + t));
c[23] = -1/2*((-a + mu2)*(mu2 - t)*(a + t)^2)/((a - b)*Nc*(a - t)*(b - t)*t);
c[24] = -1/2*((-b + mu2)*(mu2 - t)*(b + t)^2)/((-a + b)*Nc*(a - t)*(b - t)*t);
c[25] = -1/2*((-a + mu2)^2*s*(2*a^2*s + 2*a*s^2 + 6*a^2*t + 4*a*s*t - s^2*t - 2*a*t^2 - 2*s*t^2))/((a - b)^2*Nc*t*(s + t)^2);
c[26] = ((-a + mu2)*(-b + mu2)*s*t^2*(6*a*b - a*t - b*t) - 2*(-a + mu2)*(-b + mu2)*s^2*t*(a^2 - 3*a*b + b^2 - a*t - b*t + t^2) - (-a + mu2)*(-b + mu2)*s^3*(a^2 - 2*a*b + b^2 - a*t - b*t + t^2))/((a - b)^2*Nc*t^2*(s + t)^2);
c[27] = -1/2*((-b + mu2)^2*s*(2*b^2*s + 2*b*s^2 + 6*b^2*t + 4*b*s*t - s^2*t - 2*b*t^2 - 2*s*t^2))/((-a + b)^2*Nc*t*(s + t)^2);
c[28] = -1/8*((-a + mu2)^2*(-2 + Nc^2)*(4*a^2*s^2 - 4*a*s^3 + 4*a^2*s*t - 4*a*s^2*t + 2*s^3*t - 4*a^2*t^2 + 4*a*s*t^2 + 3*s^2*t^2 + 4*a*t^3 - t^4))/((a - b)^2*Nc*s*t*(s + t));
c[29] = (-((-a + mu2)*(-b + mu2)*(-2 + Nc^2)*(a + b - t)^2*t^3) + 2*(-a + mu2)*(-b + mu2)*(-2 + Nc^2)*s*t^2*(2*a*b + a*t + b*t) + 2*(-a + mu2)*(-b + mu2)*(-2 + Nc^2)*s^3*(a^2 - 2*a*b + b^2 - a*t - b*t + t^2) + (-a + mu2)*(-b + mu2)*(-2 + Nc^2)*s^2*t*(3*a^2 - 2*a*b + 3*b^2 - 2*a*t - 2*b*t + 3*t^2))/(4*(a - b)^2*Nc*s*t^2*(s + t));
c[30] = -1/8*((-b + mu2)^2*(-2 + Nc^2)*(4*b^2*s^2 - 4*b*s^3 + 4*b^2*s*t - 4*b*s^2*t + 2*s^3*t - 4*b^2*t^2 + 4*b*s*t^2 + 3*s^2*t^2 + 4*b*t^3 - t^4))/((-a + b)^2*Nc*s*t*(s + t));

(* Color 1; spin 2. F = Prefactor * Sum[c[j] Function[j]]. *)
Prefactor = (gs^4*(-1 + Nc)*(1 + Nc))/(8*Nc^2*Pi^2*(s + t));
c[0] = -s^(-1);
c[4] = -t^(-1);
c[5] = (2*s + t)/(2*s*t);
c[10] = (-a + mu2)^2/(2*(a - b)^2*s);
c[11] = -(((-a + mu2)*(-b + mu2))/((a - b)^2*s));
c[12] = (-b + mu2)^2/(2*(-a + b)^2*s);
c[16] = ((-a + mu2)^2*(2*a*s^2 - 3*s^2*t + 2*a*t^2 - 2*s*t^2 - t^3))/(2*(a - b)^2*s^2*(s + t));
c[17] = -(((-a + mu2)*(-b + mu2)*(a*s^2 + b*s^2 - 3*s^2*t + a*t^2 + b*t^2 - 2*s*t^2 - t^3))/((a - b)^2*s^2*(s + t)));
c[18] = ((-b + mu2)^2*(2*b*s^2 - 3*s^2*t + 2*b*t^2 - 2*s*t^2 - t^3))/(2*(-a + b)^2*s^2*(s + t));
c[19] = ((-a + mu2)*(-(b*s^2) + mu2*s^2 - 2*b*s*t + 2*mu2*s*t + 2*a*t^2 + s*t^2))/((a - b)*t^2*(s + t));
c[20] = ((-b + mu2)*(-(a*s^2) + mu2*s^2 - 2*a*s*t + 2*mu2*s*t + 2*b*t^2 + s*t^2))/((-a + b)*t^2*(s + t));
c[21] = (2*(-a + mu2)*(-b + mu2)*s^3 + (-a + mu2)*s^2*(-3*b + 3*mu2 - t)*t - 2*(-a + mu2)*s*t^3 - (-a + mu2)*t^3*(-2*a - b + mu2 + t))/(2*(a - b)*s^2*t^2);
c[22] = -1/2*(2*(-a + mu2)*(-b + mu2)*s^3 + (-b + mu2)*s^2*(-3*a + 3*mu2 - t)*t - 2*(-b + mu2)*s*t^3 - (-b + mu2)*t^3*(-a - 2*b + mu2 + t))/((a - b)*s^2*t^2);
c[25] = -1/2*((-a + mu2)^2*(2*a^2*s + 2*a*s^2 + 6*a^2*t + 6*a*s*t - s*t^2))/((a - b)^2*t*(s + t));
c[26] = (6*a*b*(-a + mu2)*(-b + mu2)*t^2 - (-a + mu2)*(-b + mu2)*s^2*(a^2 - 2*a*b + b^2 - a*t - b*t) - (-a + mu2)*(-b + mu2)*s*t*(2*a^2 - 6*a*b + 2*b^2 - 3*a*t - 3*b*t + t^2))/((a - b)^2*t^2*(s + t));
c[27] = -1/2*((-b + mu2)^2*(2*b^2*s + 2*b*s^2 + 6*b^2*t + 6*b*s*t - s*t^2))/((-a + b)^2*t*(s + t));
c[28] = ((-a + mu2)^2*(4*a^2*s^2 - 4*a*s^3 + 2*a^2*s*t - 4*a*s^2*t - 4*a^2*t^2 + 4*a*s*t^2 - s^2*t^2 + 4*a*t^3 - 2*s*t^3 - t^4))/(4*(a - b)^2*s^2*t);
c[29] = ((-a + mu2)*(-b + mu2)*(a + b - t)^2*t^3 - 2*(-a + mu2)*(-b + mu2)*s^3*(a^2 - 2*a*b + b^2 - a*t - b*t) - (-a + mu2)*(-b + mu2)*s^2*t*(3*a^2 - 2*a*b + 3*b^2 - 2*a*t - 2*b*t - t^2) - 2*(-a + mu2)*(-b + mu2)*s*t^2*(a*b + a*t + b*t - t^2))/(2*(a - b)^2*s^2*t^2);
c[30] = ((-b + mu2)^2*(4*b^2*s^2 - 4*b*s^3 + 2*b^2*s*t - 4*b*s^2*t - 4*b^2*t^2 + 4*b*s*t^2 - s^2*t^2 + 4*b*t^3 - 2*s*t^3 - t^4))/(4*(-a + b)^2*s^2*t);

(* Color 2; spin 2. F = Prefactor * Sum[c[j] Function[j]]. *)
Prefactor = gs^4/(2*Nc*Pi^2*t*(s + t));
c[0] = -1/2*(2*Nc^2*s - 2*t + Nc^2*t)/s;
c[4] = 1;
c[5] = ((-2 + Nc^2)*(2*s + t))/(4*s);
c[10] = ((-a + mu2)^2*(2*Nc^2*s - 2*t + Nc^2*t))/(4*(a - b)^2*s);
c[11] = -1/2*((-a + mu2)*(-b + mu2)*(2*Nc^2*s - 2*t + Nc^2*t))/((a - b)^2*s);
c[12] = ((-b + mu2)^2*(2*Nc^2*s - 2*t + Nc^2*t))/(4*(-a + b)^2*s);
c[16] = (-((-a + mu2)^2*Nc^2*(s + t)^2*(4*a*s - 2*a*t + t^2)) - 2*(-a + mu2)^2*t*(2*a*s^2 - 3*s^2*t + 2*a*t^2 - 2*s*t^2 - t^3))/(4*(a - b)^2*s^2*(s + t));
c[17] = ((-a + mu2)*(-b + mu2)*Nc^2*(s + t)^2*(2*a*s + 2*b*s - a*t - b*t + t^2) + 2*(-a + mu2)*(-b + mu2)*t*(a*s^2 + b*s^2 - 3*s^2*t + a*t^2 + b*t^2 - 2*s*t^2 - t^3))/(2*(a - b)^2*s^2*(s + t));
c[18] = (-((-b + mu2)^2*Nc^2*(s + t)^2*(4*b*s - 2*b*t + t^2)) - 2*(-b + mu2)^2*t*(2*b*s^2 - 3*s^2*t + 2*b*t^2 - 2*s*t^2 - t^3))/(4*(a - b)^2*s^2*(s + t));
c[19] = -(((-a + mu2)*(-(b*s^2) + mu2*s^2 - 2*b*s*t + 2*mu2*s*t + 2*a*t^2 + s*t^2))/((a - b)*t*(s + t)));
c[20] = ((-b + mu2)*(-(a*s^2) + mu2*s^2 - 2*a*s*t + 2*mu2*s*t + 2*b*t^2 + s*t^2))/((a - b)*t*(s + t));
c[21] = ((-a + mu2)*(-2 + Nc^2)*(-2*b*s^3 + 2*mu2*s^3 - 3*b*s^2*t + 3*mu2*s^2*t - s^2*t^2 + 2*a*t^3 + b*t^3 - mu2*t^3 - 2*s*t^3 - t^4))/(4*(a - b)*s^2*t);
c[22] = ((-b + mu2)*(-2 + Nc^2)*(-2*a*s^3 + 2*mu2*s^3 - 3*a*s^2*t + 3*mu2*s^2*t - s^2*t^2 + a*t^3 + 2*b*t^3 - mu2*t^3 - 2*s*t^3 - t^4))/(4*(-a + b)*s^2*t);
c[25] = ((-a + mu2)^2*(2*a^2*s + 2*a*s^2 + 6*a^2*t + 6*a*s*t - s*t^2))/(2*(a - b)^2*(s + t));
c[26] = (-6*a*b*(-a + mu2)*(-b + mu2)*t^2 + (-a + mu2)*(-b + mu2)*s^2*(a^2 - 2*a*b + b^2 - a*t - b*t) + (-a + mu2)*(-b + mu2)*s*t*(2*a^2 - 6*a*b + 2*b^2 - 3*a*t - 3*b*t + t^2))/((a - b)^2*t*(s + t));
c[27] = ((-b + mu2)^2*(2*b^2*s + 2*b*s^2 + 6*b^2*t + 6*b*s*t - s*t^2))/(2*(-a + b)^2*(s + t));
c[28] = ((-a + mu2)^2*(-2 + Nc^2)*(4*a^2*s^2 - 4*a*s^3 + 2*a^2*s*t - 4*a*s^2*t - 4*a^2*t^2 + 4*a*s*t^2 - s^2*t^2 + 4*a*t^3 - 2*s*t^3 - t^4))/(8*(a - b)^2*s^2);
c[29] = ((-a + mu2)*(-b + mu2)*(-2 + Nc^2)*(a + b - t)^2*t^3 - 2*(-a + mu2)*(-b + mu2)*(-2 + Nc^2)*s^3*(a^2 - 2*a*b + b^2 - a*t - b*t) - (-a + mu2)*(-b + mu2)*(-2 + Nc^2)*s^2*t*(3*a^2 - 2*a*b + 3*b^2 - 2*a*t - 2*b*t - t^2) - 2*(-a + mu2)*(-b + mu2)*(-2 + Nc^2)*s*t^2*(a*b + a*t + b*t - t^2))/(4*(a - b)^2*s^2*t);
c[30] = ((-b + mu2)^2*(-2 + Nc^2)*(4*b^2*s^2 - 4*b*s^3 + 2*b^2*s*t - 4*b*s^2*t - 4*b^2*t^2 + 4*b*s*t^2 - s^2*t^2 + 4*b*t^3 - 2*s*t^3 - t^4))/(8*(-a + b)^2*s^2);

(* Color 1; spin 3. F = Prefactor * Sum[c[j] Function[j]]. *)
Prefactor = (gs^4*(-1 + Nc)*(1 + Nc))/(64*(a - b)*Nc^2*Pi^2);
c[16] = ((-a + mu2)^2*(2*a - t)*t)/(2*(a - b)*s*(s + t));
c[17] = -(((-a + mu2)*(-b + mu2)*(a + b - t)*t)/((a - b)*s*(s + t)));
c[18] = -1/2*((-b + mu2)^2*(2*b - t)*t)/((-a + b)*s*(s + t));
c[19] = -1/2*((-a + mu2)*(-(b*s) + mu2*s + 2*a*t + s*t))/(t*(s + t));
c[20] = ((-b + mu2)*(-(a*s) + mu2*s + 2*b*t + s*t))/(2*t*(s + t));
c[21] = -1/2*((-a + mu2)*(-(b*s) + mu2*s - 2*a*t - b*t + mu2*t + s*t + t^2))/(s*t);
c[22] = ((-b + mu2)*(-(a*s) + mu2*s - a*t - 2*b*t + mu2*t + s*t + t^2))/(2*s*t);
c[25] = ((-a + mu2)^2*(4*a^2 + 4*a*s - s*t))/(4*(a - b)*(s + t));
c[26] = ((-a + mu2)*(-b + mu2)*(a^2*s - 2*a*b*s + b^2*s - 4*a*b*t - 2*a*s*t - 2*b*s*t + s*t^2))/(2*(a - b)*t*(s + t));
c[27] = -1/4*((-b + mu2)^2*(4*b^2 + 4*b*s - s*t))/((-a + b)*(s + t));
c[28] = -1/4*((-a + mu2)^2*(4*a^2 - 4*a*s - 4*a*t + s*t + t^2))/((a - b)*s);
c[29] = ((-a + mu2)*(-b + mu2)*(a + b - t)^2*t + (-a + mu2)*(-b + mu2)*s*(a^2 - 2*a*b + b^2 - 2*a*t - 2*b*t + t^2))/(2*(a - b)*s*t);
c[30] = ((-b + mu2)^2*(4*b^2 - 4*b*s - 4*b*t + s*t + t^2))/(4*(-a + b)*s);

(* Color 2; spin 3. F = Prefactor * Sum[c[j] Function[j]]. *)
Prefactor = gs^4/(32*(a - b)*Nc*Pi^2);
c[16] = ((-a + mu2)^2*(2*a - t)*(Nc^2*s - 2*t + Nc^2*t))/(2*(a - b)*s*(s + t));
c[17] = -(((-a + mu2)*(-b + mu2)*(a + b - t)*(Nc^2*s - 2*t + Nc^2*t))/((a - b)*s*(s + t)));
c[18] = -1/2*((-b + mu2)^2*(2*b - t)*(Nc^2*s - 2*t + Nc^2*t))/((-a + b)*s*(s + t));
c[19] = ((-a + mu2)*(-(b*s) + mu2*s + 2*a*t + s*t))/(t*(s + t));
c[20] = -(((-b + mu2)*(-(a*s) + mu2*s + 2*b*t + s*t))/(t*(s + t)));
c[21] = -1/2*((-a + mu2)*(-2 + Nc^2)*(-(b*s) + mu2*s - 2*a*t - b*t + mu2*t + s*t + t^2))/(s*t);
c[22] = ((-b + mu2)*(-2 + Nc^2)*(-(a*s) + mu2*s - a*t - 2*b*t + mu2*t + s*t + t^2))/(2*s*t);
c[25] = -1/2*((-a + mu2)^2*(4*a^2 + 4*a*s - s*t))/((a - b)*(s + t));
c[26] = -(((-a + mu2)*(-b + mu2)*(a^2*s - 2*a*b*s + b^2*s - 4*a*b*t - 2*a*s*t - 2*b*s*t + s*t^2))/((a - b)*t*(s + t)));
c[27] = ((-b + mu2)^2*(4*b^2 + 4*b*s - s*t))/(2*(-a + b)*(s + t));
c[28] = -1/4*((-a + mu2)^2*(-2 + Nc^2)*(4*a^2 - 4*a*s - 4*a*t + s*t + t^2))/((a - b)*s);
c[29] = ((-a + mu2)*(-b + mu2)*(-2 + Nc^2)*(a + b - t)^2*t + (-a + mu2)*(-b + mu2)*(-2 + Nc^2)*s*(a^2 - 2*a*b + b^2 - 2*a*t - 2*b*t + t^2))/(2*(a - b)*s*t);
c[30] = ((-b + mu2)^2*(-2 + Nc^2)*(4*b^2 - 4*b*s - 4*b*t + s*t + t^2))/(4*(-a + b)*s);

(* Color 1; spin 4. F = Prefactor * Sum[c[j] Function[j]]. *)
Prefactor = (gs^4*(-1 + Nc)*(1 + Nc))/(32*Nc^2*Pi^2*s*(s + t));
c[4] = 1/2;
c[5] = -1/2;
c[16] = -1/2*((-a + mu2)^2*(2*a - t)*t*(2*s + t))/((a - b)^2*s*(s + t));
c[17] = ((-a + mu2)*(-b + mu2)*(a + b - t)*t*(2*s + t))/((a - b)^2*s*(s + t));
c[18] = -1/2*((-b + mu2)^2*(2*b - t)*t*(2*s + t))/((-a + b)^2*s*(s + t));
c[19] = ((-a + mu2)*(-(b*s^2) + mu2*s^2 + 4*a*s*t + s^2*t + 2*a*t^2))/(2*(a - b)*t*(s + t));
c[20] = ((-b + mu2)*(-(a*s^2) + mu2*s^2 + 4*b*s*t + s^2*t + 2*b*t^2))/(2*(-a + b)*t*(s + t));
c[21] = ((-a + mu2)*s^2*(-b + mu2 + t) + 2*(-a + mu2)*s*t*(-2*a - b + mu2 + t) + (-a + mu2)*t^2*(-2*a - b + mu2 + t))/(2*(a - b)*s*t);
c[22] = -1/2*((-b + mu2)*s^2*(-a + mu2 + t) + 2*(-b + mu2)*s*t*(-a - 2*b + mu2 + t) + (-b + mu2)*t^2*(-a - 2*b + mu2 + t))/((a - b)*s*t);
c[25] = -1/4*((-a + mu2)^2*(6*a^2*s + 4*a*s^2 + 2*a^2*t - s^2*t))/((a - b)^2*(s + t));
c[26] = -1/2*((-a + mu2)*(-b + mu2)*(a^2*s^2 - 2*a*b*s^2 + b^2*s^2 - 6*a*b*s*t - 2*a*s^2*t - 2*b*s^2*t - 2*a*b*t^2 + s^2*t^2))/((a - b)^2*t*(s + t));
c[27] = -1/4*((-b + mu2)^2*(6*b^2*s + 4*b*s^2 + 2*b^2*t - s^2*t))/((-a + b)^2*(s + t));
c[28] = ((-a + mu2)^2*(6*a^2*s - 4*a*s^2 + 4*a^2*t - 8*a*s*t + s^2*t - 4*a*t^2 + 2*s*t^2 + t^3))/(4*(a - b)^2*s);
c[29] = (-((-a + mu2)*(-b + mu2)*(a + b - t)^2*t^2) - (-a + mu2)*(-b + mu2)*s^2*(a^2 - 2*a*b + b^2 - 2*a*t - 2*b*t + t^2) - 2*(-a + mu2)*(-b + mu2)*s*t*(a^2 + a*b + b^2 - 2*a*t - 2*b*t + t^2))/(2*(a - b)^2*s*t);
c[30] = ((-b + mu2)^2*(6*b^2*s - 4*b*s^2 + 4*b^2*t - 8*b*s*t + s^2*t - 4*b*t^2 + 2*s*t^2 + t^3))/(4*(-a + b)^2*s);

(* Color 2; spin 4. F = Prefactor * Sum[c[j] Function[j]]. *)
Prefactor = gs^4/(16*Pi^2*s*(s + t));
c[0] = Nc;
c[4] = -Nc^(-1);
c[5] = -1/2*(-2 + Nc^2)/Nc;
c[10] = -1/2*((-a + mu2)^2*Nc)/(a - b)^2;
c[11] = ((-a + mu2)*(-b + mu2)*Nc)/(a - b)^2;
c[12] = -1/2*((-b + mu2)^2*Nc)/(-a + b)^2;
c[16] = -1/2*((-a + mu2)^2*(2*a - t)*(Nc^2*s^2 - 4*s*t + 2*Nc^2*s*t - 2*t^2 + Nc^2*t^2))/((a - b)^2*Nc*s*(s + t));
c[17] = ((-a + mu2)*(-b + mu2)*(a + b - t)*(Nc^2*s^2 - 4*s*t + 2*Nc^2*s*t - 2*t^2 + Nc^2*t^2))/((a - b)^2*Nc*s*(s + t));
c[18] = -1/2*((-b + mu2)^2*(2*b - t)*(Nc^2*s^2 - 4*s*t + 2*Nc^2*s*t - 2*t^2 + Nc^2*t^2))/((-a + b)^2*Nc*s*(s + t));
c[19] = -(((-a + mu2)*(-(b*s^2) + mu2*s^2 + 4*a*s*t + s^2*t + 2*a*t^2))/((a - b)*Nc*t*(s + t)));
c[20] = ((-b + mu2)*(-(a*s^2) + mu2*s^2 + 4*b*s*t + s^2*t + 2*b*t^2))/((a - b)*Nc*t*(s + t));
c[21] = ((-a + mu2)*(-2 + Nc^2)*s^2*(-b + mu2 + t) + 2*(-a + mu2)*(-2 + Nc^2)*s*t*(-2*a - b + mu2 + t) + (-a + mu2)*(-2 + Nc^2)*t^2*(-2*a - b + mu2 + t))/(2*(a - b)*Nc*s*t);
c[22] = -1/2*((-b + mu2)*(-2 + Nc^2)*s^2*(-a + mu2 + t) + 2*(-b + mu2)*(-2 + Nc^2)*s*t*(-a - 2*b + mu2 + t) + (-b + mu2)*(-2 + Nc^2)*t^2*(-a - 2*b + mu2 + t))/((a - b)*Nc*s*t);
c[25] = ((-a + mu2)^2*(6*a^2*s + 4*a*s^2 + 2*a^2*t - s^2*t))/(2*(a - b)^2*Nc*(s + t));
c[26] = ((-a + mu2)*(-b + mu2)*(a^2*s^2 - 2*a*b*s^2 + b^2*s^2 - 6*a*b*s*t - 2*a*s^2*t - 2*b*s^2*t - 2*a*b*t^2 + s^2*t^2))/((a - b)^2*Nc*t*(s + t));
c[27] = ((-b + mu2)^2*(6*b^2*s + 4*b*s^2 + 2*b^2*t - s^2*t))/(2*(-a + b)^2*Nc*(s + t));
c[28] = ((-a + mu2)^2*(-2 + Nc^2)*(6*a^2*s - 4*a*s^2 + 4*a^2*t - 8*a*s*t + s^2*t - 4*a*t^2 + 2*s*t^2 + t^3))/(4*(a - b)^2*Nc*s);
c[29] = (-((-a + mu2)*(-b + mu2)*(-2 + Nc^2)*(a + b - t)^2*t^2) - (-a + mu2)*(-b + mu2)*(-2 + Nc^2)*s^2*(a^2 - 2*a*b + b^2 - 2*a*t - 2*b*t + t^2) - 2*(-a + mu2)*(-b + mu2)*(-2 + Nc^2)*s*t*(a^2 + a*b + b^2 - 2*a*t - 2*b*t + t^2))/(2*(a - b)^2*Nc*s*t);
c[30] = ((-b + mu2)^2*(-2 + Nc^2)*(6*b^2*s - 4*b*s^2 + 4*b^2*t - 8*b*s*t + s^2*t - 4*b*t^2 + 2*s*t^2 + t^3))/(4*(-a + b)^2*Nc*s);


==> anc/reproduction/data/colour-delta.wl <==
(* Created with the Wolfram Language : www.wolfram.com *)
<|"Convention" -> "New minus old full coefficients; multiply by C8 S1 once; \
function index j means Functions[[j+1]]", 
 "Functions" -> {1, Log[RGZPaper`a/RGZPaper`muR2], 
   Log[RGZPaper`b/RGZPaper`muR2], Log[RGZPaper`mu2/RGZPaper`muR2], 
   Log[-(RGZPaper`s/RGZPaper`muR2)], 
   Log[(RGZPaper`s + RGZPaper`t)/RGZPaper`muR2], 
   Log[-(RGZPaper`t/RGZPaper`muR2)], RGZPaper`Finite[
    RGZPaper`B0[RGZPaper`t, 0, RGZPaper`a], RGZPaper`muR2], 
   RGZPaper`Finite[RGZPaper`B0[RGZPaper`t, 0, RGZPaper`b], RGZPaper`muR2], 
   RGZPaper`Finite[RGZPaper`B0[RGZPaper`t, 0, RGZPaper`mu2], RGZPaper`muR2], 
   RGZPaper`Finite[RGZPaper`B0[RGZPaper`t, RGZPaper`a, RGZPaper`a], 
    RGZPaper`muR2], RGZPaper`Finite[RGZPaper`B0[RGZPaper`t, RGZPaper`a, 
     RGZPaper`b], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`B0[RGZPaper`t, 
     RGZPaper`b, RGZPaper`b], RGZPaper`muR2], 
   RGZPaper`Finite[RGZPaper`B0[RGZPaper`t, RGZPaper`mu2, RGZPaper`a], 
    RGZPaper`muR2], RGZPaper`Finite[RGZPaper`B0[RGZPaper`t, RGZPaper`mu2, 
     RGZPaper`b], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`B0[RGZPaper`t, 
     RGZPaper`mu2, RGZPaper`mu2], RGZPaper`muR2], 
   RGZPaper`Finite[RGZPaper`C0[0, RGZPaper`t, 0, 0, RGZPaper`a, RGZPaper`a], 
    RGZPaper`muR2], RGZPaper`Finite[RGZPaper`C0[0, RGZPaper`t, 0, 0, 
     RGZPaper`a, RGZPaper`b], RGZPaper`muR2], 
   RGZPaper`Finite[RGZPaper`C0[0, RGZPaper`t, 0, 0, RGZPaper`b, RGZPaper`b], 
    RGZPaper`muR2], RGZPaper`Finite[RGZPaper`C0[RGZPaper`s, 0, 0, 0, 0, 
     RGZPaper`a], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`C0[RGZPaper`s, 0, 
     0, 0, 0, RGZPaper`b], RGZPaper`muR2], RGZPaper`Finite[
    RGZPaper`C0[-RGZPaper`s - RGZPaper`t, 0, 0, 0, 0, RGZPaper`a], 
    RGZPaper`muR2], RGZPaper`Finite[RGZPaper`C0[-RGZPaper`s - RGZPaper`t, 0, 
     0, 0, 0, RGZPaper`b], RGZPaper`muR2], RGZPaper`Finite[
    RGZPaper`C0[RGZPaper`t, 0, 0, 0, 0, RGZPaper`a], RGZPaper`muR2], 
   RGZPaper`Finite[RGZPaper`C0[RGZPaper`t, 0, 0, 0, 0, RGZPaper`b], 
    RGZPaper`muR2], RGZPaper`Finite[RGZPaper`D0[RGZPaper`s, 0, RGZPaper`t, 0, 
     0, 0, 0, 0, RGZPaper`a, RGZPaper`a], RGZPaper`muR2], 
   RGZPaper`Finite[RGZPaper`D0[RGZPaper`s, 0, RGZPaper`t, 0, 0, 0, 0, 0, 
     RGZPaper`a, RGZPaper`b], RGZPaper`muR2], 
   RGZPaper`Finite[RGZPaper`D0[RGZPaper`s, 0, RGZPaper`t, 0, 0, 0, 0, 0, 
     RGZPaper`b, RGZPaper`b], RGZPaper`muR2], 
   RGZPaper`Finite[RGZPaper`D0[-RGZPaper`s - RGZPaper`t, 0, RGZPaper`t, 0, 0, 
     0, 0, 0, RGZPaper`a, RGZPaper`a], RGZPaper`muR2], 
   RGZPaper`Finite[RGZPaper`D0[-RGZPaper`s - RGZPaper`t, 0, RGZPaper`t, 0, 0, 
     0, 0, 0, RGZPaper`a, RGZPaper`b], RGZPaper`muR2], 
   RGZPaper`Finite[RGZPaper`D0[-RGZPaper`s - RGZPaper`t, 0, RGZPaper`t, 0, 0, 
     0, 0, 0, RGZPaper`b, RGZPaper`b], RGZPaper`muR2]}, 
 "Changes" -> {<|"ColorID" -> 2, "SpinID" -> 1, "FunctionIndex" -> 0, 
    "Delta" -> (Rational[1, 1536]*RGZPaper`Nc*
       (4*RGZPaper`a^4*RGZPaper`b^4*RGZPaper`gs^4*RGZPaper`mu2^2 - 
        8*RGZPaper`a^4*RGZPaper`b^3*RGZPaper`gs^4*RGZPaper`mu2^3 - 
        8*RGZPaper`a^3*RGZPaper`b^4*RGZPaper`gs^4*RGZPaper`mu2^3 + 
        4*RGZPaper`a^4*RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`mu2^4 + 
        16*RGZPaper`a^3*RGZPaper`b^3*RGZPaper`gs^4*RGZPaper`mu2^4 + 
        4*RGZPaper`a^2*RGZPaper`b^4*RGZPaper`gs^4*RGZPaper`mu2^4 - 
        8*RGZPaper`a^3*RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`mu2^5 - 
        8*RGZPaper`a^2*RGZPaper`b^3*RGZPaper`gs^4*RGZPaper`mu2^5 + 
        4*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`mu2^6 + 
        2*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`mu2^2*
         RGZPaper`t^4 - 4*RGZPaper`a^2*RGZPaper`b*RGZPaper`gs^4*
         RGZPaper`mu2^3*RGZPaper`t^4 - 4*RGZPaper`a*RGZPaper`b^2*
         RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`t^4 + 2*RGZPaper`a^2*
         RGZPaper`gs^4*RGZPaper`mu2^4*RGZPaper`t^4 + 8*RGZPaper`a*RGZPaper`b*
         RGZPaper`gs^4*RGZPaper`mu2^4*RGZPaper`t^4 + 2*RGZPaper`b^2*
         RGZPaper`gs^4*RGZPaper`mu2^4*RGZPaper`t^4 - 
        4*RGZPaper`a*RGZPaper`gs^4*RGZPaper`mu2^5*RGZPaper`t^4 - 
        4*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^5*RGZPaper`t^4 + 
        2*RGZPaper`gs^4*RGZPaper`mu2^6*RGZPaper`t^4 - 
        RGZPaper`a^2*RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`t^5 + 
        2*RGZPaper`a^2*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`t^5 + 
        2*RGZPaper`a*RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`t^5 - 
        RGZPaper`a^2*RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`t^5 - 
        4*RGZPaper`a*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`t^5 - 
        RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`t^5 + 
        2*RGZPaper`a*RGZPaper`gs^4*RGZPaper`mu2^4*RGZPaper`t^5 + 
        2*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^4*RGZPaper`t^5 - 
        RGZPaper`gs^4*RGZPaper`mu2^5*RGZPaper`t^5 + RGZPaper`a^2*RGZPaper`b^2*
         RGZPaper`gs^4*RGZPaper`t^6 - 2*RGZPaper`a^2*RGZPaper`b*RGZPaper`gs^4*
         RGZPaper`mu2*RGZPaper`t^6 - 2*RGZPaper`a*RGZPaper`b^2*RGZPaper`gs^4*
         RGZPaper`mu2*RGZPaper`t^6 + RGZPaper`a^2*RGZPaper`gs^4*
         RGZPaper`mu2^2*RGZPaper`t^6 + 4*RGZPaper`a*RGZPaper`b*RGZPaper`gs^4*
         RGZPaper`mu2^2*RGZPaper`t^6 + RGZPaper`b^2*RGZPaper`gs^4*
         RGZPaper`mu2^2*RGZPaper`t^6 - 2*RGZPaper`a*RGZPaper`gs^4*
         RGZPaper`mu2^3*RGZPaper`t^6 - 2*RGZPaper`b*RGZPaper`gs^4*
         RGZPaper`mu2^3*RGZPaper`t^6 + RGZPaper`gs^4*RGZPaper`mu2^4*
         RGZPaper`t^6))/(RGZPaper`a^2*RGZPaper`b^2*RGZPaper`mu2^2*Pi^2*
       (RGZPaper`a - RGZPaper`t)^2*(RGZPaper`b - RGZPaper`t)^2*RGZPaper`t)|>, 
   <|"ColorID" -> 2, "SpinID" -> 1, "FunctionIndex" -> 1, 
    "Delta" -> (Rational[-1, 3072]*RGZPaper`Nc*
       (4*RGZPaper`a^3*RGZPaper`b^2*RGZPaper`gs^4 - 4*RGZPaper`a^2*
         RGZPaper`b^3*RGZPaper`gs^4 + 2*RGZPaper`a*RGZPaper`b^4*
         RGZPaper`gs^4 - 8*RGZPaper`a^3*RGZPaper`b*RGZPaper`gs^4*
         RGZPaper`mu2 + 3*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`gs^4*
         RGZPaper`mu2 - RGZPaper`a*RGZPaper`b^3*RGZPaper`gs^4*RGZPaper`mu2 - 
        2*RGZPaper`b^4*RGZPaper`gs^4*RGZPaper`mu2 + 4*RGZPaper`a^3*
         RGZPaper`gs^4*RGZPaper`mu2^2 + 6*RGZPaper`a^2*RGZPaper`b*
         RGZPaper`gs^4*RGZPaper`mu2^2 + 2*RGZPaper`a*RGZPaper`b^2*
         RGZPaper`gs^4*RGZPaper`mu2^2 + 5*RGZPaper`b^3*RGZPaper`gs^4*
         RGZPaper`mu2^2 - 5*RGZPaper`a^2*RGZPaper`gs^4*RGZPaper`mu2^3 - 
        9*RGZPaper`a*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^3 - 
        9*RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`mu2^3 + 
        6*RGZPaper`a*RGZPaper`gs^4*RGZPaper`mu2^4 + 11*RGZPaper`b*
         RGZPaper`gs^4*RGZPaper`mu2^4 - 5*RGZPaper`gs^4*RGZPaper`mu2^5 + 
        17*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`t - 
        7*RGZPaper`a*RGZPaper`b^3*RGZPaper`gs^4*RGZPaper`t - 
        34*RGZPaper`a^2*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`t - 
        5*RGZPaper`a*RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`t + 
        7*RGZPaper`b^3*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`t + 
        17*RGZPaper`a^2*RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`t + 
        31*RGZPaper`a*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`t - 
        12*RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`t - 
        19*RGZPaper`a*RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`t + 
        3*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`t + 
        2*RGZPaper`gs^4*RGZPaper`mu2^4*RGZPaper`t + 11*RGZPaper`a*
         RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`t^2 - 22*RGZPaper`a*RGZPaper`b*
         RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`t^2 - 11*RGZPaper`b^2*
         RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`t^2 + 11*RGZPaper`a*
         RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`t^2 + 
        22*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`t^2 - 
        11*RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`t^2))/
      ((RGZPaper`a - RGZPaper`b)*Pi^2*(RGZPaper`a - RGZPaper`t)^2*
       (RGZPaper`b - RGZPaper`t)^2*RGZPaper`t)|>, 
   <|"ColorID" -> 2, "SpinID" -> 1, "FunctionIndex" -> 2, 
    "Delta" -> (Rational[1, 3072]*RGZPaper`Nc*
       (2*RGZPaper`a^4*RGZPaper`b*RGZPaper`gs^4 - 4*RGZPaper`a^3*RGZPaper`b^2*
         RGZPaper`gs^4 + 4*RGZPaper`a^2*RGZPaper`b^3*RGZPaper`gs^4 - 
        2*RGZPaper`a^4*RGZPaper`gs^4*RGZPaper`mu2 - RGZPaper`a^3*RGZPaper`b*
         RGZPaper`gs^4*RGZPaper`mu2 + 3*RGZPaper`a^2*RGZPaper`b^2*
         RGZPaper`gs^4*RGZPaper`mu2 - 8*RGZPaper`a*RGZPaper`b^3*RGZPaper`gs^4*
         RGZPaper`mu2 + 5*RGZPaper`a^3*RGZPaper`gs^4*RGZPaper`mu2^2 + 
        2*RGZPaper`a^2*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^2 + 
        6*RGZPaper`a*RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`mu2^2 + 
        4*RGZPaper`b^3*RGZPaper`gs^4*RGZPaper`mu2^2 - 
        9*RGZPaper`a^2*RGZPaper`gs^4*RGZPaper`mu2^3 - 9*RGZPaper`a*RGZPaper`b*
         RGZPaper`gs^4*RGZPaper`mu2^3 - 5*RGZPaper`b^2*RGZPaper`gs^4*
         RGZPaper`mu2^3 + 11*RGZPaper`a*RGZPaper`gs^4*RGZPaper`mu2^4 + 
        6*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^4 - 5*RGZPaper`gs^4*
         RGZPaper`mu2^5 - 7*RGZPaper`a^3*RGZPaper`b*RGZPaper`gs^4*
         RGZPaper`t + 17*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`t + 
        7*RGZPaper`a^3*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`t - 
        5*RGZPaper`a^2*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`t - 
        34*RGZPaper`a*RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`t - 
        12*RGZPaper`a^2*RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`t + 
        31*RGZPaper`a*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`t + 
        17*RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`t + 
        3*RGZPaper`a*RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`t - 
        19*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`t + 
        2*RGZPaper`gs^4*RGZPaper`mu2^4*RGZPaper`t + 11*RGZPaper`a^2*
         RGZPaper`b*RGZPaper`gs^4*RGZPaper`t^2 - 11*RGZPaper`a^2*
         RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`t^2 - 22*RGZPaper`a*RGZPaper`b*
         RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`t^2 + 22*RGZPaper`a*
         RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`t^2 + 
        11*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`t^2 - 
        11*RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`t^2))/
      ((RGZPaper`a - RGZPaper`b)*Pi^2*(RGZPaper`a - RGZPaper`t)^2*
       (RGZPaper`b - RGZPaper`t)^2*RGZPaper`t)|>, 
   <|"ColorID" -> 2, "SpinID" -> 1, "FunctionIndex" -> 3, 
    "Delta" -> (Rational[1, 3072]*(-2*RGZPaper`a^3*RGZPaper`b*RGZPaper`gs^4*
         RGZPaper`Nc - 2*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`gs^4*
         RGZPaper`Nc - 2*RGZPaper`a*RGZPaper`b^3*RGZPaper`gs^4*RGZPaper`Nc + 
        2*RGZPaper`a^3*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc + 
        11*RGZPaper`a^2*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc + 
        11*RGZPaper`a*RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc + 
        2*RGZPaper`b^3*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc - 
        9*RGZPaper`a^2*RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc - 
        29*RGZPaper`a*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc - 
        9*RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc + 
        20*RGZPaper`a*RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`Nc + 
        20*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`Nc - 
        13*RGZPaper`gs^4*RGZPaper`mu2^4*RGZPaper`Nc + 
        7*RGZPaper`a^2*RGZPaper`b*RGZPaper`gs^4*RGZPaper`Nc*RGZPaper`t + 
        7*RGZPaper`a*RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`Nc*RGZPaper`t - 
        7*RGZPaper`a^2*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*RGZPaper`t - 
        36*RGZPaper`a*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*
         RGZPaper`t - 7*RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*
         RGZPaper`t + 29*RGZPaper`a*RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc*
         RGZPaper`t + 29*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc*
         RGZPaper`t - 22*RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`Nc*
         RGZPaper`t - 11*RGZPaper`a*RGZPaper`b*RGZPaper`gs^4*RGZPaper`Nc*
         RGZPaper`t^2 + 11*RGZPaper`a*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*
         RGZPaper`t^2 + 11*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*
         RGZPaper`t^2 - 11*RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc*
         RGZPaper`t^2))/(Pi^2*(RGZPaper`a - RGZPaper`t)^2*RGZPaper`t*
       (-RGZPaper`b + RGZPaper`t)^2)|>, <|"ColorID" -> 2, "SpinID" -> 1, 
    "FunctionIndex" -> 6, "Delta" -> (Rational[-1, 3072]*RGZPaper`Nc*
       RGZPaper`t^3*(2*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`gs^4*
         RGZPaper`mu2^2 - 4*RGZPaper`a^2*RGZPaper`b*RGZPaper`gs^4*
         RGZPaper`mu2^3 - 4*RGZPaper`a*RGZPaper`b^2*RGZPaper`gs^4*
         RGZPaper`mu2^3 + 2*RGZPaper`a^2*RGZPaper`gs^4*RGZPaper`mu2^4 + 
        8*RGZPaper`a*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^4 + 
        2*RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`mu2^4 - 
        4*RGZPaper`a*RGZPaper`gs^4*RGZPaper`mu2^5 - 
        4*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^5 + 2*RGZPaper`gs^4*
         RGZPaper`mu2^6 - RGZPaper`a^2*RGZPaper`b^2*RGZPaper`gs^4*
         RGZPaper`mu2*RGZPaper`t + 2*RGZPaper`a^2*RGZPaper`b*RGZPaper`gs^4*
         RGZPaper`mu2^2*RGZPaper`t + 2*RGZPaper`a*RGZPaper`b^2*RGZPaper`gs^4*
         RGZPaper`mu2^2*RGZPaper`t - RGZPaper`a^2*RGZPaper`gs^4*
         RGZPaper`mu2^3*RGZPaper`t - 4*RGZPaper`a*RGZPaper`b*RGZPaper`gs^4*
         RGZPaper`mu2^3*RGZPaper`t - RGZPaper`b^2*RGZPaper`gs^4*
         RGZPaper`mu2^3*RGZPaper`t + 2*RGZPaper`a*RGZPaper`gs^4*
         RGZPaper`mu2^4*RGZPaper`t + 2*RGZPaper`b*RGZPaper`gs^4*
         RGZPaper`mu2^4*RGZPaper`t - RGZPaper`gs^4*RGZPaper`mu2^5*
         RGZPaper`t + RGZPaper`a^2*RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`t^2 - 
        2*RGZPaper`a^2*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`t^2 - 
        2*RGZPaper`a*RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`t^2 + 
        RGZPaper`a^2*RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`t^2 + 
        4*RGZPaper`a*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`t^2 + 
        RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`t^2 - 
        2*RGZPaper`a*RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`t^2 - 
        2*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`t^2 + 
        RGZPaper`gs^4*RGZPaper`mu2^4*RGZPaper`t^2))/
      (RGZPaper`a^2*RGZPaper`b^2*RGZPaper`mu2^2*Pi^2*
       (RGZPaper`a - RGZPaper`t)^2*(RGZPaper`b - RGZPaper`t)^2)|>, 
   <|"ColorID" -> 2, "SpinID" -> 1, "FunctionIndex" -> 7, 
    "Delta" -> (Rational[1, 3072]*(-2*RGZPaper`a^5*RGZPaper`b^2*RGZPaper`gs^4*
         RGZPaper`Nc + 4*RGZPaper`a^5*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2*
         RGZPaper`Nc + 5*RGZPaper`a^4*RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`mu2*
         RGZPaper`Nc - 2*RGZPaper`a^5*RGZPaper`gs^4*RGZPaper`mu2^2*
         RGZPaper`Nc - 10*RGZPaper`a^4*RGZPaper`b*RGZPaper`gs^4*
         RGZPaper`mu2^2*RGZPaper`Nc - 9*RGZPaper`a^3*RGZPaper`b^2*
         RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc + 5*RGZPaper`a^4*
         RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`Nc + 18*RGZPaper`a^3*
         RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`Nc + 
        6*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`mu2^3*
         RGZPaper`Nc - 9*RGZPaper`a^3*RGZPaper`gs^4*RGZPaper`mu2^4*
         RGZPaper`Nc - 12*RGZPaper`a^2*RGZPaper`b*RGZPaper`gs^4*
         RGZPaper`mu2^4*RGZPaper`Nc + 6*RGZPaper`a^2*RGZPaper`gs^4*
         RGZPaper`mu2^5*RGZPaper`Nc + 5*RGZPaper`a^4*RGZPaper`b^2*
         RGZPaper`gs^4*RGZPaper`Nc*RGZPaper`t - 10*RGZPaper`a^4*RGZPaper`b*
         RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*RGZPaper`t - 
        7*RGZPaper`a^3*RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*
         RGZPaper`t + 5*RGZPaper`a^4*RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc*
         RGZPaper`t + 14*RGZPaper`a^3*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^2*
         RGZPaper`Nc*RGZPaper`t - 12*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`gs^4*
         RGZPaper`mu2^2*RGZPaper`Nc*RGZPaper`t - 7*RGZPaper`a^3*RGZPaper`gs^4*
         RGZPaper`mu2^3*RGZPaper`Nc*RGZPaper`t + 24*RGZPaper`a^2*RGZPaper`b*
         RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`Nc*RGZPaper`t + 
        14*RGZPaper`a*RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`Nc*
         RGZPaper`t - 12*RGZPaper`a^2*RGZPaper`gs^4*RGZPaper`mu2^4*
         RGZPaper`Nc*RGZPaper`t - 28*RGZPaper`a*RGZPaper`b*RGZPaper`gs^4*
         RGZPaper`mu2^4*RGZPaper`Nc*RGZPaper`t + 14*RGZPaper`a*RGZPaper`gs^4*
         RGZPaper`mu2^5*RGZPaper`Nc*RGZPaper`t - 6*RGZPaper`a^3*RGZPaper`b^2*
         RGZPaper`gs^4*RGZPaper`Nc*RGZPaper`t^2 + 12*RGZPaper`a^3*RGZPaper`b*
         RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*RGZPaper`t^2 + 
        3*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*
         RGZPaper`t^2 - 6*RGZPaper`a^3*RGZPaper`gs^4*RGZPaper`mu2^2*
         RGZPaper`Nc*RGZPaper`t^2 - 6*RGZPaper`a^2*RGZPaper`b*RGZPaper`gs^4*
         RGZPaper`mu2^2*RGZPaper`Nc*RGZPaper`t^2 - RGZPaper`a*RGZPaper`b^2*
         RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc*RGZPaper`t^2 + 
        3*RGZPaper`a^2*RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`Nc*
         RGZPaper`t^2 + 2*RGZPaper`a*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^3*
         RGZPaper`Nc*RGZPaper`t^2 + 4*RGZPaper`b^2*RGZPaper`gs^4*
         RGZPaper`mu2^3*RGZPaper`Nc*RGZPaper`t^2 - RGZPaper`a*RGZPaper`gs^4*
         RGZPaper`mu2^4*RGZPaper`Nc*RGZPaper`t^2 - 8*RGZPaper`b*RGZPaper`gs^4*
         RGZPaper`mu2^4*RGZPaper`Nc*RGZPaper`t^2 + 4*RGZPaper`gs^4*
         RGZPaper`mu2^5*RGZPaper`Nc*RGZPaper`t^2 + 5*RGZPaper`a^2*
         RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`Nc*RGZPaper`t^3 - 
        10*RGZPaper`a^2*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*
         RGZPaper`t^3 - 3*RGZPaper`a*RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`mu2*
         RGZPaper`Nc*RGZPaper`t^3 + 5*RGZPaper`a^2*RGZPaper`gs^4*
         RGZPaper`mu2^2*RGZPaper`Nc*RGZPaper`t^3 + 6*RGZPaper`a*RGZPaper`b*
         RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc*RGZPaper`t^3 - 
        2*RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc*
         RGZPaper`t^3 - 3*RGZPaper`a*RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`Nc*
         RGZPaper`t^3 + 4*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`Nc*
         RGZPaper`t^3 - 2*RGZPaper`gs^4*RGZPaper`mu2^4*RGZPaper`Nc*
         RGZPaper`t^3 - 2*RGZPaper`a*RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`Nc*
         RGZPaper`t^4 + 4*RGZPaper`a*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2*
         RGZPaper`Nc*RGZPaper`t^4 + 2*RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`mu2*
         RGZPaper`Nc*RGZPaper`t^4 - 2*RGZPaper`a*RGZPaper`gs^4*RGZPaper`mu2^2*
         RGZPaper`Nc*RGZPaper`t^4 - 4*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^2*
         RGZPaper`Nc*RGZPaper`t^4 + 2*RGZPaper`gs^4*RGZPaper`mu2^3*
         RGZPaper`Nc*RGZPaper`t^4))/(RGZPaper`a^2*(RGZPaper`a - RGZPaper`b)*
       RGZPaper`b*RGZPaper`mu2*Pi^2*(RGZPaper`b - RGZPaper`t)^2*
       RGZPaper`t)|>, <|"ColorID" -> 2, "SpinID" -> 1, "FunctionIndex" -> 8, 
    "Delta" -> (Rational[1, 3072]*(2*RGZPaper`a^2*RGZPaper`b^5*RGZPaper`gs^4*
         RGZPaper`Nc - 5*RGZPaper`a^2*RGZPaper`b^4*RGZPaper`gs^4*RGZPaper`mu2*
         RGZPaper`Nc - 4*RGZPaper`a*RGZPaper`b^5*RGZPaper`gs^4*RGZPaper`mu2*
         RGZPaper`Nc + 9*RGZPaper`a^2*RGZPaper`b^3*RGZPaper`gs^4*
         RGZPaper`mu2^2*RGZPaper`Nc + 10*RGZPaper`a*RGZPaper`b^4*
         RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc + 2*RGZPaper`b^5*
         RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc - 6*RGZPaper`a^2*
         RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`Nc - 
        18*RGZPaper`a*RGZPaper`b^3*RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`Nc - 
        5*RGZPaper`b^4*RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`Nc + 
        12*RGZPaper`a*RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`mu2^4*RGZPaper`Nc + 
        9*RGZPaper`b^3*RGZPaper`gs^4*RGZPaper`mu2^4*RGZPaper`Nc - 
        6*RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`mu2^5*RGZPaper`Nc - 
        5*RGZPaper`a^2*RGZPaper`b^4*RGZPaper`gs^4*RGZPaper`Nc*RGZPaper`t + 
        7*RGZPaper`a^2*RGZPaper`b^3*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*
         RGZPaper`t + 10*RGZPaper`a*RGZPaper`b^4*RGZPaper`gs^4*RGZPaper`mu2*
         RGZPaper`Nc*RGZPaper`t + 12*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`gs^4*
         RGZPaper`mu2^2*RGZPaper`Nc*RGZPaper`t - 14*RGZPaper`a*RGZPaper`b^3*
         RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc*RGZPaper`t - 
        5*RGZPaper`b^4*RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc*RGZPaper`t - 
        14*RGZPaper`a^2*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`Nc*
         RGZPaper`t - 24*RGZPaper`a*RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`mu2^3*
         RGZPaper`Nc*RGZPaper`t + 7*RGZPaper`b^3*RGZPaper`gs^4*RGZPaper`mu2^3*
         RGZPaper`Nc*RGZPaper`t + 28*RGZPaper`a*RGZPaper`b*RGZPaper`gs^4*
         RGZPaper`mu2^4*RGZPaper`Nc*RGZPaper`t + 12*RGZPaper`b^2*
         RGZPaper`gs^4*RGZPaper`mu2^4*RGZPaper`Nc*RGZPaper`t - 
        14*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^5*RGZPaper`Nc*RGZPaper`t + 
        6*RGZPaper`a^2*RGZPaper`b^3*RGZPaper`gs^4*RGZPaper`Nc*RGZPaper`t^2 - 
        3*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*
         RGZPaper`t^2 - 12*RGZPaper`a*RGZPaper`b^3*RGZPaper`gs^4*RGZPaper`mu2*
         RGZPaper`Nc*RGZPaper`t^2 + RGZPaper`a^2*RGZPaper`b*RGZPaper`gs^4*
         RGZPaper`mu2^2*RGZPaper`Nc*RGZPaper`t^2 + 6*RGZPaper`a*RGZPaper`b^2*
         RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc*RGZPaper`t^2 + 
        6*RGZPaper`b^3*RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc*
         RGZPaper`t^2 - 4*RGZPaper`a^2*RGZPaper`gs^4*RGZPaper`mu2^3*
         RGZPaper`Nc*RGZPaper`t^2 - 2*RGZPaper`a*RGZPaper`b*RGZPaper`gs^4*
         RGZPaper`mu2^3*RGZPaper`Nc*RGZPaper`t^2 - 3*RGZPaper`b^2*
         RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`Nc*RGZPaper`t^2 + 
        8*RGZPaper`a*RGZPaper`gs^4*RGZPaper`mu2^4*RGZPaper`Nc*RGZPaper`t^2 + 
        RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^4*RGZPaper`Nc*RGZPaper`t^2 - 
        4*RGZPaper`gs^4*RGZPaper`mu2^5*RGZPaper`Nc*RGZPaper`t^2 - 
        5*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`Nc*RGZPaper`t^3 + 
        3*RGZPaper`a^2*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*
         RGZPaper`t^3 + 10*RGZPaper`a*RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`mu2*
         RGZPaper`Nc*RGZPaper`t^3 + 2*RGZPaper`a^2*RGZPaper`gs^4*
         RGZPaper`mu2^2*RGZPaper`Nc*RGZPaper`t^3 - 6*RGZPaper`a*RGZPaper`b*
         RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc*RGZPaper`t^3 - 
        5*RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc*
         RGZPaper`t^3 - 4*RGZPaper`a*RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`Nc*
         RGZPaper`t^3 + 3*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`Nc*
         RGZPaper`t^3 + 2*RGZPaper`gs^4*RGZPaper`mu2^4*RGZPaper`Nc*
         RGZPaper`t^3 + 2*RGZPaper`a^2*RGZPaper`b*RGZPaper`gs^4*RGZPaper`Nc*
         RGZPaper`t^4 - 2*RGZPaper`a^2*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*
         RGZPaper`t^4 - 4*RGZPaper`a*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2*
         RGZPaper`Nc*RGZPaper`t^4 + 4*RGZPaper`a*RGZPaper`gs^4*RGZPaper`mu2^2*
         RGZPaper`Nc*RGZPaper`t^4 + 2*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^2*
         RGZPaper`Nc*RGZPaper`t^4 - 2*RGZPaper`gs^4*RGZPaper`mu2^3*
         RGZPaper`Nc*RGZPaper`t^4))/(RGZPaper`a*(RGZPaper`a - RGZPaper`b)*
       RGZPaper`b^2*RGZPaper`mu2*Pi^2*(RGZPaper`a - RGZPaper`t)^2*
       RGZPaper`t)|>, <|"ColorID" -> 2, "SpinID" -> 1, "FunctionIndex" -> 9, 
    "Delta" -> (Rational[1, 3072]*(-5*RGZPaper`a*RGZPaper`b*RGZPaper`gs^4*
         RGZPaper`mu2^6*RGZPaper`Nc + 5*RGZPaper`a*RGZPaper`gs^4*
         RGZPaper`mu2^7*RGZPaper`Nc + 5*RGZPaper`b*RGZPaper`gs^4*
         RGZPaper`mu2^7*RGZPaper`Nc - 5*RGZPaper`gs^4*RGZPaper`mu2^8*
         RGZPaper`Nc - RGZPaper`a*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^5*
         RGZPaper`Nc*RGZPaper`t + RGZPaper`a*RGZPaper`gs^4*RGZPaper`mu2^6*
         RGZPaper`Nc*RGZPaper`t + RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^6*
         RGZPaper`Nc*RGZPaper`t - RGZPaper`gs^4*RGZPaper`mu2^7*RGZPaper`Nc*
         RGZPaper`t + 4*RGZPaper`a*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^4*
         RGZPaper`Nc*RGZPaper`t^2 - 4*RGZPaper`a*RGZPaper`gs^4*RGZPaper`mu2^5*
         RGZPaper`Nc*RGZPaper`t^2 - 4*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^5*
         RGZPaper`Nc*RGZPaper`t^2 + 4*RGZPaper`gs^4*RGZPaper`mu2^6*
         RGZPaper`Nc*RGZPaper`t^2 + 22*RGZPaper`a*RGZPaper`b*RGZPaper`gs^4*
         RGZPaper`mu2^3*RGZPaper`Nc*RGZPaper`t^3 - 22*RGZPaper`a*
         RGZPaper`gs^4*RGZPaper`mu2^4*RGZPaper`Nc*RGZPaper`t^3 - 
        22*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^4*RGZPaper`Nc*RGZPaper`t^3 + 
        22*RGZPaper`gs^4*RGZPaper`mu2^5*RGZPaper`Nc*RGZPaper`t^3 - 
        29*RGZPaper`a*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc*
         RGZPaper`t^4 + 29*RGZPaper`a*RGZPaper`gs^4*RGZPaper`mu2^3*
         RGZPaper`Nc*RGZPaper`t^4 + 29*RGZPaper`b*RGZPaper`gs^4*
         RGZPaper`mu2^3*RGZPaper`Nc*RGZPaper`t^4 - 29*RGZPaper`gs^4*
         RGZPaper`mu2^4*RGZPaper`Nc*RGZPaper`t^4 + 11*RGZPaper`a*RGZPaper`b*
         RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*RGZPaper`t^5 - 
        11*RGZPaper`a*RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc*RGZPaper`t^5 - 
        11*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc*RGZPaper`t^5 + 
        11*RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`Nc*RGZPaper`t^5 - 
        2*RGZPaper`a*RGZPaper`b*RGZPaper`gs^4*RGZPaper`Nc*RGZPaper`t^6 + 
        2*RGZPaper`a*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*RGZPaper`t^6 + 
        2*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*RGZPaper`t^6 - 
        2*RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc*RGZPaper`t^6))/
      (RGZPaper`a*RGZPaper`b*RGZPaper`mu2^2*Pi^2*(RGZPaper`a - RGZPaper`t)^2*
       (RGZPaper`b - RGZPaper`t)^2*RGZPaper`t)|>, 
   <|"ColorID" -> 2, "SpinID" -> 1, "FunctionIndex" -> 10, 
    "Delta" -> (Rational[1, 3072]*(-48*RGZPaper`a^3*RGZPaper`b^2*
         RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc + 96*RGZPaper`a^3*
         RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`Nc - 
        48*RGZPaper`a^3*RGZPaper`gs^4*RGZPaper`mu2^4*RGZPaper`Nc - 
        64*RGZPaper`a^4*RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`Nc*RGZPaper`t + 
        128*RGZPaper`a^4*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*
         RGZPaper`t + 232*RGZPaper`a^3*RGZPaper`b^2*RGZPaper`gs^4*
         RGZPaper`mu2*RGZPaper`Nc*RGZPaper`t - 64*RGZPaper`a^4*RGZPaper`gs^4*
         RGZPaper`mu2^2*RGZPaper`Nc*RGZPaper`t - 464*RGZPaper`a^3*RGZPaper`b*
         RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc*RGZPaper`t - 
        44*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc*
         RGZPaper`t + 232*RGZPaper`a^3*RGZPaper`gs^4*RGZPaper`mu2^3*
         RGZPaper`Nc*RGZPaper`t + 88*RGZPaper`a^2*RGZPaper`b*RGZPaper`gs^4*
         RGZPaper`mu2^3*RGZPaper`Nc*RGZPaper`t - 44*RGZPaper`a^2*
         RGZPaper`gs^4*RGZPaper`mu2^4*RGZPaper`Nc*RGZPaper`t - 
        48*RGZPaper`a^3*RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`Nc*RGZPaper`t^2 + 
        96*RGZPaper`a^3*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*
         RGZPaper`t^2 - 70*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`gs^4*
         RGZPaper`mu2*RGZPaper`Nc*RGZPaper`t^2 - 48*RGZPaper`a^3*
         RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc*RGZPaper`t^2 + 
        140*RGZPaper`a^2*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc*
         RGZPaper`t^2 + 6*RGZPaper`a*RGZPaper`b^2*RGZPaper`gs^4*
         RGZPaper`mu2^2*RGZPaper`Nc*RGZPaper`t^2 - 70*RGZPaper`a^2*
         RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`Nc*RGZPaper`t^2 - 
        12*RGZPaper`a*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`Nc*
         RGZPaper`t^2 + 6*RGZPaper`a*RGZPaper`gs^4*RGZPaper`mu2^4*RGZPaper`Nc*
         RGZPaper`t^2 + 36*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`gs^4*
         RGZPaper`Nc*RGZPaper`t^3 - 72*RGZPaper`a^2*RGZPaper`b*RGZPaper`gs^4*
         RGZPaper`mu2*RGZPaper`Nc*RGZPaper`t^3 + 7*RGZPaper`a*RGZPaper`b^2*
         RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*RGZPaper`t^3 + 
        36*RGZPaper`a^2*RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc*
         RGZPaper`t^3 - 14*RGZPaper`a*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^2*
         RGZPaper`Nc*RGZPaper`t^3 + 2*RGZPaper`b^2*RGZPaper`gs^4*
         RGZPaper`mu2^2*RGZPaper`Nc*RGZPaper`t^3 + 7*RGZPaper`a*RGZPaper`gs^4*
         RGZPaper`mu2^3*RGZPaper`Nc*RGZPaper`t^3 - 4*RGZPaper`b*RGZPaper`gs^4*
         RGZPaper`mu2^3*RGZPaper`Nc*RGZPaper`t^3 + 2*RGZPaper`gs^4*
         RGZPaper`mu2^4*RGZPaper`Nc*RGZPaper`t^3 - 9*RGZPaper`a*RGZPaper`b^2*
         RGZPaper`gs^4*RGZPaper`Nc*RGZPaper`t^4 + 18*RGZPaper`a*RGZPaper`b*
         RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*RGZPaper`t^4 - 
        RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*RGZPaper`t^4 - 
        9*RGZPaper`a*RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc*RGZPaper`t^4 + 
        2*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc*RGZPaper`t^4 - 
        RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`Nc*RGZPaper`t^4 + 
        RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`Nc*RGZPaper`t^5 - 
        2*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*RGZPaper`t^5 + 
        RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc*RGZPaper`t^5))/
      (RGZPaper`a^2*(RGZPaper`a - RGZPaper`b)^2*Pi^2*
       (RGZPaper`a - RGZPaper`t)^2*(RGZPaper`b - RGZPaper`t)^2)|>, 
   <|"ColorID" -> 2, "SpinID" -> 1, "FunctionIndex" -> 11, 
    "Delta" -> (Rational[1, 3072]*(-2*RGZPaper`a^7*RGZPaper`b*RGZPaper`gs^4*
         RGZPaper`Nc + 8*RGZPaper`a^6*RGZPaper`b^2*RGZPaper`gs^4*
         RGZPaper`Nc - 14*RGZPaper`a^5*RGZPaper`b^3*RGZPaper`gs^4*
         RGZPaper`Nc + 16*RGZPaper`a^4*RGZPaper`b^4*RGZPaper`gs^4*
         RGZPaper`Nc - 14*RGZPaper`a^3*RGZPaper`b^5*RGZPaper`gs^4*
         RGZPaper`Nc + 8*RGZPaper`a^2*RGZPaper`b^6*RGZPaper`gs^4*
         RGZPaper`Nc - 2*RGZPaper`a*RGZPaper`b^7*RGZPaper`gs^4*RGZPaper`Nc + 
        2*RGZPaper`a^7*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc - 
        3*RGZPaper`a^6*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc - 
        3*RGZPaper`a^5*RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc + 
        4*RGZPaper`a^4*RGZPaper`b^3*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc + 
        4*RGZPaper`a^3*RGZPaper`b^4*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc - 
        3*RGZPaper`a^2*RGZPaper`b^5*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc - 
        3*RGZPaper`a*RGZPaper`b^6*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc + 
        2*RGZPaper`b^7*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc - 
        5*RGZPaper`a^6*RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc + 
        8*RGZPaper`a^5*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc - 
        11*RGZPaper`a^4*RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`mu2^2*
         RGZPaper`Nc + 16*RGZPaper`a^3*RGZPaper`b^3*RGZPaper`gs^4*
         RGZPaper`mu2^2*RGZPaper`Nc - 11*RGZPaper`a^2*RGZPaper`b^4*
         RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc + 8*RGZPaper`a*RGZPaper`b^5*
         RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc - 5*RGZPaper`b^6*
         RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc + 9*RGZPaper`a^5*
         RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`Nc - 3*RGZPaper`a^4*RGZPaper`b*
         RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`Nc - 6*RGZPaper`a^3*
         RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`Nc - 
        6*RGZPaper`a^2*RGZPaper`b^3*RGZPaper`gs^4*RGZPaper`mu2^3*
         RGZPaper`Nc - 3*RGZPaper`a*RGZPaper`b^4*RGZPaper`gs^4*RGZPaper`mu2^3*
         RGZPaper`Nc + 9*RGZPaper`b^5*RGZPaper`gs^4*RGZPaper`mu2^3*
         RGZPaper`Nc - 6*RGZPaper`a^4*RGZPaper`gs^4*RGZPaper`mu2^4*
         RGZPaper`Nc + 12*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`gs^4*
         RGZPaper`mu2^4*RGZPaper`Nc - 6*RGZPaper`b^4*RGZPaper`gs^4*
         RGZPaper`mu2^4*RGZPaper`Nc + 9*RGZPaper`a^6*RGZPaper`b*RGZPaper`gs^4*
         RGZPaper`Nc*RGZPaper`t - 35*RGZPaper`a^5*RGZPaper`b^2*RGZPaper`gs^4*
         RGZPaper`Nc*RGZPaper`t + 26*RGZPaper`a^4*RGZPaper`b^3*RGZPaper`gs^4*
         RGZPaper`Nc*RGZPaper`t + 26*RGZPaper`a^3*RGZPaper`b^4*RGZPaper`gs^4*
         RGZPaper`Nc*RGZPaper`t - 35*RGZPaper`a^2*RGZPaper`b^5*RGZPaper`gs^4*
         RGZPaper`Nc*RGZPaper`t + 9*RGZPaper`a*RGZPaper`b^6*RGZPaper`gs^4*
         RGZPaper`Nc*RGZPaper`t - 9*RGZPaper`a^6*RGZPaper`gs^4*RGZPaper`mu2*
         RGZPaper`Nc*RGZPaper`t + 18*RGZPaper`a^5*RGZPaper`b*RGZPaper`gs^4*
         RGZPaper`mu2*RGZPaper`Nc*RGZPaper`t + 133*RGZPaper`a^4*RGZPaper`b^2*
         RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*RGZPaper`t - 
        284*RGZPaper`a^3*RGZPaper`b^3*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*
         RGZPaper`t + 133*RGZPaper`a^2*RGZPaper`b^4*RGZPaper`gs^4*
         RGZPaper`mu2*RGZPaper`Nc*RGZPaper`t + 18*RGZPaper`a*RGZPaper`b^5*
         RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*RGZPaper`t - 
        9*RGZPaper`b^6*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*RGZPaper`t + 
        17*RGZPaper`a^5*RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc*RGZPaper`t - 
        153*RGZPaper`a^4*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc*
         RGZPaper`t + 184*RGZPaper`a^3*RGZPaper`b^2*RGZPaper`gs^4*
         RGZPaper`mu2^2*RGZPaper`Nc*RGZPaper`t + 184*RGZPaper`a^2*
         RGZPaper`b^3*RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc*RGZPaper`t - 
        153*RGZPaper`a*RGZPaper`b^4*RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc*
         RGZPaper`t + 17*RGZPaper`b^5*RGZPaper`gs^4*RGZPaper`mu2^2*
         RGZPaper`Nc*RGZPaper`t - 6*RGZPaper`a^4*RGZPaper`gs^4*RGZPaper`mu2^3*
         RGZPaper`Nc*RGZPaper`t + 76*RGZPaper`a^3*RGZPaper`b*RGZPaper`gs^4*
         RGZPaper`mu2^3*RGZPaper`Nc*RGZPaper`t - 332*RGZPaper`a^2*
         RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`Nc*RGZPaper`t + 
        76*RGZPaper`a*RGZPaper`b^3*RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`Nc*
         RGZPaper`t - 6*RGZPaper`b^4*RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`Nc*
         RGZPaper`t - 2*RGZPaper`a^3*RGZPaper`gs^4*RGZPaper`mu2^4*RGZPaper`Nc*
         RGZPaper`t + 50*RGZPaper`a^2*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^4*
         RGZPaper`Nc*RGZPaper`t + 50*RGZPaper`a*RGZPaper`b^2*RGZPaper`gs^4*
         RGZPaper`mu2^4*RGZPaper`Nc*RGZPaper`t - 2*RGZPaper`b^3*RGZPaper`gs^4*
         RGZPaper`mu2^4*RGZPaper`Nc*RGZPaper`t - 18*RGZPaper`a^5*RGZPaper`b*
         RGZPaper`gs^4*RGZPaper`Nc*RGZPaper`t^2 + 28*RGZPaper`a^4*
         RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`Nc*RGZPaper`t^2 + 
        108*RGZPaper`a^3*RGZPaper`b^3*RGZPaper`gs^4*RGZPaper`Nc*
         RGZPaper`t^2 + 28*RGZPaper`a^2*RGZPaper`b^4*RGZPaper`gs^4*
         RGZPaper`Nc*RGZPaper`t^2 - 18*RGZPaper`a*RGZPaper`b^5*RGZPaper`gs^4*
         RGZPaper`Nc*RGZPaper`t^2 + 18*RGZPaper`a^5*RGZPaper`gs^4*
         RGZPaper`mu2*RGZPaper`Nc*RGZPaper`t^2 - 6*RGZPaper`a^4*RGZPaper`b*
         RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*RGZPaper`t^2 - 
        372*RGZPaper`a^3*RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*
         RGZPaper`t^2 - 372*RGZPaper`a^2*RGZPaper`b^3*RGZPaper`gs^4*
         RGZPaper`mu2*RGZPaper`Nc*RGZPaper`t^2 - 6*RGZPaper`a*RGZPaper`b^4*
         RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*RGZPaper`t^2 + 
        18*RGZPaper`b^5*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*RGZPaper`t^2 - 
        22*RGZPaper`a^4*RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc*
         RGZPaper`t^2 + 278*RGZPaper`a^3*RGZPaper`b*RGZPaper`gs^4*
         RGZPaper`mu2^2*RGZPaper`Nc*RGZPaper`t^2 + 632*RGZPaper`a^2*
         RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc*RGZPaper`t^2 + 
        278*RGZPaper`a*RGZPaper`b^3*RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc*
         RGZPaper`t^2 - 22*RGZPaper`b^4*RGZPaper`gs^4*RGZPaper`mu2^2*
         RGZPaper`Nc*RGZPaper`t^2 - 14*RGZPaper`a^3*RGZPaper`gs^4*
         RGZPaper`mu2^3*RGZPaper`Nc*RGZPaper`t^2 - 306*RGZPaper`a^2*
         RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`Nc*RGZPaper`t^2 - 
        306*RGZPaper`a*RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`Nc*
         RGZPaper`t^2 - 14*RGZPaper`b^3*RGZPaper`gs^4*RGZPaper`mu2^3*
         RGZPaper`Nc*RGZPaper`t^2 + 18*RGZPaper`a^2*RGZPaper`gs^4*
         RGZPaper`mu2^4*RGZPaper`Nc*RGZPaper`t^2 + 52*RGZPaper`a*RGZPaper`b*
         RGZPaper`gs^4*RGZPaper`mu2^4*RGZPaper`Nc*RGZPaper`t^2 + 
        18*RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`mu2^4*RGZPaper`Nc*
         RGZPaper`t^2 + 22*RGZPaper`a^4*RGZPaper`b*RGZPaper`gs^4*RGZPaper`Nc*
         RGZPaper`t^3 + 26*RGZPaper`a^3*RGZPaper`b^2*RGZPaper`gs^4*
         RGZPaper`Nc*RGZPaper`t^3 + 26*RGZPaper`a^2*RGZPaper`b^3*
         RGZPaper`gs^4*RGZPaper`Nc*RGZPaper`t^3 + 22*RGZPaper`a*RGZPaper`b^4*
         RGZPaper`gs^4*RGZPaper`Nc*RGZPaper`t^3 - 22*RGZPaper`a^4*
         RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*RGZPaper`t^3 - 
        42*RGZPaper`a^3*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*
         RGZPaper`t^3 + 76*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`gs^4*
         RGZPaper`mu2*RGZPaper`Nc*RGZPaper`t^3 - 42*RGZPaper`a*RGZPaper`b^3*
         RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*RGZPaper`t^3 - 
        22*RGZPaper`b^4*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*RGZPaper`t^3 + 
        16*RGZPaper`a^3*RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc*
         RGZPaper`t^3 - 114*RGZPaper`a^2*RGZPaper`b*RGZPaper`gs^4*
         RGZPaper`mu2^2*RGZPaper`Nc*RGZPaper`t^3 - 114*RGZPaper`a*
         RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc*RGZPaper`t^3 + 
        16*RGZPaper`b^3*RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc*
         RGZPaper`t^3 + 12*RGZPaper`a^2*RGZPaper`gs^4*RGZPaper`mu2^3*
         RGZPaper`Nc*RGZPaper`t^3 + 140*RGZPaper`a*RGZPaper`b*RGZPaper`gs^4*
         RGZPaper`mu2^3*RGZPaper`Nc*RGZPaper`t^3 + 12*RGZPaper`b^2*
         RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`Nc*RGZPaper`t^3 - 
        6*RGZPaper`a*RGZPaper`gs^4*RGZPaper`mu2^4*RGZPaper`Nc*RGZPaper`t^3 - 
        6*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^4*RGZPaper`Nc*RGZPaper`t^3 - 
        18*RGZPaper`a^3*RGZPaper`b*RGZPaper`gs^4*RGZPaper`Nc*RGZPaper`t^4 - 
        36*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`Nc*RGZPaper`t^4 - 
        18*RGZPaper`a*RGZPaper`b^3*RGZPaper`gs^4*RGZPaper`Nc*RGZPaper`t^4 + 
        18*RGZPaper`a^3*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*RGZPaper`t^4 + 
        47*RGZPaper`a^2*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*
         RGZPaper`t^4 + 47*RGZPaper`a*RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`mu2*
         RGZPaper`Nc*RGZPaper`t^4 + 18*RGZPaper`b^3*RGZPaper`gs^4*
         RGZPaper`mu2*RGZPaper`Nc*RGZPaper`t^4 - 11*RGZPaper`a^2*
         RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc*RGZPaper`t^4 - 
        26*RGZPaper`a*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc*
         RGZPaper`t^4 - 11*RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`mu2^2*
         RGZPaper`Nc*RGZPaper`t^4 - 3*RGZPaper`a*RGZPaper`gs^4*RGZPaper`mu2^3*
         RGZPaper`Nc*RGZPaper`t^4 - 3*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^3*
         RGZPaper`Nc*RGZPaper`t^4 - 4*RGZPaper`gs^4*RGZPaper`mu2^4*
         RGZPaper`Nc*RGZPaper`t^4 + 9*RGZPaper`a^2*RGZPaper`b*RGZPaper`gs^4*
         RGZPaper`Nc*RGZPaper`t^5 + 9*RGZPaper`a*RGZPaper`b^2*RGZPaper`gs^4*
         RGZPaper`Nc*RGZPaper`t^5 - 9*RGZPaper`a^2*RGZPaper`gs^4*RGZPaper`mu2*
         RGZPaper`Nc*RGZPaper`t^5 - 16*RGZPaper`a*RGZPaper`b*RGZPaper`gs^4*
         RGZPaper`mu2*RGZPaper`Nc*RGZPaper`t^5 - 9*RGZPaper`b^2*RGZPaper`gs^4*
         RGZPaper`mu2*RGZPaper`Nc*RGZPaper`t^5 + 7*RGZPaper`a*RGZPaper`gs^4*
         RGZPaper`mu2^2*RGZPaper`Nc*RGZPaper`t^5 + 7*RGZPaper`b*RGZPaper`gs^4*
         RGZPaper`mu2^2*RGZPaper`Nc*RGZPaper`t^5 + 2*RGZPaper`gs^4*
         RGZPaper`mu2^3*RGZPaper`Nc*RGZPaper`t^5 - 2*RGZPaper`a*RGZPaper`b*
         RGZPaper`gs^4*RGZPaper`Nc*RGZPaper`t^6 + 2*RGZPaper`a*RGZPaper`gs^4*
         RGZPaper`mu2*RGZPaper`Nc*RGZPaper`t^6 + 2*RGZPaper`b*RGZPaper`gs^4*
         RGZPaper`mu2*RGZPaper`Nc*RGZPaper`t^6 - 2*RGZPaper`gs^4*
         RGZPaper`mu2^2*RGZPaper`Nc*RGZPaper`t^6))/
      (RGZPaper`a*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`b*Pi^2*
       (RGZPaper`a - RGZPaper`t)^2*(RGZPaper`b - RGZPaper`t)^2*RGZPaper`t)|>, 
   <|"ColorID" -> 2, "SpinID" -> 1, "FunctionIndex" -> 12, 
    "Delta" -> (Rational[1, 3072]*(-48*RGZPaper`a^2*RGZPaper`b^3*
         RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc + 96*RGZPaper`a*
         RGZPaper`b^3*RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`Nc - 
        48*RGZPaper`b^3*RGZPaper`gs^4*RGZPaper`mu2^4*RGZPaper`Nc - 
        64*RGZPaper`a^2*RGZPaper`b^4*RGZPaper`gs^4*RGZPaper`Nc*RGZPaper`t + 
        232*RGZPaper`a^2*RGZPaper`b^3*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*
         RGZPaper`t + 128*RGZPaper`a*RGZPaper`b^4*RGZPaper`gs^4*RGZPaper`mu2*
         RGZPaper`Nc*RGZPaper`t - 44*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`gs^4*
         RGZPaper`mu2^2*RGZPaper`Nc*RGZPaper`t - 464*RGZPaper`a*RGZPaper`b^3*
         RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc*RGZPaper`t - 
        64*RGZPaper`b^4*RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc*RGZPaper`t + 
        88*RGZPaper`a*RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`Nc*
         RGZPaper`t + 232*RGZPaper`b^3*RGZPaper`gs^4*RGZPaper`mu2^3*
         RGZPaper`Nc*RGZPaper`t - 44*RGZPaper`b^2*RGZPaper`gs^4*
         RGZPaper`mu2^4*RGZPaper`Nc*RGZPaper`t - 48*RGZPaper`a^2*RGZPaper`b^3*
         RGZPaper`gs^4*RGZPaper`Nc*RGZPaper`t^2 - 70*RGZPaper`a^2*
         RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*RGZPaper`t^2 + 
        96*RGZPaper`a*RGZPaper`b^3*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*
         RGZPaper`t^2 + 6*RGZPaper`a^2*RGZPaper`b*RGZPaper`gs^4*
         RGZPaper`mu2^2*RGZPaper`Nc*RGZPaper`t^2 + 140*RGZPaper`a*
         RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc*RGZPaper`t^2 - 
        48*RGZPaper`b^3*RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc*
         RGZPaper`t^2 - 12*RGZPaper`a*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^3*
         RGZPaper`Nc*RGZPaper`t^2 - 70*RGZPaper`b^2*RGZPaper`gs^4*
         RGZPaper`mu2^3*RGZPaper`Nc*RGZPaper`t^2 + 6*RGZPaper`b*RGZPaper`gs^4*
         RGZPaper`mu2^4*RGZPaper`Nc*RGZPaper`t^2 + 36*RGZPaper`a^2*
         RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`Nc*RGZPaper`t^3 + 
        7*RGZPaper`a^2*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*
         RGZPaper`t^3 - 72*RGZPaper`a*RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`mu2*
         RGZPaper`Nc*RGZPaper`t^3 + 2*RGZPaper`a^2*RGZPaper`gs^4*
         RGZPaper`mu2^2*RGZPaper`Nc*RGZPaper`t^3 - 14*RGZPaper`a*RGZPaper`b*
         RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc*RGZPaper`t^3 + 
        36*RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc*
         RGZPaper`t^3 - 4*RGZPaper`a*RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`Nc*
         RGZPaper`t^3 + 7*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`Nc*
         RGZPaper`t^3 + 2*RGZPaper`gs^4*RGZPaper`mu2^4*RGZPaper`Nc*
         RGZPaper`t^3 - 9*RGZPaper`a^2*RGZPaper`b*RGZPaper`gs^4*RGZPaper`Nc*
         RGZPaper`t^4 - RGZPaper`a^2*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*
         RGZPaper`t^4 + 18*RGZPaper`a*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2*
         RGZPaper`Nc*RGZPaper`t^4 + 2*RGZPaper`a*RGZPaper`gs^4*RGZPaper`mu2^2*
         RGZPaper`Nc*RGZPaper`t^4 - 9*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^2*
         RGZPaper`Nc*RGZPaper`t^4 - RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`Nc*
         RGZPaper`t^4 + RGZPaper`a^2*RGZPaper`gs^4*RGZPaper`Nc*RGZPaper`t^5 - 
        2*RGZPaper`a*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*RGZPaper`t^5 + 
        RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc*RGZPaper`t^5))/
      ((RGZPaper`a - RGZPaper`b)^2*RGZPaper`b^2*Pi^2*
       (RGZPaper`a - RGZPaper`t)^2*(RGZPaper`b - RGZPaper`t)^2)|>, 
   <|"ColorID" -> 2, "SpinID" -> 1, "FunctionIndex" -> 13, 
    "Delta" -> (Rational[1, 3072]*(2*RGZPaper`a^6*RGZPaper`b*RGZPaper`gs^4*
         RGZPaper`Nc - 2*RGZPaper`a^6*RGZPaper`gs^4*RGZPaper`mu2*
         RGZPaper`Nc - 11*RGZPaper`a^5*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2*
         RGZPaper`Nc + 11*RGZPaper`a^5*RGZPaper`gs^4*RGZPaper`mu2^2*
         RGZPaper`Nc + 29*RGZPaper`a^4*RGZPaper`b*RGZPaper`gs^4*
         RGZPaper`mu2^2*RGZPaper`Nc - 29*RGZPaper`a^4*RGZPaper`gs^4*
         RGZPaper`mu2^3*RGZPaper`Nc - 22*RGZPaper`a^3*RGZPaper`b*
         RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`Nc + 22*RGZPaper`a^3*
         RGZPaper`gs^4*RGZPaper`mu2^4*RGZPaper`Nc - 4*RGZPaper`a^2*RGZPaper`b*
         RGZPaper`gs^4*RGZPaper`mu2^4*RGZPaper`Nc + 4*RGZPaper`a^2*
         RGZPaper`gs^4*RGZPaper`mu2^5*RGZPaper`Nc + RGZPaper`a*RGZPaper`b*
         RGZPaper`gs^4*RGZPaper`mu2^5*RGZPaper`Nc - RGZPaper`a*RGZPaper`gs^4*
         RGZPaper`mu2^6*RGZPaper`Nc + 5*RGZPaper`b*RGZPaper`gs^4*
         RGZPaper`mu2^6*RGZPaper`Nc - 5*RGZPaper`gs^4*RGZPaper`mu2^7*
         RGZPaper`Nc - 9*RGZPaper`a^5*RGZPaper`b*RGZPaper`gs^4*RGZPaper`Nc*
         RGZPaper`t + 9*RGZPaper`a^5*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*
         RGZPaper`t + 43*RGZPaper`a^4*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2*
         RGZPaper`Nc*RGZPaper`t - 43*RGZPaper`a^4*RGZPaper`gs^4*
         RGZPaper`mu2^2*RGZPaper`Nc*RGZPaper`t - 148*RGZPaper`a^3*RGZPaper`b*
         RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc*RGZPaper`t + 
        148*RGZPaper`a^3*RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`Nc*
         RGZPaper`t + 156*RGZPaper`a^2*RGZPaper`b*RGZPaper`gs^4*
         RGZPaper`mu2^3*RGZPaper`Nc*RGZPaper`t - 156*RGZPaper`a^2*
         RGZPaper`gs^4*RGZPaper`mu2^4*RGZPaper`Nc*RGZPaper`t - 
        139*RGZPaper`a*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^4*RGZPaper`Nc*
         RGZPaper`t + 139*RGZPaper`a*RGZPaper`gs^4*RGZPaper`mu2^5*RGZPaper`Nc*
         RGZPaper`t + RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^5*RGZPaper`Nc*
         RGZPaper`t - RGZPaper`gs^4*RGZPaper`mu2^6*RGZPaper`Nc*RGZPaper`t + 
        18*RGZPaper`a^4*RGZPaper`b*RGZPaper`gs^4*RGZPaper`Nc*RGZPaper`t^2 - 
        18*RGZPaper`a^4*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*RGZPaper`t^2 - 
        32*RGZPaper`a^3*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*
         RGZPaper`t^2 + 32*RGZPaper`a^3*RGZPaper`gs^4*RGZPaper`mu2^2*
         RGZPaper`Nc*RGZPaper`t^2 + 110*RGZPaper`a^2*RGZPaper`b*RGZPaper`gs^4*
         RGZPaper`mu2^2*RGZPaper`Nc*RGZPaper`t^2 - 110*RGZPaper`a^2*
         RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`Nc*RGZPaper`t^2 + 
        156*RGZPaper`a*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`Nc*
         RGZPaper`t^2 - 156*RGZPaper`a*RGZPaper`gs^4*RGZPaper`mu2^4*
         RGZPaper`Nc*RGZPaper`t^2 - 4*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^4*
         RGZPaper`Nc*RGZPaper`t^2 + 4*RGZPaper`gs^4*RGZPaper`mu2^5*
         RGZPaper`Nc*RGZPaper`t^2 - 22*RGZPaper`a^3*RGZPaper`b*RGZPaper`gs^4*
         RGZPaper`Nc*RGZPaper`t^3 + 22*RGZPaper`a^3*RGZPaper`gs^4*
         RGZPaper`mu2*RGZPaper`Nc*RGZPaper`t^3 - 32*RGZPaper`a^2*RGZPaper`b*
         RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*RGZPaper`t^3 + 
        32*RGZPaper`a^2*RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc*
         RGZPaper`t^3 - 148*RGZPaper`a*RGZPaper`b*RGZPaper`gs^4*
         RGZPaper`mu2^2*RGZPaper`Nc*RGZPaper`t^3 + 148*RGZPaper`a*
         RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`Nc*RGZPaper`t^3 - 
        22*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`Nc*RGZPaper`t^3 + 
        22*RGZPaper`gs^4*RGZPaper`mu2^4*RGZPaper`Nc*RGZPaper`t^3 + 
        18*RGZPaper`a^2*RGZPaper`b*RGZPaper`gs^4*RGZPaper`Nc*RGZPaper`t^4 - 
        18*RGZPaper`a^2*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*RGZPaper`t^4 + 
        43*RGZPaper`a*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*
         RGZPaper`t^4 - 43*RGZPaper`a*RGZPaper`gs^4*RGZPaper`mu2^2*
         RGZPaper`Nc*RGZPaper`t^4 + 29*RGZPaper`b*RGZPaper`gs^4*
         RGZPaper`mu2^2*RGZPaper`Nc*RGZPaper`t^4 - 29*RGZPaper`gs^4*
         RGZPaper`mu2^3*RGZPaper`Nc*RGZPaper`t^4 - 9*RGZPaper`a*RGZPaper`b*
         RGZPaper`gs^4*RGZPaper`Nc*RGZPaper`t^5 + 9*RGZPaper`a*RGZPaper`gs^4*
         RGZPaper`mu2*RGZPaper`Nc*RGZPaper`t^5 - 11*RGZPaper`b*RGZPaper`gs^4*
         RGZPaper`mu2*RGZPaper`Nc*RGZPaper`t^5 + 11*RGZPaper`gs^4*
         RGZPaper`mu2^2*RGZPaper`Nc*RGZPaper`t^5 + 2*RGZPaper`b*RGZPaper`gs^4*
         RGZPaper`Nc*RGZPaper`t^6 - 2*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*
         RGZPaper`t^6))/(RGZPaper`a*(RGZPaper`a - RGZPaper`b)*RGZPaper`mu2*
       Pi^2*(RGZPaper`a - RGZPaper`t)^2*(RGZPaper`b - RGZPaper`t)^2*
       RGZPaper`t)|>, <|"ColorID" -> 2, "SpinID" -> 1, "FunctionIndex" -> 14, 
    "Delta" -> (Rational[1, 3072]*(-2*RGZPaper`a*RGZPaper`b^6*RGZPaper`gs^4*
         RGZPaper`Nc + 11*RGZPaper`a*RGZPaper`b^5*RGZPaper`gs^4*RGZPaper`mu2*
         RGZPaper`Nc + 2*RGZPaper`b^6*RGZPaper`gs^4*RGZPaper`mu2*
         RGZPaper`Nc - 29*RGZPaper`a*RGZPaper`b^4*RGZPaper`gs^4*
         RGZPaper`mu2^2*RGZPaper`Nc - 11*RGZPaper`b^5*RGZPaper`gs^4*
         RGZPaper`mu2^2*RGZPaper`Nc + 22*RGZPaper`a*RGZPaper`b^3*
         RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`Nc + 29*RGZPaper`b^4*
         RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`Nc + 4*RGZPaper`a*RGZPaper`b^2*
         RGZPaper`gs^4*RGZPaper`mu2^4*RGZPaper`Nc - 22*RGZPaper`b^3*
         RGZPaper`gs^4*RGZPaper`mu2^4*RGZPaper`Nc - RGZPaper`a*RGZPaper`b*
         RGZPaper`gs^4*RGZPaper`mu2^5*RGZPaper`Nc - 4*RGZPaper`b^2*
         RGZPaper`gs^4*RGZPaper`mu2^5*RGZPaper`Nc - 
        5*RGZPaper`a*RGZPaper`gs^4*RGZPaper`mu2^6*RGZPaper`Nc + 
        RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^6*RGZPaper`Nc + 
        5*RGZPaper`gs^4*RGZPaper`mu2^7*RGZPaper`Nc + 
        9*RGZPaper`a*RGZPaper`b^5*RGZPaper`gs^4*RGZPaper`Nc*RGZPaper`t - 
        43*RGZPaper`a*RGZPaper`b^4*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*
         RGZPaper`t - 9*RGZPaper`b^5*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*
         RGZPaper`t + 148*RGZPaper`a*RGZPaper`b^3*RGZPaper`gs^4*
         RGZPaper`mu2^2*RGZPaper`Nc*RGZPaper`t + 43*RGZPaper`b^4*
         RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc*RGZPaper`t - 
        156*RGZPaper`a*RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`Nc*
         RGZPaper`t - 148*RGZPaper`b^3*RGZPaper`gs^4*RGZPaper`mu2^3*
         RGZPaper`Nc*RGZPaper`t + 139*RGZPaper`a*RGZPaper`b*RGZPaper`gs^4*
         RGZPaper`mu2^4*RGZPaper`Nc*RGZPaper`t + 156*RGZPaper`b^2*
         RGZPaper`gs^4*RGZPaper`mu2^4*RGZPaper`Nc*RGZPaper`t - 
        RGZPaper`a*RGZPaper`gs^4*RGZPaper`mu2^5*RGZPaper`Nc*RGZPaper`t - 
        139*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^5*RGZPaper`Nc*RGZPaper`t + 
        RGZPaper`gs^4*RGZPaper`mu2^6*RGZPaper`Nc*RGZPaper`t - 
        18*RGZPaper`a*RGZPaper`b^4*RGZPaper`gs^4*RGZPaper`Nc*RGZPaper`t^2 + 
        32*RGZPaper`a*RGZPaper`b^3*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*
         RGZPaper`t^2 + 18*RGZPaper`b^4*RGZPaper`gs^4*RGZPaper`mu2*
         RGZPaper`Nc*RGZPaper`t^2 - 110*RGZPaper`a*RGZPaper`b^2*RGZPaper`gs^4*
         RGZPaper`mu2^2*RGZPaper`Nc*RGZPaper`t^2 - 32*RGZPaper`b^3*
         RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc*RGZPaper`t^2 - 
        156*RGZPaper`a*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`Nc*
         RGZPaper`t^2 + 110*RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`mu2^3*
         RGZPaper`Nc*RGZPaper`t^2 + 4*RGZPaper`a*RGZPaper`gs^4*RGZPaper`mu2^4*
         RGZPaper`Nc*RGZPaper`t^2 + 156*RGZPaper`b*RGZPaper`gs^4*
         RGZPaper`mu2^4*RGZPaper`Nc*RGZPaper`t^2 - 4*RGZPaper`gs^4*
         RGZPaper`mu2^5*RGZPaper`Nc*RGZPaper`t^2 + 22*RGZPaper`a*RGZPaper`b^3*
         RGZPaper`gs^4*RGZPaper`Nc*RGZPaper`t^3 + 32*RGZPaper`a*RGZPaper`b^2*
         RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*RGZPaper`t^3 - 
        22*RGZPaper`b^3*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*RGZPaper`t^3 + 
        148*RGZPaper`a*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc*
         RGZPaper`t^3 - 32*RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`mu2^2*
         RGZPaper`Nc*RGZPaper`t^3 + 22*RGZPaper`a*RGZPaper`gs^4*
         RGZPaper`mu2^3*RGZPaper`Nc*RGZPaper`t^3 - 148*RGZPaper`b*
         RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`Nc*RGZPaper`t^3 - 
        22*RGZPaper`gs^4*RGZPaper`mu2^4*RGZPaper`Nc*RGZPaper`t^3 - 
        18*RGZPaper`a*RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`Nc*RGZPaper`t^4 - 
        43*RGZPaper`a*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*
         RGZPaper`t^4 + 18*RGZPaper`b^2*RGZPaper`gs^4*RGZPaper`mu2*
         RGZPaper`Nc*RGZPaper`t^4 - 29*RGZPaper`a*RGZPaper`gs^4*
         RGZPaper`mu2^2*RGZPaper`Nc*RGZPaper`t^4 + 43*RGZPaper`b*
         RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc*RGZPaper`t^4 + 
        29*RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`Nc*RGZPaper`t^4 + 
        9*RGZPaper`a*RGZPaper`b*RGZPaper`gs^4*RGZPaper`Nc*RGZPaper`t^5 + 
        11*RGZPaper`a*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*RGZPaper`t^5 - 
        9*RGZPaper`b*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*RGZPaper`t^5 - 
        11*RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc*RGZPaper`t^5 - 
        2*RGZPaper`a*RGZPaper`gs^4*RGZPaper`Nc*RGZPaper`t^6 + 
        2*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*RGZPaper`t^6))/
      ((RGZPaper`a - RGZPaper`b)*RGZPaper`b*RGZPaper`mu2*Pi^2*
       (RGZPaper`a - RGZPaper`t)^2*(RGZPaper`b - RGZPaper`t)^2*RGZPaper`t)|>, 
   <|"ColorID" -> 2, "SpinID" -> 1, "FunctionIndex" -> 15, 
    "Delta" -> (Rational[1, 3072]*(-48*RGZPaper`gs^4*RGZPaper`mu2^5*
         RGZPaper`Nc + 124*RGZPaper`gs^4*RGZPaper`mu2^4*RGZPaper`Nc*
         RGZPaper`t - 112*RGZPaper`gs^4*RGZPaper`mu2^3*RGZPaper`Nc*
         RGZPaper`t^2 + 45*RGZPaper`gs^4*RGZPaper`mu2^2*RGZPaper`Nc*
         RGZPaper`t^3 - 10*RGZPaper`gs^4*RGZPaper`mu2*RGZPaper`Nc*
         RGZPaper`t^4 + RGZPaper`gs^4*RGZPaper`Nc*RGZPaper`t^5))/
      (RGZPaper`mu2^2*Pi^2*(RGZPaper`a - RGZPaper`t)^2*
       (-RGZPaper`b + RGZPaper`t)^2)|>}|>


==> anc/reproduction/data/equation-checks.log <==
InputForm[{<|Name -> Printed singlet-flow UV pole versus saved local counterterm, Passed -> True|>, <|Name -> Born large-Q expansion, Passed -> True|>}]


==> anc/reproduction/data/export.log <==
<|ExportChecks -> 144, AllExportChecksPassed -> True, Rows -> 8, FiniteFunctionsIncludingOne -> 31, ScalarIntegrals -> 30, ScalarIntegralCounts -> <|FeynCalc`A0 -> 3, FeynCalc`B0 -> 12, FeynCalc`C0 -> 9, FeynCalc`D0 -> 6|>|>


==> anc/reproduction/data/form-factors.wl <==
(* Exact one-loop finite form factors. Function index j refers to Functions[[j+1]]. *)
<|"Schema" -> "RGZPRDFormFactors/1", "LoopOrder" -> 1, "Colors" -> {"singlet: delta13 delta24", "octet: (delta14 delta23-delta13 delta24/Nc)/2"}, "SpinStructures" -> {"gamma_mu x gamma^mu", "slash(p2) x slash(p1)", "gamma_mu gamma_nu gamma_rho x gamma^mu gamma^nu gamma^rho", "gamma_mu gamma_nu slash(p2) x gamma^mu gamma^nu slash(p1)"}, "CoordinateDefinitions" -> <|"a" -> "rMinus", "b" -> "rPlus", "mu2" -> "auxiliary mass squared", "muR2" -> "positive MSbar scale squared", "s" -> "(p1+p2)^2", "t" -> "(p1-p3)^2", "Nc" -> "number of colors", "gs" -> "renormalized coupling"|>, "Functions" -> {1, Log[RGZPaper`a/RGZPaper`muR2], Log[RGZPaper`b/RGZPaper`muR2], Log[RGZPaper`mu2/RGZPaper`muR2], Log[-(RGZPaper`s/RGZPaper`muR2)], Log[(RGZPaper`s + RGZPaper`t)/RGZPaper`muR2], Log[-(RGZPaper`t/RGZPaper`muR2)], RGZPaper`Finite[RGZPaper`B0[RGZPaper`t, 0, RGZPaper`a], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`B0[RGZPaper`t, 0, RGZPaper`b], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`B0[RGZPaper`t, 0, RGZPaper`mu2], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`B0[RGZPaper`t, RGZPaper`a, RGZPaper`a], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`B0[RGZPaper`t, RGZPaper`a, RGZPaper`b], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`B0[RGZPaper`t, RGZPaper`b, RGZPaper`b], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`B0[RGZPaper`t, RGZPaper`mu2, RGZPaper`a], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`B0[RGZPaper`t, RGZPaper`mu2, RGZPaper`b], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`B0[RGZPaper`t, RGZPaper`mu2, RGZPaper`mu2], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`C0[0, RGZPaper`t, 0, 0, RGZPaper`a, RGZPaper`a], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`C0[0, RGZPaper`t, 0, 0, RGZPaper`a, RGZPaper`b], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`C0[0, RGZPaper`t, 0, 0, RGZPaper`b, RGZPaper`b], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`C0[RGZPaper`s, 0, 0, 0, 0, RGZPaper`a], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`C0[RGZPaper`s, 0, 0, 0, 0, RGZPaper`b], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`C0[-RGZPaper`s - RGZPaper`t, 0, 0, 0, 0, RGZPaper`a], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`C0[-RGZPaper`s - RGZPaper`t, 0, 0, 0, 0, RGZPaper`b], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`C0[RGZPaper`t, 0, 0, 0, 0, RGZPaper`a], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`C0[RGZPaper`t, 0, 0, 0, 0, RGZPaper`b], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`D0[RGZPaper`s, 0, RGZPaper`t, 0, 0, 0, 0, 0, RGZPaper`a, RGZPaper`a], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`D0[RGZPaper`s, 0, RGZPaper`t, 0, 0, 0, 0, 0, RGZPaper`a, RGZPaper`b], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`D0[RGZPaper`s, 0, RGZPaper`t, 0, 0, 0, 0, 0, RGZPaper`b, RGZPaper`b], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`D0[-RGZPaper`s - RGZPaper`t, 0, RGZPaper`t, 0, 0, 0, 0, 0, RGZPaper`a, RGZPaper`a], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`D0[-RGZPaper`s - RGZPaper`t, 0, RGZPaper`t, 0, 0, 0, 0, 0, RGZPaper`a, RGZPaper`b], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`D0[-RGZPaper`s - RGZPaper`t, 0, RGZPaper`t, 0, 0, 0, 0, 0, RGZPaper`b, RGZPaper`b], RGZPaper`muR2]}, "Rows" -> {<|"ColorID" -> 1, "SpinID" -> 1, "Prefactor" -> (RGZPaper`gs^4*(-1 + RGZPaper`Nc)*(1 + RGZPaper`Nc))/(16*RGZPaper`Nc^2*Pi^2*(RGZPaper`s + RGZPaper`t)), "ReducedCoefficients" -> {{4, RGZPaper`s/RGZPaper`t}, {5, -(RGZPaper`s/RGZPaper`t)}, {16, -1/2*((-RGZPaper`a + RGZPaper`mu2)^2*(2*RGZPaper`a - RGZPaper`t)*(RGZPaper`s^2 + RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)^2*RGZPaper`s*(RGZPaper`s + RGZPaper`t))}, {17, ((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(RGZPaper`a + RGZPaper`b - RGZPaper`t)*(RGZPaper`s^2 + RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)^2*RGZPaper`s*(RGZPaper`s + RGZPaper`t))}, {18, -1/2*((-RGZPaper`b + RGZPaper`mu2)^2*(2*RGZPaper`b - RGZPaper`t)*(RGZPaper`s^2 + RGZPaper`t^2))/((-RGZPaper`a + RGZPaper`b)^2*RGZPaper`s*(RGZPaper`s + RGZPaper`t))}, {19, -(((-RGZPaper`a + RGZPaper`mu2)*RGZPaper`s*(-(RGZPaper`b*RGZPaper`s^2) + RGZPaper`mu2*RGZPaper`s^2 - 2*RGZPaper`b*RGZPaper`s*RGZPaper`t + 2*RGZPaper`mu2*RGZPaper`s*RGZPaper`t + 2*RGZPaper`a*RGZPaper`t^2 - RGZPaper`t^3))/((RGZPaper`a - RGZPaper`b)*RGZPaper`t^2*(RGZPaper`s + RGZPaper`t)))}, {20, ((-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s*(-(RGZPaper`a*RGZPaper`s^2) + RGZPaper`mu2*RGZPaper`s^2 - 2*RGZPaper`a*RGZPaper`s*RGZPaper`t + 2*RGZPaper`mu2*RGZPaper`s*RGZPaper`t + 2*RGZPaper`b*RGZPaper`t^2 - RGZPaper`t^3))/((RGZPaper`a - RGZPaper`b)*RGZPaper`t^2*(RGZPaper`s + RGZPaper`t))}, {21, (-2*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s^3 - (-RGZPaper`a + RGZPaper`mu2)*RGZPaper`s^2*(-3*RGZPaper`b + 3*RGZPaper`mu2 - RGZPaper`t)*RGZPaper`t + 2*(-RGZPaper`a + RGZPaper`mu2)*RGZPaper`s*RGZPaper`t^2*(RGZPaper`a + RGZPaper`t) + (-RGZPaper`a + RGZPaper`mu2)*RGZPaper`t^3*(-2*RGZPaper`a - RGZPaper`b + RGZPaper`mu2 + RGZPaper`t))/(2*(RGZPaper`a - RGZPaper`b)*RGZPaper`s*RGZPaper`t^2)}, {22, -1/2*(-2*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s^3 - (-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s^2*(-3*RGZPaper`a + 3*RGZPaper`mu2 - RGZPaper`t)*RGZPaper`t + 2*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s*RGZPaper`t^2*(RGZPaper`b + RGZPaper`t) + (-RGZPaper`b + RGZPaper`mu2)*RGZPaper`t^3*(-RGZPaper`a - 2*RGZPaper`b + RGZPaper`mu2 + RGZPaper`t))/((RGZPaper`a - RGZPaper`b)*RGZPaper`s*RGZPaper`t^2)}, {25, ((-RGZPaper`a + RGZPaper`mu2)^2*RGZPaper`s*(2*RGZPaper`a^2*RGZPaper`s + 2*RGZPaper`a*RGZPaper`s^2 + 6*RGZPaper`a^2*RGZPaper`t + 4*RGZPaper`a*RGZPaper`s*RGZPaper`t - RGZPaper`s^2*RGZPaper`t - 2*RGZPaper`a*RGZPaper`t^2 - 2*RGZPaper`s*RGZPaper`t^2))/(2*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {26, (-((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s*RGZPaper`t^2*(6*RGZPaper`a*RGZPaper`b - RGZPaper`a*RGZPaper`t - RGZPaper`b*RGZPaper`t)) + 2*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s^2*RGZPaper`t*(RGZPaper`a^2 - 3*RGZPaper`a*RGZPaper`b + RGZPaper`b^2 - RGZPaper`a*RGZPaper`t - RGZPaper`b*RGZPaper`t + RGZPaper`t^2) + (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s^3*(RGZPaper`a^2 - 2*RGZPaper`a*RGZPaper`b + RGZPaper`b^2 - RGZPaper`a*RGZPaper`t - RGZPaper`b*RGZPaper`t + RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)^2*RGZPaper`t^2*(RGZPaper`s + RGZPaper`t))}, {27, ((-RGZPaper`b + RGZPaper`mu2)^2*RGZPaper`s*(2*RGZPaper`b^2*RGZPaper`s + 2*RGZPaper`b*RGZPaper`s^2 + 6*RGZPaper`b^2*RGZPaper`t + 4*RGZPaper`b*RGZPaper`s*RGZPaper`t - RGZPaper`s^2*RGZPaper`t - 2*RGZPaper`b*RGZPaper`t^2 - 2*RGZPaper`s*RGZPaper`t^2))/(2*(-RGZPaper`a + RGZPaper`b)^2*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {28, -1/4*((-RGZPaper`a + RGZPaper`mu2)^2*(4*RGZPaper`a^2*RGZPaper`s^2 - 4*RGZPaper`a*RGZPaper`s^3 + 4*RGZPaper`a^2*RGZPaper`s*RGZPaper`t - 4*RGZPaper`a*RGZPaper`s^2*RGZPaper`t + 2*RGZPaper`s^3*RGZPaper`t - 4*RGZPaper`a^2*RGZPaper`t^2 + 4*RGZPaper`a*RGZPaper`s*RGZPaper`t^2 + 3*RGZPaper`s^2*RGZPaper`t^2 + 4*RGZPaper`a*RGZPaper`t^3 - RGZPaper`t^4))/((RGZPaper`a - RGZPaper`b)^2*RGZPaper`s*RGZPaper`t)}, {29, (-((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(RGZPaper`a + RGZPaper`b - RGZPaper`t)^2*RGZPaper`t^3) + 2*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s*RGZPaper`t^2*(2*RGZPaper`a*RGZPaper`b + RGZPaper`a*RGZPaper`t + RGZPaper`b*RGZPaper`t) + 2*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s^3*(RGZPaper`a^2 - 2*RGZPaper`a*RGZPaper`b + RGZPaper`b^2 - RGZPaper`a*RGZPaper`t - RGZPaper`b*RGZPaper`t + RGZPaper`t^2) + (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s^2*RGZPaper`t*(3*RGZPaper`a^2 - 2*RGZPaper`a*RGZPaper`b + 3*RGZPaper`b^2 - 2*RGZPaper`a*RGZPaper`t - 2*RGZPaper`b*RGZPaper`t + 3*RGZPaper`t^2))/(2*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`s*RGZPaper`t^2)}, {30, -1/4*((-RGZPaper`b + RGZPaper`mu2)^2*(4*RGZPaper`b^2*RGZPaper`s^2 - 4*RGZPaper`b*RGZPaper`s^3 + 4*RGZPaper`b^2*RGZPaper`s*RGZPaper`t - 4*RGZPaper`b*RGZPaper`s^2*RGZPaper`t + 2*RGZPaper`s^3*RGZPaper`t - 4*RGZPaper`b^2*RGZPaper`t^2 + 4*RGZPaper`b*RGZPaper`s*RGZPaper`t^2 + 3*RGZPaper`s^2*RGZPaper`t^2 + 4*RGZPaper`b*RGZPaper`t^3 - RGZPaper`t^4))/((-RGZPaper`a + RGZPaper`b)^2*RGZPaper`s*RGZPaper`t)}}|>, <|"ColorID" -> 2, "SpinID" -> 1, "Prefactor" -> RGZPaper`gs^4/(4*Pi^2), "ReducedCoefficients" -> {{0, (3*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`Nc^2*RGZPaper`t^6*(RGZPaper`s + RGZPaper`t) + 6*RGZPaper`a*RGZPaper`b*RGZPaper`mu2*RGZPaper`Nc^2*RGZPaper`t^5*(RGZPaper`s + RGZPaper`t)*(RGZPaper`a*RGZPaper`b - RGZPaper`a*RGZPaper`t - RGZPaper`b*RGZPaper`t) + 3*RGZPaper`mu2^6*RGZPaper`Nc^2*(RGZPaper`s + RGZPaper`t)*(154*RGZPaper`a^2*RGZPaper`b^2 + 9*RGZPaper`t^4) - 6*RGZPaper`mu2^5*RGZPaper`Nc^2*(RGZPaper`s + RGZPaper`t)*(86*RGZPaper`a^3*RGZPaper`b^2 + 86*RGZPaper`a^2*RGZPaper`b^3 + 124*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`t - 12*RGZPaper`a*RGZPaper`b*RGZPaper`t^3 + 9*RGZPaper`a*RGZPaper`t^4 + 9*RGZPaper`b*RGZPaper`t^4 + 3*RGZPaper`t^5) + RGZPaper`mu2^4*(RGZPaper`s + RGZPaper`t)*(-1152*RGZPaper`a^3*RGZPaper`b^3 + 54*RGZPaper`a^4*RGZPaper`b^2*RGZPaper`Nc^2 - 576*RGZPaper`a^3*RGZPaper`b^3*RGZPaper`Nc^2 + 54*RGZPaper`a^2*RGZPaper`b^4*RGZPaper`Nc^2 + 1152*RGZPaper`a^3*RGZPaper`b^2*RGZPaper`t + 1152*RGZPaper`a^2*RGZPaper`b^3*RGZPaper`t + 2088*RGZPaper`a^3*RGZPaper`b^2*RGZPaper`Nc^2*RGZPaper`t + 2088*RGZPaper`a^2*RGZPaper`b^3*RGZPaper`Nc^2*RGZPaper`t - 1152*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`t^2 + 1280*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`Nc*RGZPaper`t^2 - 1408*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`Nc^2*RGZPaper`t^2 - 72*RGZPaper`a^2*RGZPaper`b*RGZPaper`Nc^2*RGZPaper`t^3 - 72*RGZPaper`a*RGZPaper`b^2*RGZPaper`Nc^2*RGZPaper`t^3 + 27*RGZPaper`a^2*RGZPaper`Nc^2*RGZPaper`t^4 + 12*RGZPaper`a*RGZPaper`b*RGZPaper`Nc^2*RGZPaper`t^4 + 27*RGZPaper`b^2*RGZPaper`Nc^2*RGZPaper`t^4 + 36*RGZPaper`a*RGZPaper`Nc^2*RGZPaper`t^5 + 36*RGZPaper`b*RGZPaper`Nc^2*RGZPaper`t^5 + 3*RGZPaper`Nc^2*RGZPaper`t^6) + 2*RGZPaper`mu2^3*(RGZPaper`s + RGZPaper`t)*(576*RGZPaper`a^4*RGZPaper`b^3 + 576*RGZPaper`a^3*RGZPaper`b^4 + 546*RGZPaper`a^4*RGZPaper`b^3*RGZPaper`Nc^2 + 546*RGZPaper`a^3*RGZPaper`b^4*RGZPaper`Nc^2 - 576*RGZPaper`a^4*RGZPaper`b^2*RGZPaper`t + 432*RGZPaper`a^3*RGZPaper`b^3*RGZPaper`t - 576*RGZPaper`a^2*RGZPaper`b^4*RGZPaper`t - 672*RGZPaper`a^4*RGZPaper`b^2*RGZPaper`Nc^2*RGZPaper`t + 84*RGZPaper`a^3*RGZPaper`b^3*RGZPaper`Nc^2*RGZPaper`t - 672*RGZPaper`a^2*RGZPaper`b^4*RGZPaper`Nc^2*RGZPaper`t - 1008*RGZPaper`a^3*RGZPaper`b^2*RGZPaper`t^2 - 1008*RGZPaper`a^2*RGZPaper`b^3*RGZPaper`t^2 - 1224*RGZPaper`a^3*RGZPaper`b^2*RGZPaper`Nc^2*RGZPaper`t^2 - 1224*RGZPaper`a^2*RGZPaper`b^3*RGZPaper`Nc^2*RGZPaper`t^2 + 1584*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`t^3 - 1280*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`Nc*RGZPaper`t^3 + 2092*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`Nc^2*RGZPaper`t^3 + 21*RGZPaper`a^2*RGZPaper`b*RGZPaper`Nc^2*RGZPaper`t^4 + 21*RGZPaper`a*RGZPaper`b^2*RGZPaper`Nc^2*RGZPaper`t^4 - 9*RGZPaper`a^2*RGZPaper`Nc^2*RGZPaper`t^5 - 24*RGZPaper`a*RGZPaper`b*RGZPaper`Nc^2*RGZPaper`t^5 - 9*RGZPaper`b^2*RGZPaper`Nc^2*RGZPaper`t^5 - 3*RGZPaper`a*RGZPaper`Nc^2*RGZPaper`t^6 - 3*RGZPaper`b*RGZPaper`Nc^2*RGZPaper`t^6) + RGZPaper`mu2^2*(2310*RGZPaper`a^4*RGZPaper`b^4*RGZPaper`Nc^2*RGZPaper`s + 6*RGZPaper`a^4*RGZPaper`b^4*RGZPaper`Nc^2*RGZPaper`t - 1152*RGZPaper`a^4*RGZPaper`b^3*RGZPaper`s*RGZPaper`t - 1152*RGZPaper`a^3*RGZPaper`b^4*RGZPaper`s*RGZPaper`t - 5568*RGZPaper`a^4*RGZPaper`b^3*RGZPaper`Nc^2*RGZPaper`s*RGZPaper`t - 5568*RGZPaper`a^3*RGZPaper`b^4*RGZPaper`Nc^2*RGZPaper`s*RGZPaper`t - 1152*RGZPaper`a^4*RGZPaper`b^3*RGZPaper`t^2 - 1152*RGZPaper`a^3*RGZPaper`b^4*RGZPaper`t^2 - 960*RGZPaper`a^4*RGZPaper`b^3*RGZPaper`Nc^2*RGZPaper`t^2 - 960*RGZPaper`a^3*RGZPaper`b^4*RGZPaper`Nc^2*RGZPaper`t^2 + 1152*RGZPaper`a^4*RGZPaper`b^2*RGZPaper`s*RGZPaper`t^2 + 288*RGZPaper`a^3*RGZPaper`b^3*RGZPaper`s*RGZPaper`t^2 + 1152*RGZPaper`a^2*RGZPaper`b^4*RGZPaper`s*RGZPaper`t^2 + 3456*RGZPaper`a^4*RGZPaper`b^2*RGZPaper`Nc^2*RGZPaper`s*RGZPaper`t^2 + 9072*RGZPaper`a^3*RGZPaper`b^3*RGZPaper`Nc^2*RGZPaper`s*RGZPaper`t^2 + 3456*RGZPaper`a^2*RGZPaper`b^4*RGZPaper`Nc^2*RGZPaper`s*RGZPaper`t^2 + 1152*RGZPaper`a^4*RGZPaper`b^2*RGZPaper`t^3 + 288*RGZPaper`a^3*RGZPaper`b^3*RGZPaper`t^3 + 1152*RGZPaper`a^2*RGZPaper`b^4*RGZPaper`t^3 + 1152*RGZPaper`a^4*RGZPaper`b^2*RGZPaper`Nc^2*RGZPaper`t^3 - 144*RGZPaper`a^3*RGZPaper`b^3*RGZPaper`Nc^2*RGZPaper`t^3 + 1152*RGZPaper`a^2*RGZPaper`b^4*RGZPaper`Nc^2*RGZPaper`t^3 + 864*RGZPaper`a^3*RGZPaper`b^2*RGZPaper`s*RGZPaper`t^3 + 864*RGZPaper`a^2*RGZPaper`b^3*RGZPaper`s*RGZPaper`t^3 - 3312*RGZPaper`a^3*RGZPaper`b^2*RGZPaper`Nc^2*RGZPaper`s*RGZPaper`t^3 - 3312*RGZPaper`a^2*RGZPaper`b^3*RGZPaper`Nc^2*RGZPaper`s*RGZPaper`t^3 + 864*RGZPaper`a^3*RGZPaper`b^2*RGZPaper`t^4 + 864*RGZPaper`a^2*RGZPaper`b^3*RGZPaper`t^4 + 1296*RGZPaper`a^3*RGZPaper`b^2*RGZPaper`Nc^2*RGZPaper`t^4 + 1296*RGZPaper`a^2*RGZPaper`b^3*RGZPaper`Nc^2*RGZPaper`t^4 - 2016*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`s*RGZPaper`t^4 + 1280*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`Nc*RGZPaper`s*RGZPaper`t^4 - 469*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`Nc^2*RGZPaper`s*RGZPaper`t^4 - 2016*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`t^5 + 1280*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`Nc*RGZPaper`t^5 - 2773*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`Nc^2*RGZPaper`t^5 + 12*RGZPaper`a^2*RGZPaper`b*RGZPaper`Nc^2*RGZPaper`s*RGZPaper`t^5 + 12*RGZPaper`a*RGZPaper`b^2*RGZPaper`Nc^2*RGZPaper`s*RGZPaper`t^5 + 12*RGZPaper`a^2*RGZPaper`b*RGZPaper`Nc^2*RGZPaper`t^6 + 12*RGZPaper`a*RGZPaper`b^2*RGZPaper`Nc^2*RGZPaper`t^6 + 3*RGZPaper`a^2*RGZPaper`Nc^2*RGZPaper`s*RGZPaper`t^6 + 12*RGZPaper`a*RGZPaper`b*RGZPaper`Nc^2*RGZPaper`s*RGZPaper`t^6 + 3*RGZPaper`b^2*RGZPaper`Nc^2*RGZPaper`s*RGZPaper`t^6 + 3*RGZPaper`a^2*RGZPaper`Nc^2*RGZPaper`t^7 + 12*RGZPaper`a*RGZPaper`b*RGZPaper`Nc^2*RGZPaper`t^7 + 3*RGZPaper`b^2*RGZPaper`Nc^2*RGZPaper`t^7))/(2304*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`mu2^2*RGZPaper`Nc*(RGZPaper`a - RGZPaper`t)^2*(RGZPaper`b - RGZPaper`t)^2*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {3, (-((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(RGZPaper`a^2 + RGZPaper`a*RGZPaper`b + RGZPaper`b^2 - 2*RGZPaper`a*RGZPaper`mu2 - 2*RGZPaper`b*RGZPaper`mu2 + 13*RGZPaper`mu2^2)*RGZPaper`Nc) - (-5*RGZPaper`a^2*RGZPaper`b - 5*RGZPaper`a*RGZPaper`b^2 + 5*RGZPaper`a^2*RGZPaper`mu2 - 38*RGZPaper`a*RGZPaper`b*RGZPaper`mu2 + 5*RGZPaper`b^2*RGZPaper`mu2 + 43*RGZPaper`a*RGZPaper`mu2^2 + 43*RGZPaper`b*RGZPaper`mu2^2)*RGZPaper`Nc*RGZPaper`t + 2*(-5*RGZPaper`a*RGZPaper`b + 5*RGZPaper`a*RGZPaper`mu2 + 5*RGZPaper`b*RGZPaper`mu2 + 43*RGZPaper`mu2^2)*RGZPaper`Nc*RGZPaper`t^2 - 48*RGZPaper`mu2*RGZPaper`Nc*RGZPaper`t^3)/(768*(RGZPaper`a - RGZPaper`t)^2*RGZPaper`t*(-RGZPaper`b + RGZPaper`t)^2)}, {4, -(RGZPaper`s/(RGZPaper`Nc*RGZPaper`t*(RGZPaper`s + RGZPaper`t)))}, {6, (768*RGZPaper`a^3*RGZPaper`b^3*RGZPaper`mu2^3*(-RGZPaper`a - RGZPaper`b + RGZPaper`mu2) - 384*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`mu2^2*(-2*RGZPaper`a^2*RGZPaper`b - 2*RGZPaper`a*RGZPaper`b^2 - 2*RGZPaper`a^2*RGZPaper`mu2 + RGZPaper`a*RGZPaper`b*RGZPaper`mu2 - 2*RGZPaper`b^2*RGZPaper`mu2 + 2*RGZPaper`a*RGZPaper`mu2^2 + 2*RGZPaper`b*RGZPaper`mu2^2)*RGZPaper`t + 16*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`mu2^2*(-48*RGZPaper`a^2 - 24*RGZPaper`a*RGZPaper`b - 48*RGZPaper`b^2 + 72*RGZPaper`a*RGZPaper`mu2 + 72*RGZPaper`b*RGZPaper`mu2 + 48*RGZPaper`mu2^2 - 32*RGZPaper`mu2^2*RGZPaper`Nc + RGZPaper`mu2^2*RGZPaper`Nc^2)*RGZPaper`t^2 - 8*RGZPaper`a*RGZPaper`b*RGZPaper`mu2^2*(48*RGZPaper`a^2*RGZPaper`b + 48*RGZPaper`a*RGZPaper`b^2 + 240*RGZPaper`a*RGZPaper`b*RGZPaper`mu2 - 128*RGZPaper`a*RGZPaper`b*RGZPaper`mu2*RGZPaper`Nc + 7*RGZPaper`a*RGZPaper`b*RGZPaper`mu2*RGZPaper`Nc^2 - 3*RGZPaper`a*RGZPaper`mu2^2*RGZPaper`Nc^2 - 3*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`Nc^2 + 3*RGZPaper`mu2^3*RGZPaper`Nc^2)*RGZPaper`t^3 - RGZPaper`mu2^2*(-1152*RGZPaper`a^2*RGZPaper`b^2 + 512*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`Nc - 39*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`Nc^2 + 14*RGZPaper`a^2*RGZPaper`b*RGZPaper`mu2*RGZPaper`Nc^2 + 14*RGZPaper`a*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`Nc^2 + 9*RGZPaper`a^2*RGZPaper`mu2^2*RGZPaper`Nc^2 + 4*RGZPaper`a*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`Nc^2 + 9*RGZPaper`b^2*RGZPaper`mu2^2*RGZPaper`Nc^2 - 18*RGZPaper`a*RGZPaper`mu2^3*RGZPaper`Nc^2 - 18*RGZPaper`b*RGZPaper`mu2^3*RGZPaper`Nc^2 + 9*RGZPaper`mu2^4*RGZPaper`Nc^2)*RGZPaper`t^4 + 2*RGZPaper`mu2*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(-(RGZPaper`a*RGZPaper`b) - 3*RGZPaper`a*RGZPaper`mu2 - 3*RGZPaper`b*RGZPaper`mu2 + 3*RGZPaper`mu2^2)*RGZPaper`Nc^2*RGZPaper`t^5 - (-RGZPaper`a + RGZPaper`mu2)^2*(-RGZPaper`b + RGZPaper`mu2)^2*RGZPaper`Nc^2*RGZPaper`t^6)/(1536*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`mu2^2*RGZPaper`Nc*(RGZPaper`a - RGZPaper`t)^2*(RGZPaper`b - RGZPaper`t)^2*RGZPaper`t)}, {5, -1/2*((-2 + RGZPaper`Nc^2)*RGZPaper`s)/(RGZPaper`Nc*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {1, (-192*(-RGZPaper`a + RGZPaper`mu2)*(RGZPaper`a - RGZPaper`t)*(RGZPaper`b - RGZPaper`t)*(RGZPaper`mu2 - RGZPaper`t)*(2*RGZPaper`a + 3*RGZPaper`t) + RGZPaper`Nc^2*(-6*RGZPaper`a^3*RGZPaper`b^2 - 4*RGZPaper`a^2*RGZPaper`b^3 - RGZPaper`a*RGZPaper`b^4 - 356*RGZPaper`a^3*RGZPaper`b*RGZPaper`mu2 + 28*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`mu2 + 11*RGZPaper`a*RGZPaper`b^3*RGZPaper`mu2 + RGZPaper`b^4*RGZPaper`mu2 - 22*RGZPaper`a^3*RGZPaper`mu2^2 + 188*RGZPaper`a^2*RGZPaper`b*RGZPaper`mu2^2 - 37*RGZPaper`a*RGZPaper`b^2*RGZPaper`mu2^2 - 7*RGZPaper`b^3*RGZPaper`mu2^2 + 172*RGZPaper`a^2*RGZPaper`mu2^3 + 189*RGZPaper`a*RGZPaper`b*RGZPaper`mu2^3 + 15*RGZPaper`b^2*RGZPaper`mu2^3 - 162*RGZPaper`a*RGZPaper`mu2^4 - 21*RGZPaper`b*RGZPaper`mu2^4 + 12*RGZPaper`mu2^5 + 320*RGZPaper`a^3*RGZPaper`b*RGZPaper`t - 4*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`t + 5*RGZPaper`a*RGZPaper`b^3*RGZPaper`t + 448*RGZPaper`a^3*RGZPaper`mu2*RGZPaper`t - 216*RGZPaper`a^2*RGZPaper`b*RGZPaper`mu2*RGZPaper`t - 13*RGZPaper`a*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`t - 5*RGZPaper`b^3*RGZPaper`mu2*RGZPaper`t - 980*RGZPaper`a^2*RGZPaper`mu2^2*RGZPaper`t - 293*RGZPaper`a*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`t + 17*RGZPaper`b^2*RGZPaper`mu2^2*RGZPaper`t + 733*RGZPaper`a*RGZPaper`mu2^3*RGZPaper`t + 141*RGZPaper`b*RGZPaper`mu2^3*RGZPaper`t - 153*RGZPaper`mu2^4*RGZPaper`t - 384*RGZPaper`a^3*RGZPaper`t^2 + 88*RGZPaper`a^2*RGZPaper`b*RGZPaper`t^2 - 10*RGZPaper`a*RGZPaper`b^2*RGZPaper`t^2 + 1160*RGZPaper`a^2*RGZPaper`mu2*RGZPaper`t^2 + 772*RGZPaper`a*RGZPaper`b*RGZPaper`mu2*RGZPaper`t^2 + 10*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`t^2 - 1050*RGZPaper`a*RGZPaper`mu2^2*RGZPaper`t^2 - 764*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`t^2 + 178*RGZPaper`mu2^3*RGZPaper`t^2 - 432*RGZPaper`a^2*RGZPaper`t^3 - 640*RGZPaper`a*RGZPaper`b*RGZPaper`t^3 - 80*RGZPaper`a*RGZPaper`mu2*RGZPaper`t^3 + 592*RGZPaper`b*RGZPaper`mu2*RGZPaper`t^3 + 560*RGZPaper`mu2^2*RGZPaper`t^3 + 576*RGZPaper`a*RGZPaper`t^4 - 576*RGZPaper`mu2*RGZPaper`t^4))/(768*(RGZPaper`a - RGZPaper`b)*RGZPaper`Nc*(RGZPaper`a - RGZPaper`t)^2*(RGZPaper`b - RGZPaper`t)^2*RGZPaper`t)}, {2, (192*(-RGZPaper`b + RGZPaper`mu2)*(RGZPaper`a - RGZPaper`t)*(RGZPaper`b - RGZPaper`t)*(RGZPaper`mu2 - RGZPaper`t)*(2*RGZPaper`b + 3*RGZPaper`t) + RGZPaper`Nc^2*(RGZPaper`a^4*RGZPaper`b + 4*RGZPaper`a^3*RGZPaper`b^2 + 6*RGZPaper`a^2*RGZPaper`b^3 - RGZPaper`a^4*RGZPaper`mu2 - 11*RGZPaper`a^3*RGZPaper`b*RGZPaper`mu2 - 28*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`mu2 + 356*RGZPaper`a*RGZPaper`b^3*RGZPaper`mu2 + 7*RGZPaper`a^3*RGZPaper`mu2^2 + 37*RGZPaper`a^2*RGZPaper`b*RGZPaper`mu2^2 - 188*RGZPaper`a*RGZPaper`b^2*RGZPaper`mu2^2 + 22*RGZPaper`b^3*RGZPaper`mu2^2 - 15*RGZPaper`a^2*RGZPaper`mu2^3 - 189*RGZPaper`a*RGZPaper`b*RGZPaper`mu2^3 - 172*RGZPaper`b^2*RGZPaper`mu2^3 + 21*RGZPaper`a*RGZPaper`mu2^4 + 162*RGZPaper`b*RGZPaper`mu2^4 - 12*RGZPaper`mu2^5 - 5*RGZPaper`a^3*RGZPaper`b*RGZPaper`t + 4*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`t - 320*RGZPaper`a*RGZPaper`b^3*RGZPaper`t + 5*RGZPaper`a^3*RGZPaper`mu2*RGZPaper`t + 13*RGZPaper`a^2*RGZPaper`b*RGZPaper`mu2*RGZPaper`t + 216*RGZPaper`a*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`t - 448*RGZPaper`b^3*RGZPaper`mu2*RGZPaper`t - 17*RGZPaper`a^2*RGZPaper`mu2^2*RGZPaper`t + 293*RGZPaper`a*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`t + 980*RGZPaper`b^2*RGZPaper`mu2^2*RGZPaper`t - 141*RGZPaper`a*RGZPaper`mu2^3*RGZPaper`t - 733*RGZPaper`b*RGZPaper`mu2^3*RGZPaper`t + 153*RGZPaper`mu2^4*RGZPaper`t + 10*RGZPaper`a^2*RGZPaper`b*RGZPaper`t^2 - 88*RGZPaper`a*RGZPaper`b^2*RGZPaper`t^2 + 384*RGZPaper`b^3*RGZPaper`t^2 - 10*RGZPaper`a^2*RGZPaper`mu2*RGZPaper`t^2 - 772*RGZPaper`a*RGZPaper`b*RGZPaper`mu2*RGZPaper`t^2 - 1160*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`t^2 + 764*RGZPaper`a*RGZPaper`mu2^2*RGZPaper`t^2 + 1050*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`t^2 - 178*RGZPaper`mu2^3*RGZPaper`t^2 + 640*RGZPaper`a*RGZPaper`b*RGZPaper`t^3 + 432*RGZPaper`b^2*RGZPaper`t^3 - 592*RGZPaper`a*RGZPaper`mu2*RGZPaper`t^3 + 80*RGZPaper`b*RGZPaper`mu2*RGZPaper`t^3 - 560*RGZPaper`mu2^2*RGZPaper`t^3 - 576*RGZPaper`b*RGZPaper`t^4 + 576*RGZPaper`mu2*RGZPaper`t^4))/(768*(RGZPaper`a - RGZPaper`b)*RGZPaper`Nc*(RGZPaper`a - RGZPaper`t)^2*(RGZPaper`b - RGZPaper`t)^2*RGZPaper`t)}, {9, -1/768*((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`Nc*(RGZPaper`mu2 - RGZPaper`t)^2*(12*RGZPaper`mu2^4 - 60*RGZPaper`mu2^3*RGZPaper`t + 13*RGZPaper`mu2^2*RGZPaper`t^2 - 2*RGZPaper`mu2*RGZPaper`t^3 + RGZPaper`t^4))/(RGZPaper`a*RGZPaper`b*RGZPaper`mu2^2*(RGZPaper`a - RGZPaper`t)^2*(RGZPaper`b - RGZPaper`t)^2*RGZPaper`t)}, {7, ((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)^2*RGZPaper`Nc*(RGZPaper`a^4 - 6*RGZPaper`a^3*RGZPaper`mu2 + 9*RGZPaper`a^2*RGZPaper`mu2^2 - 4*RGZPaper`a^3*RGZPaper`t + 6*RGZPaper`a^2*RGZPaper`mu2*RGZPaper`t + 90*RGZPaper`a*RGZPaper`mu2^2*RGZPaper`t + 6*RGZPaper`a^2*RGZPaper`t^2 + 6*RGZPaper`a*RGZPaper`mu2*RGZPaper`t^2 + 9*RGZPaper`mu2^2*RGZPaper`t^2 - 4*RGZPaper`a*RGZPaper`t^3 - 6*RGZPaper`mu2*RGZPaper`t^3 + RGZPaper`t^4))/(768*RGZPaper`a^2*(RGZPaper`a - RGZPaper`b)*RGZPaper`b*RGZPaper`mu2*(RGZPaper`b - RGZPaper`t)^2*RGZPaper`t)}, {8, -1/768*((-RGZPaper`a + RGZPaper`mu2)^2*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`Nc*(RGZPaper`b^4 - 6*RGZPaper`b^3*RGZPaper`mu2 + 9*RGZPaper`b^2*RGZPaper`mu2^2 - 4*RGZPaper`b^3*RGZPaper`t + 6*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`t + 90*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`t + 6*RGZPaper`b^2*RGZPaper`t^2 + 6*RGZPaper`b*RGZPaper`mu2*RGZPaper`t^2 + 9*RGZPaper`mu2^2*RGZPaper`t^2 - 4*RGZPaper`b*RGZPaper`t^3 - 6*RGZPaper`mu2*RGZPaper`t^3 + RGZPaper`t^4))/(RGZPaper`a*(RGZPaper`a - RGZPaper`b)*RGZPaper`b^2*RGZPaper`mu2*(RGZPaper`a - RGZPaper`t)^2*RGZPaper`t)}, {15, (RGZPaper`Nc*(RGZPaper`mu2 - RGZPaper`t)^2*(4*RGZPaper`mu2 - RGZPaper`t)*(84*RGZPaper`mu2^2 + 4*RGZPaper`mu2*RGZPaper`t - RGZPaper`t^2))/(1536*RGZPaper`mu2^2*(-RGZPaper`a + RGZPaper`t)^2*(-RGZPaper`b + RGZPaper`t)^2)}, {13, -1/768*((-RGZPaper`b + RGZPaper`mu2)*RGZPaper`Nc*(RGZPaper`a^2 - 2*RGZPaper`a*RGZPaper`mu2 + RGZPaper`mu2^2 - 2*RGZPaper`a*RGZPaper`t - 2*RGZPaper`mu2*RGZPaper`t + RGZPaper`t^2)*(RGZPaper`a^4 - 2*RGZPaper`a^3*RGZPaper`mu2 + 13*RGZPaper`a^2*RGZPaper`mu2^2 - 60*RGZPaper`a*RGZPaper`mu2^3 + 12*RGZPaper`mu2^4 - 4*RGZPaper`a^3*RGZPaper`t - 46*RGZPaper`a^2*RGZPaper`mu2*RGZPaper`t + 178*RGZPaper`a*RGZPaper`mu2^2*RGZPaper`t - 60*RGZPaper`mu2^3*RGZPaper`t + 6*RGZPaper`a^2*RGZPaper`t^2 - 46*RGZPaper`a*RGZPaper`mu2*RGZPaper`t^2 + 13*RGZPaper`mu2^2*RGZPaper`t^2 - 4*RGZPaper`a*RGZPaper`t^3 - 2*RGZPaper`mu2*RGZPaper`t^3 + RGZPaper`t^4))/(RGZPaper`a*(RGZPaper`a - RGZPaper`b)*RGZPaper`mu2*(RGZPaper`a - RGZPaper`t)^2*(RGZPaper`b - RGZPaper`t)^2*RGZPaper`t)}, {14, ((-RGZPaper`a + RGZPaper`mu2)*RGZPaper`Nc*(RGZPaper`b^2 - 2*RGZPaper`b*RGZPaper`mu2 + RGZPaper`mu2^2 - 2*RGZPaper`b*RGZPaper`t - 2*RGZPaper`mu2*RGZPaper`t + RGZPaper`t^2)*(RGZPaper`b^4 - 2*RGZPaper`b^3*RGZPaper`mu2 + 13*RGZPaper`b^2*RGZPaper`mu2^2 - 60*RGZPaper`b*RGZPaper`mu2^3 + 12*RGZPaper`mu2^4 - 4*RGZPaper`b^3*RGZPaper`t - 46*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`t + 178*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`t - 60*RGZPaper`mu2^3*RGZPaper`t + 6*RGZPaper`b^2*RGZPaper`t^2 - 46*RGZPaper`b*RGZPaper`mu2*RGZPaper`t^2 + 13*RGZPaper`mu2^2*RGZPaper`t^2 - 4*RGZPaper`b*RGZPaper`t^3 - 2*RGZPaper`mu2*RGZPaper`t^3 + RGZPaper`t^4))/(768*(RGZPaper`a - RGZPaper`b)*RGZPaper`b*RGZPaper`mu2*(RGZPaper`a - RGZPaper`t)^2*(RGZPaper`b - RGZPaper`t)^2*RGZPaper`t)}, {10, ((-RGZPaper`b + RGZPaper`mu2)^2*RGZPaper`Nc*(3*RGZPaper`mu2 - RGZPaper`t)^2*RGZPaper`t^4*(RGZPaper`s + RGZPaper`t) - 768*RGZPaper`a^6*RGZPaper`Nc*(RGZPaper`b - RGZPaper`t)*(RGZPaper`b*RGZPaper`s + RGZPaper`mu2*RGZPaper`s + RGZPaper`mu2*RGZPaper`t - 2*RGZPaper`s*RGZPaper`t - RGZPaper`t^2) + 4*RGZPaper`a*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`Nc*RGZPaper`t^3*(RGZPaper`s + RGZPaper`t)*(-42*RGZPaper`b*RGZPaper`mu2^2 + 36*RGZPaper`mu2^3 - RGZPaper`b*RGZPaper`mu2*RGZPaper`t + 9*RGZPaper`mu2^2*RGZPaper`t + RGZPaper`b*RGZPaper`t^2 - 3*RGZPaper`mu2*RGZPaper`t^2) + 64*RGZPaper`a^5*RGZPaper`Nc*(27*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`s + 21*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`s + 3*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`t + 21*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`t + 20*RGZPaper`b^2*RGZPaper`s*RGZPaper`t - 68*RGZPaper`b*RGZPaper`mu2*RGZPaper`s*RGZPaper`t - 33*RGZPaper`mu2^2*RGZPaper`s*RGZPaper`t - 4*RGZPaper`b^2*RGZPaper`t^2 - 20*RGZPaper`b*RGZPaper`mu2*RGZPaper`t^2 - 33*RGZPaper`mu2^2*RGZPaper`t^2 - 47*RGZPaper`b*RGZPaper`s*RGZPaper`t^2 + 65*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^2 + RGZPaper`b*RGZPaper`t^3 + 41*RGZPaper`mu2*RGZPaper`t^3 + 15*RGZPaper`s*RGZPaper`t^3 - 9*RGZPaper`t^4) - 16*RGZPaper`a^3*RGZPaper`Nc*RGZPaper`t*(-111*RGZPaper`b^2*RGZPaper`mu2^2*RGZPaper`s + 24*RGZPaper`b*RGZPaper`mu2^3*RGZPaper`s + 27*RGZPaper`mu2^4*RGZPaper`s - 15*RGZPaper`b^2*RGZPaper`mu2^2*RGZPaper`t + 24*RGZPaper`b*RGZPaper`mu2^3*RGZPaper`t + 27*RGZPaper`mu2^4*RGZPaper`t - 113*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`s*RGZPaper`t + 239*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`s*RGZPaper`t - 132*RGZPaper`mu2^3*RGZPaper`s*RGZPaper`t - 17*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`t^2 + 47*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`t^2 - 132*RGZPaper`mu2^3*RGZPaper`t^2 + 3*RGZPaper`b^2*RGZPaper`s*RGZPaper`t^2 + 181*RGZPaper`b*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^2 + 8*RGZPaper`mu2^2*RGZPaper`s*RGZPaper`t^2 + 3*RGZPaper`b^2*RGZPaper`t^3 - 11*RGZPaper`b*RGZPaper`mu2*RGZPaper`t^3 + 104*RGZPaper`mu2^2*RGZPaper`t^3 - 2*RGZPaper`b*RGZPaper`s*RGZPaper`t^3 - 124*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^3 - 2*RGZPaper`b*RGZPaper`t^4 - 28*RGZPaper`mu2*RGZPaper`t^4) - 4*RGZPaper`a^2*RGZPaper`Nc*RGZPaper`t^2*(273*RGZPaper`b^2*RGZPaper`mu2^2*RGZPaper`s - 174*RGZPaper`b*RGZPaper`mu2^3*RGZPaper`s + 153*RGZPaper`mu2^4*RGZPaper`s + 81*RGZPaper`b^2*RGZPaper`mu2^2*RGZPaper`t - 174*RGZPaper`b*RGZPaper`mu2^3*RGZPaper`t + 153*RGZPaper`mu2^4*RGZPaper`t + 58*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`s*RGZPaper`t - 490*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`s*RGZPaper`t - 72*RGZPaper`mu2^3*RGZPaper`s*RGZPaper`t + 58*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`t^2 - 106*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`t^2 - 72*RGZPaper`mu2^3*RGZPaper`t^2 - 8*RGZPaper`b^2*RGZPaper`s*RGZPaper`t^2 + 16*RGZPaper`b*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^2 + 244*RGZPaper`mu2^2*RGZPaper`s*RGZPaper`t^2 - 8*RGZPaper`b^2*RGZPaper`t^3 + 16*RGZPaper`b*RGZPaper`mu2*RGZPaper`t^3 + 52*RGZPaper`mu2^2*RGZPaper`t^3 + 2*RGZPaper`b*RGZPaper`s*RGZPaper`t^3 - 2*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^3 + 2*RGZPaper`b*RGZPaper`t^4 - 2*RGZPaper`mu2*RGZPaper`t^4) - 16*RGZPaper`a^4*RGZPaper`Nc*(60*RGZPaper`b^2*RGZPaper`mu2^2*RGZPaper`s + 36*RGZPaper`b*RGZPaper`mu2^3*RGZPaper`s + 12*RGZPaper`b^2*RGZPaper`mu2^2*RGZPaper`t + 36*RGZPaper`b*RGZPaper`mu2^3*RGZPaper`t + 194*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`s*RGZPaper`t - 158*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`s*RGZPaper`t - 108*RGZPaper`mu2^3*RGZPaper`s*RGZPaper`t + 2*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`t^2 - 62*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`t^2 - 108*RGZPaper`mu2^3*RGZPaper`t^2 + 37*RGZPaper`b^2*RGZPaper`s*RGZPaper`t^2 - 368*RGZPaper`b*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^2 + 250*RGZPaper`mu2^2*RGZPaper`s*RGZPaper`t^2 - 11*RGZPaper`b^2*RGZPaper`t^3 + 16*RGZPaper`b*RGZPaper`mu2*RGZPaper`t^3 + 202*RGZPaper`mu2^2*RGZPaper`t^3 - 92*RGZPaper`b*RGZPaper`s*RGZPaper`t^3 + 86*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^3 + 4*RGZPaper`b*RGZPaper`t^4 - 106*RGZPaper`mu2*RGZPaper`t^4 + 63*RGZPaper`s*RGZPaper`t^4 + 15*RGZPaper`t^5))/(1536*RGZPaper`a^2*(RGZPaper`a - RGZPaper`b)^2*(RGZPaper`a - RGZPaper`t)^2*(RGZPaper`b - RGZPaper`t)^2*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {11, (-((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(RGZPaper`a^6 + 2*RGZPaper`a^5*RGZPaper`b - RGZPaper`a^4*RGZPaper`b^2 - 772*RGZPaper`a^3*RGZPaper`b^3 - RGZPaper`a^2*RGZPaper`b^4 + 2*RGZPaper`a*RGZPaper`b^5 + RGZPaper`b^6 - 6*RGZPaper`a^5*RGZPaper`mu2 - 6*RGZPaper`a^4*RGZPaper`b*RGZPaper`mu2 - 276*RGZPaper`a^3*RGZPaper`b^2*RGZPaper`mu2 - 276*RGZPaper`a^2*RGZPaper`b^3*RGZPaper`mu2 - 6*RGZPaper`a*RGZPaper`b^4*RGZPaper`mu2 - 6*RGZPaper`b^5*RGZPaper`mu2 + 9*RGZPaper`a^4*RGZPaper`mu2^2 + 72*RGZPaper`a^3*RGZPaper`b*RGZPaper`mu2^2 - 162*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`mu2^2 + 72*RGZPaper`a*RGZPaper`b^3*RGZPaper`mu2^2 + 9*RGZPaper`b^4*RGZPaper`mu2^2)*RGZPaper`Nc*RGZPaper`s) - (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`Nc*(RGZPaper`a^6 + 2*RGZPaper`a^5*RGZPaper`b - RGZPaper`a^4*RGZPaper`b^2 - 4*RGZPaper`a^3*RGZPaper`b^3 - RGZPaper`a^2*RGZPaper`b^4 + 2*RGZPaper`a*RGZPaper`b^5 + RGZPaper`b^6 - 6*RGZPaper`a^5*RGZPaper`mu2 - 6*RGZPaper`a^4*RGZPaper`b*RGZPaper`mu2 - 276*RGZPaper`a^3*RGZPaper`b^2*RGZPaper`mu2 - 276*RGZPaper`a^2*RGZPaper`b^3*RGZPaper`mu2 - 6*RGZPaper`a*RGZPaper`b^4*RGZPaper`mu2 - 6*RGZPaper`b^5*RGZPaper`mu2 + 9*RGZPaper`a^4*RGZPaper`mu2^2 + 72*RGZPaper`a^3*RGZPaper`b*RGZPaper`mu2^2 - 162*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`mu2^2 + 72*RGZPaper`a*RGZPaper`b^3*RGZPaper`mu2^2 + 9*RGZPaper`b^4*RGZPaper`mu2^2 - 6*RGZPaper`a^5*RGZPaper`s + 10*RGZPaper`a^4*RGZPaper`b*RGZPaper`s + 1788*RGZPaper`a^3*RGZPaper`b^2*RGZPaper`s + 1788*RGZPaper`a^2*RGZPaper`b^3*RGZPaper`s + 10*RGZPaper`a*RGZPaper`b^4*RGZPaper`s - 6*RGZPaper`b^5*RGZPaper`s + 18*RGZPaper`a^4*RGZPaper`mu2*RGZPaper`s + 48*RGZPaper`a^3*RGZPaper`b*RGZPaper`mu2*RGZPaper`s + 348*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`s + 48*RGZPaper`a*RGZPaper`b^3*RGZPaper`mu2*RGZPaper`s + 18*RGZPaper`b^4*RGZPaper`mu2*RGZPaper`s + 72*RGZPaper`a^3*RGZPaper`mu2^2*RGZPaper`s - 288*RGZPaper`a^2*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`s - 288*RGZPaper`a*RGZPaper`b^2*RGZPaper`mu2^2*RGZPaper`s + 72*RGZPaper`b^3*RGZPaper`mu2^2*RGZPaper`s)*RGZPaper`t - (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`Nc*(-6*RGZPaper`a^5 + 10*RGZPaper`a^4*RGZPaper`b + 252*RGZPaper`a^3*RGZPaper`b^2 + 252*RGZPaper`a^2*RGZPaper`b^3 + 10*RGZPaper`a*RGZPaper`b^4 - 6*RGZPaper`b^5 + 18*RGZPaper`a^4*RGZPaper`mu2 + 48*RGZPaper`a^3*RGZPaper`b*RGZPaper`mu2 + 348*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`mu2 + 48*RGZPaper`a*RGZPaper`b^3*RGZPaper`mu2 + 18*RGZPaper`b^4*RGZPaper`mu2 + 72*RGZPaper`a^3*RGZPaper`mu2^2 - 288*RGZPaper`a^2*RGZPaper`b*RGZPaper`mu2^2 - 288*RGZPaper`a*RGZPaper`b^2*RGZPaper`mu2^2 + 72*RGZPaper`b^3*RGZPaper`mu2^2 + 15*RGZPaper`a^4*RGZPaper`s - 1012*RGZPaper`a^3*RGZPaper`b*RGZPaper`s - 3142*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`s - 1012*RGZPaper`a*RGZPaper`b^3*RGZPaper`s + 15*RGZPaper`b^4*RGZPaper`s - 12*RGZPaper`a^3*RGZPaper`mu2*RGZPaper`s + 804*RGZPaper`a^2*RGZPaper`b*RGZPaper`mu2*RGZPaper`s + 804*RGZPaper`a*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`s - 12*RGZPaper`b^3*RGZPaper`mu2*RGZPaper`s - 162*RGZPaper`a^2*RGZPaper`mu2^2*RGZPaper`s - 288*RGZPaper`a*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`s - 162*RGZPaper`b^2*RGZPaper`mu2^2*RGZPaper`s)*RGZPaper`t^2 + (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`Nc*(-15*RGZPaper`a^4 + 244*RGZPaper`a^3*RGZPaper`b + 70*RGZPaper`a^2*RGZPaper`b^2 + 244*RGZPaper`a*RGZPaper`b^3 - 15*RGZPaper`b^4 + 12*RGZPaper`a^3*RGZPaper`mu2 - 804*RGZPaper`a^2*RGZPaper`b*RGZPaper`mu2 - 804*RGZPaper`a*RGZPaper`b^2*RGZPaper`mu2 + 12*RGZPaper`b^3*RGZPaper`mu2 + 162*RGZPaper`a^2*RGZPaper`mu2^2 + 288*RGZPaper`a*RGZPaper`b*RGZPaper`mu2^2 + 162*RGZPaper`b^2*RGZPaper`mu2^2 + 20*RGZPaper`a^3*RGZPaper`s - 1212*RGZPaper`a^2*RGZPaper`b*RGZPaper`s - 1212*RGZPaper`a*RGZPaper`b^2*RGZPaper`s + 20*RGZPaper`b^3*RGZPaper`s + 12*RGZPaper`a^2*RGZPaper`mu2*RGZPaper`s - 288*RGZPaper`a*RGZPaper`b*RGZPaper`mu2*RGZPaper`s + 12*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`s - 72*RGZPaper`a*RGZPaper`mu2^2*RGZPaper`s - 72*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`s)*RGZPaper`t^3 - (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`Nc*(-20*RGZPaper`a^3 - 324*RGZPaper`a^2*RGZPaper`b - 324*RGZPaper`a*RGZPaper`b^2 - 20*RGZPaper`b^3 - 12*RGZPaper`a^2*RGZPaper`mu2 + 288*RGZPaper`a*RGZPaper`b*RGZPaper`mu2 - 12*RGZPaper`b^2*RGZPaper`mu2 + 72*RGZPaper`a*RGZPaper`mu2^2 + 72*RGZPaper`b*RGZPaper`mu2^2 + 15*RGZPaper`a^2*RGZPaper`s - 974*RGZPaper`a*RGZPaper`b*RGZPaper`s + 15*RGZPaper`b^2*RGZPaper`s + 18*RGZPaper`a*RGZPaper`mu2*RGZPaper`s + 18*RGZPaper`b*RGZPaper`mu2*RGZPaper`s + 9*RGZPaper`mu2^2*RGZPaper`s)*RGZPaper`t^4 - (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`Nc*(15*RGZPaper`a^2 - 206*RGZPaper`a*RGZPaper`b + 15*RGZPaper`b^2 + 18*RGZPaper`a*RGZPaper`mu2 + 18*RGZPaper`b*RGZPaper`mu2 + 9*RGZPaper`mu2^2 - 6*RGZPaper`a*RGZPaper`s - 6*RGZPaper`b*RGZPaper`s - 6*RGZPaper`mu2*RGZPaper`s)*RGZPaper`t^5 + (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`Nc*(6*RGZPaper`a + 6*RGZPaper`b + 6*RGZPaper`mu2 - RGZPaper`s)*RGZPaper`t^6 - (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`Nc*RGZPaper`t^7)/(768*RGZPaper`a*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`b*(RGZPaper`a - RGZPaper`t)^2*(RGZPaper`b - RGZPaper`t)^2*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {12, ((-RGZPaper`a + RGZPaper`mu2)^2*RGZPaper`Nc*(3*RGZPaper`mu2 - RGZPaper`t)^2*RGZPaper`t^4*(RGZPaper`s + RGZPaper`t) - 768*RGZPaper`b^6*RGZPaper`Nc*(RGZPaper`a - RGZPaper`t)*(RGZPaper`a*RGZPaper`s + RGZPaper`mu2*RGZPaper`s + RGZPaper`mu2*RGZPaper`t - 2*RGZPaper`s*RGZPaper`t - RGZPaper`t^2) + 4*RGZPaper`b*(-RGZPaper`a + RGZPaper`mu2)*RGZPaper`Nc*RGZPaper`t^3*(RGZPaper`s + RGZPaper`t)*(-42*RGZPaper`a*RGZPaper`mu2^2 + 36*RGZPaper`mu2^3 - RGZPaper`a*RGZPaper`mu2*RGZPaper`t + 9*RGZPaper`mu2^2*RGZPaper`t + RGZPaper`a*RGZPaper`t^2 - 3*RGZPaper`mu2*RGZPaper`t^2) + 64*RGZPaper`b^5*RGZPaper`Nc*(27*RGZPaper`a^2*RGZPaper`mu2*RGZPaper`s + 21*RGZPaper`a*RGZPaper`mu2^2*RGZPaper`s + 3*RGZPaper`a^2*RGZPaper`mu2*RGZPaper`t + 21*RGZPaper`a*RGZPaper`mu2^2*RGZPaper`t + 20*RGZPaper`a^2*RGZPaper`s*RGZPaper`t - 68*RGZPaper`a*RGZPaper`mu2*RGZPaper`s*RGZPaper`t - 33*RGZPaper`mu2^2*RGZPaper`s*RGZPaper`t - 4*RGZPaper`a^2*RGZPaper`t^2 - 20*RGZPaper`a*RGZPaper`mu2*RGZPaper`t^2 - 33*RGZPaper`mu2^2*RGZPaper`t^2 - 47*RGZPaper`a*RGZPaper`s*RGZPaper`t^2 + 65*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^2 + RGZPaper`a*RGZPaper`t^3 + 41*RGZPaper`mu2*RGZPaper`t^3 + 15*RGZPaper`s*RGZPaper`t^3 - 9*RGZPaper`t^4) - 16*RGZPaper`b^3*RGZPaper`Nc*RGZPaper`t*(-111*RGZPaper`a^2*RGZPaper`mu2^2*RGZPaper`s + 24*RGZPaper`a*RGZPaper`mu2^3*RGZPaper`s + 27*RGZPaper`mu2^4*RGZPaper`s - 15*RGZPaper`a^2*RGZPaper`mu2^2*RGZPaper`t + 24*RGZPaper`a*RGZPaper`mu2^3*RGZPaper`t + 27*RGZPaper`mu2^4*RGZPaper`t - 113*RGZPaper`a^2*RGZPaper`mu2*RGZPaper`s*RGZPaper`t + 239*RGZPaper`a*RGZPaper`mu2^2*RGZPaper`s*RGZPaper`t - 132*RGZPaper`mu2^3*RGZPaper`s*RGZPaper`t - 17*RGZPaper`a^2*RGZPaper`mu2*RGZPaper`t^2 + 47*RGZPaper`a*RGZPaper`mu2^2*RGZPaper`t^2 - 132*RGZPaper`mu2^3*RGZPaper`t^2 + 3*RGZPaper`a^2*RGZPaper`s*RGZPaper`t^2 + 181*RGZPaper`a*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^2 + 8*RGZPaper`mu2^2*RGZPaper`s*RGZPaper`t^2 + 3*RGZPaper`a^2*RGZPaper`t^3 - 11*RGZPaper`a*RGZPaper`mu2*RGZPaper`t^3 + 104*RGZPaper`mu2^2*RGZPaper`t^3 - 2*RGZPaper`a*RGZPaper`s*RGZPaper`t^3 - 124*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^3 - 2*RGZPaper`a*RGZPaper`t^4 - 28*RGZPaper`mu2*RGZPaper`t^4) - 4*RGZPaper`b^2*RGZPaper`Nc*RGZPaper`t^2*(273*RGZPaper`a^2*RGZPaper`mu2^2*RGZPaper`s - 174*RGZPaper`a*RGZPaper`mu2^3*RGZPaper`s + 153*RGZPaper`mu2^4*RGZPaper`s + 81*RGZPaper`a^2*RGZPaper`mu2^2*RGZPaper`t - 174*RGZPaper`a*RGZPaper`mu2^3*RGZPaper`t + 153*RGZPaper`mu2^4*RGZPaper`t + 58*RGZPaper`a^2*RGZPaper`mu2*RGZPaper`s*RGZPaper`t - 490*RGZPaper`a*RGZPaper`mu2^2*RGZPaper`s*RGZPaper`t - 72*RGZPaper`mu2^3*RGZPaper`s*RGZPaper`t + 58*RGZPaper`a^2*RGZPaper`mu2*RGZPaper`t^2 - 106*RGZPaper`a*RGZPaper`mu2^2*RGZPaper`t^2 - 72*RGZPaper`mu2^3*RGZPaper`t^2 - 8*RGZPaper`a^2*RGZPaper`s*RGZPaper`t^2 + 16*RGZPaper`a*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^2 + 244*RGZPaper`mu2^2*RGZPaper`s*RGZPaper`t^2 - 8*RGZPaper`a^2*RGZPaper`t^3 + 16*RGZPaper`a*RGZPaper`mu2*RGZPaper`t^3 + 52*RGZPaper`mu2^2*RGZPaper`t^3 + 2*RGZPaper`a*RGZPaper`s*RGZPaper`t^3 - 2*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^3 + 2*RGZPaper`a*RGZPaper`t^4 - 2*RGZPaper`mu2*RGZPaper`t^4) - 16*RGZPaper`b^4*RGZPaper`Nc*(60*RGZPaper`a^2*RGZPaper`mu2^2*RGZPaper`s + 36*RGZPaper`a*RGZPaper`mu2^3*RGZPaper`s + 12*RGZPaper`a^2*RGZPaper`mu2^2*RGZPaper`t + 36*RGZPaper`a*RGZPaper`mu2^3*RGZPaper`t + 194*RGZPaper`a^2*RGZPaper`mu2*RGZPaper`s*RGZPaper`t - 158*RGZPaper`a*RGZPaper`mu2^2*RGZPaper`s*RGZPaper`t - 108*RGZPaper`mu2^3*RGZPaper`s*RGZPaper`t + 2*RGZPaper`a^2*RGZPaper`mu2*RGZPaper`t^2 - 62*RGZPaper`a*RGZPaper`mu2^2*RGZPaper`t^2 - 108*RGZPaper`mu2^3*RGZPaper`t^2 + 37*RGZPaper`a^2*RGZPaper`s*RGZPaper`t^2 - 368*RGZPaper`a*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^2 + 250*RGZPaper`mu2^2*RGZPaper`s*RGZPaper`t^2 - 11*RGZPaper`a^2*RGZPaper`t^3 + 16*RGZPaper`a*RGZPaper`mu2*RGZPaper`t^3 + 202*RGZPaper`mu2^2*RGZPaper`t^3 - 92*RGZPaper`a*RGZPaper`s*RGZPaper`t^3 + 86*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^3 + 4*RGZPaper`a*RGZPaper`t^4 - 106*RGZPaper`mu2*RGZPaper`t^4 + 63*RGZPaper`s*RGZPaper`t^4 + 15*RGZPaper`t^5))/(1536*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`b^2*(RGZPaper`a - RGZPaper`t)^2*(RGZPaper`b - RGZPaper`t)^2*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {16, (4*(-RGZPaper`a + RGZPaper`mu2)^2*(RGZPaper`a - RGZPaper`t)*(2*RGZPaper`a - RGZPaper`t)*(RGZPaper`b - RGZPaper`t)*RGZPaper`t*(RGZPaper`s^2 + RGZPaper`t^2) + (-RGZPaper`a + RGZPaper`mu2)*RGZPaper`Nc^2*(RGZPaper`s + RGZPaper`t)^2*(-8*RGZPaper`a^3*RGZPaper`b*RGZPaper`s - 4*RGZPaper`a^3*RGZPaper`mu2*RGZPaper`s + 9*RGZPaper`a^2*RGZPaper`b*RGZPaper`mu2*RGZPaper`s + 3*RGZPaper`a^2*RGZPaper`mu2^2*RGZPaper`s + 4*RGZPaper`a^3*RGZPaper`b*RGZPaper`t - 4*RGZPaper`a^2*RGZPaper`b*RGZPaper`mu2*RGZPaper`t + 12*RGZPaper`a^3*RGZPaper`s*RGZPaper`t + 9*RGZPaper`a^2*RGZPaper`b*RGZPaper`s*RGZPaper`t - 17*RGZPaper`a^2*RGZPaper`mu2*RGZPaper`s*RGZPaper`t - 10*RGZPaper`a*RGZPaper`b*RGZPaper`mu2*RGZPaper`s*RGZPaper`t + 6*RGZPaper`a*RGZPaper`mu2^2*RGZPaper`s*RGZPaper`t - 4*RGZPaper`a^3*RGZPaper`t^2 - 6*RGZPaper`a^2*RGZPaper`b*RGZPaper`t^2 + 4*RGZPaper`a^2*RGZPaper`mu2*RGZPaper`t^2 + 6*RGZPaper`a*RGZPaper`b*RGZPaper`mu2*RGZPaper`t^2 - 4*RGZPaper`a^2*RGZPaper`s*RGZPaper`t^2 - 4*RGZPaper`a*RGZPaper`b*RGZPaper`s*RGZPaper`t^2 + 4*RGZPaper`a*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^2 + 4*RGZPaper`b*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^2 + 6*RGZPaper`a^2*RGZPaper`t^3 + 2*RGZPaper`a*RGZPaper`b*RGZPaper`t^3 - 6*RGZPaper`a*RGZPaper`mu2*RGZPaper`t^3 - 2*RGZPaper`b*RGZPaper`mu2*RGZPaper`t^3 + 4*RGZPaper`a*RGZPaper`s*RGZPaper`t^3 - 4*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^3 - 2*RGZPaper`a*RGZPaper`t^4 + 2*RGZPaper`mu2*RGZPaper`t^4))/(8*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`Nc*RGZPaper`s*(RGZPaper`a - RGZPaper`t)*(RGZPaper`b - RGZPaper`t)*RGZPaper`t*(RGZPaper`s + RGZPaper`t)^2)}, {17, (-4*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(RGZPaper`a - RGZPaper`t)*(RGZPaper`b - RGZPaper`t)*(RGZPaper`a + RGZPaper`b - RGZPaper`t)*RGZPaper`t*(RGZPaper`s^2 + RGZPaper`t^2) - (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`Nc^2*(RGZPaper`s + RGZPaper`t)^2*(4*RGZPaper`a^2*RGZPaper`b*RGZPaper`s + 4*RGZPaper`a*RGZPaper`b^2*RGZPaper`s + 3*RGZPaper`a*RGZPaper`b*RGZPaper`mu2*RGZPaper`s - 2*RGZPaper`a^2*RGZPaper`b*RGZPaper`t - 2*RGZPaper`a*RGZPaper`b^2*RGZPaper`t - 4*RGZPaper`a^2*RGZPaper`s*RGZPaper`t - 13*RGZPaper`a*RGZPaper`b*RGZPaper`s*RGZPaper`t - 4*RGZPaper`b^2*RGZPaper`s*RGZPaper`t + 3*RGZPaper`a*RGZPaper`mu2*RGZPaper`s*RGZPaper`t + 3*RGZPaper`b*RGZPaper`mu2*RGZPaper`s*RGZPaper`t + 2*RGZPaper`a^2*RGZPaper`t^2 + 6*RGZPaper`a*RGZPaper`b*RGZPaper`t^2 + 2*RGZPaper`b^2*RGZPaper`t^2 + 4*RGZPaper`a*RGZPaper`s*RGZPaper`t^2 + 4*RGZPaper`b*RGZPaper`s*RGZPaper`t^2 - 4*RGZPaper`a*RGZPaper`t^3 - 4*RGZPaper`b*RGZPaper`t^3 - 4*RGZPaper`s*RGZPaper`t^3 + 2*RGZPaper`t^4))/(4*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`Nc*RGZPaper`s*(RGZPaper`a - RGZPaper`t)*(RGZPaper`b - RGZPaper`t)*RGZPaper`t*(RGZPaper`s + RGZPaper`t)^2)}, {18, (4*(-RGZPaper`b + RGZPaper`mu2)^2*(RGZPaper`a - RGZPaper`t)*(RGZPaper`b - RGZPaper`t)*(2*RGZPaper`b - RGZPaper`t)*RGZPaper`t*(RGZPaper`s^2 + RGZPaper`t^2) + (-RGZPaper`b + RGZPaper`mu2)*RGZPaper`Nc^2*(RGZPaper`s + RGZPaper`t)^2*(-8*RGZPaper`a*RGZPaper`b^3*RGZPaper`s + 9*RGZPaper`a*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`s - 4*RGZPaper`b^3*RGZPaper`mu2*RGZPaper`s + 3*RGZPaper`b^2*RGZPaper`mu2^2*RGZPaper`s + 4*RGZPaper`a*RGZPaper`b^3*RGZPaper`t - 4*RGZPaper`a*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`t + 9*RGZPaper`a*RGZPaper`b^2*RGZPaper`s*RGZPaper`t + 12*RGZPaper`b^3*RGZPaper`s*RGZPaper`t - 10*RGZPaper`a*RGZPaper`b*RGZPaper`mu2*RGZPaper`s*RGZPaper`t - 17*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`s*RGZPaper`t + 6*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`s*RGZPaper`t - 6*RGZPaper`a*RGZPaper`b^2*RGZPaper`t^2 - 4*RGZPaper`b^3*RGZPaper`t^2 + 6*RGZPaper`a*RGZPaper`b*RGZPaper`mu2*RGZPaper`t^2 + 4*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`t^2 - 4*RGZPaper`a*RGZPaper`b*RGZPaper`s*RGZPaper`t^2 - 4*RGZPaper`b^2*RGZPaper`s*RGZPaper`t^2 + 4*RGZPaper`a*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^2 + 4*RGZPaper`b*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^2 + 2*RGZPaper`a*RGZPaper`b*RGZPaper`t^3 + 6*RGZPaper`b^2*RGZPaper`t^3 - 2*RGZPaper`a*RGZPaper`mu2*RGZPaper`t^3 - 6*RGZPaper`b*RGZPaper`mu2*RGZPaper`t^3 + 4*RGZPaper`b*RGZPaper`s*RGZPaper`t^3 - 4*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^3 - 2*RGZPaper`b*RGZPaper`t^4 + 2*RGZPaper`mu2*RGZPaper`t^4))/(8*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`Nc*RGZPaper`s*(RGZPaper`a - RGZPaper`t)*(RGZPaper`b - RGZPaper`t)*RGZPaper`t*(RGZPaper`s + RGZPaper`t)^2)}, {19, ((-RGZPaper`a + RGZPaper`mu2)*RGZPaper`s*(-(RGZPaper`b*RGZPaper`s^2) + RGZPaper`mu2*RGZPaper`s^2 - 2*RGZPaper`b*RGZPaper`s*RGZPaper`t + 2*RGZPaper`mu2*RGZPaper`s*RGZPaper`t + 2*RGZPaper`a*RGZPaper`t^2 - RGZPaper`t^3))/((RGZPaper`a - RGZPaper`b)*RGZPaper`Nc*RGZPaper`t^2*(RGZPaper`s + RGZPaper`t)^2)}, {20, ((-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s*(-(RGZPaper`a*RGZPaper`s^2) + RGZPaper`mu2*RGZPaper`s^2 - 2*RGZPaper`a*RGZPaper`s*RGZPaper`t + 2*RGZPaper`mu2*RGZPaper`s*RGZPaper`t + 2*RGZPaper`b*RGZPaper`t^2 - RGZPaper`t^3))/((-RGZPaper`a + RGZPaper`b)*RGZPaper`Nc*RGZPaper`t^2*(RGZPaper`s + RGZPaper`t)^2)}, {21, -1/4*((-RGZPaper`a + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*(-2*RGZPaper`b*RGZPaper`s^3 + 2*RGZPaper`mu2*RGZPaper`s^3 - 3*RGZPaper`b*RGZPaper`s^2*RGZPaper`t + 3*RGZPaper`mu2*RGZPaper`s^2*RGZPaper`t - 2*RGZPaper`a*RGZPaper`s*RGZPaper`t^2 - RGZPaper`s^2*RGZPaper`t^2 + 2*RGZPaper`a*RGZPaper`t^3 + RGZPaper`b*RGZPaper`t^3 - RGZPaper`mu2*RGZPaper`t^3 - 2*RGZPaper`s*RGZPaper`t^3 - RGZPaper`t^4))/((RGZPaper`a - RGZPaper`b)*RGZPaper`Nc*RGZPaper`s*RGZPaper`t^2*(RGZPaper`s + RGZPaper`t))}, {22, -1/4*((-RGZPaper`b + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*(-2*RGZPaper`a*RGZPaper`s^3 + 2*RGZPaper`mu2*RGZPaper`s^3 - 3*RGZPaper`a*RGZPaper`s^2*RGZPaper`t + 3*RGZPaper`mu2*RGZPaper`s^2*RGZPaper`t - 2*RGZPaper`b*RGZPaper`s*RGZPaper`t^2 - RGZPaper`s^2*RGZPaper`t^2 + RGZPaper`a*RGZPaper`t^3 + 2*RGZPaper`b*RGZPaper`t^3 - RGZPaper`mu2*RGZPaper`t^3 - 2*RGZPaper`s*RGZPaper`t^3 - RGZPaper`t^4))/((-RGZPaper`a + RGZPaper`b)*RGZPaper`Nc*RGZPaper`s*RGZPaper`t^2*(RGZPaper`s + RGZPaper`t))}, {23, -1/2*((-RGZPaper`a + RGZPaper`mu2)*(RGZPaper`mu2 - RGZPaper`t)*(RGZPaper`a + RGZPaper`t)^2)/((RGZPaper`a - RGZPaper`b)*RGZPaper`Nc*(RGZPaper`a - RGZPaper`t)*(RGZPaper`b - RGZPaper`t)*RGZPaper`t)}, {24, -1/2*((-RGZPaper`b + RGZPaper`mu2)*(RGZPaper`mu2 - RGZPaper`t)*(RGZPaper`b + RGZPaper`t)^2)/((-RGZPaper`a + RGZPaper`b)*RGZPaper`Nc*(RGZPaper`a - RGZPaper`t)*(RGZPaper`b - RGZPaper`t)*RGZPaper`t)}, {25, -1/2*((-RGZPaper`a + RGZPaper`mu2)^2*RGZPaper`s*(2*RGZPaper`a^2*RGZPaper`s + 2*RGZPaper`a*RGZPaper`s^2 + 6*RGZPaper`a^2*RGZPaper`t + 4*RGZPaper`a*RGZPaper`s*RGZPaper`t - RGZPaper`s^2*RGZPaper`t - 2*RGZPaper`a*RGZPaper`t^2 - 2*RGZPaper`s*RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)^2*RGZPaper`Nc*RGZPaper`t*(RGZPaper`s + RGZPaper`t)^2)}, {26, ((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s*RGZPaper`t^2*(6*RGZPaper`a*RGZPaper`b - RGZPaper`a*RGZPaper`t - RGZPaper`b*RGZPaper`t) - 2*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s^2*RGZPaper`t*(RGZPaper`a^2 - 3*RGZPaper`a*RGZPaper`b + RGZPaper`b^2 - RGZPaper`a*RGZPaper`t - RGZPaper`b*RGZPaper`t + RGZPaper`t^2) - (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s^3*(RGZPaper`a^2 - 2*RGZPaper`a*RGZPaper`b + RGZPaper`b^2 - RGZPaper`a*RGZPaper`t - RGZPaper`b*RGZPaper`t + RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)^2*RGZPaper`Nc*RGZPaper`t^2*(RGZPaper`s + RGZPaper`t)^2)}, {27, -1/2*((-RGZPaper`b + RGZPaper`mu2)^2*RGZPaper`s*(2*RGZPaper`b^2*RGZPaper`s + 2*RGZPaper`b*RGZPaper`s^2 + 6*RGZPaper`b^2*RGZPaper`t + 4*RGZPaper`b*RGZPaper`s*RGZPaper`t - RGZPaper`s^2*RGZPaper`t - 2*RGZPaper`b*RGZPaper`t^2 - 2*RGZPaper`s*RGZPaper`t^2))/((-RGZPaper`a + RGZPaper`b)^2*RGZPaper`Nc*RGZPaper`t*(RGZPaper`s + RGZPaper`t)^2)}, {28, -1/8*((-RGZPaper`a + RGZPaper`mu2)^2*(-2 + RGZPaper`Nc^2)*(4*RGZPaper`a^2*RGZPaper`s^2 - 4*RGZPaper`a*RGZPaper`s^3 + 4*RGZPaper`a^2*RGZPaper`s*RGZPaper`t - 4*RGZPaper`a*RGZPaper`s^2*RGZPaper`t + 2*RGZPaper`s^3*RGZPaper`t - 4*RGZPaper`a^2*RGZPaper`t^2 + 4*RGZPaper`a*RGZPaper`s*RGZPaper`t^2 + 3*RGZPaper`s^2*RGZPaper`t^2 + 4*RGZPaper`a*RGZPaper`t^3 - RGZPaper`t^4))/((RGZPaper`a - RGZPaper`b)^2*RGZPaper`Nc*RGZPaper`s*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {29, (-((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*(RGZPaper`a + RGZPaper`b - RGZPaper`t)^2*RGZPaper`t^3) + 2*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*RGZPaper`s*RGZPaper`t^2*(2*RGZPaper`a*RGZPaper`b + RGZPaper`a*RGZPaper`t + RGZPaper`b*RGZPaper`t) + 2*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*RGZPaper`s^3*(RGZPaper`a^2 - 2*RGZPaper`a*RGZPaper`b + RGZPaper`b^2 - RGZPaper`a*RGZPaper`t - RGZPaper`b*RGZPaper`t + RGZPaper`t^2) + (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*RGZPaper`s^2*RGZPaper`t*(3*RGZPaper`a^2 - 2*RGZPaper`a*RGZPaper`b + 3*RGZPaper`b^2 - 2*RGZPaper`a*RGZPaper`t - 2*RGZPaper`b*RGZPaper`t + 3*RGZPaper`t^2))/(4*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`Nc*RGZPaper`s*RGZPaper`t^2*(RGZPaper`s + RGZPaper`t))}, {30, -1/8*((-RGZPaper`b + RGZPaper`mu2)^2*(-2 + RGZPaper`Nc^2)*(4*RGZPaper`b^2*RGZPaper`s^2 - 4*RGZPaper`b*RGZPaper`s^3 + 4*RGZPaper`b^2*RGZPaper`s*RGZPaper`t - 4*RGZPaper`b*RGZPaper`s^2*RGZPaper`t + 2*RGZPaper`s^3*RGZPaper`t - 4*RGZPaper`b^2*RGZPaper`t^2 + 4*RGZPaper`b*RGZPaper`s*RGZPaper`t^2 + 3*RGZPaper`s^2*RGZPaper`t^2 + 4*RGZPaper`b*RGZPaper`t^3 - RGZPaper`t^4))/((-RGZPaper`a + RGZPaper`b)^2*RGZPaper`Nc*RGZPaper`s*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}}|>, <|"ColorID" -> 1, "SpinID" -> 2, "Prefactor" -> (RGZPaper`gs^4*(-1 + RGZPaper`Nc)*(1 + RGZPaper`Nc))/(8*RGZPaper`Nc^2*Pi^2*(RGZPaper`s + RGZPaper`t)), "ReducedCoefficients" -> {{0, -RGZPaper`s^(-1)}, {4, -RGZPaper`t^(-1)}, {5, (2*RGZPaper`s + RGZPaper`t)/(2*RGZPaper`s*RGZPaper`t)}, {10, (-RGZPaper`a + RGZPaper`mu2)^2/(2*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`s)}, {11, -(((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2))/((RGZPaper`a - RGZPaper`b)^2*RGZPaper`s))}, {12, (-RGZPaper`b + RGZPaper`mu2)^2/(2*(-RGZPaper`a + RGZPaper`b)^2*RGZPaper`s)}, {16, ((-RGZPaper`a + RGZPaper`mu2)^2*(2*RGZPaper`a*RGZPaper`s^2 - 3*RGZPaper`s^2*RGZPaper`t + 2*RGZPaper`a*RGZPaper`t^2 - 2*RGZPaper`s*RGZPaper`t^2 - RGZPaper`t^3))/(2*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`s^2*(RGZPaper`s + RGZPaper`t))}, {17, -(((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(RGZPaper`a*RGZPaper`s^2 + RGZPaper`b*RGZPaper`s^2 - 3*RGZPaper`s^2*RGZPaper`t + RGZPaper`a*RGZPaper`t^2 + RGZPaper`b*RGZPaper`t^2 - 2*RGZPaper`s*RGZPaper`t^2 - RGZPaper`t^3))/((RGZPaper`a - RGZPaper`b)^2*RGZPaper`s^2*(RGZPaper`s + RGZPaper`t)))}, {18, ((-RGZPaper`b + RGZPaper`mu2)^2*(2*RGZPaper`b*RGZPaper`s^2 - 3*RGZPaper`s^2*RGZPaper`t + 2*RGZPaper`b*RGZPaper`t^2 - 2*RGZPaper`s*RGZPaper`t^2 - RGZPaper`t^3))/(2*(-RGZPaper`a + RGZPaper`b)^2*RGZPaper`s^2*(RGZPaper`s + RGZPaper`t))}, {19, ((-RGZPaper`a + RGZPaper`mu2)*(-(RGZPaper`b*RGZPaper`s^2) + RGZPaper`mu2*RGZPaper`s^2 - 2*RGZPaper`b*RGZPaper`s*RGZPaper`t + 2*RGZPaper`mu2*RGZPaper`s*RGZPaper`t + 2*RGZPaper`a*RGZPaper`t^2 + RGZPaper`s*RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)*RGZPaper`t^2*(RGZPaper`s + RGZPaper`t))}, {20, ((-RGZPaper`b + RGZPaper`mu2)*(-(RGZPaper`a*RGZPaper`s^2) + RGZPaper`mu2*RGZPaper`s^2 - 2*RGZPaper`a*RGZPaper`s*RGZPaper`t + 2*RGZPaper`mu2*RGZPaper`s*RGZPaper`t + 2*RGZPaper`b*RGZPaper`t^2 + RGZPaper`s*RGZPaper`t^2))/((-RGZPaper`a + RGZPaper`b)*RGZPaper`t^2*(RGZPaper`s + RGZPaper`t))}, {21, (2*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s^3 + (-RGZPaper`a + RGZPaper`mu2)*RGZPaper`s^2*(-3*RGZPaper`b + 3*RGZPaper`mu2 - RGZPaper`t)*RGZPaper`t - 2*(-RGZPaper`a + RGZPaper`mu2)*RGZPaper`s*RGZPaper`t^3 - (-RGZPaper`a + RGZPaper`mu2)*RGZPaper`t^3*(-2*RGZPaper`a - RGZPaper`b + RGZPaper`mu2 + RGZPaper`t))/(2*(RGZPaper`a - RGZPaper`b)*RGZPaper`s^2*RGZPaper`t^2)}, {22, -1/2*(2*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s^3 + (-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s^2*(-3*RGZPaper`a + 3*RGZPaper`mu2 - RGZPaper`t)*RGZPaper`t - 2*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s*RGZPaper`t^3 - (-RGZPaper`b + RGZPaper`mu2)*RGZPaper`t^3*(-RGZPaper`a - 2*RGZPaper`b + RGZPaper`mu2 + RGZPaper`t))/((RGZPaper`a - RGZPaper`b)*RGZPaper`s^2*RGZPaper`t^2)}, {25, -1/2*((-RGZPaper`a + RGZPaper`mu2)^2*(2*RGZPaper`a^2*RGZPaper`s + 2*RGZPaper`a*RGZPaper`s^2 + 6*RGZPaper`a^2*RGZPaper`t + 6*RGZPaper`a*RGZPaper`s*RGZPaper`t - RGZPaper`s*RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)^2*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {26, (6*RGZPaper`a*RGZPaper`b*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`t^2 - (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s^2*(RGZPaper`a^2 - 2*RGZPaper`a*RGZPaper`b + RGZPaper`b^2 - RGZPaper`a*RGZPaper`t - RGZPaper`b*RGZPaper`t) - (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s*RGZPaper`t*(2*RGZPaper`a^2 - 6*RGZPaper`a*RGZPaper`b + 2*RGZPaper`b^2 - 3*RGZPaper`a*RGZPaper`t - 3*RGZPaper`b*RGZPaper`t + RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)^2*RGZPaper`t^2*(RGZPaper`s + RGZPaper`t))}, {27, -1/2*((-RGZPaper`b + RGZPaper`mu2)^2*(2*RGZPaper`b^2*RGZPaper`s + 2*RGZPaper`b*RGZPaper`s^2 + 6*RGZPaper`b^2*RGZPaper`t + 6*RGZPaper`b*RGZPaper`s*RGZPaper`t - RGZPaper`s*RGZPaper`t^2))/((-RGZPaper`a + RGZPaper`b)^2*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {28, ((-RGZPaper`a + RGZPaper`mu2)^2*(4*RGZPaper`a^2*RGZPaper`s^2 - 4*RGZPaper`a*RGZPaper`s^3 + 2*RGZPaper`a^2*RGZPaper`s*RGZPaper`t - 4*RGZPaper`a*RGZPaper`s^2*RGZPaper`t - 4*RGZPaper`a^2*RGZPaper`t^2 + 4*RGZPaper`a*RGZPaper`s*RGZPaper`t^2 - RGZPaper`s^2*RGZPaper`t^2 + 4*RGZPaper`a*RGZPaper`t^3 - 2*RGZPaper`s*RGZPaper`t^3 - RGZPaper`t^4))/(4*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`s^2*RGZPaper`t)}, {29, ((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(RGZPaper`a + RGZPaper`b - RGZPaper`t)^2*RGZPaper`t^3 - 2*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s^3*(RGZPaper`a^2 - 2*RGZPaper`a*RGZPaper`b + RGZPaper`b^2 - RGZPaper`a*RGZPaper`t - RGZPaper`b*RGZPaper`t) - (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s^2*RGZPaper`t*(3*RGZPaper`a^2 - 2*RGZPaper`a*RGZPaper`b + 3*RGZPaper`b^2 - 2*RGZPaper`a*RGZPaper`t - 2*RGZPaper`b*RGZPaper`t - RGZPaper`t^2) - 2*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s*RGZPaper`t^2*(RGZPaper`a*RGZPaper`b + RGZPaper`a*RGZPaper`t + RGZPaper`b*RGZPaper`t - RGZPaper`t^2))/(2*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`s^2*RGZPaper`t^2)}, {30, ((-RGZPaper`b + RGZPaper`mu2)^2*(4*RGZPaper`b^2*RGZPaper`s^2 - 4*RGZPaper`b*RGZPaper`s^3 + 2*RGZPaper`b^2*RGZPaper`s*RGZPaper`t - 4*RGZPaper`b*RGZPaper`s^2*RGZPaper`t - 4*RGZPaper`b^2*RGZPaper`t^2 + 4*RGZPaper`b*RGZPaper`s*RGZPaper`t^2 - RGZPaper`s^2*RGZPaper`t^2 + 4*RGZPaper`b*RGZPaper`t^3 - 2*RGZPaper`s*RGZPaper`t^3 - RGZPaper`t^4))/(4*(-RGZPaper`a + RGZPaper`b)^2*RGZPaper`s^2*RGZPaper`t)}}|>, <|"ColorID" -> 2, "SpinID" -> 2, "Prefactor" -> RGZPaper`gs^4/(2*RGZPaper`Nc*Pi^2*RGZPaper`t*(RGZPaper`s + RGZPaper`t)), "ReducedCoefficients" -> {{0, -1/2*(2*RGZPaper`Nc^2*RGZPaper`s - 2*RGZPaper`t + RGZPaper`Nc^2*RGZPaper`t)/RGZPaper`s}, {4, 1}, {5, ((-2 + RGZPaper`Nc^2)*(2*RGZPaper`s + RGZPaper`t))/(4*RGZPaper`s)}, {10, ((-RGZPaper`a + RGZPaper`mu2)^2*(2*RGZPaper`Nc^2*RGZPaper`s - 2*RGZPaper`t + RGZPaper`Nc^2*RGZPaper`t))/(4*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`s)}, {11, -1/2*((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(2*RGZPaper`Nc^2*RGZPaper`s - 2*RGZPaper`t + RGZPaper`Nc^2*RGZPaper`t))/((RGZPaper`a - RGZPaper`b)^2*RGZPaper`s)}, {12, ((-RGZPaper`b + RGZPaper`mu2)^2*(2*RGZPaper`Nc^2*RGZPaper`s - 2*RGZPaper`t + RGZPaper`Nc^2*RGZPaper`t))/(4*(-RGZPaper`a + RGZPaper`b)^2*RGZPaper`s)}, {16, (-((-RGZPaper`a + RGZPaper`mu2)^2*RGZPaper`Nc^2*(RGZPaper`s + RGZPaper`t)^2*(4*RGZPaper`a*RGZPaper`s - 2*RGZPaper`a*RGZPaper`t + RGZPaper`t^2)) - 2*(-RGZPaper`a + RGZPaper`mu2)^2*RGZPaper`t*(2*RGZPaper`a*RGZPaper`s^2 - 3*RGZPaper`s^2*RGZPaper`t + 2*RGZPaper`a*RGZPaper`t^2 - 2*RGZPaper`s*RGZPaper`t^2 - RGZPaper`t^3))/(4*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`s^2*(RGZPaper`s + RGZPaper`t))}, {17, ((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`Nc^2*(RGZPaper`s + RGZPaper`t)^2*(2*RGZPaper`a*RGZPaper`s + 2*RGZPaper`b*RGZPaper`s - RGZPaper`a*RGZPaper`t - RGZPaper`b*RGZPaper`t + RGZPaper`t^2) + 2*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`t*(RGZPaper`a*RGZPaper`s^2 + RGZPaper`b*RGZPaper`s^2 - 3*RGZPaper`s^2*RGZPaper`t + RGZPaper`a*RGZPaper`t^2 + RGZPaper`b*RGZPaper`t^2 - 2*RGZPaper`s*RGZPaper`t^2 - RGZPaper`t^3))/(2*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`s^2*(RGZPaper`s + RGZPaper`t))}, {18, (-((-RGZPaper`b + RGZPaper`mu2)^2*RGZPaper`Nc^2*(RGZPaper`s + RGZPaper`t)^2*(4*RGZPaper`b*RGZPaper`s - 2*RGZPaper`b*RGZPaper`t + RGZPaper`t^2)) - 2*(-RGZPaper`b + RGZPaper`mu2)^2*RGZPaper`t*(2*RGZPaper`b*RGZPaper`s^2 - 3*RGZPaper`s^2*RGZPaper`t + 2*RGZPaper`b*RGZPaper`t^2 - 2*RGZPaper`s*RGZPaper`t^2 - RGZPaper`t^3))/(4*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`s^2*(RGZPaper`s + RGZPaper`t))}, {19, -(((-RGZPaper`a + RGZPaper`mu2)*(-(RGZPaper`b*RGZPaper`s^2) + RGZPaper`mu2*RGZPaper`s^2 - 2*RGZPaper`b*RGZPaper`s*RGZPaper`t + 2*RGZPaper`mu2*RGZPaper`s*RGZPaper`t + 2*RGZPaper`a*RGZPaper`t^2 + RGZPaper`s*RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)*RGZPaper`t*(RGZPaper`s + RGZPaper`t)))}, {20, ((-RGZPaper`b + RGZPaper`mu2)*(-(RGZPaper`a*RGZPaper`s^2) + RGZPaper`mu2*RGZPaper`s^2 - 2*RGZPaper`a*RGZPaper`s*RGZPaper`t + 2*RGZPaper`mu2*RGZPaper`s*RGZPaper`t + 2*RGZPaper`b*RGZPaper`t^2 + RGZPaper`s*RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {21, ((-RGZPaper`a + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*(-2*RGZPaper`b*RGZPaper`s^3 + 2*RGZPaper`mu2*RGZPaper`s^3 - 3*RGZPaper`b*RGZPaper`s^2*RGZPaper`t + 3*RGZPaper`mu2*RGZPaper`s^2*RGZPaper`t - RGZPaper`s^2*RGZPaper`t^2 + 2*RGZPaper`a*RGZPaper`t^3 + RGZPaper`b*RGZPaper`t^3 - RGZPaper`mu2*RGZPaper`t^3 - 2*RGZPaper`s*RGZPaper`t^3 - RGZPaper`t^4))/(4*(RGZPaper`a - RGZPaper`b)*RGZPaper`s^2*RGZPaper`t)}, {22, ((-RGZPaper`b + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*(-2*RGZPaper`a*RGZPaper`s^3 + 2*RGZPaper`mu2*RGZPaper`s^3 - 3*RGZPaper`a*RGZPaper`s^2*RGZPaper`t + 3*RGZPaper`mu2*RGZPaper`s^2*RGZPaper`t - RGZPaper`s^2*RGZPaper`t^2 + RGZPaper`a*RGZPaper`t^3 + 2*RGZPaper`b*RGZPaper`t^3 - RGZPaper`mu2*RGZPaper`t^3 - 2*RGZPaper`s*RGZPaper`t^3 - RGZPaper`t^4))/(4*(-RGZPaper`a + RGZPaper`b)*RGZPaper`s^2*RGZPaper`t)}, {25, ((-RGZPaper`a + RGZPaper`mu2)^2*(2*RGZPaper`a^2*RGZPaper`s + 2*RGZPaper`a*RGZPaper`s^2 + 6*RGZPaper`a^2*RGZPaper`t + 6*RGZPaper`a*RGZPaper`s*RGZPaper`t - RGZPaper`s*RGZPaper`t^2))/(2*(RGZPaper`a - RGZPaper`b)^2*(RGZPaper`s + RGZPaper`t))}, {26, (-6*RGZPaper`a*RGZPaper`b*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`t^2 + (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s^2*(RGZPaper`a^2 - 2*RGZPaper`a*RGZPaper`b + RGZPaper`b^2 - RGZPaper`a*RGZPaper`t - RGZPaper`b*RGZPaper`t) + (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s*RGZPaper`t*(2*RGZPaper`a^2 - 6*RGZPaper`a*RGZPaper`b + 2*RGZPaper`b^2 - 3*RGZPaper`a*RGZPaper`t - 3*RGZPaper`b*RGZPaper`t + RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)^2*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {27, ((-RGZPaper`b + RGZPaper`mu2)^2*(2*RGZPaper`b^2*RGZPaper`s + 2*RGZPaper`b*RGZPaper`s^2 + 6*RGZPaper`b^2*RGZPaper`t + 6*RGZPaper`b*RGZPaper`s*RGZPaper`t - RGZPaper`s*RGZPaper`t^2))/(2*(-RGZPaper`a + RGZPaper`b)^2*(RGZPaper`s + RGZPaper`t))}, {28, ((-RGZPaper`a + RGZPaper`mu2)^2*(-2 + RGZPaper`Nc^2)*(4*RGZPaper`a^2*RGZPaper`s^2 - 4*RGZPaper`a*RGZPaper`s^3 + 2*RGZPaper`a^2*RGZPaper`s*RGZPaper`t - 4*RGZPaper`a*RGZPaper`s^2*RGZPaper`t - 4*RGZPaper`a^2*RGZPaper`t^2 + 4*RGZPaper`a*RGZPaper`s*RGZPaper`t^2 - RGZPaper`s^2*RGZPaper`t^2 + 4*RGZPaper`a*RGZPaper`t^3 - 2*RGZPaper`s*RGZPaper`t^3 - RGZPaper`t^4))/(8*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`s^2)}, {29, ((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*(RGZPaper`a + RGZPaper`b - RGZPaper`t)^2*RGZPaper`t^3 - 2*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*RGZPaper`s^3*(RGZPaper`a^2 - 2*RGZPaper`a*RGZPaper`b + RGZPaper`b^2 - RGZPaper`a*RGZPaper`t - RGZPaper`b*RGZPaper`t) - (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*RGZPaper`s^2*RGZPaper`t*(3*RGZPaper`a^2 - 2*RGZPaper`a*RGZPaper`b + 3*RGZPaper`b^2 - 2*RGZPaper`a*RGZPaper`t - 2*RGZPaper`b*RGZPaper`t - RGZPaper`t^2) - 2*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*RGZPaper`s*RGZPaper`t^2*(RGZPaper`a*RGZPaper`b + RGZPaper`a*RGZPaper`t + RGZPaper`b*RGZPaper`t - RGZPaper`t^2))/(4*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`s^2*RGZPaper`t)}, {30, ((-RGZPaper`b + RGZPaper`mu2)^2*(-2 + RGZPaper`Nc^2)*(4*RGZPaper`b^2*RGZPaper`s^2 - 4*RGZPaper`b*RGZPaper`s^3 + 2*RGZPaper`b^2*RGZPaper`s*RGZPaper`t - 4*RGZPaper`b*RGZPaper`s^2*RGZPaper`t - 4*RGZPaper`b^2*RGZPaper`t^2 + 4*RGZPaper`b*RGZPaper`s*RGZPaper`t^2 - RGZPaper`s^2*RGZPaper`t^2 + 4*RGZPaper`b*RGZPaper`t^3 - 2*RGZPaper`s*RGZPaper`t^3 - RGZPaper`t^4))/(8*(-RGZPaper`a + RGZPaper`b)^2*RGZPaper`s^2)}}|>, <|"ColorID" -> 1, "SpinID" -> 3, "Prefactor" -> (RGZPaper`gs^4*(-1 + RGZPaper`Nc)*(1 + RGZPaper`Nc))/(64*(RGZPaper`a - RGZPaper`b)*RGZPaper`Nc^2*Pi^2), "ReducedCoefficients" -> {{16, ((-RGZPaper`a + RGZPaper`mu2)^2*(2*RGZPaper`a - RGZPaper`t)*RGZPaper`t)/(2*(RGZPaper`a - RGZPaper`b)*RGZPaper`s*(RGZPaper`s + RGZPaper`t))}, {17, -(((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(RGZPaper`a + RGZPaper`b - RGZPaper`t)*RGZPaper`t)/((RGZPaper`a - RGZPaper`b)*RGZPaper`s*(RGZPaper`s + RGZPaper`t)))}, {18, -1/2*((-RGZPaper`b + RGZPaper`mu2)^2*(2*RGZPaper`b - RGZPaper`t)*RGZPaper`t)/((-RGZPaper`a + RGZPaper`b)*RGZPaper`s*(RGZPaper`s + RGZPaper`t))}, {19, -1/2*((-RGZPaper`a + RGZPaper`mu2)*(-(RGZPaper`b*RGZPaper`s) + RGZPaper`mu2*RGZPaper`s + 2*RGZPaper`a*RGZPaper`t + RGZPaper`s*RGZPaper`t))/(RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {20, ((-RGZPaper`b + RGZPaper`mu2)*(-(RGZPaper`a*RGZPaper`s) + RGZPaper`mu2*RGZPaper`s + 2*RGZPaper`b*RGZPaper`t + RGZPaper`s*RGZPaper`t))/(2*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {21, -1/2*((-RGZPaper`a + RGZPaper`mu2)*(-(RGZPaper`b*RGZPaper`s) + RGZPaper`mu2*RGZPaper`s - 2*RGZPaper`a*RGZPaper`t - RGZPaper`b*RGZPaper`t + RGZPaper`mu2*RGZPaper`t + RGZPaper`s*RGZPaper`t + RGZPaper`t^2))/(RGZPaper`s*RGZPaper`t)}, {22, ((-RGZPaper`b + RGZPaper`mu2)*(-(RGZPaper`a*RGZPaper`s) + RGZPaper`mu2*RGZPaper`s - RGZPaper`a*RGZPaper`t - 2*RGZPaper`b*RGZPaper`t + RGZPaper`mu2*RGZPaper`t + RGZPaper`s*RGZPaper`t + RGZPaper`t^2))/(2*RGZPaper`s*RGZPaper`t)}, {25, ((-RGZPaper`a + RGZPaper`mu2)^2*(4*RGZPaper`a^2 + 4*RGZPaper`a*RGZPaper`s - RGZPaper`s*RGZPaper`t))/(4*(RGZPaper`a - RGZPaper`b)*(RGZPaper`s + RGZPaper`t))}, {26, ((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(RGZPaper`a^2*RGZPaper`s - 2*RGZPaper`a*RGZPaper`b*RGZPaper`s + RGZPaper`b^2*RGZPaper`s - 4*RGZPaper`a*RGZPaper`b*RGZPaper`t - 2*RGZPaper`a*RGZPaper`s*RGZPaper`t - 2*RGZPaper`b*RGZPaper`s*RGZPaper`t + RGZPaper`s*RGZPaper`t^2))/(2*(RGZPaper`a - RGZPaper`b)*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {27, -1/4*((-RGZPaper`b + RGZPaper`mu2)^2*(4*RGZPaper`b^2 + 4*RGZPaper`b*RGZPaper`s - RGZPaper`s*RGZPaper`t))/((-RGZPaper`a + RGZPaper`b)*(RGZPaper`s + RGZPaper`t))}, {28, -1/4*((-RGZPaper`a + RGZPaper`mu2)^2*(4*RGZPaper`a^2 - 4*RGZPaper`a*RGZPaper`s - 4*RGZPaper`a*RGZPaper`t + RGZPaper`s*RGZPaper`t + RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)*RGZPaper`s)}, {29, ((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(RGZPaper`a + RGZPaper`b - RGZPaper`t)^2*RGZPaper`t + (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s*(RGZPaper`a^2 - 2*RGZPaper`a*RGZPaper`b + RGZPaper`b^2 - 2*RGZPaper`a*RGZPaper`t - 2*RGZPaper`b*RGZPaper`t + RGZPaper`t^2))/(2*(RGZPaper`a - RGZPaper`b)*RGZPaper`s*RGZPaper`t)}, {30, ((-RGZPaper`b + RGZPaper`mu2)^2*(4*RGZPaper`b^2 - 4*RGZPaper`b*RGZPaper`s - 4*RGZPaper`b*RGZPaper`t + RGZPaper`s*RGZPaper`t + RGZPaper`t^2))/(4*(-RGZPaper`a + RGZPaper`b)*RGZPaper`s)}}|>, <|"ColorID" -> 2, "SpinID" -> 3, "Prefactor" -> RGZPaper`gs^4/(32*(RGZPaper`a - RGZPaper`b)*RGZPaper`Nc*Pi^2), "ReducedCoefficients" -> {{16, ((-RGZPaper`a + RGZPaper`mu2)^2*(2*RGZPaper`a - RGZPaper`t)*(RGZPaper`Nc^2*RGZPaper`s - 2*RGZPaper`t + RGZPaper`Nc^2*RGZPaper`t))/(2*(RGZPaper`a - RGZPaper`b)*RGZPaper`s*(RGZPaper`s + RGZPaper`t))}, {17, -(((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(RGZPaper`a + RGZPaper`b - RGZPaper`t)*(RGZPaper`Nc^2*RGZPaper`s - 2*RGZPaper`t + RGZPaper`Nc^2*RGZPaper`t))/((RGZPaper`a - RGZPaper`b)*RGZPaper`s*(RGZPaper`s + RGZPaper`t)))}, {18, -1/2*((-RGZPaper`b + RGZPaper`mu2)^2*(2*RGZPaper`b - RGZPaper`t)*(RGZPaper`Nc^2*RGZPaper`s - 2*RGZPaper`t + RGZPaper`Nc^2*RGZPaper`t))/((-RGZPaper`a + RGZPaper`b)*RGZPaper`s*(RGZPaper`s + RGZPaper`t))}, {19, ((-RGZPaper`a + RGZPaper`mu2)*(-(RGZPaper`b*RGZPaper`s) + RGZPaper`mu2*RGZPaper`s + 2*RGZPaper`a*RGZPaper`t + RGZPaper`s*RGZPaper`t))/(RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {20, -(((-RGZPaper`b + RGZPaper`mu2)*(-(RGZPaper`a*RGZPaper`s) + RGZPaper`mu2*RGZPaper`s + 2*RGZPaper`b*RGZPaper`t + RGZPaper`s*RGZPaper`t))/(RGZPaper`t*(RGZPaper`s + RGZPaper`t)))}, {21, -1/2*((-RGZPaper`a + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*(-(RGZPaper`b*RGZPaper`s) + RGZPaper`mu2*RGZPaper`s - 2*RGZPaper`a*RGZPaper`t - RGZPaper`b*RGZPaper`t + RGZPaper`mu2*RGZPaper`t + RGZPaper`s*RGZPaper`t + RGZPaper`t^2))/(RGZPaper`s*RGZPaper`t)}, {22, ((-RGZPaper`b + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*(-(RGZPaper`a*RGZPaper`s) + RGZPaper`mu2*RGZPaper`s - RGZPaper`a*RGZPaper`t - 2*RGZPaper`b*RGZPaper`t + RGZPaper`mu2*RGZPaper`t + RGZPaper`s*RGZPaper`t + RGZPaper`t^2))/(2*RGZPaper`s*RGZPaper`t)}, {25, -1/2*((-RGZPaper`a + RGZPaper`mu2)^2*(4*RGZPaper`a^2 + 4*RGZPaper`a*RGZPaper`s - RGZPaper`s*RGZPaper`t))/((RGZPaper`a - RGZPaper`b)*(RGZPaper`s + RGZPaper`t))}, {26, -(((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(RGZPaper`a^2*RGZPaper`s - 2*RGZPaper`a*RGZPaper`b*RGZPaper`s + RGZPaper`b^2*RGZPaper`s - 4*RGZPaper`a*RGZPaper`b*RGZPaper`t - 2*RGZPaper`a*RGZPaper`s*RGZPaper`t - 2*RGZPaper`b*RGZPaper`s*RGZPaper`t + RGZPaper`s*RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)*RGZPaper`t*(RGZPaper`s + RGZPaper`t)))}, {27, ((-RGZPaper`b + RGZPaper`mu2)^2*(4*RGZPaper`b^2 + 4*RGZPaper`b*RGZPaper`s - RGZPaper`s*RGZPaper`t))/(2*(-RGZPaper`a + RGZPaper`b)*(RGZPaper`s + RGZPaper`t))}, {28, -1/4*((-RGZPaper`a + RGZPaper`mu2)^2*(-2 + RGZPaper`Nc^2)*(4*RGZPaper`a^2 - 4*RGZPaper`a*RGZPaper`s - 4*RGZPaper`a*RGZPaper`t + RGZPaper`s*RGZPaper`t + RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)*RGZPaper`s)}, {29, ((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*(RGZPaper`a + RGZPaper`b - RGZPaper`t)^2*RGZPaper`t + (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*RGZPaper`s*(RGZPaper`a^2 - 2*RGZPaper`a*RGZPaper`b + RGZPaper`b^2 - 2*RGZPaper`a*RGZPaper`t - 2*RGZPaper`b*RGZPaper`t + RGZPaper`t^2))/(2*(RGZPaper`a - RGZPaper`b)*RGZPaper`s*RGZPaper`t)}, {30, ((-RGZPaper`b + RGZPaper`mu2)^2*(-2 + RGZPaper`Nc^2)*(4*RGZPaper`b^2 - 4*RGZPaper`b*RGZPaper`s - 4*RGZPaper`b*RGZPaper`t + RGZPaper`s*RGZPaper`t + RGZPaper`t^2))/(4*(-RGZPaper`a + RGZPaper`b)*RGZPaper`s)}}|>, <|"ColorID" -> 1, "SpinID" -> 4, "Prefactor" -> (RGZPaper`gs^4*(-1 + RGZPaper`Nc)*(1 + RGZPaper`Nc))/(32*RGZPaper`Nc^2*Pi^2*RGZPaper`s*(RGZPaper`s + RGZPaper`t)), "ReducedCoefficients" -> {{4, 1/2}, {5, -1/2}, {16, -1/2*((-RGZPaper`a + RGZPaper`mu2)^2*(2*RGZPaper`a - RGZPaper`t)*RGZPaper`t*(2*RGZPaper`s + RGZPaper`t))/((RGZPaper`a - RGZPaper`b)^2*RGZPaper`s*(RGZPaper`s + RGZPaper`t))}, {17, ((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(RGZPaper`a + RGZPaper`b - RGZPaper`t)*RGZPaper`t*(2*RGZPaper`s + RGZPaper`t))/((RGZPaper`a - RGZPaper`b)^2*RGZPaper`s*(RGZPaper`s + RGZPaper`t))}, {18, -1/2*((-RGZPaper`b + RGZPaper`mu2)^2*(2*RGZPaper`b - RGZPaper`t)*RGZPaper`t*(2*RGZPaper`s + RGZPaper`t))/((-RGZPaper`a + RGZPaper`b)^2*RGZPaper`s*(RGZPaper`s + RGZPaper`t))}, {19, ((-RGZPaper`a + RGZPaper`mu2)*(-(RGZPaper`b*RGZPaper`s^2) + RGZPaper`mu2*RGZPaper`s^2 + 4*RGZPaper`a*RGZPaper`s*RGZPaper`t + RGZPaper`s^2*RGZPaper`t + 2*RGZPaper`a*RGZPaper`t^2))/(2*(RGZPaper`a - RGZPaper`b)*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {20, ((-RGZPaper`b + RGZPaper`mu2)*(-(RGZPaper`a*RGZPaper`s^2) + RGZPaper`mu2*RGZPaper`s^2 + 4*RGZPaper`b*RGZPaper`s*RGZPaper`t + RGZPaper`s^2*RGZPaper`t + 2*RGZPaper`b*RGZPaper`t^2))/(2*(-RGZPaper`a + RGZPaper`b)*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {21, ((-RGZPaper`a + RGZPaper`mu2)*RGZPaper`s^2*(-RGZPaper`b + RGZPaper`mu2 + RGZPaper`t) + 2*(-RGZPaper`a + RGZPaper`mu2)*RGZPaper`s*RGZPaper`t*(-2*RGZPaper`a - RGZPaper`b + RGZPaper`mu2 + RGZPaper`t) + (-RGZPaper`a + RGZPaper`mu2)*RGZPaper`t^2*(-2*RGZPaper`a - RGZPaper`b + RGZPaper`mu2 + RGZPaper`t))/(2*(RGZPaper`a - RGZPaper`b)*RGZPaper`s*RGZPaper`t)}, {22, -1/2*((-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s^2*(-RGZPaper`a + RGZPaper`mu2 + RGZPaper`t) + 2*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s*RGZPaper`t*(-RGZPaper`a - 2*RGZPaper`b + RGZPaper`mu2 + RGZPaper`t) + (-RGZPaper`b + RGZPaper`mu2)*RGZPaper`t^2*(-RGZPaper`a - 2*RGZPaper`b + RGZPaper`mu2 + RGZPaper`t))/((RGZPaper`a - RGZPaper`b)*RGZPaper`s*RGZPaper`t)}, {25, -1/4*((-RGZPaper`a + RGZPaper`mu2)^2*(6*RGZPaper`a^2*RGZPaper`s + 4*RGZPaper`a*RGZPaper`s^2 + 2*RGZPaper`a^2*RGZPaper`t - RGZPaper`s^2*RGZPaper`t))/((RGZPaper`a - RGZPaper`b)^2*(RGZPaper`s + RGZPaper`t))}, {26, -1/2*((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(RGZPaper`a^2*RGZPaper`s^2 - 2*RGZPaper`a*RGZPaper`b*RGZPaper`s^2 + RGZPaper`b^2*RGZPaper`s^2 - 6*RGZPaper`a*RGZPaper`b*RGZPaper`s*RGZPaper`t - 2*RGZPaper`a*RGZPaper`s^2*RGZPaper`t - 2*RGZPaper`b*RGZPaper`s^2*RGZPaper`t - 2*RGZPaper`a*RGZPaper`b*RGZPaper`t^2 + RGZPaper`s^2*RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)^2*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {27, -1/4*((-RGZPaper`b + RGZPaper`mu2)^2*(6*RGZPaper`b^2*RGZPaper`s + 4*RGZPaper`b*RGZPaper`s^2 + 2*RGZPaper`b^2*RGZPaper`t - RGZPaper`s^2*RGZPaper`t))/((-RGZPaper`a + RGZPaper`b)^2*(RGZPaper`s + RGZPaper`t))}, {28, ((-RGZPaper`a + RGZPaper`mu2)^2*(6*RGZPaper`a^2*RGZPaper`s - 4*RGZPaper`a*RGZPaper`s^2 + 4*RGZPaper`a^2*RGZPaper`t - 8*RGZPaper`a*RGZPaper`s*RGZPaper`t + RGZPaper`s^2*RGZPaper`t - 4*RGZPaper`a*RGZPaper`t^2 + 2*RGZPaper`s*RGZPaper`t^2 + RGZPaper`t^3))/(4*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`s)}, {29, (-((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(RGZPaper`a + RGZPaper`b - RGZPaper`t)^2*RGZPaper`t^2) - (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s^2*(RGZPaper`a^2 - 2*RGZPaper`a*RGZPaper`b + RGZPaper`b^2 - 2*RGZPaper`a*RGZPaper`t - 2*RGZPaper`b*RGZPaper`t + RGZPaper`t^2) - 2*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s*RGZPaper`t*(RGZPaper`a^2 + RGZPaper`a*RGZPaper`b + RGZPaper`b^2 - 2*RGZPaper`a*RGZPaper`t - 2*RGZPaper`b*RGZPaper`t + RGZPaper`t^2))/(2*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`s*RGZPaper`t)}, {30, ((-RGZPaper`b + RGZPaper`mu2)^2*(6*RGZPaper`b^2*RGZPaper`s - 4*RGZPaper`b*RGZPaper`s^2 + 4*RGZPaper`b^2*RGZPaper`t - 8*RGZPaper`b*RGZPaper`s*RGZPaper`t + RGZPaper`s^2*RGZPaper`t - 4*RGZPaper`b*RGZPaper`t^2 + 2*RGZPaper`s*RGZPaper`t^2 + RGZPaper`t^3))/(4*(-RGZPaper`a + RGZPaper`b)^2*RGZPaper`s)}}|>, <|"ColorID" -> 2, "SpinID" -> 4, "Prefactor" -> RGZPaper`gs^4/(16*Pi^2*RGZPaper`s*(RGZPaper`s + RGZPaper`t)), "ReducedCoefficients" -> {{0, RGZPaper`Nc}, {4, -RGZPaper`Nc^(-1)}, {5, -1/2*(-2 + RGZPaper`Nc^2)/RGZPaper`Nc}, {10, -1/2*((-RGZPaper`a + RGZPaper`mu2)^2*RGZPaper`Nc)/(RGZPaper`a - RGZPaper`b)^2}, {11, ((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`Nc)/(RGZPaper`a - RGZPaper`b)^2}, {12, -1/2*((-RGZPaper`b + RGZPaper`mu2)^2*RGZPaper`Nc)/(-RGZPaper`a + RGZPaper`b)^2}, {16, -1/2*((-RGZPaper`a + RGZPaper`mu2)^2*(2*RGZPaper`a - RGZPaper`t)*(RGZPaper`Nc^2*RGZPaper`s^2 - 4*RGZPaper`s*RGZPaper`t + 2*RGZPaper`Nc^2*RGZPaper`s*RGZPaper`t - 2*RGZPaper`t^2 + RGZPaper`Nc^2*RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)^2*RGZPaper`Nc*RGZPaper`s*(RGZPaper`s + RGZPaper`t))}, {17, ((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(RGZPaper`a + RGZPaper`b - RGZPaper`t)*(RGZPaper`Nc^2*RGZPaper`s^2 - 4*RGZPaper`s*RGZPaper`t + 2*RGZPaper`Nc^2*RGZPaper`s*RGZPaper`t - 2*RGZPaper`t^2 + RGZPaper`Nc^2*RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)^2*RGZPaper`Nc*RGZPaper`s*(RGZPaper`s + RGZPaper`t))}, {18, -1/2*((-RGZPaper`b + RGZPaper`mu2)^2*(2*RGZPaper`b - RGZPaper`t)*(RGZPaper`Nc^2*RGZPaper`s^2 - 4*RGZPaper`s*RGZPaper`t + 2*RGZPaper`Nc^2*RGZPaper`s*RGZPaper`t - 2*RGZPaper`t^2 + RGZPaper`Nc^2*RGZPaper`t^2))/((-RGZPaper`a + RGZPaper`b)^2*RGZPaper`Nc*RGZPaper`s*(RGZPaper`s + RGZPaper`t))}, {19, -(((-RGZPaper`a + RGZPaper`mu2)*(-(RGZPaper`b*RGZPaper`s^2) + RGZPaper`mu2*RGZPaper`s^2 + 4*RGZPaper`a*RGZPaper`s*RGZPaper`t + RGZPaper`s^2*RGZPaper`t + 2*RGZPaper`a*RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)*RGZPaper`Nc*RGZPaper`t*(RGZPaper`s + RGZPaper`t)))}, {20, ((-RGZPaper`b + RGZPaper`mu2)*(-(RGZPaper`a*RGZPaper`s^2) + RGZPaper`mu2*RGZPaper`s^2 + 4*RGZPaper`b*RGZPaper`s*RGZPaper`t + RGZPaper`s^2*RGZPaper`t + 2*RGZPaper`b*RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)*RGZPaper`Nc*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {21, ((-RGZPaper`a + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*RGZPaper`s^2*(-RGZPaper`b + RGZPaper`mu2 + RGZPaper`t) + 2*(-RGZPaper`a + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*RGZPaper`s*RGZPaper`t*(-2*RGZPaper`a - RGZPaper`b + RGZPaper`mu2 + RGZPaper`t) + (-RGZPaper`a + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*RGZPaper`t^2*(-2*RGZPaper`a - RGZPaper`b + RGZPaper`mu2 + RGZPaper`t))/(2*(RGZPaper`a - RGZPaper`b)*RGZPaper`Nc*RGZPaper`s*RGZPaper`t)}, {22, -1/2*((-RGZPaper`b + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*RGZPaper`s^2*(-RGZPaper`a + RGZPaper`mu2 + RGZPaper`t) + 2*(-RGZPaper`b + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*RGZPaper`s*RGZPaper`t*(-RGZPaper`a - 2*RGZPaper`b + RGZPaper`mu2 + RGZPaper`t) + (-RGZPaper`b + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*RGZPaper`t^2*(-RGZPaper`a - 2*RGZPaper`b + RGZPaper`mu2 + RGZPaper`t))/((RGZPaper`a - RGZPaper`b)*RGZPaper`Nc*RGZPaper`s*RGZPaper`t)}, {25, ((-RGZPaper`a + RGZPaper`mu2)^2*(6*RGZPaper`a^2*RGZPaper`s + 4*RGZPaper`a*RGZPaper`s^2 + 2*RGZPaper`a^2*RGZPaper`t - RGZPaper`s^2*RGZPaper`t))/(2*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`Nc*(RGZPaper`s + RGZPaper`t))}, {26, ((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(RGZPaper`a^2*RGZPaper`s^2 - 2*RGZPaper`a*RGZPaper`b*RGZPaper`s^2 + RGZPaper`b^2*RGZPaper`s^2 - 6*RGZPaper`a*RGZPaper`b*RGZPaper`s*RGZPaper`t - 2*RGZPaper`a*RGZPaper`s^2*RGZPaper`t - 2*RGZPaper`b*RGZPaper`s^2*RGZPaper`t - 2*RGZPaper`a*RGZPaper`b*RGZPaper`t^2 + RGZPaper`s^2*RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)^2*RGZPaper`Nc*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {27, ((-RGZPaper`b + RGZPaper`mu2)^2*(6*RGZPaper`b^2*RGZPaper`s + 4*RGZPaper`b*RGZPaper`s^2 + 2*RGZPaper`b^2*RGZPaper`t - RGZPaper`s^2*RGZPaper`t))/(2*(-RGZPaper`a + RGZPaper`b)^2*RGZPaper`Nc*(RGZPaper`s + RGZPaper`t))}, {28, ((-RGZPaper`a + RGZPaper`mu2)^2*(-2 + RGZPaper`Nc^2)*(6*RGZPaper`a^2*RGZPaper`s - 4*RGZPaper`a*RGZPaper`s^2 + 4*RGZPaper`a^2*RGZPaper`t - 8*RGZPaper`a*RGZPaper`s*RGZPaper`t + RGZPaper`s^2*RGZPaper`t - 4*RGZPaper`a*RGZPaper`t^2 + 2*RGZPaper`s*RGZPaper`t^2 + RGZPaper`t^3))/(4*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`Nc*RGZPaper`s)}, {29, (-((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*(RGZPaper`a + RGZPaper`b - RGZPaper`t)^2*RGZPaper`t^2) - (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*RGZPaper`s^2*(RGZPaper`a^2 - 2*RGZPaper`a*RGZPaper`b + RGZPaper`b^2 - 2*RGZPaper`a*RGZPaper`t - 2*RGZPaper`b*RGZPaper`t + RGZPaper`t^2) - 2*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*RGZPaper`s*RGZPaper`t*(RGZPaper`a^2 + RGZPaper`a*RGZPaper`b + RGZPaper`b^2 - 2*RGZPaper`a*RGZPaper`t - 2*RGZPaper`b*RGZPaper`t + RGZPaper`t^2))/(2*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`Nc*RGZPaper`s*RGZPaper`t)}, {30, ((-RGZPaper`b + RGZPaper`mu2)^2*(-2 + RGZPaper`Nc^2)*(6*RGZPaper`b^2*RGZPaper`s - 4*RGZPaper`b*RGZPaper`s^2 + 4*RGZPaper`b^2*RGZPaper`t - 8*RGZPaper`b*RGZPaper`s*RGZPaper`t + RGZPaper`s^2*RGZPaper`t - 4*RGZPaper`b*RGZPaper`t^2 + 2*RGZPaper`s*RGZPaper`t^2 + RGZPaper`t^3))/(4*(-RGZPaper`a + RGZPaper`b)^2*RGZPaper`Nc*RGZPaper`s)}}|>}, "SourceFingerprint" -> 41518366765728461228138534301992911700360454831359570550626442297089530416207, "CheckedCoefficients" -> 144|>


==> anc/reproduction/data/infrared-comparison.csv <==
"s_over_mass2","born_ratio","born_squared_ratio","delta_mass_scale","delta_natural_scale","D8_Re","D8_Im","D1_Re","D1_Im","D8_QCD_distance","D1_QCD_distance"
0.0078125,0.0031176834520156,9.7199501069718e-6,4.097974589620977,-22.283312471025,0.008305990555576528,-0.000027111437691811538,0.004508609345323421,0.00001807429179454103,8.936637479258364,2.218682100720238
0.015625,0.0062207648165115,0.000038697914902348,4.091438872513154,-18.675245427576673,0.016422029899012525,-0.00010781211403305537,0.009029385182934753,0.00007187474268870357,8.928765235953113,2.215330038198348
0.03125,0.012383311106878,0.00015334639396972,4.085761571666146,-15.142354059716961,0.032216385701152005,-0.00042622405858646923,0.01808816115083574,0.0002841493723909795,8.913405657815078,2.2085544027962314
0.0625,0.02453531598513,0.00060198173049018,4.088405462573822,-11.7000771226713,0.06244771242606417,-0.0016654267248511752,0.036209863934035455,0.0011102844832341168,8.883850643990403,2.194773993314582
0.125,0.048158640226629,0.0023192546284779,4.119149859421498,-8.320537701309211,0.11902210545904893,-0.006357766147868896,0.072187859632339,0.00423851076524593,8.82794828479479,2.1665727663566225
0.25,0.092783505154639,0.008608778828781,4.223495038961609,-4.837439238873552,0.2224110406888014,-0.02318901391977577,0.14194825666322267,0.015459342613183847,8.723695091284773,2.1089281207488666
0.5,0.17241379310345,0.029726516052319,4.491772732479359,-0.7442770038884117,0.4096272785595198,-0.07764817042688266,0.26928522508563657,0.0517654469512551,8.528774814541666,1.9942763623978033
1.,0.3,0.09,5.055901598574898,5.055901598574898,0.7555592929279347,-0.22488552522279742,0.4740659760307741,0.14992368348186497,8.156856468136219,1.7845404056799
2.,0.47058823529412,0.22145328719723,5.92515809157372,13.974499614840926,1.3990914631633542,-0.5291435206943295,0.7412164418070848,0.3527623471295529,7.458954823410472,1.45857102601004
4.,0.64864864864865,0.42074506939372,6.42863942435263,26.061564971023515,2.485144629022125,-0.9796095015032058,1.0100085468944828,0.6530730010021373,6.300742760133907,1.056999679701032
8.,0.79207920792079,0.62738947162043,4.592203146683244,38.39994216524168,3.964822118575231,-1.4506971149898502,1.2258744047973686,0.9671314099932334,4.758891195999761,0.6761379915972052
16.,0.88615384615385,0.78526863905325,-2.407025675328647,46.51850146942565,5.506405598827264,-1.8117832430018839,1.379803108961892,1.2078554953345892,3.1797130201903783,0.39185908494425364
64.,0.96947440899702,0.93988062970011,-38.47726980737268,40.04480656749431,7.576879145689676,-2.147420398953719,1.5485460812711682,1.4316135993024794,1.083326606643399,0.11310371577597464
256.,0.99223315556223,0.98452663499699,-102.33542306973183,4.232493892416482,8.33571109485361,-2.2335005257643443,1.607619975430982,1.4890003505095628,0.31971333317139444,0.03097663703633283
1024.,0.99804973415397,0.99610327184481,-189.1862562307856,-55.37832142019312,8.562379372376903,-2.254098393823393,1.6254026104949748,1.5027322625489286,0.09212178812079883,0.008546306731611624
4096.,0.99951189753481,0.99902403331363,-297.10835045654073,-136.35842674441378,8.627965996861429,-2.2591205578954687,1.6305960464278433,1.5060803719303129,0.026344878778445265,0.002373935108407523
16384.,0.99987794086292,0.99975589662427,-425.6325921927769,-238.03832494846975,8.646813040440513,-2.2603640345527234,1.632099328334891,1.506909356368482,0.007457151867782245,0.0006584825761123309
65536.,0.99996948312036,0.999938967172,-574.6671147381758,-360.2586071231745,8.652174483958083,-2.2606739015215114,1.63252935948401,1.5071159343476743,0.0020868127439977015,0.00018163929903605488
262144.,0.99999237064912,0.99998474135646,-744.1988687692557,-502.98506190062875,8.653681514213854,-2.2607512903226183,1.632650762298959,1.5071675268817457,0.000577806036990651,0.00004977227432630311


==> anc/reproduction/data/infrared-shapes.dat <==
rho Born D8 D1 delta_mass delta_natural
0.0078125 0.003117683452016 0.0009286005126274 0.002029088730567 4.097974589621 -22.28331247102
0.015625 0.006220764816512 0.001835994475316 0.004063749048587 4.091438872513 -18.67524542758
0.03125 0.01238331110688 0.003602052127792 0.008141472141054 4.085761571666 -15.14235405972
0.0625 0.02453531598513 0.006984029998917 0.01630368960297 4.088405462574 -11.70007712267
0.125 0.04815864022663 0.0133254386515 0.03254366230405 4.119149859421 -8.320537701309
0.25 0.09278350515464 0.02499995856701 0.06426069785612 4.223495038962 -4.837439238874
0.5 0.1724137931035 0.04661113998214 0.1234090747819 4.491772732479 -0.7442770038884
1 0.3 0.08813247028414 0.2237653987394 5.055901598575 5.055901598575
2 0.4705882352941 0.1672290880725 0.3694318467436 5.925158091574 13.97449961484
4 0.6486486486487 0.2986412329049 0.541293006886 6.428639424353 26.06156497102
8 0.7920792079208 0.4719998487484 0.7027190044311 4.592203146683 38.39994216524
16 0.8861538461538 0.6480739929324 0.8252843742744 -2.407025675329 46.51850146943
64 0.969474408997 0.8804462459181 0.9491033998999 -38.47726980737 40.04480656749
256 0.9922331555622 0.9647914421638 0.9861575511631 -102.3354230697 4.232493892416
1024 0.998049734154 0.9898746126597 0.9962288015187 -189.1862562308 -55.37832142019
4096 0.9995118975348 0.9971093076358 0.9989680088526 -297.1083504565 -136.3584267444
16384 0.9998779408629 0.999182952761 0.9997181484376 -425.6325921928 -238.0383249485
65536 0.9999694831204 0.9997716346304 0.999923410802 -574.6671147382 -360.2586071232
262144 0.9999923706491 0.9999368333499 0.9999793059944 -744.1988687693 -502.9850619006


==> anc/reproduction/data/infrared-variations.csv <==
"minus_t_over_s","horizon_ratio","born_ratio","delta_over_as","D8_Re","D8_Im","D1_Re","D1_Im"
0.75,0.25,0.036459278070016,3.501947197561969,0.09565836516254246,-0.002497985547328615,0.054653157895758094,0.001665323698219077
0.5,1.,0.015617605300521,3.0809473532969305,0.04766903070319626,-0.0006806279828682746,0.026948402009887976,0.00045375198857884976
0.5,0.0625,0.028620988725065,4.41548513311323,0.06869046190725028,-0.0022575459190829618,0.04024076850546622,0.0015050306127219748
0.5,0.25,0.02453531598513,4.088405462573822,0.06244771242606417,-0.0016654267248511752,0.036209863934035455,0.0011102844832341168
0.25,0.25,0.012383311106878,4.756110062427386,0.030672953941791176,-0.0008327648769350973,0.01801339709480007,0.0005551765846233981


==> anc/reproduction/data/provenance.json <==
{
	"ExportChecks":144,
	"AllExportChecksPassed":true,
	"Rows":8,
	"FiniteFunctionsIncludingOne":31,
	"ScalarIntegrals":30,
	"ScalarIntegralCounts":{
		"FeynCalc`A0":3,
		"FeynCalc`B0":12,
		"FeynCalc`C0":9,
		"FeynCalc`D0":6
	},
	"SourceFingerprint":"41518366765728461228138534301992911700360454831359570550626442297089530416207",
	"Sources":[
		{
			"Role":"Final",
			"ProjectRelativeFile":"\/Users\/wanwu\/Documents\/Wolfram_Mathematica\/Gribov\/RGZWorkflow-0.3.0-dev.1\/Work-ColourCorrected\/Cache\/qq-scalar-factored-46e9c5ebef04781bc3be594a9d67deab287c3cd4ac438d38d2b2fdad86519e99\/factored.wxf",
			"SHA256":"d0919be6fb32e089b48d3c66bc943a7250b95d22ffbb5707ed572b59bb1b7591"
		},
		{
			"Role":"Scalar",
			"ProjectRelativeFile":"\/Users\/wanwu\/Documents\/Wolfram_Mathematica\/Gribov\/RGZWorkflow-0.3.0-dev.1\/Work-ColourCorrected\/Cache\/qq-scalar-ff-5f9a2b1897395b33ea39bfdaee3c039f6e828f90a0a82e76d75b4e3e11caa6bd\/scalar-form-factors-0d56a257d233665f2c8b1552dfaed62b1d176edadd8020860a855827d21019d0.wxf",
			"SHA256":"7f31784d1710c5e08a049867b24cd9eb5989ab10375aa56146fceb2bec64dd10"
		},
		{
			"Role":"MSbar",
			"ProjectRelativeFile":"\/Users\/wanwu\/Documents\/Wolfram_Mathematica\/Gribov\/RGZWorkflow-0.3.0-dev.1\/Work-ColourCorrected\/Cache\/qq-msbar-39930c2d23047a99f4f54a331fecc7bf960d74eb0e73b178e8304c592ddcd126.wxf",
			"SHA256":"fb98d5906f9360d830ad50fb2c9aaf6d25ea862aa4d45ad2bb89f89a71df0169"
		},
		{
			"Role":"Certificate",
			"ProjectRelativeFile":"\/Users\/wanwu\/Documents\/Wolfram_Mathematica\/Gribov\/RGZWorkflow-0.3.0-dev.1\/Work-ColourCorrected\/Cache\/qq-certification-fcc04e6170daf6b2031fd0fcd46b00b2869c20cf129f7f6044d1d4db871faf79.wxf",
			"SHA256":"c6965ce54cec5c7db6f804280798004d1ca67316d8ac3074dd704ff908afec15"
		}
	],
	"RowsSummary":[
		{
			"ColorID":1,
			"SpinID":1,
			"Entries":15
		},
		{
			"ColorID":2,
			"SpinID":1,
			"Entries":31
		},
		{
			"ColorID":1,
			"SpinID":2,
			"Entries":19
		},
		{
			"ColorID":2,
			"SpinID":2,
			"Entries":19
		},
		{
			"ColorID":1,
			"SpinID":3,
			"Entries":13
		},
		{
			"ColorID":2,
			"SpinID":3,
			"Entries":13
		},
		{
			"ColorID":1,
			"SpinID":4,
			"Entries":15
		},
		{
			"ColorID":2,
			"SpinID":4,
			"Entries":19
		}
	]
}

==> anc/reproduction/data/qcd-angles-comparison.csv <==
"minus_t_over_s","component","QCD_Re","QCD_Im","Intercept_Re","Intercept_Im","Error4","Error5","WindowVariation"
0.33333333333333,1.,30.551696871417,1.2050398471787,30.551701097872254,1.2050390103876794,4.308496671779809e-6,0.000011587748427439787,7.5189459899321724e-6
0.33333333333333,2.,36.857644248528,-0.62392284764407,36.857650272115904,-0.6239237895252111,6.096781909724389e-6,0.000018831905289465848,0.000012846660904219253
0.33333333333333,3.,-1.0714119125385,-0.80335989811911,-1.0714118850082799,-0.8033593402584351,5.585395683195297e-7,3.4608894219882967e-6,2.908172264990283e-6
0.33333333333333,4.,0.012556946240478,0.41594856509605,0.01255706619028704,0.41594919301680067,6.392749255238869e-7,3.866119578151308e-6,3.236881695043763e-6
0.5,1.,27.060120618415,2.9034481204048,27.060122448056692,2.9034477398434673,1.8688003740379309e-6,5.154141117007043e-6,3.4039499528504923e-6
0.5,2.,35.714379362913,0.64267104219079,35.71438289872783,0.6426705856082086,3.565172075657835e-6,0.000012540979850884392,9.00349881841992e-6
0.5,3.,-1.2178647211432,-1.9356320802699,-1.2178647111793095,-1.9356318265623076,2.539031405281287e-7,1.6461424247448183e-6,1.3978703597046411e-6
0.5,4.,0.41483275000846,-0.42844736146053,0.4148328971722401,-0.4284470570721468,3.38096826503043e-7,1.971739962212315e-6,1.647990239346376e-6
0.66666666666667,1.,25.403761279848,4.1084879675835,25.4037621202024,4.10848775529595,8.667533299470934e-7,1.9711926221818215e-6,1.304135127885785e-6
0.66666666666667,2.,37.113168168446,1.5036450794653,37.11317096371523,1.5036448071008568,2.8085071511043486e-6,0.000010632566326852438,7.83343885876498e-6
0.66666666666667,3.,-1.2920095543408,-2.738991978389,-1.2920095676534018,-2.738991836863969,1.421497624941016e-7,9.867658972241002e-7,8.498463562859937e-7
0.66666666666667,4.,1.0259664629028,-1.0024300529769,1.025966669770484,-1.002429871400597,2.7525293168696037e-7,1.364703908400623e-6,1.1072837128141522e-6


==> anc/reproduction/data/qcd-hard-comparison.csv <==
"Component","QCD_Re","QCD_Im","Extrapolated_Re","Extrapolated_Im","Error_4point","Error_5point"
1,27.0601206184,2.9034481204,27.060122448056692,2.9034477398434673,1.8688003737666288e-6,5.154141119505957e-6
2,35.7143793629,0.642671042191,35.71438289872783,0.6426705856082086,3.5651720765314222e-6,0.000012540979851552488
3,-1.21786472114,-1.93563208027,-1.2178647111793095,-1.9356318265623076,2.539031405411992e-7,1.646142424693421e-6
4,0.414832750008,-0.428447361461,0.4148328971722401,-0.4284470570721468,3.3809682659775726e-7,1.9717399620967325e-6


==> anc/reproduction/data/qcd-mass-convergence.csv <==
"lambda","max_hard_difference"
1.,21.904216235388635
0.5,12.169700895608294
0.25,3.7202495162070246
0.125,0.8327322492714603
0.0625,0.1495479844163407
0.03125,0.036399313540497864
0.015625,0.018019450839167627
0.0078125,0.0075100581135506645
0.00390625,0.0027885994961554888


==> anc/reproduction/data/scale-response.csv <==
"Q2_over_mu2","mG4_over_mu4","rho_scale"
"1/4","1/4",3.777011494252874
1,"1/4",5.806372549019608
4,"1/4",8.129042904290429
10,"1/4",8.978944079975008
100,"1/4",9.593054910196325
"1/4",1,3.856910569105691
1,1,5.441666666666667
4,1,7.972435897435897
10,1,8.938835072031793
100,1,9.592516723246526
"1/4",2,3.911111111111111
1,2,5.097222222222222
4,2,7.77716049382716
10,2,8.886117270263612
100,2,9.591799263725255


==> anc/reproduction/data/validation.md <==
# Corrected export validation

- New conditional certificate:24 checks passed within its declared domain.
- Corrected electronic export:144 coefficient reconstructions passed.
- Exact new-minus-old comparison:14 changes in octet spin1; remaining seven rows unchanged; catalogue identical.
- Exact scale checks:all8 finite rows pass; correction has zero exact scale slope.
- Numerical update:34 saved master vectors reused after catalogue identity; coefficients/interference reevaluated; three-angle QCD fits rebuilt. This is not a new quadrature of all masters.
- See checks/ and ../evidence for provenance and bounds.


==> anc/reproduction/data/virtual-energy-scan.csv <==
"s_over_mu2","t_over_mu2","delta_over_as"
0.0078125,-0.00390625,4.097974589620977
0.015625,-0.0078125,4.091438872513154
0.03125,-0.015625,4.085761571666146
0.0625,-0.03125,4.088405462573822
0.125,-0.0625,4.119149859421498
0.25,-0.125,4.223495038961609
0.5,-0.25,4.491772732479359
1.,-0.5,5.055901598574898
2.,-1.,5.92515809157372
4.,-2.,6.42863942435263
8.,-4.,4.592203146683244
16.,-8.,-2.4070256753197263


==> anc/reproduction/data/virtual-energy-scan.dat <==
s_over_mu2 t_over_mu2 delta_over_as
0.0078125 -0.00390625 4.097974589620977
0.015625 -0.0078125 4.091438872513154
0.03125 -0.015625 4.085761571666146
0.0625 -0.03125 4.088405462573822
0.125 -0.0625 4.119149859421498
0.25 -0.125 4.223495038961609
0.5 -0.25 4.491772732479359
1. -0.5 5.055901598574898
2. -1. 5.92515809157372
4. -2. 6.42863942435263
8. -4. 4.592203146683244
16. -8. -2.4070256753197263


==> anc/reproduction/data/virtual-form-factor-benchmark.csv <==
"Color","Spin","Re_16pi2F_over_g4","Im_16pi2F_over_g4"
1,1,0.24821494076419431,-0.29544950778645657
8,1,2.1854656520984235,0.44317426167968493
1,2,-0.012685572012485175,-0.0216382998657678
8,2,0.0649841827886721,0.0324574497986517
1,3,-0.05274380061550845,-0.02899742710579824
8,3,-0.1123367543086766,0.043496140658697356
1,4,0.014404470240796847,-0.000025709387157198374
8,4,0.02130661499771608,0.000038564080735797556


==> anc/reproduction/figure-source/figure-1.tex <==
\documentclass{article}
\usepackage[paperwidth=90mm,paperheight=65mm,margin=1mm]{geometry}
\usepackage{tikz,pgfplots,amsmath}
\pgfplotsset{compat=1.18}
\pagestyle{empty}
\begin{document}
\setlength{\columnwidth}{246pt}
\noindent
\begin{tikzpicture}
\begin{axis}[width=\columnwidth,height=5.5cm,xmode=log,
 xlabel={$Q^2/\mu^2$},ylabel={$\mathcal R(Q^2)$},
 xmin=0.02,xmax=100,ymin=0,ymax=1.05,
 legend style={font=\footnotesize,at={(0.03,0.97)},anchor=north west},
 tick label style={font=\footnotesize},grid=major]
\addplot[blue,thick,domain=0.02:100,samples=150]
 {x*(x+1)/((x+1)^2+0.25)};
\addlegendentry{$m_G^4/\mu^4=1/4$}
\addplot[black,thick,dashed,domain=0.02:100,samples=150]
 {x*(x+1)/((x+1)^2+1)};
\addlegendentry{$m_G^4/\mu^4=1$}
\addplot[red,thick,dashdotted,domain=0.02:100,samples=150]
 {x*(x+1)/((x+1)^2+4)};
\addlegendentry{$m_G^4/\mu^4=4$}
\end{axis}
\end{tikzpicture}
\end{document}


==> anc/reproduction/figure-source/figure-2.tex <==
\documentclass{article}
\usepackage[paperwidth=90mm,paperheight=65mm,margin=1mm]{geometry}
\usepackage{tikz,pgfplots,amsmath}
\pgfplotsset{compat=1.18}
\pagestyle{empty}
\begin{document}
\setlength{\columnwidth}{246pt}
\noindent
\begin{tikzpicture}
\begin{axis}[width=\columnwidth,height=5.6cm,xmode=log,
 xlabel={$\rho=s/m_0^2$},ylabel={Amplitude ratios},
 xmin=0.007,xmax=1024,ymin=0,ymax=1.05,grid=major,
 tick label style={font=\footnotesize},
 legend style={font=\footnotesize,at={(0.03,0.97)},anchor=north west}]
\addplot[black,thick,mark=none] table[x=rho,y=Born]{../data/infrared-shapes.dat};
\addlegendentry{$\mathcal R$ (Born)}
\addplot[blue,thick,mark=*,mark size=1pt] table[x=rho,y=D8]{../data/infrared-shapes.dat};
\addlegendentry{$|\mathcal D_8/\mathcal D_8^{\rm QCD}|$}
\addplot[red,thick,dashed,mark=triangle*,mark size=1pt] table[x=rho,y=D1]{../data/infrared-shapes.dat};
\addlegendentry{$|\mathcal D_1/\mathcal D_1^{\rm QCD}|$}
\end{axis}
\end{tikzpicture}
\end{document}


==> anc/reproduction/figure-source/figure-3.tex <==
\documentclass{article}
\usepackage[paperwidth=90mm,paperheight=65mm,margin=1mm]{geometry}
\usepackage{tikz,pgfplots,amsmath}
\pgfplotsset{compat=1.18}
\pagestyle{empty}
\begin{document}
\setlength{\columnwidth}{246pt}
\noindent
\begin{tikzpicture}
\begin{axis}[width=\columnwidth,height=5.2cm,xmode=log,
 xlabel={$s/m_0^2$},ylabel={$\delta_{\rm virt}/a_s$},grid=major,
 tick label style={font=\footnotesize}]
\addplot[blue,thick,mark=*] table[x=s_over_mu2,y=delta_over_as,col sep=space]
 {../data/virtual-energy-scan.dat};
\end{axis}
\end{tikzpicture}
\end{document}


==> anc/reproduction/figure-source/figure-4.tex <==
\documentclass{article}
\usepackage[paperwidth=90mm,paperheight=65mm,margin=1mm]{geometry}
\usepackage{tikz,pgfplots,amsmath}
\pgfplotsset{compat=1.18}
\pagestyle{empty}
\begin{document}
\setlength{\columnwidth}{246pt}
\noindent
\begin{tikzpicture}
\begin{semilogxaxis}[width=\columnwidth,height=5.5cm,
 xlabel={$Q^2/\mu^2$},ylabel={$\rho_{\rm scale}$},
 xmin=.2,xmax=100,ymin=2,ymax=10.5,
 legend style={font=\scriptsize,at={(.97,.03)},anchor=south east},
 grid=major]
\addplot[blue,thick,domain=.2:100,samples=120]
 {29/3-(89/12)*(x+1)/((x+1)^2+.25)
 +(9/4)*.25/((x+1)*((x+1)^2+.25))
 -(89/12)*.25/((x+1)^2+.25)};
\addlegendentry{$m_G^4/\mu^4=1/4$}
\addplot[red,dashed,thick,domain=.2:100,samples=120]
 {29/3-(89/12)*(x+1)/((x+1)^2+1)
 +(9/4)/((x+1)*((x+1)^2+1))
 -(89/12)/((x+1)^2+1)};
\addlegendentry{$m_G^4/\mu^4=1$}
\addplot[black,dashdotted,thick,domain=.2:100,samples=120]
 {29/3-(89/12)*(x+1)/((x+1)^2+2)
 +(9/4)*2/((x+1)*((x+1)^2+2))
 -(89/12)*2/((x+1)^2+2)};
\addlegendentry{$m_G^4/\mu^4=2$}
\addplot[gray,densely dotted,domain=.2:100]{29/3};
\addlegendentry{$\beta_0=29/3$}
\end{semilogxaxis}
\end{tikzpicture}
\end{document}


==> anc/reproduction/tools/analyze_infrared.wls <==
paperRoot=DirectoryName[$InputFileName,2];
base=Import[FileNameJoin[{paperRoot,"data","numerical-benchmarks.wxf"}],"WXF"];
files=FileNames["amplitude.wxf",FileNameJoin[{paperRoot,"checks","numerical"}],Infinity];
records=DeleteDuplicatesBy[Select[Join[Import[#,"WXF"]&/@files,base],#["t"]===-#["s"]/2&&Lookup[#,"HorizonRatio",1/4]===1/4&],{#["s"],#["lambda"]}&];
as=1/(16Pi^2);cf=4/3;ca=3;nf=2;beta0=29/3;
(* Common fixed-angle chiral differences remove the Born row and every
   helicity-blind soft/collinear conversion multiplying that row.
   No small-mass subtraction is applied to deep-IR RGZ data. *)
l[v_]:=Log[Abs[v]]-If[v>0,I Pi,0];
zfun[s_,t_,u_]:=t/s((t+2u)/s(l[u]-l[t])^2+2(l[u]-l[t])+Pi^2(t+2u)/s);
s=4;t=u=-2;
target8=(2cf-ca)zfun[u,t,s]-(ca/2-2cf)zfun[s,t,u];
target1=cf/(2ca)(zfun[u,t,s]+zfun[s,t,u]);
rows=Table[s=p["s"];t=p["t"];u=-s-t;lam=p["lambda"];x=y=lam^2;z=lam^4/4;den=(t-x)(t-y)+z;
born=-(t-y)/den;bornQCD=-1/t;ratio=born/bornQCD;
ff=p["FormFactors"];spinDiff={0,-t/2,-12,-2s};
d8=spinDiff.ff[[{2,4,6,8}]]/(as bornQCD);d1=spinDiff.ff[[{1,3,5,7}]]/(as bornQCD);
rho=beta0-(-89/12)x(t-y)/den+(-9/4)y z/((t-y)den)+(-89/12)z/den;
dFixed=p["DeltaOverAs"]+2rho Log[lam^2];dNatural=p["DeltaOverAs"]+2rho Log[s];
<|"sOverMass2"->s/lam^2,"BornRatio"->N[ratio,16],"BornSquaredRatio"->N[ratio^2,16],"DeltaFixedScale"->dFixed,"DeltaNaturalScale"->N[dNatural,16],"D8"->d8,"D1"->d1,"QCDD8"->N[target8,16],"QCDD1"->N[target1,16]|>,{p,records}];
homogeneityGroups=GatherBy[rows,#["sOverMass2"]&];
homogeneityError=Max[Flatten[Table[Abs[{r["D8"]-First[g]["D8"],r["D1"]-First[g]["D1"],r["DeltaNaturalScale"]-First[g]["DeltaNaturalScale"]}],{g,homogeneityGroups},{r,g}]]];
rows=SortBy[DeleteDuplicatesBy[rows,#["sOverMass2"]&],#["sOverMass2"]&];
Export[FileNameJoin[{paperRoot,"data","infrared-comparison.wxf"}],rows,"WXF"];
header={"s_over_mass2","born_ratio","born_squared_ratio","delta_mass_scale","delta_natural_scale","D8_Re","D8_Im","D1_Re","D1_Im","D8_QCD_distance","D1_QCD_distance"};
values=Table[N[{r["sOverMass2"],r["BornRatio"],r["BornSquaredRatio"],r["DeltaFixedScale"],r["DeltaNaturalScale"],Re[r["D8"]],Im[r["D8"]],Re[r["D1"]],Im[r["D1"]],Abs[r["D8"]-target8],Abs[r["D1"]-target1]},14],{r,rows}];
Export[FileNameJoin[{paperRoot,"data","infrared-comparison.csv"}],Prepend[values,header],"CSV"];
(* Exact row-independent checks, including scale cancellation. *)
data=Get[FileNameJoin[{paperRoot,"data","form-factors.wl"}]];
slopes=Table[r=data["Rows"][[i]];Cancel[Together[r["Prefactor"] Total[If[1<=#[[1]]<=6,-#[[2]],If[7<=#[[1]]<=15,#[[2]],0]]&/@r["ReducedCoefficients"]]]],{i,8}];
checks={<|"Name"->"QCD chiral targets match closed formula","Passed"->TrueQ[FullSimplify[target8-(Log[2]^2-2Log[2]/3+7Pi^2/8+I Pi(2/3-2Log[2]))]===0]&&TrueQ[FullSimplify[target1-(-2Log[2]^2/3+4Log[2]/9+Pi^2/6+I Pi(4Log[2]/3-4/9))]===0]|>,<|"Name"->"Independent scale-related points agree","Passed"->TrueQ[homogeneityError<10^-6],"MaxDifference"->homogeneityError|>,<|"Name"->"Chiral differences have zero exact scale slope","Passed"->TrueQ[slopes[[{3,4,5,6,7,8}]]===ConstantArray[0,6]]|>,<|"Name"->"Born ratio deep-IR expansion","Passed"->TrueQ[Normal[Series[(q(q+1)/((q+1)^2+1/4))^2,{q,0,2}]]===16q^2/25]|>};
summary=<|"Checks"->checks,"Points"->Length[rows],"QCDD8"->ToString[N[target8,12],InputForm],"QCDD1"->ToString[N[target1,12],InputForm],"IRConversionAppliedToDeepIR"->False,"FixedAngle"->"t=u=-s/2","ScaleChoice"->"Mass-scale column uses muR2=lambda^2; natural-scale column uses muR2=s, at fixed parameters; no RG running","Rows"->Take[values,UpTo[8]]|>;
(* Direct angular/horizon variations, without the small-mass conversion. *)
variations=Select[DeleteDuplicatesBy[Join[Import[#,"WXF"]&/@files,base],{#["s"],#["t"],#["lambda"],Lookup[#,"HorizonRatio",1/4]}&],#["s"]===1/16&&#["lambda"]===1&];
variationRows=Table[s=p["s"];t=p["t"];u=-s-t;ff=p["FormFactors"];sd={0,-t/2,-12,-2s};bq=-1/t;bg=-(t-1)/((t-p["a"])(t-p["b"]));d8=sd.ff[[{2,4,6,8}]]/(as bq);d1=sd.ff[[{1,3,5,7}]]/(as bq);N[{-t/s,Lookup[p,"HorizonRatio",1/4],Re[bg/bq],p["DeltaOverAs"],Re[d8],Im[d8],Re[d1],Im[d1]},14],{p,variations}];
Export[FileNameJoin[{paperRoot,"data","infrared-variations.csv"}],Prepend[variationRows,{"minus_t_over_s","horizon_ratio","born_ratio","delta_over_as","D8_Re","D8_Im","D1_Re","D1_Im"}],"CSV"];
Export[FileNameJoin[{paperRoot,"checks","infrared-summary.json"}],summary,"RawJSON"];
Print[InputForm[summary]];Exit[If[AllTrue[checks,TrueQ[#["Passed"]]&],0,1]];


==> anc/reproduction/tools/build.sh <==
#!/bin/sh
set -eu
cd "$(dirname "$0")/.."
paper_output="${RGZ_PAPER_OUTPUT_DIR:-.}"
mkdir -p "$paper_output"
if command -v tectonic >/dev/null 2>&1; then
  if [ -n "${RGZ_TEX_BUNDLE:-}" ]; then
    tectonic -b "$RGZ_TEX_BUNDLE" --keep-logs --outdir "$paper_output" main.tex
    tectonic -b "$RGZ_TEX_BUNDLE" --keep-logs --outdir "$paper_output" supplement.tex
  else
    tectonic --keep-logs --outdir "$paper_output" main.tex
    tectonic --keep-logs --outdir "$paper_output" supplement.tex
  fi
else
  pdflatex -halt-on-error main.tex
  bibtex main
  pdflatex -halt-on-error main.tex
  pdflatex -halt-on-error main.tex
  pdflatex -halt-on-error supplement.tex
  pdflatex -halt-on-error supplement.tex
fi


==> anc/reproduction/tools/check_additions.wls <==
root=DirectoryName[$InputFileName,5];
paperRoot=DirectoryName[$InputFileName,2];
data=Get[FileNameJoin[{paperRoot,"data","form-factors.wl"}]];
checks={};rec[name_,v_]:=(AppendTo[checks,<|"Name"->name,"Passed"->TrueQ[v]|>];Print[name," : ",TrueQ[v]]);
rows=data["Rows"]/.{RGZPaper`gs->gs,RGZPaper`Nc->nc,RGZPaper`a->a,RGZPaper`b->b,RGZPaper`mu2->y,RGZPaper`s->s,RGZPaper`t->t};
red[e_]:=TimeConstrained[Cancel[Together[e]],60,$TimedOut];
f=(t-y)/((t-x)(t-y)+z);born=-gs^2 f;as=gs^2/(16 Pi^2);nf=2;
{cg,cx,cy,cz}={-11nc/6+nf/3,-35nc/12+2nf/3,-3nc/4,-35nc/12+2nf/3};
runBorn=as(cg gs D[born,gs]+cx x D[born,x]+cy y D[born,y]+cz z D[born,z]);
expected=(-runBorn)/.{x->a+b-y,z->a b-(a+b-y)y};
rgRows=Table[row=rows[[i]];slope=row["Prefactor"] Total[Map[If[1<=#[[1]]<=6,-#[[2]],If[7<=#[[1]]<=15,#[[2]],0]]&,row["ReducedCoefficients"]]];
 target=If[row["ColorID"]===2&&row["SpinID"]===1,expected,0];
 diff=red[slope-target];
 rec["Finite scale slope row "<>ToString[i]<>" SU3",TrueQ[(red[diff/.nc->3])===0]];
 <|"ColorID"->row["ColorID"],"SpinID"->row["SpinID"],"ScaleSlope"->slope,"Expected"->target,"Difference"->diff,"GeneralNcZero"->TrueQ[diff===0],"SU3Zero"->TrueQ[red[diff/.nc->3]===0]|>,{i,Length[rows]}];
coeff=Association[Rule@@@rows[[1]]["ReducedCoefficients"]];
k=(s^2+t^2)/(s(s+t));
aa=(a-y)/(a-b);ab=(b-y)/(b-a);
triangle=coeff[16] caa+coeff[17] cab+coeff[18] cbb;
spectral=-k/2(aa^2(2a-t)caa+2aa ab(a+b-t)cab+ab^2(2b-t)cbb);
rec["Triangle spectral reconstruction",red[triangle-spectral]===0];
(* Symmetric two-mass function G, expanded independently about coincident masses. *)
polyG[v_,w_]:=g00+g10(v-r)+g01(w-r)+g20(v-r)^2/2+g11(v-r)(w-r)+g02(w-r)^2/2+g30(v-r)^3/6+g21(v-r)^2(w-r)/2+g12(v-r)(w-r)^2/2+g03(w-r)^3/6;
weightA=(r+d-y)/(2d);weightB=-(r-d-y)/(2d);
lim=Cancel[Together[weightA^2 polyG[r+d,r+d]+weightA weightB(polyG[r+d,r-d]+polyG[r-d,r+d])+weightB^2 polyG[r-d,r-d]]];
rec["Coalescent two-line spectral limit",red[Limit[lim,d->0]-(g00+(r-y)(g10+g01)+(r-y)^2 g11)]===0];
Print["General-Nc scale checks ",Lookup[rgRows,"GeneralNcZero"]];
Export[FileNameJoin[{paperRoot,"checks","additions.wxf"}],<|"Checks"->checks,"RGScaleRows"->rgRows|>,"WXF"];
Export[FileNameJoin[{paperRoot,"checks","summary.json"}],<|"Checks"->checks,"RGGeneralNcZero"->Lookup[rgRows,"GeneralNcZero"],"RGSU3Zero"->Lookup[rgRows,"SU3Zero"]|>,"RawJSON"];
Exit[If[AllTrue[checks,TrueQ[#["Passed"]]&],0,1]];


==> anc/reproduction/tools/check_chiral_spin.wls <==
root=DirectoryName[$InputFileName,5];
paperRoot=DirectoryName[$InputFileName,2];
pauli={{{0,1},{1,0}},{{0,-I},{I,0}},{{1,0},{0,-1}}};zero=ConstantArray[0,{2,2}];
gamma=Prepend[ArrayFlatten[{{zero,#},{-#,zero}}]&/@pauli,DiagonalMatrix[{1,1,-1,-1}]];eta={1,-1,-1,-1};
slash[v_]:=Total[MapThread[Times,{eta v,gamma}]];
checks={};g5=I gamma[[1]].gamma[[2]].gamma[[3]].gamma[[4]];pl=(IdentityMatrix[4]-g5)/2;pr=(IdentityMatrix[4]+g5)/2;
Do[sn=Sqrt[1-cs^2];ks={{1,0,0,1},{1,0,0,-1},{1,sn,0,cs},{1,-sn,0,-cs}};kk=slash/@ks;
Do[tr1[g_,h_]:=Tr[kk[[3]].g.kk[[1]].h.pl];tr2[g_,h_]:=Tr[kk[[4]].g.kk[[2]].h.proj];
w1=Sum[eta[[a]]eta[[mu]] tr1[gamma[[a]],gamma[[mu]]]tr2[gamma[[a]],gamma[[mu]]],{a,4},{mu,4}];
w2=Sum[eta[[mu]]tr1[kk[[2]],gamma[[mu]]]tr2[kk[[1]],gamma[[mu]]],{mu,4}];
w3=Sum[eta[[a]]eta[[b]]eta[[c]]eta[[mu]]tr1[gamma[[a]].gamma[[b]].gamma[[c]],gamma[[mu]]]tr2[gamma[[a]].gamma[[b]].gamma[[c]],gamma[[mu]]],{a,4},{b,4},{c,4},{mu,4}];
w4=Sum[eta[[a]]eta[[b]]eta[[mu]]tr1[gamma[[a]].gamma[[b]].kk[[2]],gamma[[mu]]]tr2[gamma[[a]].gamma[[b]].kk[[1]],gamma[[mu]]],{a,4},{b,4},{mu,4}];
ss=4;tt=-2(1-cs);uu=-ss-tt;rr=Simplify[{w1,w2,w3,w4}/w1];
Print["COS ",cs," chirality ",If[proj===pl,"LL","LR"]," ratios ",InputForm[rr]];
expected=If[proj===pl,{1,-uu/2,16,4ss},{1,ss/2,4,2ss}];
AppendTo[checks,<|"CosTheta"->ToString[cs,InputForm],"Chirality"->If[proj===pl,"LL","LR"],"Passed"->TrueQ[rr===expected]|>],{proj,{pl,pr}}],{cs,{0,1/3,-1/2}}];
Print[InputForm[checks]];
Export[FileNameJoin[{paperRoot,"checks","chiral-spin-summary.json"}],checks,"RawJSON"];
Exit[If[AllTrue[checks,TrueQ[#["Passed"]]&],0,1]];


==> anc/reproduction/tools/check_colour_delta.wls <==
paperRoot=DirectoryName[$InputFileName,2];p=Import[FileNameJoin[{paperRoot,"checks","colour-difference.wxf"}],"WXF"];changes=p["Changes"];
slope=Total[Table[Switch[c["FunctionIndex"],0,0,j_/;1<=j<=6,-c["Delta"],j_/;7<=j<=15,c["Delta"],_,0],{c,changes}]];
check=TimeConstrained[Cancel[Together[slope]],120,$TimedOut];
r=<|"Checks"-><|"OnlyOctetS1Changes"->AllTrue[changes,#["ColorID"]===2&&#["SpinID"]===1&],"NoSDependence"->FreeQ[Lookup[changes,"Delta"],RGZPaper`s],"ExactScaleSlopeUnchanged"->TrueQ[check===0],"OnlyRationalLogsAndBubblesChange"->AllTrue[Lookup[changes,"FunctionIndex"],0<=#<=15&]|>,"ChangedCoefficients"->Length[changes],"DeltaLeaves"->(LeafCount/@Lookup[changes,"Delta"])|>;
Export[FileNameJoin[{paperRoot,"checks","colour-delta-checks.json"}],r,"RawJSON"];Export[FileNameJoin[{paperRoot,"data","colour-delta.wl"}],<|"Convention"->"New minus old full coefficients; multiply by C8 S1 once; function index j means Functions[[j+1]]","Functions"->p["Functions"],"Changes"->changes|>,"Package"];Print[r];Exit[If[And@@Values[r["Checks"]],0,1]];


==> anc/reproduction/tools/check_numerical_masters.wls <==
paperRoot=DirectoryName[$InputFileName,2];Get[FileNameJoin[{paperRoot,"tools","numerical_masters.wl"}]];
checks={};results={};rec[n_,v_,a_,b_]:=(AppendTo[checks,<|"Name"->n,"Passed"->TrueQ[v],"Difference"->ToString[N[a-b,8],InputForm]|>];Print[n," ",v," diff ",N[a-b,8]]);
(* Independent simplex integrations at Euclidean invariants; no cut deformation needed. *)
a=N[1-I/2,40];b=N[1+I/2,40];s=N[-2,40];t=N[-1,40];
x=rgzCTwoMass[t,a,b,40];
y=-NIntegrate[1/(a u+b(1-u)-t v u(1-u)),{u,0,1},{v,0,1},WorkingPrecision->40,AccuracyGoal->15,PrecisionGoal->15,Method->{"GlobalAdaptive","SymbolicProcessing"->0}];
rec["C one-massless Euclidean simplex",Abs[x-y]<10^-14,x,y];
x=rgzCTwoZero[s,a];
y=-NIntegrate[1/(a-s v(1-u))+1/(a v-s(1-u v)),{u,0,1},{v,0,1},WorkingPrecision->40,AccuracyGoal->15,PrecisionGoal->15,Method->{"GlobalAdaptive","SymbolicProcessing"->0}];
rec["C two-massless Euclidean simplex",Abs[x-y]<10^-14,x,y];
x=rgzDTwoMass[s,t,a,b,40];
altBox[u_?NumericQ,l_?NumericQ]:=Module[{aa,uu,cc,dd,zz,j},
 aa=a u+b(1-u);If[l==0,Return[-2/(s aa)]];If[l==1,Return[0]];
 uu=l aa-t l^2 u(1-u);cc=uu-s(1-l)^2/4;dd=s(1-l)^2/4;zz=Sqrt[dd/cc];
 j=If[Abs[zz]<10^-10,1/uu^2,1/(2cc uu)+ArcTan[zz]/(2cc^2 zz)];l(1-l)j];
y=NIntegrate[Exp[-vv] altBox[u,Exp[-vv]],{u,0,1},{vv,0,64},WorkingPrecision->40,AccuracyGoal->10,PrecisionGoal->10,MaxRecursion->16,Method->{"GlobalAdaptive","SymbolicProcessing"->0}];
rec["D Euclidean simplex",Abs[x-y]<10^-8,x,y];
(* Direct rotated Cheng-Wu radial contour, separately for complex masses and timelike v. *)
Do[A=N[am,40];B=N[am+1/4,40];radialC=N[-3/8,40];angle=Pi/4;
x=rgzJRadial[A,B,radialC,Log[-radialC]-I Pi];
y=NIntegrate[(Exp[-I angle] r) Exp[-I angle]/(B(Exp[-I angle]r)^2+A Exp[-I angle]r+radialC)^2,{r,0,Infinity},WorkingPrecision->40,AccuracyGoal->18,PrecisionGoal->18,Method->{"GlobalAdaptive","SymbolicProcessing"->0}];
rec["Timelike radial contour "<>ToString[am,InputForm],Abs[x-y]<10^-16,x,y],{am,{1-I/2,1+I/2}}];
Export[FileNameJoin[{paperRoot,"checks","numerical-master-checks.json"}],checks,"RawJSON"];
Exit[If[AllTrue[checks,TrueQ[#["Passed"]]&],0,1]];


==> anc/reproduction/tools/check_physical_contours.wls <==
paperRoot=DirectoryName[$InputFileName,2];Get[FileNameJoin[{paperRoot,"tools","numerical_masters.wl"}]];
checks={};
Do[aa=N[mass,40];v0=N[4,40];
 ref=NIntegrate[Module[{lam,rr,cc,zz},lam=Exp[uu-I Pi/4];rr=aa lam(1+lam);cc=rr-v0/4;zz=Sqrt[v0/(4cc)];-lam ArcTan[zz]/((1+lam)cc zz)],{uu,-50,50},WorkingPrecision->40,AccuracyGoal->14,PrecisionGoal->14,MaxRecursion->20,Method->{"GlobalAdaptive","SymbolicProcessing"->0}];
 got=rgzCTwoZero[v0,aa];err=Abs[ref-got];Print["Physical C ",mass," diff ",N[err,8]];
 AppendTo[checks,<|"Name"->"Physical C rotated contour "<>ToString[mass,InputForm],"Passed"->TrueQ[err<10^-11],"AbsoluteDifference"->ToString[N[err,8],InputForm]|>],{mass,{1-I/2,1+I/2}}];
altD[xx_?NumericQ,uu_?NumericQ]:=Module[{aa,bb,lam,rr,cc,zz,ix},
 aa=N[1-I/2,40]xx+N[1+I/2,40](1-xx);bb=aa+2xx(1-xx);lam=Exp[uu-I Pi/4];rr=aa lam+bb lam^2;cc=rr-1;zz=Sqrt[1/cc];
 ix=1/(2cc rr)+ArcTan[zz]/(2cc^2 zz);lam^2 ix];
ref=NIntegrate[altD[xx,uu],{xx,0,1},{uu,-40,40},WorkingPrecision->40,AccuracyGoal->10,PrecisionGoal->10,MaxRecursion->16,Method->{"GlobalAdaptive","SymbolicProcessing"->0}];
got=rgzDTwoMass[N[4,40],N[-2,40],N[1-I/2,40],N[1+I/2,40],40];err=Abs[ref-got];Print["Physical D independent contour diff ",N[err,8]];
AppendTo[checks,<|"Name"->"Physical D independent rotated contour","Passed"->TrueQ[err<10^-8],"AbsoluteDifference"->ToString[N[err,8],InputForm]|>];
Export[FileNameJoin[{paperRoot,"checks","physical-contour-checks.json"}],checks,"RawJSON"];
Exit[If[AllTrue[checks,TrueQ[#["Passed"]]&],0,1]];


==> anc/reproduction/tools/check_physical_interpretation.wls <==
paperRoot=DirectoryName[$InputFileName,2];
checks={};rec[name_,test_]:=AppendTo[checks,<|"Name"->name,"Passed"->TrueQ[test]|>];
b=gs^2(q+y)/((q+x)(q+y)+z);r=q(q+y)/((q+x)(q+y)+z);d0=x y+z;
rec["Contact coefficient and first derivative",Cancel[Together[(b/.q->0)-gs^2 y/d0]]===0&&Cancel[Together[(D[b,q]/.q->0)/(b/.q->0)-(z-y^2)/(y d0)]]===0];
rec["Exchange slope identity",Cancel[Together[D[b,q]-gs^2(z-(q+y)^2)/((q+x)(q+y)+z)^2]]===0];
qhalf=(x-y+Sqrt[(x+y)^2+4z])/2;
rec["Half-exchange crossover",FullSimplify[(r/.q->qhalf)-1/2,Assumptions->x>0&&y>0&&z>0]===0];
rec["Finite momentum stationary point",FullSimplify[D[b,q]/.q->Sqrt[z]-y,Assumptions->x>0&&y>0&&z>y^2]===0];
avg=(nc^2-1)/(2nc^2)gs^4(s^2+u^2)((q+y)/((q+x)(q+y)+z))^2;
angular=avg/.{u->-(1-zeta)s,q->zeta s};
rec["Fixed-angle squared-amplitude scaling",FullSimplify[Limit[angular/s^2,s->0]-(nc^2-1)/(2nc^2)gs^4 y^2/d0^2(1+(1-zeta)^2)]===0];
rec["Two-body Born scaling",FullSimplify[Limit[(angular/(64Pi^2 s))/s,s->0]-(nc^2-1)/(128Pi^2 nc^2)gs^4 y^2/d0^2(1+(1-zeta)^2)]===0];
(* Independent physical SU(3) color contraction with explicit generators. *)
gell={{{0,1,0},{1,0,0},{0,0,0}},{{0,-I,0},{I,0,0},{0,0,0}},DiagonalMatrix[{1,-1,0}],{{0,0,1},{0,0,0},{1,0,0}},{{0,0,-I},{0,0,0},{I,0,0}},{{0,0,0},{0,0,1},{0,1,0}},{{0,0,0},{0,0,-I},{0,I,0}},DiagonalMatrix[{1,1,-2}]/Sqrt[3]};
gen=gell/2;
c1=Flatten[Table[KroneckerDelta[i,k]KroneckerDelta[j,l],{i,3},{j,3},{k,3},{l,3}]];
c8=Flatten[Table[Sum[gen[[a,i,k]]gen[[a,j,l]],{a,8}],{i,3},{j,3},{k,3},{l,3}]];
rec["Singlet-octet orthogonality (explicit SU3)",Conjugate[c1].c8/9===0];
rec["Octet norm (explicit SU3)",Simplify[Conjugate[c8].c8/9]===2/9];
rows=Import[FileNameJoin[{paperRoot,"data","infrared-comparison.wxf"}],"WXF"];
p=SelectFirst[rows,#["sOverMass2"]===1/128&];
xi8=p["D8"]/p["BornRatio"];xi1=p["D1"]/p["BornRatio"];
rec["Printed intrinsic spin benchmark",Abs[xi8-(2.66415-0.00869602I)]<10^-5&&Abs[xi1-(1.44614+0.00579735I)]<10^-5];
report=<|"Checks"->checks,"Xi8"->ToString[N[xi8,12],InputForm],"Xi1"->ToString[N[xi1,12],InputForm],"AllPassed"->AllTrue[checks,TrueQ[#["Passed"]]&],"Scope"->"Exact tree expansion and color contractions; finite-energy interpretation, not loop EFT matching or a cut/positivity proof"|>;
Export[FileNameJoin[{paperRoot,"checks","physical-interpretation.json"}],report,"RawJSON"];Print[InputForm[report]];
Exit[If[report["AllPassed"],0,1]];


==> anc/reproduction/tools/check_qcd_boundary.wls <==
paperRoot=DirectoryName[$InputFileName,2];
Clear[cReg,cMassless];wp=50;
cReg[s_?NumericQ,a_?NumericQ,e_?NumericQ]:=Module[{logS},logS=If[s>0,Log[s]-I Pi,Log[-s]];
 -Exp[EulerGamma e] Gamma[1+e]/(e a) (Exp[-e logS] Beta[1-e,1-e] Hypergeometric2F1[1,1-e,2-2e,-s/a]-a^-e/(1-e) Hypergeometric2F1[1,1,2-e,-s/a])];
cMassless[s_?NumericQ,e_?NumericQ]:=Exp[EulerGamma e] Gamma[1+e] Gamma[1-e]^2/(s e^2 Gamma[1-2e]) Exp[-e If[s>0,Log[s]-I Pi,Log[-s]]];
checks={};rec[n_,v_]:=(AppendTo[checks,<|"Name"->n,"Passed"->TrueQ[v]|>];Print[n," ",v]);
e=N[-1/4,wp];s=N[4,wp];a=N[1-I/2,wp];
(* A one-dimensional integral preserving epsilon, on the same physical sheet. *)
logS=Log[s]-I Pi;
ref=-Exp[EulerGamma e] Gamma[1+e]/e NIntegrate[(1-x)^-e (Exp[-e(logS+Log[x])]-a^-e)/(a+s x),{x,0,1},WorkingPrecision->wp,AccuracyGoal->15,PrecisionGoal->15,MaxRecursion->20,Method->{"GlobalAdaptive","SymbolicProcessing"->0}];
rec["Epsilon-preserving triangle versus quadrature",Abs[cReg[s,a,e]-ref]<10^-12];
seq=Table[lambda=2^-k;val=cReg[s,N[lambda^2(1-I/2),wp],e];err=Abs[val/cMassless[s,e]-1];Print["QCD boundary k ",k," relative ",N[err,8]];{k,N[err,14]},{k,{4,8,12,16,24,32,40,48}}];
rec["Dimensional massless limit converges",And@@Thread[Rest[seq[[All,2]]]<Most[seq[[All,2]]]]&&Last[seq][[2]]<10^-6];
(* Strip e^EulerGamma epsilon and Gamma factors exactly before expansion. *)
logGamma=EulerGamma ep+LogGamma[1+ep]+2LogGamma[1-ep]-LogGamma[1-2ep];
expansion=Normal[Series[Exp[Normal[Series[logGamma-ep ll,{ep,0,2}]]]/ep^2,{ep,0,0}]];
rec["Massless triangle Laurent coefficients",Simplify[expansion-(1/ep^2-ll/ep+ll^2/2-Pi^2/12)]===0];
(* All-outgoing color conservation, with t-channel octet Born state. *)
cf=(nc^2-1)/(2nc);rs=-1/nc;rt=1/(2nc);ru=-(nc^2-2)/(2nc);
rec["QCD Born dipole color conservation",Cancel[Together[rs+rt+ru+cf]]===0];
rec["Four-quark double IR pole",Cancel[Together[4(rs+rt+ru)+4cf]]===0];
Export[FileNameJoin[{paperRoot,"checks","qcd-boundary-checks.json"}],<|"Checks"->checks,"TriangleRelativeErrors"->seq,"Epsilon"->-1/4,"FullFiniteAmplitudeMatched"->False|>,"RawJSON"];
Exit[If[AllTrue[checks,TrueQ[#["Passed"]]&],0,1]];


==> anc/reproduction/tools/check_quark_finite_example.wls <==
paperRoot=DirectoryName[$InputFileName,2];p=Import[FileNameJoin[{paperRoot,"checks","release-QuarkBubble.wxf"}],"WXF"];
x=p["MatrixEntryWithMeasure"]["T"]/.{FeynCalc`B0[__]->1/eps+2-ls,FeynCalc`SMP["g_s"]->gs,HoldPattern[FeynCalc`Pair[_FeynCalc`Momentum,_FeynCalc`Momentum]]->ss};
raw=Normal[Series[x/.D->4-2eps,{eps,0,0}]];
expected=-I gs^2 ss/(12Pi^2)(1/eps+5/3-ls);
diff=Cancel[Together[raw-expected]];
r=<|"ActualTwoFlavorPacketMatchesFiniteFormula"->TrueQ[diff===0],"FiniteConstant"->"5/3, not 2; includes epsilon-dependent projector coefficient","Source"->"Fresh v1.1.0 two-flavor quark-bubble packet; MSbar convention as main text"|>;
Print[InputForm[r]];Export[FileNameJoin[{paperRoot,"checks","quark-finite-example.json"}],r,"RawJSON"];Exit[If[diff===0,0,1]];


==> anc/reproduction/tools/check_scale_formula.wls <==
paperRoot=DirectoryName[$InputFileName,2];
nf=2;cg=-11nc/6+nf/3;cx=cz=-35nc/12+2nf/3;cy=-3nc/4;
delta=(t-x)(t-y)+z;f=(t-y)/delta;
rho=(11nc-2nf)/3-cx x(t-y)/delta+cy y z/((t-y)delta)+cz z/delta;
derived=-2cg-(cx x D[f,x]+cy y D[f,y]+cz z D[f,z])/f;
checks={<|"Name"->"Printed scale-response formula","Passed"->TrueQ[Cancel[Together[rho-derived]]===0]|>,
<|"Name"->"Printed large-Q response","Passed"->TrueQ[Expand[Normal[Series[rho/.t->-1/w,{w,0,1}]]-((11nc-2nf)/3+cx x w)]===0]|>};
plot=29/3-(89/12)(q+1)/((q+1)^2+h)+(9/4)h/((q+1)((q+1)^2+h))-(89/12)h/((q+1)^2+h);
AppendTo[checks,<|"Name"->"Plotted response versus printed formula","Passed"->TrueQ[Cancel[Together[plot-(rho/.{nc->3,x->1,y->1,z->h,t->-q})]]===0]|>];
bench=Flatten[Table[{q0,h0,N[rho/.{nc->3,x->1,y->1,z->h0,t->-q0},16]},{h0,{1/4,1,2}},{q0,{1/4,1,4,10,100}}],1];
Export[FileNameJoin[{paperRoot,"checks","scale-formula.json"}],checks,"RawJSON"];
Export[FileNameJoin[{paperRoot,"data","scale-response.csv"}],Prepend[bench,{"Q2_over_mu2","mG4_over_mu4","rho_scale"}],"CSV"];
Print[InputForm[checks]];Exit[If[AllTrue[checks,TrueQ[#["Passed"]]&],0,1]];


==> anc/reproduction/tools/check_spin_interference.wls <==
root=DirectoryName[$InputFileName,5];
Get[FileNameJoin[{root,"RGZWorkflow.wl"}]];
RGZWorkflow`RGZInitialize[FileNameJoin[{$TemporaryDirectory,"rgz-prd-spin-"<>CreateUUID[]}],"Display"->"Quiet"];
RGZWorkflow`RGZLoadFeynCalc[];
RGZWorkflow`Private`engineCode["
FCClearScalarProducts[];
Do[SP[k,k]=0,{k,{rK1,rK2,rK3,rK4}}];
SP[rK1,rK2]=SP[rK3,rK4]=rS/2;
SP[rK1,rK3]=SP[rK2,rK4]=-rT/2;
SP[rK1,rK4]=SP[rK2,rK3]=(rS+rT)/2;
left={GA[rA],GS[rK2],GA[rA,rB,rC],GA[rA,rB].GS[rK2]};
right={GA[rA],GS[rK1],GA[rA,rB,rC],GA[rA,rB].GS[rK1]};
weights=Table[Factor[ExpandScalarProduct[Contract[
 DiracTrace[GS[rK3].left[[n]].GS[rK1].GA[rMu],DiracTraceEvaluate->True]
 DiracTrace[GS[rK4].right[[n]].GS[rK2].GA[rMu],DiracTraceEvaluate->True]]]/4],{n,4}];
Print[\"SPIN WEIGHTS \",InputForm[weights]];
Print[\"K1 check \",Expand[weights[[1]]-2(rS^2+(rS+rT)^2)]===0];
Export[FileNameJoin[{\""<>root<>"\",\"Paper\",\"PRDRevision\",\"checks\",\"spin-interference.wxf\"}],weights,\"WXF\"];
Exit[];"];


==> anc/reproduction/tools/check_spin_matrices.wls <==
root=DirectoryName[$InputFileName,5];
paperRoot=DirectoryName[$InputFileName,2];
pauli={{{0,1},{1,0}},{{0,-I},{I,0}},{{1,0},{0,-1}}};zero=ConstantArray[0,{2,2}];
gamma=Prepend[ArrayFlatten[{{zero,#},{-#,zero}}]&/@pauli,DiagonalMatrix[{1,1,-1,-1}]];eta={1,-1,-1,-1};
slash[v_]:=Total[MapThread[Times,{eta v,gamma}]];
checks={};
Do[sn=Sqrt[1-cs^2];ks={{1,0,0,1},{1,0,0,-1},{1,sn,0,cs},{1,-sn,0,-cs}};kk=slash/@ks;
tr1[g_,h_]:=Tr[kk[[3]].g.kk[[1]].h];tr2[g_,h_]:=Tr[kk[[4]].g.kk[[2]].h];
w1=Sum[eta[[a]] eta[[mu]] tr1[gamma[[a]],gamma[[mu]]] tr2[gamma[[a]],gamma[[mu]]],{a,4},{mu,4}]/4;
w2=Sum[eta[[mu]] tr1[kk[[2]],gamma[[mu]]] tr2[kk[[1]],gamma[[mu]]],{mu,4}]/4;
w3=Sum[eta[[a]]eta[[b]]eta[[c]]eta[[mu]] tr1[gamma[[a]].gamma[[b]].gamma[[c]],gamma[[mu]]] tr2[gamma[[a]].gamma[[b]].gamma[[c]],gamma[[mu]]],{a,4},{b,4},{c,4},{mu,4}]/4;
w4=Sum[eta[[a]]eta[[b]]eta[[mu]] tr1[gamma[[a]].gamma[[b]].kk[[2]],gamma[[mu]]] tr2[gamma[[a]].gamma[[b]].kk[[1]],gamma[[mu]]],{a,4},{b,4},{mu,4}]/4;
s=4;t=-2(1-cs);
expected={2(2s^2+2s t+t^2),s(s+t)(2s+t),8(5s^2+2s t+t^2),4s(3s^2+2s t+t^2)};
Do[AppendTo[checks,<|"CosTheta"->ToString[cs,InputForm],"SpinID"->j,"Passed"->TrueQ[Simplify[{w1,w2,w3,w4}[[j]]-expected[[j]]]===0]|>],{j,4}],{cs,{0,1/3,-1/2}}];
Print[InputForm[checks]];
Export[FileNameJoin[{paperRoot,"checks","spin-matrix-summary.json"}],checks,"RawJSON"];
Exit[If[AllTrue[checks,TrueQ[#["Passed"]]&],0,1]];


==> anc/reproduction/tools/check_tree_ward.wls <==
root=DirectoryName[$InputFileName,5];
tree=Import[FileNameJoin[{root,"output/review/BackendLogicAudit-2026-11-04/fresh-fr-work/Data/Tree.wxf"}],"WXF"];
s=tree["KL"][[3,4]];v=UnitVector[8,1]+I Sqrt[s] UnitVector[8,4];
res=Map[Cancel[Together[#]]&,v.tree["DL"]+UnitVector[8,3]/Sqrt[s]];
passed=SameQ[res,ConstantArray[0,8]];
Print["Full A-h linear Ward row including tau contact : ",passed];
Export[FileNameJoin[{root,"Paper","PRDRevision","checks","tree-ward.json"}],<|"Passed"->passed,"Identity"->"(eA + i sqrt(s) exi).DL = -etau/sqrt(s)","Source"->"Fresh FeynRules quadratic-action extraction, 2026-11-04"|>,"RawJSON"];
Exit[If[passed,0,1]];


==> anc/reproduction/tools/compare_colour_revision.wls <==
paperRoot=DirectoryName[$InputFileName,2];base=DirectoryName[paperRoot];
old=Get[FileNameJoin[{base,"historical","data","form-factors.wl"}]];new=Get[FileNameJoin[{paperRoot,"data","form-factors.wl"}]];
If[!SameQ[old["Functions"],new["Functions"]],Print["Integral catalogue differs; do not reuse numerical masters"];Exit[1]];
changes={};diffRows={};checks={};
Do[a=old["Rows"][[i]];b=new["Rows"][[i]];
 ca=Association[Rule@@@a["ReducedCoefficients"]];cb=Association[Rule@@@b["ReducedCoefficients"]];
 diffs=Table[delta=TimeConstrained[Cancel[Together[b["Prefactor"]Lookup[cb,j,0]-a["Prefactor"]Lookup[ca,j,0]]],120,$TimedOut];
 If[delta===$TimedOut,Print[{"Coefficient comparison timeout",i,j}];Exit[1]];
 If[delta=!=0,AppendTo[changes,<|"ColorID"->b["ColorID"],"SpinID"->b["SpinID"],"FunctionIndex"->j,"Delta"->delta|>]];{j,delta},{j,0,Length[new["Functions"]]-1}];
 AppendTo[diffRows,<|"ColorID"->b["ColorID"],"SpinID"->b["SpinID"],"Differences"->DeleteCases[diffs,{_,0}],"ChangedCoefficients"->Count[diffs,{_,Except[0]}]|>];Print[KeyDrop[Last[diffRows],{"Differences"}]],{i,8}];
Export[FileNameJoin[{paperRoot,"checks","colour-difference.wxf"}],<|"Changes"->changes,"Rows"->diffRows,"Functions"->new["Functions"]|>,"WXF"];
summary=<|"IntegralCatalogueIdentical"->True,"ChangedCoefficientCount"->Length[changes],"Rows"->(KeyDrop[#,{"Differences"}]&/@diffRows),"ChangedFunctionIndices"->DeleteDuplicates[Lookup[changes,"FunctionIndex"]],"OldSourceFingerprint"->ToString[old["SourceFingerprint"],InputForm],"NewSourceFingerprint"->ToString[new["SourceFingerprint"],InputForm]|>;
Export[FileNameJoin[{paperRoot,"checks","colour-difference.json"}],summary,"RawJSON"];Print[summary];Exit[];


==> anc/reproduction/tools/compare_qcd_angles.wls <==
paperRoot=DirectoryName[$InputFileName,2];
baseRecords=Import[FileNameJoin[{paperRoot,"data","numerical-benchmarks.wxf"}],"WXF"];
files=FileNames["amplitude.wxf",FileNameJoin[{paperRoot,"checks","numerical"}],Infinity];
inputs=DeleteDuplicatesBy[Join[Import[#,"WXF"]&/@files,baseRecords],{#["s"],#["t"],#["lambda"],Lookup[#,"HorizonRatio",1/4]}&];
cf=4/3;ca=3;nf=2;beta0=29/3;as=1/(16Pi^2);
l[v_]:=Log[Abs[v]]-If[v>0,I Pi,0];
zf[a_,b_,c_]:=b/a((b+2c)/a(l[c]-l[b])^2+2(l[c]-l[b])+Pi^2(b+2c)/a);
reference[ss_,tt_]:=Module[{s=ss,t=tt,u=-ss-tt,x1,x2,y0,b},
 x1=6cf-beta0+8cf(l[s]-l[u])-2ca(2l[s]-l[t]-l[u]);x2=2cf/ca(l[s]-l[u]);
 y0=ca(10/3+Pi^2)+cf(Pi^2/3-16)+5beta0/3;b=-2cf l[t]^2+x1 l[t]+y0;
 {b+(ca/2-2cf)zf[s,t,u],b+(2cf-ca)zf[u,t,s],x2 l[t]-cf/(2ca)zf[s,t,u],x2 l[t]+cf/(2ca)zf[u,t,s]}];
model[la_]:={1,la^2,la^2 Log[la^2],la^2 Log[la^2]^2};
summaries={};allRows={};flat={};
Do[
 s=4;t=-s zeta;u=-s-t;target=reference[s,t];b0=-1/t;
 records=SortBy[Select[inputs,#["s"]===s&&#["t"]===t&&Lookup[#,"HorizonRatio",1/4]===1/4&],#["lambda"]&];
 If[Length[records]<5,Print["INCOMPLETE angle ",zeta," points ",Length[records]];Continue[]];
 rows=Table[lam=p["lambda"];lm=Log[lam^2]+Log[5/4]/2;lm2=lm^2-ArcTan[1/2]^2;
 dip=(-1/3)l[s]+(1/6)l[t]-(7/6)l[u];z8=-2cf lm2+(-4dip-6cf)lm+2cf(9/2-5Pi^2/6);z1=-(2cf/ca)(l[s]-l[u])lm;
 ff=p["FormFactors"];rll={1,-u/2,16,4s};rlr={1,s/2,4,2s};
 h={rll.ff[[{2,4,6,8}]],rlr.ff[[{2,4,6,8}]],rll.ff[[{1,3,5,7}]],rlr.ff[[{1,3,5,7}]]}/(as b0)-{z8,z8,z1,z1};
 <|"Lambda"->lam,"AngleFraction"->zeta,"HardAmplitudes"->h,"Targets"->target,"Differences"->N[h-target,20]|>,{p,records}];
 fit[n_]:=Module[{rs=Take[rows,n],mat},mat=N[model[#["Lambda"]]&/@rs,30];Table[First[LeastSquares[mat,Lookup[rs,"HardAmplitudes"][[All,j]]]],{j,4}]];
 f4=fit[4];f5=fit[5];
 summary=<|"AngleFraction"->ToString[zeta,InputForm],"PointCount"->Length[rows],"FourPointMaxDifference"->N[Max[Abs[f4-target]],12],"FivePointMaxDifference"->N[Max[Abs[f5-target]],12],"FitWindowVariation"->N[Max[Abs[f4-f5]],12],"SmallestMass"->ToString[First[rows]["Lambda"],InputForm],"SmallestMassRawMaxDifference"->N[Max[Abs[First[rows]["Differences"]]],12],"PointTest"->True,"GeneralKinematicAnalyticMatchingProved"->False|>;
 AppendTo[summaries,summary];AppendTo[allRows,rows];Print[InputForm[summary]];
 Do[AppendTo[flat,N[{zeta,j,Re[target[[j]]],Im[target[[j]]],Re[f4[[j]]],Im[f4[[j]]],Abs[f4[[j]]-target[[j]]],Abs[f5[[j]]-target[[j]]],Abs[f4[[j]]-f5[[j]]]},14]],{j,4}],
 {zeta,{1/3,1/2,2/3}}];
Export[FileNameJoin[{paperRoot,"checks","qcd-angles-summary.json"}],<|"Angles"->summaries,"CompleteRequestedAngles"->(Length[summaries]===3),"Extrapolation"->"Free intercept h0+lambda^2(c0+c1 log(lambda^2)+c2 log(lambda^2)^2); no intercept fixed to QCD","Scope"->"Specified scaling path and three kinematic points; no general analytic matching claim"|>,"RawJSON"];
Export[FileNameJoin[{paperRoot,"checks","qcd-angles-comparison.wxf"}],allRows,"WXF"];
Export[FileNameJoin[{paperRoot,"data","qcd-angles-comparison.csv"}],Prepend[flat,{"minus_t_over_s","component","QCD_Re","QCD_Im","Intercept_Re","Intercept_Im","Error4","Error5","WindowVariation"}],"CSV"];
Exit[If[Length[summaries]===3,0,2]];


==> anc/reproduction/tools/compare_qcd_helicities.wls <==
paperRoot=DirectoryName[$InputFileName,2];
(* Standard massless QCD hard amplitudes: Kelley--Schwartz, PRD83,045022,
   Eqs.(33)-(38), with octet/singlet order converted to this manuscript.
   Infrared conversion uses the single massive-vector form factor and
   the dipole color action, before the common mass is removed. *)
cf=4/3;ca=3;nf=2;beta0=29/3;s=4;t=u=-2;as=1/(16Pi^2);b0=-1/t;
l[v_]:=Log[Abs[v]]-If[v>0,I Pi,0];
x1=6cf-beta0+8cf(l[s]-l[u])-2ca(2l[s]-l[t]-l[u]);x2=2cf/ca(l[s]-l[u]);
y0=ca(10/3+Pi^2)+cf(Pi^2/3-16)+5beta0/3;
zf[a_,b_,c_]:=b/a((b+2c)/a(l[c]-l[b])^2+2(l[c]-l[b])+Pi^2(b+2c)/a);
base=-2cf l[t]^2+x1 l[t]+y0;
targets={base+(ca/2-2cf)zf[s,t,u],base+(2cf-ca)zf[u,t,s],x2 l[t]-cf/(2ca)zf[s,t,u],x2 l[t]+cf/(2ca)zf[u,t,s]};
rll={1,-u/2,16,4s};rlr={1,s/2,4,2s};
files=FileNames["amplitude.wxf",FileNameJoin[{paperRoot,"checks","numerical"}],Infinity];
inputRecords=If[files==={},Import[FileNameJoin[{paperRoot,"data","numerical-benchmarks.wxf"}],"WXF"],Import[#,"WXF"]&/@files];
records=SortBy[Select[inputRecords,#["s"]===4&&#["t"]===-2&&Lookup[#,"HorizonRatio",1/4]===1/4&],-#["lambda"]&];
rows=Table[lam=p["lambda"];lm=Log[lam^2]+Log[5/4]/2;lm2=lm^2-ArcTan[1/2]^2;
dip=(-1/3)l[s]+(1/6)l[t]-(7/6)l[u];
z8=-2cf lm2+(-4dip-6cf)lm+2cf(9/2-5Pi^2/6);
z1=-(2cf/ca)(l[s]-l[u])lm;
ff=p["FormFactors"];
h={rll.ff[[{2,4,6,8}]],rlr.ff[[{2,4,6,8}]],rll.ff[[{1,3,5,7}]],rlr.ff[[{1,3,5,7}]]}/(as b0)-{z8,z8,z1,z1};
diff=N[h-targets,20];Print["lambda ",lam," differences ",InputForm[diff]];
<|"Lambda"->lam,"HardAmplitudes"->h,"Targets"->targets,"Differences"->diff|>,{p,records}];
Export[FileNameJoin[{paperRoot,"checks","qcd-helicity-comparison.wxf"}],rows,"WXF"];
Export[FileNameJoin[{paperRoot,"checks","qcd-helicity-summary.json"}],<|"Definition"->"Complete two-color LL/LR amplitudes at s=4,t=u=-2, subtracting the stated universal massive-gluon IR conversion","PointTest"->True,"GeneralKinematicAnalyticMatchingProved"->False,"Rows"->Map[<|"Lambda"->ToString[#["Lambda"],InputForm],"Differences"->(ToString[N[#,10],InputForm]&/@#["Differences"])|>&,rows]|>,"RawJSON"];
Exit[];


==> anc/reproduction/tools/evaluate_virtual.wls <==
paperRoot=DirectoryName[$InputFileName,2];Get[FileNameJoin[{paperRoot,"tools","numerical_masters.wl"}]];
data=Get[FileNameJoin[{paperRoot,"data","form-factors.wl"}]];
numericSourceKey={FileHash[FileNameJoin[{paperRoot,"tools","numerical_masters.wl"}],"SHA256"],FileHash[FileNameJoin[{paperRoot,"data","form-factors.wl"}],"SHA256"]};
wp=40;outdir=FileNameJoin[{paperRoot,"checks","numerical"}];If[!DirectoryQ[outdir],CreateDirectory[outdir]];
(* Optional environment selects an independent point or precision rerun. *)
selection=Environment["RGZ_NUMERIC_POINTS"];
points=If[StringQ[selection]&&selection=!="",ToExpression[selection],{{1/2,1},{1,1},{2,1},{4,1},{8,1},{16,1}}];
results={};
Do[
 s0=point[[1]];lambda=point[[2]];angleFraction=If[Length[point]>=3,point[[3]],1/2];horizonRatio=If[Length[point]>=4,point[[4]],1/4];t0=-s0 angleFraction;mu0=lambda^2;
 aval=N[mu0(1-I Sqrt[horizonRatio]),wp];bval=N[mu0(1+I Sqrt[horizonRatio]),wp];
 rules={RGZPaper`a->aval,RGZPaper`b->bval,RGZPaper`mu2->N[mu0,wp],RGZPaper`muR2->N[1,wp],RGZPaper`s->N[s0,wp],RGZPaper`t->N[t0,wp],RGZPaper`Nc->3,RGZPaper`gs->1};
 cache=FileNameJoin[{outdir,"point-"<>IntegerString[Hash[{s0,t0,lambda,horizonRatio,wp,"contour-v1",numericSourceKey},"SHA256"],16]}];If[!DirectoryQ[cache],CreateDirectory[cache]];
 vals=Table[
  file=FileNameJoin[{cache,"master-"<>ToString[j]<>".wxf"}];
  If[FileExistsQ[file],value=Import[file,"WXF"],
   Print["POINT ",s0," lambda ",lambda," MASTER ",j," / 30"];
   value=Switch[j,
    0,1,1,Log[aval],2,Log[bval],3,Log[N[mu0,wp]],4,Log[N[s0,wp]]-I Pi,
    5,Log[N[s0+t0,wp]],6,Log[N[-t0,wp]],
    _,f=data["Functions"][[j+1]]/.rules;args=List@@f[[1]];
     Which[j<=15,rgzBFinite[args[[1]],args[[2]],args[[3]],N[1,wp],wp],
      j<=18,rgzCTwoMass[args[[2]],args[[5]],args[[6]],wp],
      j<=24,rgzCTwoZero[args[[1]],args[[6]]],
      True,rgzDTwoMass[args[[1]],args[[3]],args[[9]],args[[10]],wp]]];
   If[!NumberQ[value]||!FreeQ[value,Indeterminate|ComplexInfinity|_DirectedInfinity],Print["FAILED ",j," ",InputForm[value]];Exit[2]];
   Export[file,value,"WXF"]];value,{j,0,30}];
 ff=Table[r=data["Rows"][[i]];N[(r["Prefactor"]/.rules) Total[Map[(#[[2]]/.rules) vals[[#[[1]]+1]]&,r["ReducedCoefficients"]]]],{i,8}];
 u0=-s0-t0;weights={2(s0^2+u0^2),-s0 u0(s0-u0),8(4s0^2+u0^2),4s0(2s0^2+u0^2)};
 born=-(t0-mu0)/((t0-aval)(t0-bval));
 delta=N[2Re[Conjugate[born] weights.ff[[{2,4,6,8}]]]/(Abs[born]^2 weights[[1]]),20];
 rec=<|"s"->s0,"t"->t0,"lambda"->lambda,"AngleFraction"->angleFraction,"HorizonRatio"->horizonRatio,"muR2"->1,"a"->aval,"b"->bval,"Masters"->vals,"FormFactors"->ff,"DeltaVirtual"->delta,"DeltaOverAs"->N[16 Pi^2 delta,18],"WorkingPrecision"->wp,"MasterCache"->cache|>;
 AppendTo[results,rec];Export[FileNameJoin[{cache,"amplitude.wxf"}],rec,"WXF"];
 Print["RESULT ",s0," lambda ",lambda," delta/as ",N[16Pi^2 delta,12]];
,{point,points}];
Export[FileNameJoin[{outdir,"virtual-results-"<>IntegerString[Hash[points,"SHA256"],16]<>".wxf"}],results,"WXF"];
Print["COMPLETED ",Length[results]," points"];
Exit[];


==> anc/reproduction/tools/export_numerical_results.wls <==
paperRoot=DirectoryName[$InputFileName,2];
files=FileNames["amplitude.wxf",FileNameJoin[{paperRoot,"checks","numerical"}],Infinity];
records=If[files==={},Import[FileNameJoin[{paperRoot,"data","numerical-benchmarks.wxf"}],"WXF"],Import[#,"WXF"]&/@files];records=DeleteDuplicatesBy[records,{#["s"],#["t"],#["lambda"],Lookup[#,"HorizonRatio",1/4]}&];records=SortBy[records,{#["lambda"],#["s"],#["t"]}&];
public=KeyDrop[#,{"MasterCache"}]&/@records;
Export[FileNameJoin[{paperRoot,"data","numerical-benchmarks.wxf"}],public,"WXF"];
energy=SortBy[Select[records,#["lambda"]===1&&#["t"]===-#["s"]/2&&Lookup[#,"HorizonRatio",1/4]===1/4&],#["s"]&];
Export[FileNameJoin[{paperRoot,"data","virtual-energy-scan.csv"}],Prepend[({N[#["s"],12],N[#["t"],12],N[#["DeltaOverAs"],12]}&/@energy),{"s_over_mu2","t_over_mu2","delta_over_as"}],"CSV"];
p=SelectFirst[energy,#["s"]===4&];
ff=p["FormFactors"]16Pi^2;
Export[FileNameJoin[{paperRoot,"data","virtual-form-factor-benchmark.csv"}],Prepend[Table[{If[OddQ[i],1,8],Ceiling[i/2],N[Re[ff[[i]]],12],N[Im[ff[[i]]],12]},{i,8}],{"Color","Spin","Re_16pi2F_over_g4","Im_16pi2F_over_g4"}],"CSV"];
Print["POINTS ",Length[public]];Print["ENERGY ",InputForm[({#["s"],N[#["DeltaOverAs"],10]}&/@energy)]];Print["FF benchmark ",InputForm[N[ff,10]]];Exit[];


==> anc/reproduction/tools/export_results.wls <==
(* Read-only export of the source-bound final scalar form factors.
   Run from the project root with a native WolframKernel. *)
rgzPaperRoot=DirectoryName[$InputFileName,5];rgzPaperOut=DirectoryName[$InputFileName,2];
rgzPaperRelative={"Final"->"/Users/wanwu/Documents/Wolfram_Mathematica/Gribov/RGZWorkflow-0.3.0-dev.1/Work-ColourCorrected/Cache/qq-scalar-factored-46e9c5ebef04781bc3be594a9d67deab287c3cd4ac438d38d2b2fdad86519e99/factored.wxf","Scalar"->"/Users/wanwu/Documents/Wolfram_Mathematica/Gribov/RGZWorkflow-0.3.0-dev.1/Work-ColourCorrected/Cache/qq-scalar-ff-5f9a2b1897395b33ea39bfdaee3c039f6e828f90a0a82e76d75b4e3e11caa6bd/scalar-form-factors-0d56a257d233665f2c8b1552dfaed62b1d176edadd8020860a855827d21019d0.wxf","MSbar"->"/Users/wanwu/Documents/Wolfram_Mathematica/Gribov/RGZWorkflow-0.3.0-dev.1/Work-ColourCorrected/Cache/qq-msbar-39930c2d23047a99f4f54a331fecc7bf960d74eb0e73b178e8304c592ddcd126.wxf","Certificate"->"/Users/wanwu/Documents/Wolfram_Mathematica/Gribov/RGZWorkflow-0.3.0-dev.1/Work-ColourCorrected/Cache/qq-certification-fcc04e6170daf6b2031fd0fcd46b00b2869c20cf129f7f6044d1d4db871faf79.wxf"};
rgzPaperPaths=Association[Map[First[#]->Last[#]&,rgzPaperRelative]];
rgzPaperP=Import[rgzPaperPaths["Final"],"WXF"];rgzPaperScalar=Import[rgzPaperPaths["Scalar"],"WXF"];rgzPaperM=Import[rgzPaperPaths["MSbar"],"WXF"];rgzPaperCert=Import[rgzPaperPaths["Certificate"],"WXF"];
If[!TrueQ[rgzPaperP["PrefactorReconstructionVerified"]]||rgzPaperP["SourceFingerprint"]=!=rgzPaperM["SourceFingerprint"]||rgzPaperP["SourceFingerprint"]=!=rgzPaperCert["SourceFingerprint"],Print["Source mismatch"];Exit[1]];
rgzPaperWrite[file_,text_] := Module[{stream=OpenWrite[file,CharacterEncoding->"ASCII"]},WriteString[stream,If[StringEndsQ[file,".tex"],StringReplace[text," "<>FromCharacterCode[92]<>"n"->"\n"],text]];Close[stream]];
rgzPaperRules={RGZWorkflow`ScalarAudit`rMinus->RGZPaper`a,RGZWorkflow`ScalarAudit`rPlus->RGZPaper`b,
 RGZWorkflow`ScalarAudit`mu2->RGZPaper`mu2,RGZWorkflow`ScalarAudit`s->RGZPaper`s,RGZWorkflow`ScalarAudit`t->RGZPaper`t,
 RGZWorkflow`Engine`qqS->RGZPaper`s,RGZWorkflow`Engine`qqT->RGZPaper`t,RGZWorkflow`Parameters`muR2->RGZPaper`muR2,
 FeynCalc`SUNN->RGZPaper`Nc,FeynCalc`SMP["g_s"]->RGZPaper`gs,
 FeynCalc`A0->RGZPaper`A0,FeynCalc`B0->RGZPaper`B0,FeynCalc`C0->RGZPaper`C0,FeynCalc`D0->RGZPaper`D0,RGZWorkflow`RGZPVFinite->RGZPaper`Finite};
rgzPaperCanon[x_] := Module[{z=x},
 z=z/.{rgzPaperP["CoordinateDefinitions"][[1,2]]->RGZPaper`a,rgzPaperP["CoordinateDefinitions"][[2,2]]->RGZPaper`b};
 z=z/.rgzPaperRules;
 z=z/.{h:(RGZPaper`A0|RGZPaper`B0|RGZPaper`C0|RGZPaper`D0)[args___]:>Apply[Head[h],Expand/@List[args]],Log[u_]:>Log[Cancel[Together[u]]]};z];
rgzPaperFns=DeleteDuplicates[Flatten[(rgzPaperCanon/@First/@#["ReducedFiniteFunctionCoefficients"])&/@rgzPaperP["Rows"],1]];
rgzPaperFns=Join[{1},SortBy[DeleteCases[rgzPaperFns,1],ToString[#,InputForm]&]];
rgzPaperChecks={};rgzPaperRows={};
Do[rgzPaperPref=rgzPaperCanon[row["ScalarPrefactor"]];
 rgzPaperPairs=({First[FirstPosition[rgzPaperFns,rgzPaperCanon[#[[1]]],Missing["Absent"],{1}]]-1,rgzPaperCanon[#[[2]]]}&/@row["ReducedFiniteFunctionCoefficients"]);
 rgzPaperActual=Merge[(Association[rgzPaperCanon[#[[1]]]->rgzPaperPref rgzPaperCanon[#[[2]]]]&/@row["ReducedFiniteFunctionCoefficients"]),Total];
 rgzPaperExpected=Merge[(Association[rgzPaperCanon[#[[1]]]->rgzPaperCanon[#[[2]]]]&/@row["FiniteFunctionCoefficients"]),Total];
 Do[AppendTo[rgzPaperChecks,TrueQ[Cancel[Together[Lookup[rgzPaperActual,k,0]-Lookup[rgzPaperExpected,k,0]]]===0]],{k,Union[Keys[rgzPaperActual],Keys[rgzPaperExpected]]}];
 AppendTo[rgzPaperRows,<|"ColorID"->row["ColorID"],"SpinID"->row["SpinID"],"Prefactor"->rgzPaperPref,"ReducedCoefficients"->rgzPaperPairs|>],{row,rgzPaperP["Rows"]}];
If[!AllTrue[rgzPaperChecks,TrueQ],Print["Coefficient mismatch"];Exit[1]];
rgzPaperData=<|"Schema"->"RGZPRDFormFactors/1","LoopOrder"->1,"Colors"->{"singlet: delta13 delta24","octet: (delta14 delta23-delta13 delta24/Nc)/2"},
 "SpinStructures"->{"gamma_mu x gamma^mu","slash(p2) x slash(p1)","gamma_mu gamma_nu gamma_rho x gamma^mu gamma^nu gamma^rho","gamma_mu gamma_nu slash(p2) x gamma^mu gamma^nu slash(p1)"},
 "CoordinateDefinitions"-><|"a"->"rMinus","b"->"rPlus","mu2"->"auxiliary mass squared","muR2"->"positive MSbar scale squared","s"->"(p1+p2)^2","t"->"(p1-p3)^2","Nc"->"number of colors","gs"->"renormalized coupling"|>,
 "Functions"->rgzPaperFns,"Rows"->rgzPaperRows,"SourceFingerprint"->rgzPaperP["SourceFingerprint"],"CheckedCoefficients"->Length[rgzPaperChecks]|>;
rgzPaperStream=OpenWrite[FileNameJoin[{rgzPaperOut,"data","form-factors.wl"}],CharacterEncoding->"ASCII"];
WriteString[rgzPaperStream,"(* Exact one-loop finite form factors. Function index j refers to Functions[[j+1]]. *)\n",Block[{$ContextPath={"System`"}},ToString[rgzPaperData,InputForm,PageWidth->Infinity]],"\n"];Close[rgzPaperStream];
rgzPaperTexRules={RGZPaper`a->Subscript[r,"-"],RGZPaper`b->Subscript[r,"+"],RGZPaper`mu2->Superscript[\[Mu],2],RGZPaper`muR2->Subsuperscript[\[Mu],R,2],RGZPaper`Nc->Subscript[N,c],RGZPaper`gs->Subscript[g,s],RGZPaper`s->s,RGZPaper`t->t};
rgzPaperTex[x_]:=StringReplace[ToString[TeXForm[x/.rgzPaperTexRules]],{"\\text{-}"->"-","\\text{+}"->"+"}];
rgzPaperFunctionTex[1]:="1";
rgzPaperFunctionTex[Log[x_]]:="\\ln\\!\\left("<>rgzPaperTex[x]<>"\\right)";
rgzPaperFunctionTex[RGZPaper`Finite[master_,scale_]] := Module[{n,args,label},
 n=Switch[Head[master],RGZPaper`A0,1,RGZPaper`B0,2,RGZPaper`C0,3,RGZPaper`D0,4];args=List@@master;
 label=Switch[n,1,"A",2,"B",3,"C",4,"D"];
 "\\overline{"<>label<>"}_0\\!\\left("<>StringRiffle[rgzPaperTex/@Drop[args,-n],","]<>";"<>StringRiffle[rgzPaperTex/@Take[args,-n],","]<>"\\right)"];
rgzPaperInventoryTex=StringJoin[Table[ToString[j-1]<>" & $"<>rgzPaperFunctionTex[rgzPaperFns[[j]]]<>"$ \\\\ \n",{j,Length[rgzPaperFns]}]];
rgzPaperWrite[FileNameJoin[{rgzPaperOut,"generated","finite-functions.tex"}],rgzPaperInventoryTex];
rgzPaperRowTex=StringJoin[Map[ToString[#["ColorID"]]<>" & "<>ToString[#["SpinID"]]<>" & "<>ToString[Length[#["ReducedCoefficients"]]]<>" & $"<>rgzPaperTex[#["Prefactor"]]<>"$ \\\\ \n"&,rgzPaperRows]];
rgzPaperWrite[FileNameJoin[{rgzPaperOut,"generated","row-prefactors.tex"}],rgzPaperRowTex];
rgzPaperBlocks=StringJoin[Map[Function[row,"\n(* Color "<>ToString[row["ColorID"]]<>"; spin "<>ToString[row["SpinID"]]<>". F = Prefactor * Sum[c[j] Function[j]]. *)\nPrefactor = "<>Block[{$ContextPath={"RGZPaper`","System`"}},ToString[row["Prefactor"],InputForm,PageWidth->Infinity]]<>";\n"<>
 StringJoin[Map[("c["<>ToString[First[#]]<>"] = "<>Block[{$ContextPath={"RGZPaper`","System`"}},ToString[Last[#],InputForm,PageWidth->Infinity]]<>";\n")&,row["ReducedCoefficients"]]]],rgzPaperRows]];
rgzPaperWrite[FileNameJoin[{rgzPaperOut,"data","coefficient-blocks.txt"}],rgzPaperBlocks];
rgzPaperRep=rgzPaperRows[[1]];
rgzPaperLogIndex=First[FirstPosition[rgzPaperFns,Log[-RGZPaper`s/RGZPaper`muR2]]]-1;
rgzPaperLogCo=rgzPaperRep["Prefactor"] Last[SelectFirst[rgzPaperRep["ReducedCoefficients"],First[#]===rgzPaperLogIndex&]];
rgzPaperWrite[FileNameJoin[{rgzPaperOut,"generated","representative-log.tex"}],rgzPaperTex[Factor[rgzPaperLogCo]]];
rgzPaperMeta=<|"ExportChecks"->Length[rgzPaperChecks],"AllExportChecksPassed"->And@@rgzPaperChecks,"Rows"->Length[rgzPaperRows],"FiniteFunctionsIncludingOne"->Length[rgzPaperFns],
 "ScalarIntegrals"->rgzPaperScalar["OutputIntegralCount"],"ScalarIntegralCounts"->Association[KeyValueMap[ToString[#1]->#2&,rgzPaperScalar["ScalarIntegralCounts"]]],
 "SourceFingerprint"->ToString[rgzPaperP["SourceFingerprint"],InputForm],"Sources"->Map[Function[rule,<|"Role"->First[rule],"ProjectRelativeFile"->Last[rule],"SHA256"->IntegerString[FileHash[rgzPaperPaths[First[rule]],"SHA256"],16,64]|>],rgzPaperRelative],
 "RowsSummary"->Map[<|"ColorID"->#["ColorID"],"SpinID"->#["SpinID"],"Entries"->Length[#["ReducedCoefficients"]]|>&,rgzPaperRows]|>;
Export[FileNameJoin[{rgzPaperOut,"data","provenance.json"}],rgzPaperMeta,"RawJSON"];
Print[KeyTake[rgzPaperMeta,{"ExportChecks","AllExportChecksPassed","Rows","FiniteFunctionsIncludingOne","ScalarIntegrals","ScalarIntegralCounts"}]];


==> anc/reproduction/tools/extrapolate_qcd_helicities.wls <==
paperRoot=DirectoryName[$InputFileName,2];
rows=Import[FileNameJoin[{paperRoot,"checks","qcd-helicity-comparison.wxf"}],"WXF"];
rows=SortBy[rows,#["Lambda"]&];
model[la_]:={1,la^2,la^2 Log[la^2],la^2 Log[la^2]^2};
fit[n_]:=Module[{r=Take[rows,n],mat},mat=N[model[#["Lambda"]]&/@r,30];Table[First[LeastSquares[mat,r[[All,"HardAmplitudes",j]]]],{j,4}]];
f4=fit[4];f5=fit[5];target=N[rows[[1]]["Targets"],20];
Print["QCD targets ",InputForm[target]];Print["Four-point intercepts ",InputForm[f4]];Print["Four-point differences ",InputForm[f4-target]];Print["Five-point differences ",InputForm[f5-target]];
summary=<|"PointTest"->True,"Kinematics"->"s=4,t=u=-2,muR2=1,Nc=3,Nf=2","ExtrapolationModel"->"h0+lambda^2(c0+c1 log(lambda^2)+c2 log(lambda^2)^2); intercept not fixed to QCD","FourPointMaxDifference"->N[Max[Abs[f4-target]],12],"FivePointMaxDifference"->N[Max[Abs[f5-target]],12],"FourVsFiveMaxDifference"->N[Max[Abs[f4-f5]],12],"GeneralKinematicsProved"->False|>;
Export[FileNameJoin[{paperRoot,"checks","qcd-extrapolation.json"}],summary,"RawJSON"];
Export[FileNameJoin[{paperRoot,"data","qcd-hard-comparison.csv"}],Prepend[Table[{j,N[Re[target[[j]]],12],N[Im[target[[j]]],12],N[Re[f4[[j]]],12],N[Im[f4[[j]]],12],N[Abs[f4[[j]]-target[[j]]],8],N[Abs[f5[[j]]-target[[j]]],8]},{j,4}],{"Component","QCD_Re","QCD_Im","Extrapolated_Re","Extrapolated_Im","Error_4point","Error_5point"}],"CSV"];
Export[FileNameJoin[{paperRoot,"data","qcd-mass-convergence.csv"}],Prepend[Map[{N[#["Lambda"],15],N[Max[Abs[#["Differences"]]],12]}&,Reverse[rows]],{"lambda","max_hard_difference"}],"CSV"];
Print[InputForm[summary]];Exit[];


==> anc/reproduction/tools/numerical_masters.wl <==
(* Scalar catalogue evaluator on the explicitly continued two-mass sheet.
   These functions implement only the families printed in this manuscript. *)
ClearAll[rgzBFinite,rgzCTwoMass,rgzCTwoZero,rgzDTwoMass,rgzJRadial,rgzLogC];
rgzBFinite[v_?NumericQ,a_?NumericQ,b_?NumericQ,scale_?NumericQ,wp_:35]:=Module[{x},
 NIntegrate[-Log[(a x+b(1-x)-v x(1-x))/scale],{x,0,1},WorkingPrecision->wp,AccuracyGoal->18,PrecisionGoal->18,MaxRecursion->22,Method->{"GlobalAdaptive","SymbolicProcessing"->0}]];
rgzCTwoMass[t_?NumericQ,a_?NumericQ,b_?NumericQ,wp_:35]:=Module[{fn,x,theta},
 fn[x_?NumericQ]:=If[x==0,-1/b,If[x==1,-1/a,Log[1-t x(1-x)/(a x+b(1-x))]/(t x(1-x))]];
 NIntegrate[fn[x],{x,0,1},WorkingPrecision->wp,AccuracyGoal->18,PrecisionGoal->18,MaxRecursion->22,Method->{"GlobalAdaptive","SymbolicProcessing"->0}]];
rgzCTwoZero[v_?NumericQ,a_?NumericQ]:=(PolyLog[2,-v/a]-(Log[a]-If[v>0,Log[v]-I Pi,Log[-v]]) Log[1+v/a])/v;
rgzLogC[v_?NumericQ,w_?NumericQ]:=Log[Abs[v] w]+If[v>0,-I Pi,0];
rgzJRadial[A_?NumericQ,B_?NumericQ,C_?NumericQ,lc_?NumericQ]:=Module[{delta,d,z},
 delta=A^2-4B C;z=delta/A^2;
 If[Abs[z]<10^-6 && Re[C]>0,Return[2/A^2 Sum[z^j/(2j+3),{j,0,6}]]];
 d=Sqrt[delta];(A(2Log[A+d]-Log[4B]-lc)/d-2)/delta];
rgzDTwoMass[v_?NumericQ,t_?NumericQ,a_?NumericQ,b_?NumericQ,wp_:35]:=Module[{fn,x,theta,rapidity,angle},
 fn[x_?NumericQ,theta_?NumericQ]:=Module[{A,B,w,C},If[theta==0,Return[0]];
 A=a x+b(1-x);B=A-t x(1-x);w=Sin[theta]^2/4;C=-v w;
 Sin[theta] rgzJRadial[A,B,C,rgzLogC[v,w]]];
 NIntegrate[Sin[2angle](Pi/2 Exp[-rapidity]) fn[Sin[angle]^2,Pi/2 Exp[-rapidity]],{angle,0,Pi/2},{rapidity,0,36},WorkingPrecision->wp,AccuracyGoal->10,PrecisionGoal->10,MaxRecursion->16,Method->{"GlobalAdaptive","SymbolicProcessing"->0}]];


==> anc/reproduction/tools/plot_infrared_data.py <==
"""Prepare plain numerical plot tables; standard library only."""
import csv, cmath, math
from pathlib import Path
root=Path(__file__).resolve().parents[1]
rows=list(csv.DictReader((root/'data/infrared-comparison.csv').open()))
q8=complex(8.654258744498093,-2.260777078214009)
q1=complex(1.6326974711516234,1.5071847188093392)
out=['rho Born D8 D1 delta_mass delta_natural']
for r in rows:
    d8=complex(float(r['D8_Re']),float(r['D8_Im']))
    d1=complex(float(r['D1_Re']),float(r['D1_Im']))
    values=[float(r['s_over_mass2']),float(r['born_ratio']),abs(d8)/abs(q8),abs(d1)/abs(q1),float(r['delta_mass_scale']),float(r['delta_natural_scale'])]
    out.append(' '.join(f'{v:.13g}' for v in values))
(root/'data/infrared-shapes.dat').write_text('\n'.join(out)+'\n')
rows=list(csv.reader((root/'data/virtual-energy-scan.csv').open()))
(root/'data/virtual-energy-scan.dat').write_text('\n'.join(' '.join(r) for r in rows)+'\n')


==> anc/reproduction/tools/probe_qcd_hard_matching.wls <==
paperRoot=DirectoryName[$InputFileName,2];
(* Exploratory test: massive-gluon conversion is not automatically an RGZ theorem. *)
cf=4/3;ca=3;nf=2;beta0=29/3;s=4;t=u=-2;mu2=1;
l[v_]:=Log[Abs[v]/mu2]-If[v>0,I Pi,0];
x1=6cf-beta0+8cf(l[s]-l[u])-2ca(2l[s]-l[t]-l[u]);
y0=ca(10/3+Pi^2)+cf(Pi^2/3-16)+5beta0/3;
z0[a_,b_,c_]:=b/a((b+2c)/a(l[c]-l[b])^2+2(l[c]-l[b])+Pi^2(b+2c)/a);
hard=Re[-4cf l[t]^2+2x1 l[t]+2y0+(s^2(ca-4cf)z0[s,t,u]-u^2(2ca-4cf)z0[u,t,s])/(s^2+u^2)];
files=FileNames["amplitude.wxf",FileNameJoin[{paperRoot,"checks","numerical"}],Infinity];records=Select[Import[#,"WXF"]&/@files,#["s"]===4&];records=SortBy[records,-#["lambda"]&];
rows=Table[lam=p["lambda"];lm=Log[lam^2]+Log[5/4]/2;lm2=lm^2-ArcTan[1/2]^2;
 dipoles=2((-1/3)Re[l[s]]+(1/6)l[t]-(7/6)l[u]);
 conv=-4cf lm2+(-4dipoles-12cf)lm+2cf(9-5Pi^2/3);
 estimate=p["DeltaOverAs"]-conv;
 Print["lambda ",lam," massive-gluon-subtracted hard ",N[estimate,12]," QCD target ",N[hard,12]," difference ",N[estimate-hard,12]];
 <|"Lambda"->ToString[lam,InputForm],"CandidateHard"->ToString[N[estimate,14],InputForm],"QCDHard"->ToString[N[hard,14],InputForm],"Difference"->ToString[N[estimate-hard,14],InputForm]|>,{p,records}];
Export[FileNameJoin[{paperRoot,"checks","qcd-hard-exploratory.json"}],<|"Assumption"->"Universal single massive-gluon form-factor conversion, not independently established here for the full RGZ soft sector","FullFiniteMatchingVerified"->False,"Rows"->rows|>,"RawJSON"];
Exit[];


==> anc/reproduction/tools/refresh_corrected_numerics.wls <==
paperRoot=DirectoryName[$InputFileName,2];base=DirectoryName[paperRoot];
old=Get[FileNameJoin[{base,"historical","data","form-factors.wl"}]];data=Get[FileNameJoin[{paperRoot,"data","form-factors.wl"}]];
If[!SameQ[old["Functions"],data["Functions"]],Print["Master arguments/order changed"];Exit[1]];
records=Import[FileNameJoin[{base,"historical","data","numerical-benchmarks.wxf"}],"WXF"];Print["Saved unchanged master vectors: ",Length[records]];
sourceKey=IntegerString[FileHash[FileNameJoin[{paperRoot,"data","form-factors.wl"}],"SHA256"],16,64];out=FileNameJoin[{paperRoot,"checks","numerical","colour-corrected-"<>sourceKey}];If[!DirectoryQ[out],CreateDirectory[out,CreateIntermediateDirectories->True]];
newRecords={};audits={};
Do[p=records[[i]];s0=p["s"];t0=p["t"];mu0=p["lambda"]^2;wp=Lookup[p,"WorkingPrecision",40];vals=p["Masters"];
If[Length[vals]=!=Length[data["Functions"]]||!AllTrue[vals,NumberQ],Print[{"Invalid historical master vector",i}];Exit[1]];
rules={RGZPaper`a->p["a"],RGZPaper`b->p["b"],RGZPaper`mu2->N[mu0,wp],RGZPaper`muR2->N[p["muR2"],wp],RGZPaper`s->N[s0,wp],RGZPaper`t->N[t0,wp],RGZPaper`Nc->3,RGZPaper`gs->1};
ff=Table[r=data["Rows"][[k]];N[(r["Prefactor"]/.rules)Total[(Last[#]/.rules)vals[[First[#]+1]]&/@r["ReducedCoefficients"]]],{k,8}];
u0=-s0-t0;weights={2(s0^2+u0^2),-s0 u0(s0-u0),8(4s0^2+u0^2),4s0(2s0^2+u0^2)};
born=-(t0-mu0)/((t0-p["a"])(t0-p["b"]));delta=N[2Re[Conjugate[born]weights.ff[[{2,4,6,8}]]]/(Abs[born]^2 weights[[1]]),20];
rec=Join[p,<|"FormFactors"->ff,"DeltaVirtual"->delta,"DeltaOverAs"->N[16Pi^2 delta,18],"CorrectedCoefficientSHA256"->sourceKey,"MasterValuesReusedAfterExactCatalogueIdentity"->True|>];AppendTo[newRecords,rec];
AppendTo[audits,<|"s"->ToString[s0,InputForm],"t"->ToString[t0,InputForm],"lambda"->ToString[p["lambda"],InputForm],"UnchangedSevenRowsMaxDifference"->ToString[Max[Abs[(ff-p["FormFactors"])[[{1,3,4,5,6,7,8}]]]],InputForm],"OldDeltaOverAs"->ToString[N[p["DeltaOverAs"],12],InputForm],"NewDeltaOverAs"->ToString[N[rec["DeltaOverAs"],12],InputForm]|>];
dir=FileNameJoin[{out,"point-"<>ToString[i]}];If[!DirectoryQ[dir],CreateDirectory[dir]];Export[FileNameJoin[{dir,"amplitude.wxf"}],rec,"WXF"];Print[{i,Length[records],s0,p["lambda"],N[rec["DeltaOverAs"],10]}],{i,Length[records]}];
Export[FileNameJoin[{paperRoot,"data","numerical-benchmarks.wxf"}],newRecords,"WXF"];Export[FileNameJoin[{paperRoot,"checks","colour-numerical-refresh.json"}],<|"Points"->Length[newRecords],"CorrectedCoefficientSHA256"->sourceKey,"ScalarCatalogueIdentical"->True,"FreshScalarIntegrationsClaimed"->False,"Rows"->audits|>,"RawJSON"];Exit[];


==> anc/reproduction/tools/run_release_checks.py <==
"""Re-run isolated checks in the exact published release; no production Work.
Usage: python3 tools/run_release_checks.py --archive /path/RGZWorkflow-1.1.0.zip
Requires WolframKernel, FeynRules, FeynCalc and FeynArts installed locally.
"""
import argparse, hashlib, os, pathlib, re, shutil, subprocess, tempfile, zipfile
parser=argparse.ArgumentParser(description=__doc__)
parser.add_argument('--archive',required=True,type=pathlib.Path)
parser.add_argument('--kernel',default=shutil.which('WolframKernel') or '/Applications/Mathematica.app/Contents/MacOS/WolframKernel')
args=parser.parse_args()
expected='10acc4dff1682774b3af5b0422290f1a433cdaae128cb27dcba5ba10200c17a5'
if hashlib.sha256(args.archive.read_bytes()).hexdigest()!=expected:
    raise SystemExit('Archive SHA256 mismatch; no code executed.')
paper=pathlib.Path(__file__).resolve().parents[1]
out=paper/'checks';out.mkdir(exist_ok=True)
with tempfile.TemporaryDirectory(prefix='rgz-release-paper-') as scratch:
    scratch=pathlib.Path(scratch)
    with zipfile.ZipFile(args.archive) as z:z.extractall(scratch)
    release=scratch/'RGZWorkflow-1.1.0'
    (scratch/'ghost-rule-work').mkdir()
    env=os.environ.copy();env['KMP_USE_SHM']='0'
    env['RGZ_GHOST_RULE_WORK']=str(scratch/'ghost-rule-work')
    for name in ['QuarkBubble','GhostBubble','MixedTadpole','GhostActionRules','GhostModelRules']:
        env['RGZ_EXAMPLE_RECORD']=str(out/f'release-{name}.wxf')
        result=subprocess.run([args.kernel,'-script',f'Examples/{name}.wls'],cwd=release,env=env,text=True,stdout=subprocess.PIPE,stderr=subprocess.STDOUT)
        (out/f'release-{name}.log').write_text(result.stdout)
        if result.returncode:raise SystemExit(f'{name} stopped with exit {result.returncode}; inspect log.')
        if name in ['GhostBubble','MixedTadpole']:
            match=re.search(r'Results: (.+\.wxf)',result.stdout)
            if not match:raise SystemExit(f'{name}: no result file was reported.')
            shutil.copyfile(match.group(1),out/f'release-{name}.wxf')
        print(name,'completed')
    for stem in ['ghost-action','ghost-model']:
        shutil.copyfile(scratch/'ghost-rule-work'/f'{stem}.wxf',out/f'release-{stem}.wxf')
subprocess.run([args.kernel,'-script','tools/summarize_release_checks.wls'],cwd=paper,check=True)


==> anc/reproduction/tools/summarize_release_checks.wls <==
paperRoot=DirectoryName[$InputFileName,2];
quark=Import[FileNameJoin[{paperRoot,"checks","release-QuarkBubble.wxf"}],"WXF"];
ghost=Import[FileNameJoin[{paperRoot,"checks","release-GhostBubble.wxf"}],"WXF"];
mixed=Import[FileNameJoin[{paperRoot,"checks","release-MixedTadpole.wxf"}],"WXF"];
qFields={"UnintegratedTensorAgreement","ProjectedIntegrandAgreement","TraceFormulaAgreement","RouteEquality","LongitudinalZero","CacheReused"};
report=<|"PinnedRelease"->"v1.1.0","Commit"->"5934611ebb005919e4a23b1685f9843fa83265b5","Quark"->KeyTake[quark,Join[{"GraphCount","QuarkFlavours"},qFields]],"Ghost"->ghost["Checks"],"GhostSpectatorDimension"->ghost["SpectatorDimension"],"Mixed"->mixed["Checks"],"Scope"->"Independent specified tensors compared with freshly generated release-model graphs and reductions; does not certify the whole action or amplitude"|>;
passed=quark["GraphCount"]===2&&And@@Lookup[quark,qFields]&&Length[ghost["Checks"]]===4&&AllTrue[ghost["Checks"],TrueQ[#["HandTensor"]]&&TrueQ[#["HandProjection"]]&&TrueQ[#["HandIntegral"]]&]&&And@@Values[mixed["Checks"]];
action=Import[FileNameJoin[{paperRoot,"checks","release-ghost-action.wxf"}],"WXF"];
model=Import[FileNameJoin[{paperRoot,"checks","release-ghost-model.wxf"}],"WXF"];
report=Join[report,<|"ActionGhostKernelsAndVertices"->TrueQ[action["Passed"]],"ModelGhostRules"->TrueQ[model["Passed"]],"ModelPropagatorChecks"->model["PropagatorChecks"]|>];
passed=passed&&TrueQ[action["Passed"]]&&TrueQ[model["Passed"]];
report=Append[report,"AllPassed"->passed];
Export[FileNameJoin[{paperRoot,"checks","release-examples-summary.json"}],report,"RawJSON"];Print[InputForm[report]];Exit[If[passed,0,1]];


==> anc/reproduction/tools/validate_virtual_point.wls <==
paperRoot=DirectoryName[$InputFileName,2];
selection=Environment["RGZ_VALIDATE_S"];selectedS=If[StringQ[selection]&&selection=!="",ToExpression[selection],4];
reportStem=If[selectedS===4,"full-virtual-cross-check","infrared-virtual-cross-check"];Get[FileNameJoin[{paperRoot,"tools","numerical_masters.wl"}]];
files=FileNames["amplitude.wxf",FileNameJoin[{paperRoot,"checks","numerical"}],Infinity];
inputRecords=If[files==={},Import[FileNameJoin[{paperRoot,"data","numerical-benchmarks.wxf"}],"WXF"],Import[#,"WXF"]&/@files];
p=SelectFirst[inputRecords,#["s"]===selectedS&&#["lambda"]===1&&#["t"]===-selectedS/2&&Lookup[#,"HorizonRatio",1/4]===1/4&];
If[!AssociationQ[p],Exit[2]];data=Get[FileNameJoin[{paperRoot,"data","form-factors.wl"}]];
rules={RGZPaper`a->p["a"],RGZPaper`b->p["b"],RGZPaper`mu2->1,RGZPaper`muR2->1,RGZPaper`s->p["s"],RGZPaper`t->p["t"],RGZPaper`Nc->3,RGZPaper`gs->1};
vals=p["Masters"];checks={};
Do[args=List@@((data["Functions"][[j+1]]/.rules)[[1]]);v0=args[[1]];t0=args[[3]];massA=args[[9]];massB=args[[10]];
 fn[xx_?NumericQ,uu_?NumericQ]:=Module[{aa,bb,lam,rr,cc,zz,ix},aa=massA xx+massB(1-xx);bb=aa-t0 xx(1-xx);lam=Exp[uu-I Pi/4];rr=aa lam+bb lam^2;cc=rr-v0/4;zz=Sqrt[v0/(4cc)];ix=1/(2cc rr)+ArcTan[zz]/(2cc^2 zz);lam^2 ix];
 other=NIntegrate[fn[xx,uu],{xx,0,1},{uu,-40,40},WorkingPrecision->40,AccuracyGoal->12,PrecisionGoal->12,MaxRecursion->18,Method->{"GlobalAdaptive","SymbolicProcessing"->0}];
 err=Abs[other-vals[[j+1]]];Print["D master ",j," difference ",N[err,8]];
 AppendTo[checks,<|"Master"->j,"AbsoluteDifference"->ToString[N[err,8],InputForm],"Passed"->TrueQ[err<10^-8]|>];vals[[j+1]]=other,{j,25,30}];
ff=Table[r=data["Rows"][[i]];N[(r["Prefactor"]/.rules) Total[Map[(#[[2]]/.rules) vals[[#[[1]]+1]]&,r["ReducedCoefficients"]]]],{i,8}];
diff=Abs[ff-p["FormFactors"]];Print["FORM FACTOR DIFF ",N[diff,8]];
born=-(p["t"]-1)/((p["t"]-p["a"])(p["t"]-p["b"]));
(* Use the symbolic spin weights rather than hardcoded diagnostic values. *)
ss=p["s"];tt=p["t"];uu=-ss-tt;weights={2(ss^2+uu^2),-ss uu(ss-uu),8(4ss^2+uu^2),4ss(2ss^2+uu^2)};
delta=2Re[Conjugate[born]weights.ff[[{2,4,6,8}]]]/(Abs[born]^2 weights[[1]]);
report=<|"MasterChecks"->checks,"AllMasterChecksPassed"->AllTrue[checks,TrueQ[#["Passed"]]&],"FormFactorMaxAbsoluteDifference"->ToString[N[Max[diff],8],InputForm],"DeltaOverAsDifference"->ToString[N[Abs[16Pi^2(delta-p["DeltaVirtual"])],8],InputForm],"FullInterferenceAgreement"->TrueQ[Abs[16Pi^2(delta-p["DeltaVirtual"])]<10^-6]|>;
Print[InputForm[report]];Export[FileNameJoin[{paperRoot,"checks",reportStem<>".json"}],report,"RawJSON"];
Exit[If[report["AllMasterChecksPassed"]&&report["FullInterferenceAgreement"],0,1]];


==> anc/software/ARCHIVE-SHA256.txt <==
db8e0d84fdf503cd01486f2a91ac4c06d781867e9af58a0d3ba0662251da8d76  RGZWorkflow-1.1.2.zip
DOI: 10.5281/zenodo.24564596
Current corrected release; source unpacked here.


==> anc/software/RGZWorkflow-1.1.2/CHANGELOG.md <==
# Changes

## RGZWorkflow 1.1.2 - 26 November 2026

- Correct the duplicated FeynCalc SUNF contraction rule in the current kernel during `RGZLoadFeynCalc[]`, including command-line use. Verify four colour identities before proceeding; preserve the installed dependency files.
- Distinguish the affected 10.1.0/10.2.1 release archives from the corrected official hotfix-stable branch. The upstream fix is commit 1c5d2d8; 1ee4800 adds regression tests. An ongoing corrected run need not update FeynCalc; keep its dependency environment fixed, then update and verify in a fresh kernel for a subsequent run. See Documentation/ColourCorrection.md.
- Record the resulting finite mixed-self-energy/amplitude correction, its tested scope and numerical examples in Documentation/ColourCorrection.md.
- Keep the release work directory named `Work/`; distribute no caches, sessions or computed outputs. Earlier results must be recomputed in an empty release Work directory.
- Remove Start Here section 8 (Author electronic reference), its historical introductory warning, and the corresponding reproduction-guide comparison section. Preserve historical data and public APIs.
- Preserve the ordinary QQ gauge difference: with symbolic alpha and regulator M, the native projection and actual external-leg-weighted mixed-matrix sum give u^T [DeltaPi(alpha) - DeltaPi(0)] u = 0. Individual gauge-dependent diagrams change, but their gauge dependence cancels in this sum; the other checked colour paths are unchanged. This is a source/integrand-level result. The corrected author run has completed: 18/18 symbolic gauge rows are zero and 24/24 declared-domain certification checks pass. The original evidence and release-source correspondence are documented in Documentation/ColourCorrectedValidation.md.
- Version DOI: https://doi.org/10.5281/zenodo.24564596. Historical version DOIs do not identify 1.1.2.

This release contains the current reorganized source tree, including the previously unreleased fixes documented below. Source-level regressions are distinct from a new full-amplitude certification.


## RGZWorkflow 1.1.1 - 23 November 2026

- Correct the ordered FP ghost–gluon FeynArts class sign to match native FeynRules; separate external ghost ordering normalization in the tree comparison. The previous two sign errors compensated in that comparison.
- Resolve the principal general-gauge ghost UV discrepancy without claiming a complete off-shell RGZ ST identity. Check all six external permutations and preserve other ghost-class comparison conventions.
- The inspected ordinary closed-FP one-loop QQ amplitude is unchanged because the FP bubble has two corrected cubic couplings. This statement concerns this isolated correction, not the subsequent 1.1.2 FeynCalc colour correction, open ghost chains or arbitrary source amplitudes.
- Preserve historical certificates; no complete amplitude was regenerated under the 1.1.1 source fingerprint. See Documentation/Release-1.1.1.md and Evidence/fp-sign-review-2026-11-23.json.
- Version DOI: https://doi.org/10.5281/zenodo.24470745.


## Unreleased shifted NAV denominator correction — 2026-11-13

- Restore expanded polynomials in a shifted loop square before QQ pole splitting, including RGZ quartic denominators and repeated poles; retain exact emitted-propagator reconstruction checks. Memoize repeated denominator restoration locally within one call.
- Preserve the actual pole-split failure as Cause in QQPoleSplitIncomplete, and stop failure reporting before indexing an interruption sentinel.
- Add shifted/repeated-pole reconstruction regressions. Existing completed artifacts are retained as historical source-bound records; they are not silently certified under changed source fingerprints.

## Unreleased preparation boundaries and frozen-source verification — 2026-11-11

- Bind prepared mixed self energies to the actual inputs and result; validate reuse and restored task packets instead of relying on SelfPrepared alone.
- Return NotChecked for empty vertex and ordering selections. Isolate only the unavailable-frontend display message during headless FeynCalc startup.
- Record distributed-source hashes, dependency versions, unrun checks and source stability in regression reports. All 28 registered process checks and three Python release-tool tests passed on the frozen snapshot.
- Add separate-kernel ghost-action/model examples: source-free quadratic inverses and four A-ghost vertices agree with the actual FeynArts rules. Full-amplitude recertification remains outstanding.

## Unreleased assembly identity and ghost/mixed examples — 2026-11-11

- Bind bare amplitudes to the actual completed tree, mixed self, six reduced contributions and on-shell residue with AssemblyInputHash; automatic amplitude reads reject stale same-task assemblies, including disk fallback and the default audit input. Explicit historical file import remains independent.
- Carry the assembly identity into form-factor keys and result metadata without changing amplitude formulas or public signatures.
- Add independently specified AA ghost-loop tensors and analytic integrals for all four U classes, preserving the vector-ghost Lorentz trace and the bundled spectator dimension.
- Add the genuine non-diagonal A-phi xi tadpole, its open-color and normalized-adjoint projections, its complex-pole integral, and a separately identified transverse repeated-pole unit check. No full-matrix or full-amplitude certification is inferred.
- Keep directory organization fixed. The subsequent preparation-boundary fixes are recorded above.

## Unreleased quark-bubble integrand cross-check — 2026-11-11

- Compare each generated flavour graph with an independently written closed-fermion-loop tensor before integration, including the minus sign, TF=1/2 and the common q,q-p routing.
- Check both the full Lorentz tensor and its T/L projected integrands before the existing general-D scalar formula, route-equality and continuation checks. Expose the hand tensor in the example output and explain the comparison in the walkthrough.
- Calculation-library formulas and public interfaces are unchanged; this extends the small physical example rather than reorganizing the package.

## Unreleased graph-boundary fixes and small physical example — 2026-11-10

- Require the declared exact QQ conversion 1/(2 Pi)^4 consistently at task validation, graph reduction and amplitude assembly. Reject zero, nonfinite and alternative normalizations without computing or saving a reduced part.
- Apply per-operation budgets to reduced-part IO and task saves, catch outer aborts, reject incomplete returned sentinels and preserve the Reused/Saved distinction in completed progress.
- Add a runnable A-A/QuarkBubble example and a mathematical walkthrough: actual two-flavour graphs, color/Dirac factors, general-D projections, both integral routes, scalar sector sum, AA matrix entry, one measure conversion and cache continuation.
- Separate shared loop primitives and two-point topologies from the standalone AA driver. Preserve the relocated definitions exactly; the conventional QQ loader no longer loads AA graph-generation functions.
- The earlier restoration-cache fix remains in place. These local corrections and examples do not promote historical results to current-source full certification.

## Unreleased M0 restoration-cache correction — 2026-11-10

- Bind linear restoration checkpoints to the actual mass/invariant substitutions and restoration definitions. Changing an assigned mass or scalar-product value no longer reuses a result from another physical environment.
- Check master/coefficient row structure before indexing, reject unresolved/nonfinite payloads and verify each saved value hash before reuse. A finite corrupted value is an invalid checkpoint, not a restored coefficient.
- Keep the linear physical substitution, optional bounded coefficient algebra, general D and principal-root prescription unchanged. Preserve old files while isolating new checked checkpoints under QQLinearM0Restore/2.
- Add native regressions for the reproduced stale-parameter and corrupt-value failures, malformed rows, valid reuse, external invariants and physical restoration identities.

## Unreleased gauge-coefficient responsibility split — 2026-11-10

- Keep ordinary radical/batch algebra in Algebra/GaugeCoefficients.wl and fixed-denominator mathematics in Algebra/CommonDenominator.wl, with explicit internal section and dependency descriptions.
- Move their checkpoint IO, progress and bounded diagnostics to Internal/GaugeRuntime.wl. Remove the fixed module's clearing/redefinition of ordinary batch-cache functions; fixed work calls its WXF IO directly.
- Preserve ordinary text writes and fixed WXF writes independently. Valid ordinary WXF records produced by the previous override remain readable without conversion or deletion.
- Retain public signatures and mathematical reduction definitions. Add module-reload and explicit cache-format regressions, and compare native residuals and cache reuse before/after in isolated work.

## Unreleased mixed-self-energy responsibility split — 2026-11-10

- Inventory the mixed backend by graph generation, algebra, integral reduction, task/cache and matrix assembly; record final owners and prerequisites in Documentation/MixedSelfEnergyStructure.md.
- Keep a sole RGZMXIntegralUnit dispatcher with independently named standard and accelerated routes. Route modules no longer clear or overwrite the entry point; repeated loading preserves explicit acceleration settings.
- Move mixed index/color/projector tools to Algebra/MixedProjection.wl, routed pole splitting to Algebra/MixedPoles.wl, standard/PV integration to Algebra/MixedIntegrals.wl and runtime/IO/progress to Internal/MixedRuntime.wl.
- Keep mixed graph generation, sector orchestration and matrix assembly in OneLoop/MixedSelfEnergy.wl. loadLoopEngine[] declares the full dependency order; the calculation file no longer loads its AA sibling implicitly.
- Preserve public signatures and mathematical formulas. Compare newly generated A-A quark-bubble projections, integrals, sums and cache recovery before/after on both routes in isolated work; this is a local refactor, not full recertification.

## Unreleased independent conventional QQ route — 2026-11-10

- Separate conventional QQ loading from candidate PT loading, including the former implicit candidate-kernel load in the AA backend. Shared AA attachments, SU(N) normalization and PV grouping live in Algebra/MixedProjection.wl.
- Move candidate kernels, NAV pinch extraction, task continuation and candidate/QQ comparison to Pinch/. Keep coefficient algorithms in Algebra/ and physical checks in Identities/.
- Give quark residues, mixed-insertion preparation, spectral-coordinate algebra and regulator restoration separate physical responsibilities. Existing public notebook commands are retained.
- Group the API into main calculation, validation/renormalization, result expression and detailed maintenance/research. Add module role/input/dependency headers and a dependency diagram.
- Preserve the mathematical definitions under source relocation; RGZPTColour is renamed internally to shared RGZLoopColour. Current-source fingerprints change, so historical results are retained and are not recertified by this reorganization.

## Unreleased integral-cache cleanup — 2026-11-10

- Remove an unused thaw parameter and obsolete temporary-symbol tracking from the tensor-integral cache. Restored values are already ordinary expressions; no temporary abbreviation definitions are created.
- Keep canonical index renaming, shared integral reuse, packet validation and native TID evaluation.

## Unreleased direct mixed-graph evaluation — 2026-11-10

- Put optional pre-scalar integral reorganization directly in the mixed graph runner. Remove load-time DownValues copying, the saved base runner and the forwarding acceleration wrapper.
- Retain the scalar formulas, activation conditions, native TID fallback and existing physical checks.

## Unreleased calculation cleanup — 2026-11-09

- Remove five uncalled predecessor helpers while retaining independent Ward and mass-limit reference formulas.
- Remove the disabled personal-upload shortcut and its unused VerifiedInput option from fixed-denominator reduction; both gauge branches still use the exact reducer.

## Unreleased zero-temperature scope cleanup — 2026-11-09

- Archive the unused thermal and standalone vacuum algorithms, their optional entry points and the one-time historical probe-sign migration outside the current source distribution.
- Remove the generic stage-registration registry and its two feature-specific tests; the physics workflow does not call it. Retain the physical tests and current-task continuation.
- Keep the useful propagator split and mass-restoration helpers in OneLoop/MixedMatrices.wl. The two notebooks and their calculation commands are unchanged.
- A complete pre-cleanup source backup is retained locally under artifacts/zero-temperature-scope-before-20261109.zip. Work data and the published v1.0.0 archive are unchanged.

## Unreleased physical chapter consolidation — 2026-11-09

- Consolidate gauge comparison, common-basis preparation and pre-integration Ward reduction in Identities/GaugeDependence.wl. Bring box projector contractions into the box Ward chapter.
- Put QCD reference coefficients, candidate pinch contributions and the calculated gluon-self-energy comparison in Identities/QCDParts.wl. The benchmark loads this chapter once after its gluon prerequisite.
- Combine master poles with UV/IR separation; combine mass regions, independent negative-power bounds and mass-limit assembly. Bring result consistency and its explicit mathematical checks into one chapter.
- Group model-content checks with Feynman-rule comparisons, and branch conventions with coefficient algebra. Calculation source chapters decrease from 67 to 55; the ordinary loader decreases from 41 to 31 entries.
- This is a source consolidation, with no new runtime framework, physics prescription or public command. Historical results and unresolved checks retain their original status.

## Unreleased physical calculation layout — 2026-11-09

- Replace the flat Kernel and generic Backend layout with Tree, OneLoop, Renormalization, Identities and Algebra chapters. Sessions and progress are confined to Internal; optional thermal/vacuum work is separate in Extensions.
- Give the calculation files physical names and update all direct loads, source references, notebook-independent tests and documentation links. Public function names and physics formulas are unchanged.
- Merge the four coefficient files into Algebra/Coefficients.wl, four PV files into Algebra/PassarinoVeltman.wl, and the two finite-coefficient presentation files into Algebra/FiniteCoefficients.wl. Preserve their definition order.
- Add a short Kernel reading map centered on the amplitude equation. No dependency-injection layer, new runtime framework or extra public workflow is introduced. Existing Work results and the published archive remain untouched.

## Unreleased physics-first source organization — 2026-11-08

- Put the conventional one-loop amplitude equation, external residues and the single mixed-self measure conversion in ScatteringAssembly.wl. Remove the layered recovery/measure redefinitions and the obsolete measure file.
- Collect mixed-self preparation, spectral simplification and M0 restoration in ScatteringSelfEnergy.wl. Call the algebra directly; progress monitoring no longer substitutes physical functions or selects the simplification algorithm.
- Expand ten load-time gauge-comparison rewrites into its ordinary definition. Keep its effective body unchanged apart from sequence grouping, and define public gauge/ward entry points once.
- Make certification aggregation an explicit named evidence calculation rather than a copied public definition. Remove obsolete public fallbacks and show the complete module order in one loader, without nested package-file loads.
- Add a physics reading guide, explain the main notebook stopping point and retain unresolved physics/implementation findings separately. Physical formulas, public commands, local results and the archived published source ZIP are preserved.

## Unreleased scattering checkpoint fixes — 2026-11-07

- Bind self-energy checkpoints to inert stage-input snapshots, current calculation context and source fingerprint; validate payload hashes before reuse. Recompute incompatible legacy or altered records.
- Preserve cache lookup without executing expensive stage algebra, normalize assignment-bound local names, and exclude the known M0/gauge execution-budget arguments from physical input identity.
- Time-limit input capture, reads, evaluation and atomic writes separately. IO timeouts stop without promoting a checkpoint or replacing its completed file. Spectral simplification formulas remain unchanged and are covered by exact and complex-branch regressions.

## Unreleased QQ scattering fixes — 2026-11-07

- Include the scaleless-integral convention, assumptions, TID options and scalar-product state in QQ task identities. Changed conventions require a fresh current task.
- Bind reduced-part files and in-memory results to the actual integrand, deferred NAV source, measure and calculation context. Recompute incompatible part files and reject unbound assembly inputs.
- Reject assigned QQ pole labels and verify actual emitted propagators after restoring physical masses under neutral assumptions.
- Validate M0 coefficient pairs before discarded-tadpole shortcuts, and reject invalid Laurent/split/reduction inputs. Physical residue and LSZ formulas are unchanged and are independently checked by the new regression script.

## Unreleased NAV pinch follow-up — 2026-11-07

- Reject assigned internal pole labels and verify actual emitted FAD denominators after restoring physical masses, under neutral assumptions.
- Deduplicate coalescing root candidates before determining multiplicity from the original denominator.
- Require a single common external structure constant when colour is present; reject residual internal/external colour objects. Preserve explicitly colour-factored compatibility inputs.
- Validate supported fields at the pinch builder and packet boundaries. Advance Ward validation to NAVWard/3; older policy records must be recomputed.

## Unreleased NAV matrix fixes — 2026-11-07

- Bind matrix connection checkpoints to current converted vertices and metadata, and validate tensor payload hashes before reuse. Reject unknown fields.
- Validate and time each quark-line attachment before summing or saving; preserve completed tensors and attachment checkpoints for continuation. Attachment identities include the quark mass.
- Validate final tensor, integrand, external-field and connection-count aggregates against their per-connection evidence. Restore final packets only for the current source identities and mass.

## Unreleased AA backend fixes — 2026-11-07

- Isolate the legacy AA pole splitter from session assumptions and verify actual emitted propagators after restoring pole labels.
- Reject nested invalid amplitudes and reduction values before denominator-free terms can be discarded; reject invalid per-graph and total AA results.
- Validate gauge-difference inputs, gauge-symbol contexts and results, with neutral assumptions for the comparison.

## Unreleased NAV pinch fixes — 2026-11-07

- Reject stopped/nonfinite Ward inputs, unsupported momentum routes and reserved coordinate collisions. Verify the original tensor after the coordinate transformation as well as the polynomial split.
- Bind each Ward checkpoint to its current source tensor and workflow, validate the kernel payload hash, and recompute incompatible records. Validate projections and final packet totals before saving.
- Validate restored final NAV packets against the current matrix connections, including their input identities. Older unbound evidence must be regenerated with the current source.

## Unreleased fixed-denominator fixes — 2026-11-07

- Reject nested stopped/nonfinite values and foreign gauge symbols before fixed reduction, completion and checkpoint writes.
- Validate checkpoint payload hashes and prepared coefficient contents; recompute incompatible legacy caches without deleting them.
- Use the current coefficient-cache context and validated row format. Bind fixed PT comparison reports to the current candidate and detect changes during comparison.

## Unreleased PT follow-up fixes — 2026-11-07

- Validate original QCD benchmark coefficients and physical payloads before subtraction, rejecting invalid values and incomplete placeholders.
- Bind every completed PT stage to its original kernel, representation, predecessor input, result and environment. Reject unprovenanced disk stages and inconsistent restored packets; invalidate dependent stages after part changes.
- Clear outdated gauge comparisons on part updates and bind reports to the current candidate sum, including self-energy data and NAV scope.
- Preserve FullMatrix NAV evidence in continuation. Missing evidence stops the call; an AAReplacement scope change requires explicit selection for an existing FullMatrix task. Continuation accepts explicit mode, reference, NAV packet and comparison-gauge options.
- These remain unreleased calculation-source changes. The archived v1.0.0 evidence does not certify this patched source.

## Unreleased backend fixes — 2026-11-06

- Isolate pole splitting from ambient assumptions and verify the actual emitted propagators after restoring general pole labels.
- Distinguish scaleless-preservation policies and assumptions in integral, graph and matrix cache environments. Retaining logarithmically divergent scaleless integrals bypasses the scalar fast path and uses TID.
- Validate nested stage values before saving or reusing checkpoints, invalidate dependent stages after a bad stored result, and reject graph caches without current environment provenance.
- Bind PT tasks and completed-result imports to the live source, model, integral policy, assumptions and kinematics; reject nested stopped values consistently in fresh, cached and assembled PT stages.
- Recover shifted quadratic propagators from native sums of Momentum objects. Preserve both mass labels and q+p/q-p routing in repeated-pole TID delegation, avoiding unnecessary fallback for the tested supported integrals.
- Reject nonfinite/stopped gauge inputs before equal-branch cancellation, and reject noncanonical gauge symbols explicitly. Validate physical coefficient payloads, status/value agreement and resumable batch results; isolate validated gauge caches under the v3 policy.
- These calculation-source changes require new current-source calculations and certification. The published v1.0.0 tag, DOI archive and author-run evidence remain historical snapshots; this patch is not a new fully certified release.

## 1.0.0

- Complete paper workflow: tree/model checks, mixed matrix, quark amplitudes, symbolic gauge comparison, UV/IR and ordered mass limits, linked certification and scalar presentation.
- Exact generic-D scalar audit acceleration and resumable weighted assembly.
- Verified author run: 256 records, 2890 graphs and all 24 certificate checks passed; all eight prefactors and 144 paper coefficients match exactly.
- Distribution cleanup retains the calculation source snapshot, model companions, two notebooks, required runtime adapters, concise documentation and essential checks. Historical material is archived locally; existing Work data are retained separately.

## Post-release documentation update — 2026-10-28

Record the author-confirmed full workflow from an empty cache and recheck final artifact hashes, six mass-evidence links, model/bare/gauge source compatibility and exact paper agreement. The initial empty state is author-confirmed; no third-party reproduction is claimed. The published v1.0.0 tag and original assets remain unchanged; this documentation update is available on main and in the release notes.

## Self-preparation performance update - 26 November 2026

- Snapshot only the selected matrix entry. Original cache input identities and cached value hashes remain verified; the verified selected-input identity is retained for later reuse.
- Resume from completed mass-limit sums once their task/source provenance and values verify, including the original fixed-gauge packets behind copied sums. Otherwise continue the original preparation path.
- Distinguish selection, input validation, input hashing, cache reading and result checking in progress. Reset the cache status for each new checkpoint.
- Remove the nested Dynamic from self-preparation monitoring. The adapter is outside Kernel to preserve interrupted-task source fingerprints. Physics formulas and certification flags are unchanged.

In an existing stopped kernel, load `Tools/SelfPreparationResume.wl`, then repeat the same preparation command. No kernel restart or cache deletion is required. The new release loads the adapter automatically through `RGZWorkflow.wl`.

## Self-preparation timeout boundaries - 26 November 2026

- Propagate failures from completed mass-limit packet reads, copied-source reads and cached-value validation. A timeout is not treated as an absent cache and does not start matrix replay.
- Deduct elapsed preparation time before fallback and pass only the remaining total budget. The fallback call itself is bounded by that remaining time, including its setup.
- Add fault-injection regressions for timeout propagation, stopped status, no unintended matrix replay and shared total-budget behavior. Physical formulas and existing cache identities are unchanged.

## Previous-task snapshot format - 26 November 2026

- Read the original fixed-gauge task from the QQ field of the QQBeforeGauge workflow snapshot before validating copied mass-limit sums. This fixes a false fallback to matrix replay in real notebook sessions.
- The regression fixture now uses the actual wrapped workflow snapshot rather than supplying an unwrapped task. Cache validity checks and physics formulas are unchanged.

## Completed colour-corrected validation and release metadata - 26 November 2026

- Record the completed corrected author calculation, 18 zero gauge rows, complete mass/scaleless coverage and finite certification with no outstanding checks. Preserve original certificate/task identities.
- Record the exact two-file Kernel difference between the calculation snapshot and 1.1.2; formulas and model companions are unchanged by packaging.
- Restore historical 1.1.0/1.1.1 notes and the existing FP convention regression. Preserve website and copyable article/software citations.

## Distribution scope — 26 November 2026

- Exclude newly added PT/effective-charge research tools, examples, notebook and documentation from this ordinary QQ distribution. Existing PT interfaces from 1.1.1 are retained. Calculation formulas are unchanged.
- Correct the GitHub 1.1.2 package, tag, validation attachment and checksums together; retain the initial commit in Git history. The reduced distribution passes 31 checks; do not relabel the earlier 32-check report. Zenodo file replacement is a separate archival operation.


==> anc/software/RGZWorkflow-1.1.2/CITATION.cff <==
cff-version: 1.2.0
message: "Please cite this software release and the external physics/software references used."
type: software
title: RGZWorkflow
version: 1.1.2
doi: 10.5281/zenodo.24564596
date-released: "2026-11-26"
license: GPL-3.0-or-later
authors:
  - family-names: Wu
    given-names: Wan
repository-code: https://github.com/wuwphy/RGZWorkflow
abstract: "RGZ tree and one-loop quark-scattering workflow. Version 1.1.2 corrects affected SUNF colour contractions; the corrected author workflow passed declared-domain certification; its original source fingerprints and correspondence to this release are documented."
url: https://github.com/wuwphy/RGZWorkflow/releases/tag/v1.1.2
identifiers:
  - type: doi
    value: 10.5281/zenodo.23724291
    description: "All versions (Zenodo concept DOI)"
references:
  - type: article
    title: "Gauge-parameter cancellation and finite form factors in one-loop quark scattering in the refined Gribov-Zwanziger framework"
    authors:
      - family-names: Wu
        given-names: Wan
    year: 2026
    journal: arXiv
    url: https://arxiv.org/abs/2610.38463
    identifiers:
      - type: other
        value: "arXiv:2610.38463"


==> anc/software/RGZWorkflow-1.1.2/COPYING <==
                    GNU GENERAL PUBLIC LICENSE
                       Version 3, 29 June 2007

 Copyright (C) 2007 Free Software Foundation, Inc. <https://fsf.org/>
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.

                            Preamble

  The GNU General Public License is a free, copyleft license for
software and other kinds of works.

  The licenses for most software and other practical works are designed
to take away your freedom to share and change the works.  By contrast,
the GNU General Public License is intended to guarantee your freedom to
share and change all versions of a program--to make sure it remains free
software for all its users.  We, the Free Software Foundation, use the
GNU General Public License for most of our software; it applies also to
any other work released this way by its authors.  You can apply it to
your programs, too.

  When we speak of free software, we are referring to freedom, not
price.  Our General Public Licenses are designed to make sure that you
have the freedom to distribute copies of free software (and charge for
them if you wish), that you receive source code or can get it if you
want it, that you can change the software or use pieces of it in new
free programs, and that you know you can do these things.

  To protect your rights, we need to prevent others from denying you
these rights or asking you to surrender the rights.  Therefore, you have
certain responsibilities if you distribute copies of the software, or if
you modify it: responsibilities to respect the freedom of others.

  For example, if you distribute copies of such a program, whether
gratis or for a fee, you must pass on to the recipients the same
freedoms that you received.  You must make sure that they, too, receive
or can get the source code.  And you must show them these terms so they
know their rights.

  Developers that use the GNU GPL protect your rights with two steps:
(1) assert copyright on the software, and (2) offer you this License
giving you legal permission to copy, distribute and/or modify it.

  For the developers' and authors' protection, the GPL clearly explains
that there is no warranty for this free software.  For both users' and
authors' sake, the GPL requires that modified versions be marked as
changed, so that their problems will not be attributed erroneously to
authors of previous versions.

  Some devices are designed to deny users access to install or run
modified versions of the software inside them, although the manufacturer
can do so.  This is fundamentally incompatible with the aim of
protecting users' freedom to change the software.  The systematic
pattern of such abuse occurs in the area of products for individuals to
use, which is precisely where it is most unacceptable.  Therefore, we
have designed this version of the GPL to prohibit the practice for those
products.  If such problems arise substantially in other domains, we
stand ready to extend this provision to those domains in future versions
of the GPL, as needed to protect the freedom of users.

  Finally, every program is threatened constantly by software patents.
States should not allow patents to restrict development and use of
software on general-purpose computers, but in those that do, we wish to
avoid the special danger that patents applied to a free program could
make it effectively proprietary.  To prevent this, the GPL assures that
patents cannot be used to render the program non-free.

  The precise terms and conditions for copying, distribution and
modification follow.

                       TERMS AND CONDITIONS

  0. Definitions.

  "This License" refers to version 3 of the GNU General Public License.

  "Copyright" also means copyright-like laws that apply to other kinds of
works, such as semiconductor masks.

  "The Program" refers to any copyrightable work licensed under this
License.  Each licensee is addressed as "you".  "Licensees" and
"recipients" may be individuals or organizations.

  To "modify" a work means to copy from or adapt all or part of the work
in a fashion requiring copyright permission, other than the making of an
exact copy.  The resulting work is called a "modified version" of the
earlier work or a work "based on" the earlier work.

  A "covered work" means either the unmodified Program or a work based
on the Program.

  To "propagate" a work means to do anything with it that, without
permission, would make you directly or secondarily liable for
infringement under applicable copyright law, except executing it on a
computer or modifying a private copy.  Propagation includes copying,
distribution (with or without modification), making available to the
public, and in some countries other activities as well.

  To "convey" a work means any kind of propagation that enables other
parties to make or receive copies.  Mere interaction with a user through
a computer network, with no transfer of a copy, is not conveying.

  An interactive user interface displays "Appropriate Legal Notices"
to the extent that it includes a convenient and prominently visible
feature that (1) displays an appropriate copyright notice, and (2)
tells the user that there is no warranty for the work (except to the
extent that warranties are provided), that licensees may convey the
work under this License, and how to view a copy of this License.  If
the interface presents a list of user commands or options, such as a
menu, a prominent item in the list meets this criterion.

  1. Source Code.

  The "source code" for a work means the preferred form of the work
for making modifications to it.  "Object code" means any non-source
form of a work.

  A "Standard Interface" means an interface that either is an official
standard defined by a recognized standards body, or, in the case of
interfaces specified for a particular programming language, one that
is widely used among developers working in that language.

  The "System Libraries" of an executable work include anything, other
than the work as a whole, that (a) is included in the normal form of
packaging a Major Component, but which is not part of that Major
Component, and (b) serves only to enable use of the work with that
Major Component, or to implement a Standard Interface for which an
implementation is available to the public in source code form.  A
"Major Component", in this context, means a major essential component
(kernel, window system, and so on) of the specific operating system
(if any) on which the executable work runs, or a compiler used to
produce the work, or an object code interpreter used to run it.

  The "Corresponding Source" for a work in object code form means all
the source code needed to generate, install, and (for an executable
work) run the object code and to modify the work, including scripts to
control those activities.  However, it does not include the work's
System Libraries, or general-purpose tools or generally available free
programs which are used unmodified in performing those activities but
which are not part of the work.  For example, Corresponding Source
includes interface definition files associated with source files for
the work, and the source code for shared libraries and dynamically
linked subprograms that the work is specifically designed to require,
such as by intimate data communication or control flow between those
subprograms and other parts of the work.

  The Corresponding Source need not include anything that users
can regenerate automatically from other parts of the Corresponding
Source.

  The Corresponding Source for a work in source code form is that
same work.

  2. Basic Permissions.

  All rights granted under this License are granted for the term of
copyright on the Program, and are irrevocable provided the stated
conditions are met.  This License explicitly affirms your unlimited
permission to run the unmodified Program.  The output from running a
covered work is covered by this License only if the output, given its
content, constitutes a covered work.  This License acknowledges your
rights of fair use or other equivalent, as provided by copyright law.

  You may make, run and propagate covered works that you do not
convey, without conditions so long as your license otherwise remains
in force.  You may convey covered works to others for the sole purpose
of having them make modifications exclusively for you, or provide you
with facilities for running those works, provided that you comply with
the terms of this License in conveying all material for which you do
not control copyright.  Those thus making or running the covered works
for you must do so exclusively on your behalf, under your direction
and control, on terms that prohibit them from making any copies of
your copyrighted material outside their relationship with you.

  Conveying under any other circumstances is permitted solely under
the conditions stated below.  Sublicensing is not allowed; section 10
makes it unnecessary.

  3. Protecting Users' Legal Rights From Anti-Circumvention Law.

  No covered work shall be deemed part of an effective technological
measure under any applicable law fulfilling obligations under article
11 of the WIPO copyright treaty adopted on 20 December 1996, or
similar laws prohibiting or restricting circumvention of such
measures.

  When you convey a covered work, you waive any legal power to forbid
circumvention of technological measures to the extent such circumvention
is effected by exercising rights under this License with respect to
the covered work, and you disclaim any intention to limit operation or
modification of the work as a means of enforcing, against the work's
users, your or third parties' legal rights to forbid circumvention of
technological measures.

  4. Conveying Verbatim Copies.

  You may convey verbatim copies of the Program's source code as you
receive it, in any medium, provided that you conspicuously and
appropriately publish on each copy an appropriate copyright notice;
keep intact all notices stating that this License and any
non-permissive terms added in accord with section 7 apply to the code;
keep intact all notices of the absence of any warranty; and give all
recipients a copy of this License along with the Program.

  You may charge any price or no price for each copy that you convey,
and you may offer support or warranty protection for a fee.

  5. Conveying Modified Source Versions.

  You may convey a work based on the Program, or the modifications to
produce it from the Program, in the form of source code under the
terms of section 4, provided that you also meet all of these conditions:

    a) The work must carry prominent notices stating that you modified
    it, and giving a relevant date.

    b) The work must carry prominent notices stating that it is
    released under this License and any conditions added under section
    7.  This requirement modifies the requirement in section 4 to
    "keep intact all notices".

    c) You must license the entire work, as a whole, under this
    License to anyone who comes into possession of a copy.  This
    License will therefore apply, along with any applicable section 7
    additional terms, to the whole of the work, and all its parts,
    regardless of how they are packaged.  This License gives no
    permission to license the work in any other way, but it does not
    invalidate such permission if you have separately received it.

    d) If the work has interactive user interfaces, each must display
    Appropriate Legal Notices; however, if the Program has interactive
    interfaces that do not display Appropriate Legal Notices, your
    work need not make them do so.

  A compilation of a covered work with other separate and independent
works, which are not by their nature extensions of the covered work,
and which are not combined with it such as to form a larger program,
in or on a volume of a storage or distribution medium, is called an
"aggregate" if the compilation and its resulting copyright are not
used to limit the access or legal rights of the compilation's users
beyond what the individual works permit.  Inclusion of a covered work
in an aggregate does not cause this License to apply to the other
parts of the aggregate.

  6. Conveying Non-Source Forms.

  You may convey a covered work in object code form under the terms
of sections 4 and 5, provided that you also convey the
machine-readable Corresponding Source under the terms of this License,
in one of these ways:

    a) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by the
    Corresponding Source fixed on a durable physical medium
    customarily used for software interchange.

    b) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by a
    written offer, valid for at least three years and valid for as
    long as you offer spare parts or customer support for that product
    model, to give anyone who possesses the object code either (1) a
    copy of the Corresponding Source for all the software in the
    product that is covered by this License, on a durable physical
    medium customarily used for software interchange, for a price no
    more than your reasonable cost of physically performing this
    conveying of source, or (2) access to copy the
    Corresponding Source from a network server at no charge.

    c) Convey individual copies of the object code with a copy of the
    written offer to provide the Corresponding Source.  This
    alternative is allowed only occasionally and noncommercially, and
    only if you received the object code with such an offer, in accord
    with subsection 6b.

    d) Convey the object code by offering access from a designated
    place (gratis or for a charge), and offer equivalent access to the
    Corresponding Source in the same way through the same place at no
    further charge.  You need not require recipients to copy the
    Corresponding Source along with the object code.  If the place to
    copy the object code is a network server, the Corresponding Source
    may be on a different server (operated by you or a third party)
    that supports equivalent copying facilities, provided you maintain
    clear directions next to the object code saying where to find the
    Corresponding Source.  Regardless of what server hosts the
    Corresponding Source, you remain obligated to ensure that it is
    available for as long as needed to satisfy these requirements.

    e) Convey the object code using peer-to-peer transmission, provided
    you inform other peers where the object code and Corresponding
    Source of the work are being offered to the general public at no
    charge under subsection 6d.

  A separable portion of the object code, whose source code is excluded
from the Corresponding Source as a System Library, need not be
included in conveying the object code work.

  A "User Product" is either (1) a "consumer product", which means any
tangible personal property which is normally used for personal, family,
or household purposes, or (2) anything designed or sold for incorporation
into a dwelling.  In determining whether a product is a consumer product,
doubtful cases shall be resolved in favor of coverage.  For a particular
product received by a particular user, "normally used" refers to a
typical or common use of that class of product, regardless of the status
of the particular user or of the way in which the particular user
actually uses, or expects or is expected to use, the product.  A product
is a consumer product regardless of whether the product has substantial
commercial, industrial or non-consumer uses, unless such uses represent
the only significant mode of use of the product.

  "Installation Information" for a User Product means any methods,
procedures, authorization keys, or other information required to install
and execute modified versions of a covered work in that User Product from
a modified version of its Corresponding Source.  The information must
suffice to ensure that the continued functioning of the modified object
code is in no case prevented or interfered with solely because
modification has been made.

  If you convey an object code work under this section in, or with, or
specifically for use in, a User Product, and the conveying occurs as
part of a transaction in which the right of possession and use of the
User Product is transferred to the recipient in perpetuity or for a
fixed term (regardless of how the transaction is characterized), the
Corresponding Source conveyed under this section must be accompanied
by the Installation Information.  But this requirement does not apply
if neither you nor any third party retains the ability to install
modified object code on the User Product (for example, the work has
been installed in ROM).

  The requirement to provide Installation Information does not include a
requirement to continue to provide support service, warranty, or updates
for a work that has been modified or installed by the recipient, or for
the User Product in which it has been modified or installed.  Access to a
network may be denied when the modification itself materially and
adversely affects the operation of the network or violates the rules and
protocols for communication across the network.

  Corresponding Source conveyed, and Installation Information provided,
in accord with this section must be in a format that is publicly
documented (and with an implementation available to the public in
source code form), and must require no special password or key for
unpacking, reading or copying.

  7. Additional Terms.

  "Additional permissions" are terms that supplement the terms of this
License by making exceptions from one or more of its conditions.
Additional permissions that are applicable to the entire Program shall
be treated as though they were included in this License, to the extent
that they are valid under applicable law.  If additional permissions
apply only to part of the Program, that part may be used separately
under those permissions, but the entire Program remains governed by
this License without regard to the additional permissions.

  When you convey a copy of a covered work, you may at your option
remove any additional permissions from that copy, or from any part of
it.  (Additional permissions may be written to require their own
removal in certain cases when you modify the work.)  You may place
additional permissions on material, added by you to a covered work,
for which you have or can give appropriate copyright permission.

  Notwithstanding any other provision of this License, for material you
add to a covered work, you may (if authorized by the copyright holders of
that material) supplement the terms of this License with terms:

    a) Disclaiming warranty or limiting liability differently from the
    terms of sections 15 and 16 of this License; or

    b) Requiring preservation of specified reasonable legal notices or
    author attributions in that material or in the Appropriate Legal
    Notices displayed by works containing it; or

    c) Prohibiting misrepresentation of the origin of that material, or
    requiring that modified versions of such material be marked in
    reasonable ways as different from the original version; or

    d) Limiting the use for publicity purposes of names of licensors or
    authors of the material; or

    e) Declining to grant rights under trademark law for use of some
    trade names, trademarks, or service marks; or

    f) Requiring indemnification of licensors and authors of that
    material by anyone who conveys the material (or modified versions of
    it) with contractual assumptions of liability to the recipient, for
    any liability that these contractual assumptions directly impose on
    those licensors and authors.

  All other non-permissive additional terms are considered "further
restrictions" within the meaning of section 10.  If the Program as you
received it, or any part of it, contains a notice stating that it is
governed by this License along with a term that is a further
restriction, you may remove that term.  If a license document contains
a further restriction but permits relicensing or conveying under this
License, you may add to a covered work material governed by the terms
of that license document, provided that the further restriction does
not survive such relicensing or conveying.

  If you add terms to a covered work in accord with this section, you
must place, in the relevant source files, a statement of the
additional terms that apply to those files, or a notice indicating
where to find the applicable terms.

  Additional terms, permissive or non-permissive, may be stated in the
form of a separately written license, or stated as exceptions;
the above requirements apply either way.

  8. Termination.

  You may not propagate or modify a covered work except as expressly
provided under this License.  Any attempt otherwise to propagate or
modify it is void, and will automatically terminate your rights under
this License (including any patent licenses granted under the third
paragraph of section 11).

  However, if you cease all violation of this License, then your
license from a particular copyright holder is reinstated (a)
provisionally, unless and until the copyright holder explicitly and
finally terminates your license, and (b) permanently, if the copyright
holder fails to notify you of the violation by some reasonable means
prior to 60 days after the cessation.

  Moreover, your license from a particular copyright holder is
reinstated permanently if the copyright holder notifies you of the
violation by some reasonable means, this is the first time you have
received notice of violation of this License (for any work) from that
copyright holder, and you cure the violation prior to 30 days after
your receipt of the notice.

  Termination of your rights under this section does not terminate the
licenses of parties who have received copies or rights from you under
this License.  If your rights have been terminated and not permanently
reinstated, you do not qualify to receive new licenses for the same
material under section 10.

  9. Acceptance Not Required for Having Copies.

  You are not required to accept this License in order to receive or
run a copy of the Program.  Ancillary propagation of a covered work
occurring solely as a consequence of using peer-to-peer transmission
to receive a copy likewise does not require acceptance.  However,
nothing other than this License grants you permission to propagate or
modify any covered work.  These actions infringe copyright if you do
not accept this License.  Therefore, by modifying or propagating a
covered work, you indicate your acceptance of this License to do so.

  10. Automatic Licensing of Downstream Recipients.

  Each time you convey a covered work, the recipient automatically
receives a license from the original licensors, to run, modify and
propagate that work, subject to this License.  You are not responsible
for enforcing compliance by third parties with this License.

  An "entity transaction" is a transaction transferring control of an
organization, or substantially all assets of one, or subdividing an
organization, or merging organizations.  If propagation of a covered
work results from an entity transaction, each party to that
transaction who receives a copy of the work also receives whatever
licenses to the work the party's predecessor in interest had or could
give under the previous paragraph, plus a right to possession of the
Corresponding Source of the work from the predecessor in interest, if
the predecessor has it or can get it with reasonable efforts.

  You may not impose any further restrictions on the exercise of the
rights granted or affirmed under this License.  For example, you may
not impose a license fee, royalty, or other charge for exercise of
rights granted under this License, and you may not initiate litigation
(including a cross-claim or counterclaim in a lawsuit) alleging that
any patent claim is infringed by making, using, selling, offering for
sale, or importing the Program or any portion of it.

  11. Patents.

  A "contributor" is a copyright holder who authorizes use under this
License of the Program or a work on which the Program is based.  The
work thus licensed is called the contributor's "contributor version".

  A contributor's "essential patent claims" are all patent claims
owned or controlled by the contributor, whether already acquired or
hereafter acquired, that would be infringed by some manner, permitted
by this License, of making, using, or selling its contributor version,
but do not include claims that would be infringed only as a
consequence of further modification of the contributor version.  For
purposes of this definition, "control" includes the right to grant
patent sublicenses in a manner consistent with the requirements of
this License.

  Each contributor grants you a non-exclusive, worldwide, royalty-free
patent license under the contributor's essential patent claims, to
make, use, sell, offer for sale, import and otherwise run, modify and
propagate the contents of its contributor version.

  In the following three paragraphs, a "patent license" is any express
agreement or commitment, however denominated, not to enforce a patent
(such as an express permission to practice a patent or covenant not to
sue for patent infringement).  To "grant" such a patent license to a
party means to make such an agreement or commitment not to enforce a
patent against the party.

  If you convey a covered work, knowingly relying on a patent license,
and the Corresponding Source of the work is not available for anyone
to copy, free of charge and under the terms of this License, through a
publicly available network server or other readily accessible means,
then you must either (1) cause the Corresponding Source to be so
available, or (2) arrange to deprive yourself of the benefit of the
patent license for this particular work, or (3) arrange, in a manner
consistent with the requirements of this License, to extend the patent
license to downstream recipients.  "Knowingly relying" means you have
actual knowledge that, but for the patent license, your conveying the
covered work in a country, or your recipient's use of the covered work
in a country, would infringe one or more identifiable patents in that
country that you have reason to believe are valid.

  If, pursuant to or in connection with a single transaction or
arrangement, you convey, or propagate by procuring conveyance of, a
covered work, and grant a patent license to some of the parties
receiving the covered work authorizing them to use, propagate, modify
or convey a specific copy of the covered work, then the patent license
you grant is automatically extended to all recipients of the covered
work and works based on it.

  A patent license is "discriminatory" if it does not include within
the scope of its coverage, prohibits the exercise of, or is
conditioned on the non-exercise of one or more of the rights that are
specifically granted under this License.  You may not convey a covered
work if you are a party to an arrangement with a third party that is
in the business of distributing software, under which you make payment
to the third party based on the extent of your activity of conveying
the work, and under which the third party grants, to any of the
parties who would receive the covered work from you, a discriminatory
patent license (a) in connection with copies of the covered work
conveyed by you (or copies made from those copies), or (b) primarily
for and in connection with specific products or compilations that
contain the covered work, unless you entered into that arrangement,
or that patent license was granted, prior to 28 March 2007.

  Nothing in this License shall be construed as excluding or limiting
any implied license or other defenses to infringement that may
otherwise be available to you under applicable patent law.

  12. No Surrender of Others' Freedom.

  If conditions are imposed on you (whether by court order, agreement or
otherwise) that contradict the conditions of this License, they do not
excuse you from the conditions of this License.  If you cannot convey a
covered work so as to satisfy simultaneously your obligations under this
License and any other pertinent obligations, then as a consequence you may
not convey it at all.  For example, if you agree to terms that obligate you
to collect a royalty for further conveying from those to whom you convey
the Program, the only way you could satisfy both those terms and this
License would be to refrain entirely from conveying the Program.

  13. Use with the GNU Affero General Public License.

  Notwithstanding any other provision of this License, you have
permission to link or combine any covered work with a work licensed
under version 3 of the GNU Affero General Public License into a single
combined work, and to convey the resulting work.  The terms of this
License will continue to apply to the part which is the covered work,
but the special requirements of the GNU Affero General Public License,
section 13, concerning interaction through a network will apply to the
combination as such.

  14. Revised Versions of this License.

  The Free Software Foundation may publish revised and/or new versions of
the GNU General Public License from time to time.  Such new versions will
be similar in spirit to the present version, but may differ in detail to
address new problems or concerns.

  Each version is given a distinguishing version number.  If the
Program specifies that a certain numbered version of the GNU General
Public License "or any later version" applies to it, you have the
option of following the terms and conditions either of that numbered
version or of any later version published by the Free Software
Foundation.  If the Program does not specify a version number of the
GNU General Public License, you may choose any version ever published
by the Free Software Foundation.

  If the Program specifies that a proxy can decide which future
versions of the GNU General Public License can be used, that proxy's
public statement of acceptance of a version permanently authorizes you
to choose that version for the Program.

  Later license versions may give you additional or different
permissions.  However, no additional obligations are imposed on any
author or copyright holder as a result of your choosing to follow a
later version.

  15. Disclaimer of Warranty.

  THERE IS NO WARRANTY FOR THE PROGRAM, TO THE EXTENT PERMITTED BY
APPLICABLE LAW.  EXCEPT WHEN OTHERWISE STATED IN WRITING THE COPYRIGHT
HOLDERS AND/OR OTHER PARTIES PROVIDE THE PROGRAM "AS IS" WITHOUT WARRANTY
OF ANY KIND, EITHER EXPRESSED OR IMPLIED, INCLUDING, BUT NOT LIMITED TO,
THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR
PURPOSE.  THE ENTIRE RISK AS TO THE QUALITY AND PERFORMANCE OF THE PROGRAM
IS WITH YOU.  SHOULD THE PROGRAM PROVE DEFECTIVE, YOU ASSUME THE COST OF
ALL NECESSARY SERVICING, REPAIR OR CORRECTION.

  16. Limitation of Liability.

  IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN WRITING
WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MODIFIES AND/OR CONVEYS
THE PROGRAM AS PERMITTED ABOVE, BE LIABLE TO YOU FOR DAMAGES, INCLUDING ANY
GENERAL, SPECIAL, INCIDENTAL OR CONSEQUENTIAL DAMAGES ARISING OUT OF THE
USE OR INABILITY TO USE THE PROGRAM (INCLUDING BUT NOT LIMITED TO LOSS OF
DATA OR DATA BEING RENDERED INACCURATE OR LOSSES SUSTAINED BY YOU OR THIRD
PARTIES OR A FAILURE OF THE PROGRAM TO OPERATE WITH ANY OTHER PROGRAMS),
EVEN IF SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE POSSIBILITY OF
SUCH DAMAGES.

  17. Interpretation of Sections 15 and 16.

  If the disclaimer of warranty and limitation of liability provided
above cannot be given local legal effect according to their terms,
reviewing courts shall apply local law that most closely approximates
an absolute waiver of all civil liability in connection with the
Program, unless a warranty or assumption of liability accompanies a
copy of the Program in return for a fee.

                     END OF TERMS AND CONDITIONS

            How to Apply These Terms to Your New Programs

  If you develop a new program, and you want it to be of the greatest
possible use to the public, the best way to achieve this is to make it
free software which everyone can redistribute and change under these terms.

  To do so, attach the following notices to the program.  It is safest
to attach them to the start of each source file to most effectively
state the exclusion of warranty; and each file should have at least
the "copyright" line and a pointer to where the full notice is found.

    <one line to give the program's name and a brief idea of what it does.>
    Copyright (C) <year>  <name of author>

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <https://www.gnu.org/licenses/>.

Also add information on how to contact you by electronic and paper mail.

  If the program does terminal interaction, make it output a short
notice like this when it starts in an interactive mode:

    <program>  Copyright (C) <year>  <name of author>
    This program comes with ABSOLUTELY NO WARRANTY; for details type `show w'.
    This is free software, and you are welcome to redistribute it
    under certain conditions; type `show c' for details.

The hypothetical commands `show w' and `show c' should show the appropriate
parts of the General Public License.  Of course, your program's commands
might be different; for a GUI interface, you would use an "about box".

  You should also get your employer (if you work as a programmer) or school,
if any, to sign a "copyright disclaimer" for the program, if necessary.
For more information on this, and how to apply and follow the GNU GPL, see
<https://www.gnu.org/licenses/>.

  The GNU General Public License does not permit incorporating your program
into proprietary programs.  If your program is a subroutine library, you
may consider it more useful to permit linking proprietary applications with
the library.  If this is what you want to do, use the GNU Lesser General
Public License instead of this License.  But first, please read
<https://www.gnu.org/licenses/why-not-lgpl.html>.


==> anc/software/RGZWorkflow-1.1.2/Documentation/API.md <==
# API reading order

Start with [the calculation](Calculation.md) and [the dependency map](../Kernel/README.md). Public names and notebook commands are retained. The groups below distinguish the main calculation from checks, presentation and optional maintenance/research work. Options are documented by `?RGZFunctionName` and the two notebooks.

## 1. Main calculation: model to bare amplitude

| Step | Commands |
| --- | --- |
| Initialize a fresh kernel | `RGZInitialize`, `RGZLoadFeynRules` or `RGZLoadFeynCalc` |
| Extract the actual model | `RGZExtractTree`, `RGZExportVertices` |
| Compute mixed two-point functions | `RGZMixedStart`, `RGZMixedComputeAll`, `RGZMixedResult` |
| Prepare full conventional scattering | `RGZQQStart`, `RGZQQPrepareSelf` |
| Reduce the full vertices and boxes | `RGZQQRunPart` for AV1, AV2, NAV1, NAV2, Box1, Box2 |
| Assemble the bare amplitude | `RGZQQAmplitude` |

FeynRules and FeynCalc use separate kernels. The full NAV is supplied internally through `RGZNAVSum`. These commands do not start a PT candidate task. Follow [Start Here](<../Examples/RGZWorkflow — Start Here.nb>) for prerequisites and failure guards.

## 2. Validation and renormalization

| Question | Commands |
| --- | --- |
| Tree and model consistency | `RGZTreeBenchmark`, `RGZCheckPropagators`, `RGZCheckVertices`, `RGZCheckOrders`, `RGZExtraTreeAudit`, `RGZOneLoopCoverage`, `RGZCheckExtraPropagators`, `RGZCheckOneLoopCoverage` |
| BRST and Ward requirements | `RGZCheckIdentities`, `RGZIdentityRequirements` |
| Conventional gauge comparison | `RGZQQGaugeStart`, `RGZQQGaugePrepareSelf`, `RGZQQGaugeRunPart`, `RGZQQGaugeAssemble`, `RGZQQGaugeCheck`, `RGZQQGaugeRestore` |
| Pole separation and subtraction | `RGZQQUVIR`, `RGZQQMSbarCounterterms`, `RGZQQMSbar`, `RGZQQRenormalize` |
| Linked conclusions | `RGZQQFiniteAudit`, `RGZQQCertification`, `RGZQQSMatrix` |
| QCD comparison | `RGZQCDBenchmark` |

See [renormalization](QuarkRenormalization.md), [reproducibility](Reproducibility.md) and [remaining checks](OpenChecks.md). A bare amplitude, a zero residual and a conditional certified result are different outputs.

## 3. Result expression

| Representation | Commands |
| --- | --- |
| D-dimensional color and spin coefficients | `RGZQQFormFactors` |
| Scalar masters and basis checks | `RGZQQScalarFormFactors`, `RGZQQScalarPoleAudit`, `RGZQQScalarBasisAudit`, `RGZQQScalarFiniteAudit` |
| Compact finite coefficients | `RGZQQScalarFiniteSimplify`, `RGZQQScalarColorSimplify`, `RGZQQScalarFactorRows` |
| Author reference table | `RGZPaperResult` (reference only) |

These operations organize results; they do not create missing validation evidence.

## 4. Development, detailed audits and continuation

| Purpose | Commands |
| --- | --- |
| Inspect configuration and symbols | `RGZConfiguration`, `RGZDependencies`, `RGZSymbols`, `RGZSymbolAudit` |
| Inspect one graph or pair | `RGZMixedStartPair`, `RGZMixedComputePair`, `RGZRunGraph`, `RGZNAVSum`, `RGZSplit`, `RGZPoleMasses` |
| Detailed UV/IR and mass evidence | `RGZQQUVIRIntegral`, `RGZQQScalelessLedger`, `RGZQQPVUVIRLedger`, `RGZQQMixedUVIRLedger`, `RGZQQWeightedUVIRLedger`, `RGZQQMassLimitLedger`, `RGZQQRawMassPoleAudit`, `RGZQQMassRegionMatch`, `RGZQQCompleteMassLedger` |
| Protected integrand comparisons | `RGZQQGaugeEarlyPrepare`, `RGZQQGaugeEarlyCheck` |
| Continue and inspect | `RGZSave`, `RGZRestore`, `RGZQQRepairIncomplete`, `RGZResult`, `RGZStatus`, `RGZReport`, `RGZShow`, `RGZMonitor` |
| Optional PT candidate research | `RGZPinchKernels`, `RGZPTStart`, `RGZRunPart`, `RGZPinchResult`, `RGZGaugeCheck`, `RGZExportResidual`, `RGZMassLimit` |

The PT commands operate on a separate candidate calculation in `Kernel/Pinch/`. They share projection and integral tools with conventional QQ, and are not prerequisites for it. Detailed audit ordering is in [Diagnostics](<../Examples/RGZWorkflow — Diagnostics.nb>).

The working source is scoped to zero-temperature scattering. The unrelated thermal, standalone vacuum, historical probe-sign migration and generic stage registry interfaces were archived locally; the published v1.0.0 archive is unchanged.


==> anc/software/RGZWorkflow-1.1.2/Documentation/Calculation.md <==
# Reading the calculation

The [Kernel calculation map](../Kernel/README.md) gives the directory structure and the reading order. Start with the physical sum, then follow the terms. The progress display and the cache are aids for long computations; they do not define an additional physical prescription.

## Process and conventions

The implemented external process is distinct-flavour, massless quark scattering,

$$q(k_1)+q'(k_2)\longrightarrow q(k_3)+q'(k_4),\qquad k_i^2=0.$$

The exchanged momentum is $p=k_3-k_1=k_2-k_4$, with $s=(k_1+k_2)^2$ and $t=p^2$. The action uses $D_\mu=\partial_\mu-i g_s A_\mu^aT^a$, giving the ordered quark vertex $+i g_s\gamma_\mu T^a$. The FeynArts external-fermion ordering contributes a common minus sign relative to the hand-ordered current product. Manual NAV and self-energy attachments use the same ordering.

The package stores **$i\mathcal M$** in the tree and graph expressions. The assembled packet provides both `iAmplitude` and `Amplitude`. Keep $D$ symbolic through the pole and finite-part expansions.

## The one-loop sum

[OneLoop/Amplitude.wl](../Kernel/OneLoop/Amplitude.wl) contains the complete conventional sum in one function:

$$i\mathcal M^{(1)}=i\mathcal M_{\rm self}+i\mathcal M_{\rm AV_1}+i\mathcal M_{\rm AV_2}+i\mathcal M_{\rm NAV_1}+i\mathcal M_{\rm NAV_2}+i\mathcal M_{\rm Box_1}+i\mathcal M_{\rm Box_2}+2\Sigma_V(0)\,i\mathcal M^{(0)}.$$

The four factors of $\sqrt{Z_q}$ give the coefficient $2\Sigma_V(0)$ at one loop. The mixed self-energy insertion is the complete matrix contraction $D^{(0)}_{Ai}\Pi_{ij}D^{(0)}_{jA}$, not just the AA entry of $\Pi$. Closed quark and ghost loops belong to this mixed self energy; they are not added again through the probe graphs. No separate PT correction is added to this conventional sum.

There are three normalization locations:

| Term | Stored normalization |
| --- | --- |
| Mixed self energy | Raw TID source; assembly multiplies by `1/(2 Pi)^4` once |
| Reduced AV, NAV and box parts | Already include that conversion |
| On-shell `SigmaV` | Already includes `g_s^2 CF/(16 Pi^2)` |

Do not multiply the whole assembled one-loop expression by the measure again. The dimensional finite-part conversion and MSbar subtraction are performed later.

## The main chapters

The calculation is now organized as chapters rather than separate files for each optimization:

| Chapter | Mathematical content |
| --- | --- |
| `OneLoop/Amplitude.wl` | The complete conventional one-loop sum |
| `OneLoop/QuarkSelfEnergy.wl` | Quark self-energy on-shell residue |
| `OneLoop/QQMixedSelf.wl` | Mixed-matrix attachment and scattering-current connection |
| `Algebra/SpectralCoordinates.wl` | Exact spectral-coordinate coefficient reduction |
| `Renormalization/QuarkMassLimit.wl`, `Renormalization/MassRestoration.wl` | Laurent orders and linear restoration of physical parameters |
| `Algebra/Coefficients.wl` | Spectral coordinates, exact rational reduction and branch conventions |
| `Algebra/PassarinoVeltman.wl` | Scalar/vector master identities and Gram relations |
| `Identities/GaugeDependence.wl` | The gauge difference, its common basis and Ward reduction before integration |
| `Identities/QCDParts.wl` | The common massless master and all candidate QCD contributions |
| `Renormalization/UVIR.wl` | Master poles and the full amplitude's pole separation |
| `Renormalization/MassLimit.wl` | Bubble regions, negative-power bounds and the assembled regulator limit |
| `Identities/Consistency.wl` | Matching the finite amplitude, gauge result and mass-limit conclusions |

## Follow one term through the source

Read these files in order:

1. [OneLoop/Amplitude.wl](../Kernel/OneLoop/Amplitude.wl): the equation above, external residues and normalization.
2. [OneLoop/QuarkScattering.wl](../Kernel/OneLoop/QuarkScattering.wl): select the process, model and gauge; create the conventional graph task.
3. [OneLoop/QQMixedSelf.wl](../Kernel/OneLoop/QQMixedSelf.wl): attach the mixed matrix and connect the external currents. Follow its calls to [Algebra/MixedProjection.wl](../Kernel/Algebra/MixedProjection.wl) for the external weights, [Algebra/SpectralCoordinates.wl](../Kernel/Algebra/SpectralCoordinates.wl) for coefficient algebra, and [Renormalization/MassRestoration.wl](../Kernel/Renormalization/MassRestoration.wl) for restoration after the stated M0 expansion.
4. [OneLoop/QuarkGraphs.wl](../Kernel/OneLoop/QuarkGraphs.wl): quark vertices, two AVs and two boxes, NAV attachments and pole masses. The D-dimensional residue formula is in [OneLoop/QuarkSelfEnergy.wl](../Kernel/OneLoop/QuarkSelfEnergy.wl).
5. [OneLoop/EvaluateGraphs.wl](../Kernel/OneLoop/EvaluateGraphs.wl): evaluate a chosen graph part through Ward preprocessing, partial fractions, TID, pole restoration and one measure conversion.
6. [Renormalization/MSbar.wl](../Kernel/Renormalization/MSbar.wl): local counterterms and finite renormalized coefficients. [QuarkRenormalization.md](QuarkRenormalization.md) states the limit and subtraction conventions.

For the full NAV field matrix, read [OneLoop/NonAbelianVertex.wl](../Kernel/OneLoop/NonAbelianVertex.wl). Its optional Ward pinch decomposition is separate in [Pinch/VertexWard.wl](../Kernel/Pinch/VertexWard.wl).

[Identities/GaugeDependence.wl](../Kernel/Identities/GaugeDependence.wl) contains the actual general-gauge comparison formula directly. Its coefficient reduction, PV preparation and branch normalization are ordinary named calls, not later rewrites of that function.

## Running and interpreting the result

[Start Here](<../Examples/RGZWorkflow — Start Here.nb>) follows the derivation: export the model in FeynRules; restart for FeynCalc; obtain the mixed matrices; calculate the six conventional parts; assemble the bare amplitude and its form factors. Stop after section 5 when that is your goal. The subsequent gauge calculation is an independent check. [Diagnostics](<../Examples/RGZWorkflow — Diagnostics.nb>) contains UV/IR, MSbar, mass-limit and other detailed audits.

A bare amplitude, a zero gauge difference and a finite representation are distinct mathematical results. In particular, cancellation in the supplied graph sum does not establish graph completeness. Dropped regulator tadpoles must be combined with small-mass bubble regions in the stated order of limits. Those questions remain explicit in the separate evidence calculations; the simplified source layout does not declare them solved. The [remaining checks](OpenChecks.md) also retain the preceding implementation findings.

The complete load order is visible at the end of [RGZWorkflow.wl](../Kernel/RGZWorkflow.wl). Numerical work remains in `Work/`; it is not part of the source distribution. Historical results are retained when the source changes, but do not become evidence for the changed calculation automatically.

The conventional route never loads the PT engine. Candidate kernels and their task driver are in `Kernel/Pinch/`; both routes use the external-leg and PV tools in `Kernel/Algebra/`. See the [dependency map](../Kernel/README.md).



==> anc/software/RGZWorkflow-1.1.2/Documentation/ColourCorrectedValidation.md <==
# Colour-corrected calculation and release correspondence

The author completed the colour-corrected Start Here and Diagnostics run on 26 November 2026. The saved general-gauge comparison is `VerifiedSymbolicZero`: all 18 coefficient rows vanish relative to reference gauge 1. The fixed-gauge finite result is `CertifiedWithinDeclaredDomain`, with 24 certification checks true and no outstanding checks.

The weighted audit covers 256 records and 2890 graphs, with all weighted UV/IR transfers zero. Mass-region cancellation, raw mass-pole bounds and the completed mass/scaleless ledger pass. Finite assembly, scalar-pole consistency, finite scalar-representation equivalence and exact presentation transformations pass. `RGZQQSMatrix[]` returns the declared-domain certified result; the session was saved.

The result retains the original IR inequalities, nonexceptional invariants, positive renormalization scale and common Euclidean-to-Minkowski +i0 branch prescription. It is a one-loop, two-flavour, massless external qqprime result with M -> 0+. It is not an all-parameter or inclusive-cross-section statement, nor a full PT/background-field certificate.

## Evidence

- [Author run summary](../Evidence/colour-corrected-run-2026-11-26.json): original certificate SHA256, task/model fingerprints, all checks, IR conditions and branch prescription.
- [Independent payload check](../Evidence/colour-corrected-payload-check-2026-11-26.json): bare tree/loop, MSbar amplitude, gauge rows and finite-audit rows agree with the certificate payload hashes. Gauge-job linkage and validation-code hash also match.
- [Calculation/release correspondence](../Evidence/colour-corrected-source-correspondence.json): complete Kernel file hashes, exact differences, matching model companions and matching runtime helpers.

The raw certificate, notebooks with saved outputs and Work data remain unchanged in the author's calculation directory. The public JSON files are explicitly summaries, not a replacement certificate or a certificate for a different source fingerprint. The original certificate's `SourceFingerprint` is the bare-amplitude task fingerprint.

## What was run, and what changed for release

The completed computation used the working development source labelled 1.0.0, with the colour helper explicitly loaded in the FeynCalc kernel. The release is labelled 1.1.2 and automatically applies that same helper during FeynCalc loading. All other Kernel files and all model companions are byte-identical; the exact two-file Kernel diff is retained in the correspondence record. Physical calculation formulas are unchanged by packaging.

This documents the completed corrected calculation and the reviewed correspondence to 1.1.2. The full pipeline has not separately been executed from the version-labelled release tree. No certificate fingerprint or verification flag has been relabelled. Release-specific regression checks are recorded separately from the completed author calculation.

Historical exact agreement with the pre-correction paper table belongs to the earlier calculation. The finite amplitude changes after this colour correction; historical paper-table equality must not be reused as a claim about the corrected result.


==> anc/software/RGZWorkflow-1.1.2/Documentation/ColourCorrection.md <==
# Colour-contraction correction in version 1.1.2

## Origin and mathematical correction

The tested official release archives of FeynCalc 10.1.0 and 10.2.1 contain two contraction rules with the same left-hand side in `SUN/SUNSimplify.m`. The second overwrites the first. It should match `sunf2[b_, c_SUNIndex, a_SUNIndex, d_]`, rather than repeat `sunf2[b_, a_SUNIndex, c_SUNIndex, d_]`.

With f2(b,a,c,d) = sum_x f(x,b,a) f(x,c,d), the contractions are

```text
f2(b,a,c,d) f(a,c,e) = -CA/2 f(b,d,e)
f2(b,c,a,d) f(a,c,e) = +CA/2 f(b,d,e).
```

This can produce incorrect signs for products of four or five structure constants. The report is tracked in [FeynCalc issue 368](https://github.com/FeynCalc/feyncalc/issues/368). Updating to 10.2.1 alone was not sufficient in the tested official source archive.

`RGZLoadFeynCalc[]` now calls the distributed correction helper before any calculation. It changes only the current kernel. Four colour identities are checked; an already correct dependency is left unchanged. The notebook repeats the checks explicitly. The helper passed 58 five-structure-constant regression cases on each tested version. Installed FeynCalc files are never modified.

## Official fix and when to update FeynCalc

As checked on 25 November 2026, the latest formal GitHub release is [10.2.1](https://github.com/FeynCalc/feyncalc/releases/tag/Release-10_2_1). The tested release archive still has the duplicated rule. This must be distinguished from the evolving [hotfix-stable source branch](https://github.com/FeynCalc/feyncalc/blob/hotfix-stable/FeynCalc/SUN/SUNSimplify.m), which now contains the corrected rule. A version string alone does not establish whether the fix is present.

The official code fix is [commit 1c5d2d8](https://github.com/FeynCalc/feyncalc/commit/1c5d2d88e9bd08738732486e45b97240ceca808c), dated 3 September 2026. It includes the same index-order correction used here. The following [commit 1ee4800](https://github.com/FeynCalc/feyncalc/commit/1ee480093293a01a82b3e365d026808f1d4e1c17), dated 9 September 2026 and titled "Merge PR #123: Fixed a bug in SUNSimplify affecting products of SUNF with one common index", adds regression tests. Thus the upstream fix predates this RGZWorkflow correction; issue 368 is the later report, not the origin of the upstream fix.

There is no need to replace FeynCalc during an ongoing corrected recalculation. Keep that dependency environment fixed until the run is completed and saved. With an affected installation, `RGZLoadFeynCalc[]` applies the distributed in-kernel correction; all four notebook checks must be `True`. This does not modify the installed files.

For a subsequent calculation, prefer an official source snapshot containing the upstream fix, such as the checked hotfix-stable branch. Record the exact commit as well as the version, restart the kernel and repeat the checks. On a correct unmodified installation, the helper returns `Correction -> "AlreadyCorrect"`. In the release notebook this status can also mean that `RGZLoadFeynCalc[]` has already applied the correction before the explicit check, so that status alone does not prove that the installation on disk was updated. Do not change dependencies or mix earlier caches midway through one validation run.

## Effect on the amplitude

An exact comparison of the earlier Landau-gauge source calculation found 32 affected contributions among 975 contributions in the 25 ordered transverse mixed-matrix entries. The affected entries are AA and A-auxiliary entries. The tested NAV attachments, Abelian vertices, boxes and quark-residue colour factors did not change. The weighted mixed-self-energy difference is nonzero: the earlier finite amplitude is not numerically unchanged.

For the tested nonzero spacelike transfers the correction itself is UV/IR finite. This does not assert that the entire bare amplitude is IR finite. At one fixed action point (Nc=3, Nf=2, alpha_s=0.303141545878229, m2=-0.8254322989767313 GeV2, mu2=1.9477145813064896 GeV2, mG4=2.0801942208358764 GeV4), the ratios DeltaM/Mtree are:

| Euclidean Q2 (GeV2) | DeltaM/Mtree |
| --- | --- |
| 0.25 | +0.475078798% |
| 0.75 | +0.177107235% |
| 1.00 | +0.119065322% |

These are finite differences at the stated action point, not universal shifts or a newly certified full-amplitude calculation. Independent factorized adaptive and Gaussian integrations agreed to 3.2e-15 GeV2 in the sampled kernel coefficient. The corrected author workflow has since completed its declared-domain certification; see [the completed calculation and source correspondence](ColourCorrectedValidation.md). The sampled numerical differences above are not a substitute for that full record.

## Gauge difference is preserved

The general-gauge source and integrand comparison confirms that the colour correction preserves the ordinary on-shell QQ gauge difference. The finite amplitude changes, while its difference between gauge choices is unchanged:

```text
Mnew(alpha) - Mnew(0) = Mold(alpha) - Mold(0).
```

This conclusion comes from the actual matrix assembly, not from assuming that each gauge-dependent diagram is unaffected. Among the 975 mixed-source graphs, 841 raw amplitudes contain alpha. The 32 previously identified Landau corrections are alpha free even before that gauge is selected. A further 128 auxiliary-auxiliary contributions change individually and contain alpha. All 128 were recomputed through the native transverse projection and normalized-adjoint projection, comparing against the saved old projected tensors, with symbolic alpha and regulator M.

With the actual transverse tree external-leg weights u, their weighted sum satisfies the exact identity

```text
u^T [DeltaPi(alpha) - DeltaPi(0)] u = 0.
```

The weighted correction is alpha independent; it need not itself be zero. No Landau substitution or prior regulator-mass limit was used to obtain this cancellation. This distinction matters: individual matrix entries and diagrams can change their gauge-dependent parts even though the connected amplitude's gauge difference is preserved.

All 73 non-Abelian vertex connections were also reconstructed at symbolic alpha and M; their tensors are unchanged, including the 40 containing alpha. Fresh FeynArts Abelian-vertex, box and quark-self-energy graphs retain symbolic alpha and M and have unchanged colour reductions. The transverse external-leg weights contain no alpha. Together these checks establish the stated preservation of the examined ordinary QQ source-level gauge difference. A compact record is in [the gauge-colour check](../Evidence/gauge-colour-check.json).

The corrected author notebook run is now complete: the independent general-gauge comparison has 18 zero rows, the mass/scaleless and finite checks pass, and final certification is `CertifiedWithinDeclaredDomain` with no outstanding checks. The checked payloads and the source correspondence to version 1.1.2 are documented in [the completed validation](ColourCorrectedValidation.md). The original certificate retains its original source/task fingerprints. This is not a separate full PT/background-field proof. Start Here retains its reproducible general-gauge check.

## Recalculation and historical references

Extract this source release into its own directory and start with an empty `Work/`. Restart between FeynRules and FeynCalc. Do not copy earlier caches or saved sessions. Run Start Here sections 1-7, then Diagnostics. A new kernel must load FeynCalc through the workflow again.

The author-electronic-reference section has been removed from Start Here, together with the corresponding paper-comparison subsection of the reproduction guide. Historical reference data and their public reader are retained for explicit comparisons. Old paper tables and archived verification records are not corrected-release results. No verification flags have been edited.


==> anc/software/RGZWorkflow-1.1.2/Documentation/CurrentVerification.md <==
# Current verification

The latest completed colour-corrected author run and the exact correspondence to release 1.1.2 are documented in [ColourCorrectedValidation.md](ColourCorrectedValidation.md). The original task certificate is retained unchanged. Release regression and completed physical computation are recorded separately.

# Current-source verification

The directory structure is frozen for this verification round. No integral,
projection or amplitude formula is changed by the preparation-boundary fixes.

A prepared QQ mixed insertion records `MixedSelfProof`, binding its transverse
matrix, task fingerprint, gauge, regulator mass, calculation conventions and
saved value. An old result without this binding must be prepared again; valid
intermediate checkpoints remain reusable. Empty vertex selections return
`NotChecked`, with zero rows.

In command-line kernels, the FeynCalc loader ignores only
`FrontEndObject::notavail` during package loading. The traced startup paths include Wolfram unit initialization and an external
`FCConfig.m` that enables frontend output formatting. Other loading messages
and errors retain their existing handling; notebook loading is unchanged.

`Tools/run_tests.py` writes `source.json` beside each regression report. It
contains SHA-256 hashes of every distributed file and a combined fingerprint.
The runner checks this snapshot again after the last test, records unrun tests
explicitly, and cannot report success if the source changed. Dependencies are
recorded in the run's environment report. Production `Work/` is not used.

The complete physical certification still requires the open checks described
in `OpenChecks.md`; a regression pass does not certify the full amplitude.


==> anc/software/RGZWorkflow-1.1.2/Documentation/GaugeCoefficientStructure.md <==
# Gauge-coefficient reduction: ownership and call flow

This local refactor concerns the two coefficient algorithms and their direct runtime support. Public commands, pole/branch conventions and mathematical reduction formulas are retained.

| Responsibility | Owner |
| --- | --- |
| PV preparation, exact radical coefficients, ordinary batches and sparse merges | `Algebra/GaugeCoefficients.wl` |
| Fixed factored denominator, polynomial accumulation, exact factor cancellation and branch comparison | `Algebra/CommonDenominator.wl` |
| Progress, diagnostics, coefficient checkpoints and the two explicitly named batch-cache formats | `Internal/GaugeRuntime.wl` |

Before refactoring, `CommonDenominator.wl` clears and replaces `RGZGaugeBatchCacheRead/Write`, changing the ordinary algorithm's IO implementation merely by loading the fixed-denominator module. The final design gives ordinary batches their own text-cache calls and fixed-denominator work its own WXF-cache calls. Existing ordinary WXF batches written through the former override remain readable after payload validation; no existing files are converted or deleted.

## Original definitions

| Function | Original file | Original line | Final owner |
| --- | --- | ---: | --- |
| `RGZGaugeCoefficientResultQ` | `Algebra/GaugeCoefficients.wl` | 27 | `Algebra/GaugeCoefficients.wl` |
| `RGZGaugeRowQ` | `Algebra/GaugeCoefficients.wl` | 32 | `Algebra/GaugeCoefficients.wl` |
| `RGZGaugeCoefficientContext` | `Algebra/GaugeCoefficients.wl` | 36 | `Algebra/GaugeCoefficients.wl` |
| `RGZGaugeBatchPreparedQ` | `Algebra/GaugeCoefficients.wl` | 41 | `Algebra/GaugeCoefficients.wl` |
| `RGZGaugeStep` | `Algebra/GaugeCoefficients.wl` | 52 | `Internal/GaugeRuntime.wl` |
| `RGZGaugePrepare` | `Algebra/GaugeCoefficients.wl` | 64 | `Algebra/GaugeCoefficients.wl` |
| `RGZGaugeState` | `Algebra/GaugeCoefficients.wl` | 102 | `Algebra/GaugeCoefficients.wl` |
| `RGZGaugePoleSquares` | `Algebra/GaugeCoefficients.wl` | 112 | `Algebra/GaugeCoefficients.wl` |
| `RGZGaugeCoefficient` | `Algebra/GaugeCoefficients.wl` | 120 | `Algebra/GaugeCoefficients.wl` |
| `RGZGaugeCacheDirectory` | `Algebra/GaugeCoefficients.wl` | 171 | `Internal/GaugeRuntime.wl` |
| `RGZGaugeCacheRead` | `Algebra/GaugeCoefficients.wl` | 180 | `Internal/GaugeRuntime.wl` |
| `RGZGaugeCacheWrite` | `Algebra/GaugeCoefficients.wl` | 188 | `Internal/GaugeRuntime.wl` |
| `RGZGaugeProgressSummary` | `Algebra/GaugeCoefficients.wl` | 197 | `Internal/GaugeRuntime.wl` |
| `RGZGaugeStoppedInfo` | `Algebra/GaugeCoefficients.wl` | 203 | `Internal/GaugeRuntime.wl` |
| `RGZGaugeInspectStopped` | `Algebra/GaugeCoefficients.wl` | 210 | `Internal/GaugeRuntime.wl` |
| `RGZGaugeCompare` | `Algebra/GaugeCoefficients.wl` | 247 | `Algebra/GaugeCoefficients.wl` |
| `RGZGaugeSummary` | `Algebra/GaugeCoefficients.wl` | 352 | `Internal/GaugeRuntime.wl` |
| `RGZGaugeShow` | `Algebra/GaugeCoefficients.wl` | 367 | `Internal/GaugeRuntime.wl` |
| `RGZGaugeBatchChunks` | `Algebra/GaugeCoefficients.wl` | 380 | `Algebra/GaugeCoefficients.wl` |
| `RGZGaugeBatchPrepare` | `Algebra/GaugeCoefficients.wl` | 383 | `Algebra/GaugeCoefficients.wl` |
| `RGZGaugeBatchReduce` | `Algebra/GaugeCoefficients.wl` | 415 | `Algebra/GaugeCoefficients.wl` |
| `RGZGaugeBatchCacheRead` | `Algebra/GaugeCoefficients.wl` | 434 | `Internal/GaugeRuntime.wl` |
| `RGZGaugeBatchCacheWrite` | `Algebra/GaugeCoefficients.wl` | 443 | `Internal/GaugeRuntime.wl` |
| `RGZGaugeResumeStopped` | `Algebra/GaugeCoefficients.wl` | 458 | `Algebra/GaugeCoefficients.wl` |
| `RGZGaugeBatchSummary` | `Algebra/GaugeCoefficients.wl` | 636 | `Internal/GaugeRuntime.wl` |
| `RGZGaugeBatchRootReduce` | `Algebra/GaugeCoefficients.wl` | 651 | `Algebra/GaugeCoefficients.wl` |
| `RGZGaugeInspectBatch` | `Algebra/GaugeCoefficients.wl` | 657 | `Internal/GaugeRuntime.wl` |
| `RGZGaugeSparseGroup` | `Algebra/GaugeCoefficients.wl` | 678 | `Algebra/GaugeCoefficients.wl` |
| `RGZGaugeSparseFrom` | `Algebra/GaugeCoefficients.wl` | 682 | `Algebra/GaugeCoefficients.wl` |
| `RGZGaugeSparseTimes` | `Algebra/GaugeCoefficients.wl` | 697 | `Algebra/GaugeCoefficients.wl` |
| `RGZGaugeSparsePower` | `Algebra/GaugeCoefficients.wl` | 701 | `Algebra/GaugeCoefficients.wl` |
| `RGZGaugeSparseReduce` | `Algebra/GaugeCoefficients.wl` | 706 | `Algebra/GaugeCoefficients.wl` |
| `RGZGaugeSparseTo` | `Algebra/GaugeCoefficients.wl` | 718 | `Algebra/GaugeCoefficients.wl` |
| `RGZGaugeSparseTidy` | `Algebra/GaugeCoefficients.wl` | 723 | `Algebra/GaugeCoefficients.wl` |
| `RGZGaugeMergeContext` | `Algebra/GaugeCoefficients.wl` | 737 | `Algebra/GaugeCoefficients.wl` |
| `RGZGaugeSparseMergeCore` | `Algebra/GaugeCoefficients.wl` | 743 | `Algebra/GaugeCoefficients.wl` |
| `RGZGaugeBatchMerge` | `Algebra/GaugeCoefficients.wl` | 797 | `Algebra/GaugeCoefficients.wl` |
| `RGZGaugeTestStoppedMerge` | `Algebra/GaugeCoefficients.wl` | 810 | `Algebra/GaugeCoefficients.wl` |
| `RGZGaugeSparseSummary` | `Algebra/GaugeCoefficients.wl` | 838 | `Internal/GaugeRuntime.wl` |
| `RGZGaugeFixedCoordinates` | `Algebra/CommonDenominator.wl` | 24 | `Algebra/CommonDenominator.wl` |
| `RGZGaugeFixedPrepare` | `Algebra/CommonDenominator.wl` | 75 | `Algebra/CommonDenominator.wl` |
| `RGZGaugeFixedFinish` | `Algebra/CommonDenominator.wl` | 103 | `Algebra/CommonDenominator.wl` |
| `RGZGaugeFixedDenResume` | `Algebra/CommonDenominator.wl` | 129 | `Algebra/CommonDenominator.wl` |
| `RGZGaugeFixedSummary` | `Algebra/CommonDenominator.wl` | 232 | `Internal/GaugeRuntime.wl` |
| `RGZGaugeFixedBranch` | `Algebra/CommonDenominator.wl` | 251 | `Algebra/CommonDenominator.wl` |
| `RGZGaugeFixedPair` | `Algebra/CommonDenominator.wl` | 284 | `Algebra/CommonDenominator.wl` |
| `RGZGaugeFixedCompare` | `Algebra/CommonDenominator.wl` | 349 | `Algebra/CommonDenominator.wl` |
| `RGZGaugeFixedSetCache` | `Algebra/CommonDenominator.wl` | 454 | `Internal/GaugeRuntime.wl` |
| `RGZGaugeFixedPreparedQ` | `Algebra/CommonDenominator.wl` | 462 | `Algebra/CommonDenominator.wl` |
| `RGZGaugeFixedValidPacketQ` | `Algebra/CommonDenominator.wl` | 466 | `Internal/GaugeRuntime.wl` |
| `RGZGaugeFixedCacheRead` | `Algebra/CommonDenominator.wl` | 472 | `Internal/GaugeRuntime.wl` |
| `RGZGaugeFixedCacheFailure` | `Algebra/CommonDenominator.wl` | 489 | `Internal/GaugeRuntime.wl` |
| `RGZGaugeFixedCacheWrite` | `Algebra/CommonDenominator.wl` | 499 | `Internal/GaugeRuntime.wl` |
| `RGZGaugeBatchCacheRead` | `Algebra/CommonDenominator.wl` | 540 | `Internal/GaugeRuntime.wl` |
| `RGZGaugeBatchCacheWrite` | `Algebra/CommonDenominator.wl` | 541 | `Internal/GaugeRuntime.wl` |
| `RGZGaugeFixedSaveProgress` | `Algebra/CommonDenominator.wl` | 544 | `Internal/GaugeRuntime.wl` |
| `RGZGaugeFixedCacheInfo` | `Algebra/CommonDenominator.wl` | 559 | `Internal/GaugeRuntime.wl` |
| `RGZGaugeFixedTryFactor` | `Algebra/CommonDenominator.wl` | 576 | `Algebra/CommonDenominator.wl` |
| `RGZGaugeFixedFactorReduce` | `Algebra/CommonDenominator.wl` | 594 | `Algebra/CommonDenominator.wl` |
| `RGZGaugeFixedFinalInfo` | `Algebra/CommonDenominator.wl` | 645 | `Internal/GaugeRuntime.wl` |

## Algorithm relationship

```text
RGZGaugePrepare: shared physical PV keys and two short-label coefficients
    |
    +-- RGZGaugeCompare
    |     -> RGZGaugeCoefficient: direct exact radical reduction
    |     -> if stopped: RGZGaugeResumeStopped
    |          -> rational batches -> sparse pairwise merging
    |
    +-- RGZGaugeFixedCompare
          -> RGZGaugeFixedPair
               -> direct small-coefficient check when applicable
               -> otherwise reduce the two branches separately
                    -> squared-pole coordinates
                    -> one factored denominator
                    -> polynomial numerator groups
                    -> exact factor division
               -> compare after the reference-gauge substitution
```

The two methods are existing mathematical strategies. There is no new general algorithm-selection framework. The fixed method calls the ordinary exact coefficient check for its existing small-expression path; the ordinary method does not require the fixed-denominator module. Both ultimately record a coefficient residual and its actual zero/nonzero status.

## Explicit IO and loading

- Ordinary batching calls `RGZGaugeBatchCacheRead/Write`: it writes the existing `GaugeFiniteScalar/3` text packet and validates the ordinary batch/preparation shape.
- Fixed-denominator preparation, branch work and factor cancellation call `RGZGaugeFixedCacheRead/Write` directly: they keep the existing WXF packet, integrity hash and configured IO limits.
- Both cache implementations have one definition in `Internal/GaugeRuntime.wl`. Loading or reloading either algebra module never clears them.
- Ordinary reads can recover validated WXF scalar/preparation records written when the former fixed-module override was active. Existing files are read in place; no bulk cache migration occurs.
- Full coefficient rows still use the existing shared `RGZGaugeCacheRead/Write`, with their existing coefficient-context checks.

After the common loop tools and `Algebra/MixedProjection.wl`, load `Internal/GaugeRuntime.wl`, then `Algebra/GaugeCoefficients.wl`. Load `Algebra/CommonDenominator.wl` only for that method. The existing PT loader declares this order explicitly. Neither algebra file loads a sibling source file or replaces the other method's definitions.

## Scope and local verification

The mathematical definitions, public names and pole/branch prescriptions are retained. The source comparison finds 58 function symbols in both versions; after normalizing the now-explicit fixed-cache call names, 56 are unchanged. The two remaining changes are precisely the removal of the second batch-IO definitions and the reader for prior WXF ordinary batches.

Before/after isolated native checks compare ordinary independent/dependent/cancelling expressions, an ordinary stopped batch, a forced fixed-denominator residual and repeated cached results. They are local algebra checks, not evidence that a complete physical amplitude is gauge independent. The original graph/PV caches and the published archive are untouched.


==> anc/software/RGZWorkflow-1.1.2/Documentation/GhostAndMixedExamples.md <==
# Ghost and non-diagonal mixed examples

Run each script in its own fresh FeynCalc/FeynArts process:

```sh
/path/to/WolframKernel -script Examples/GhostBubble.wls
/path/to/WolframKernel -script Examples/MixedTadpole.wls
```

Both create temporary work and export their actual generated expressions and hand references. They use the bundled model companions, not a fresh FeynRules export. No production Work is read or modified. They complement the [quark-bubble example](QuarkBubbleWalkthrough.md); none certifies the full amplitude.

## 1. Four U-class ghost bubbles in AA

`GhostBubble.wls` generates the `A-A / GhostThreePointLoop` sector. Its four rows correspond to U[1] (FP), U[2] (omega), U[3] (zeta), and U[4] (Jacobian ghost). Each is compared with an independently specified tensor, before integration:

$$
\mathcal I^{ab}_{\mu\nu,j}
=-\kappa_j g_s^2 C_A\delta^{ab}
\frac{(q-p)_\mu q_\nu}{(q^2-a_j+i0)((q-p)^2-a_j+i0)}.
$$

The minus sign includes closed Grassmann-loop statistics. There is no additional diagram multiplier after generation. In the bundled model,

| Class | $a_j$ | $\kappa_j$ |
| --- | --- | --- |
| U[1], U[4] | $0$ | $1$ |
| U[2], U[3] | $\mu^2$ | $8D$ |

The two factors in $8D$ have different origins. The auxiliary ghosts are Lorentz vectors, giving a closed metric trace D. Their second color index is a spectator in the A coupling and has the eight values declared in the bundled SU(3) model. The active adjoint-color contraction separately gives $C_A$. The script leaves this active invariant as `SUNN`; the fixed spectator value 8 must not be advertised as a generic SU(N) result. Establishing a model with arbitrary index ranges is a separate check.

The source propagators are $i/q^2$ for scalar ghosts and $-i g_{\rho\sigma}/(q^2-\mu^2)$ for vector ghosts. The respective vertex signs and the closed-loop sign lead to the tensor above. The example compares the full converted tensor after color/Lorentz contraction, then both projections, for every class. U[1] and U[4] give identical AA bubbles here; that does not justify dropping either field from the complete model.

### Independent integral reference

Put $s=p^2\ne0$, $d_0=q^2-a$, $d_1=(q-p)^2-a$. The numerator identity is

$$2p\cdot q=d_0-d_1+s.$$

With the raw-TID conventions $I_A=i\pi^2 A_0(a)$ and $I_B=i\pi^2 B_0(s,a,a)$, translation invariance and polynomial scaleless integrals give

$$
\int\frac{q^2}{d_0d_1}=I_A+a I_B,\quad
\int\frac{p\cdot q}{d_0d_1}=\frac{s}{2}I_B,\quad
\int\frac{(p\cdot q)^2}{d_0d_1}=\frac{s}{2}I_A+\frac{s^2}{4}I_B.
$$

Applying $P_T/(D-1)$ and $P_L$ therefore predicts

$$
\Pi_{T,j}=-\frac{\kappa_j g_s^2 C_A i\pi^2}{D-1}
\left[\frac{A_0(a_j)}2+\left(a_j-\frac{s}4\right)B_0(s,a_j,a_j)\right],
$$

$$
\Pi_{L,j}=-\kappa_j g_s^2 C_A i\pi^2
\left[\frac{A_0(a_j)}2-\frac{s}4 B_0(s,a_j,a_j)\right].
$$

The script checks these formulas against the evaluated generated graphs. A ghost sector alone is not transverse: it does not demand a zero longitudinal coefficient. D, including the vector-ghost trace, remains symbolic. Multiply by the workflow's `1/(2 Pi)^4` once when using these raw entries in the physical normalization.

## 2. A-phi xi tadpole

`MixedTadpole.wls` generates the actual single graph in the ordered `A-phi / FourPointVertexLoop` sector. The quartic A-xi-xi-phi interaction closes its two xi legs. It is a non-diagonal contribution with both external auxiliary color indices retained before projection.

The hand construction uses the quartic coefficient $i g_s^2m_G^2/(4\sqrt N)$, its two equal xi-color terms, the identical-leg factor $1/2$, and

$$D_{\xi\xi}(q)=-\frac{i\alpha}{(q^2)^2+\alpha M^4}.$$

The surviving color network satisfies

$$\sum_{c,e,f} f^{ace}f^{bdf}f^{cfe}=-N f^{abd}.$$

Thus, with a denoting the A color and $(b,d)$ the open phi indices,

$$
\mathcal I^{a;bd}_{\mu\nu}
=-\frac{g_s^2m_G^2\alpha N}{4\sqrt N}
\frac{f^{abd}g_{\mu\nu}}{(q^2)^2+\alpha M^4}.
$$

The example compares this tensor with the generated graph and checks both projected integrands. These open phi indices do not produce an extra spectator factor 8. Projecting onto $X^a=f^{abd}\phi^{bd}/\sqrt N$ gives the normalized matrix-entry integrand

$$\mathcal I_{T,AX}=\mathcal I_{L,AX}
=-\frac{g_s^2m_G^2\alpha N}{4[(q^2)^2+\alpha M^4]}.$$

The corresponding entry is `(1,2)` in the transverse basis and `(1,5)` in the longitudinal basis. The other ordered pairs and sectors are uncomputed in this example.

### Nondegenerate complex poles

Keep $\alpha M^4\ne0$ and the package's principal-root prescription. Define $\ell_1=-i\sqrt{\alpha M^4}$, $\ell_2=i\sqrt{\alpha M^4}$. A direct partial fraction gives

$$
\Pi^{\xi,\mathrm{raw}}_{T,AX}=\Pi^{\xi,\mathrm{raw}}_{L,AX}
=-\frac{g_s^2m_G^2\alpha N}{4}\,i\pi^2
\frac{A_0(\ell_1)-A_0(\ell_2)}{\ell_1-\ell_2}.
$$

The script checks the generated result against this expression, not merely against a second implementation route. No $M\to0$ or $\alpha\to0$ limit is taken, and the complex A0 values are not evaluated numerically. This does not settle the full amplitude's contour, IR or ordered-limit questions.

### Separate transverse repeated-pole unit

The same script also checks an independently specified scalar integral with

$$\Delta(x)=(x-m^2)(x-\mu^2)+m_G^4=(x-a)(x-b).$$

It proves reconstruction of $1/\Delta(q^2)^2$ at symbolic masses, then compares its reduction at $a=5+3i$, $b=5-3i$ (`m=3, mu=1, mG=Sqrt[5]`) with

$$
\int\frac{d^Dq}{\Delta(q^2)^2}
=i\pi^2\left[
\frac{D-2}{2(a-b)^2}\left(\frac{A_0(a)}a+\frac{A_0(b)}b\right)
-\frac{2[A_0(a)-A_0(b)]}{(a-b)^3}\right].
$$

This follows by partial fractions and $J_2(a)=i\pi^2(D-2)A_0(a)/(2a)$. It tests the transverse RGZ complex-pole labels and repeated-pole coefficients with D retained. It is explicitly an additional integral-unit identity, not a second generated mixed tadpole or a proof at every mass degeneracy.

Both examples reopen their actual graph caches and verify that a completed scalar stage is skipped. This is continuation evidence for these cases, not full matrix or S-matrix certification.

## From the action to the ghost model rules

Use two fresh kernels, sharing only a new temporary work directory:

```sh
export RGZ_GHOST_RULE_WORK="$(mktemp -d /tmp/rgz-ghost-rules.XXXXXX)"
WolframKernel -script Examples/GhostActionRules.wls
WolframKernel -script Examples/GhostModelRules.wls
```

The first script loads the actual `.fr` through FeynRules, checks the ordered
quadratic ghost kernels against independent coefficients, and derives the four
antighost–ghost–A vertices. For the ordinary FP covariance the external BRST
source `rho` is explicitly set to zero. It does not discard a dynamical mixing
at nonzero source. Scalar ghosts have kernel `p^2`; auxiliary vector ghosts
have kernel `-(p^2-mu^2)` with open Lorentz and spectator indices.

The second script loads FeynCalc in a separate process. It creates the four
vertices using the bundled `.gen/.mod`, converts the actual FeynArts amplitudes,
and compares them with the freshly exported FeynRules vertices. It also checks
the model's scalar and auxiliary ordered propagator functions against the
quadratic-action inverses. Incoming/outgoing momenta and external Grassmann
ordering are handled by the existing vertex comparison; comparing bare class
coupling signs without these conventions is insufficient.

The two scripts save `ghost-action.wxf` and `ghost-model.wxf` in the temporary
work directory. Together with `GhostBubble.wls`, these checks connect the
source-free quadratic action and A-ghost vertices to all four AA ghost bubbles.
They do not check every ghost–xi interaction, certify the complete diagram set,
or establish a Slavnov–Taylor identity for the full amplitude.


==> anc/software/RGZWorkflow-1.1.2/Documentation/Installation.md <==
# Installation

Use Wolfram Language 13.3 or later. The validated environment is Mathematica 13.3.1 on MacOSX ARM64 with FeynCalc 10.1.0 and FeynArts 3.12. Python 3.9+ is needed only for maintenance and ZIP creation.

Install FeynRules, FeynCalc with FeynArts, and FeynHelpers/Package-X externally for the supplied complete workflow. See [upstream attribution](../THIRD_PARTY.md). No dependencies are bundled or installed automatically.

FeynRules may be discoverable on Wolfram's `$Path`, commonly under `$UserBaseDirectory/Applications/FeynRules`. An explicit directory overrides the environment variable and automatic discovery:

```wl
RGZLoadFeynRules["Directory" -> "/path/to/FeynRules"]
```

Alternatively set `RGZ_FEYNRULES_DIRECTORY`. Set `Global`FR$Parallel=False` before the first FeynRules load for serial execution. Use a separate fresh kernel for FeynCalc.

Load the package through its root `RGZWorkflow.wl`; this also loads the required audit adapters in `Tools`. Do not load two copies of the package in the same kernel. Evaluate the package-loading cell separately from subsequent function calls.

`RGZInitialize[work]` selects a work directory containing `Data`, `Cache` and `Results`. Retain the existing local Work to continue this calculation. New installations should use a fresh Work. Source and model identities guard cache compatibility; path-bearing jobs cannot simply be relocated and treated as current.

The source ZIP contains no Work data or third-party installation. The cleanup backup remains local under `artifacts/`.


==> anc/software/RGZWorkflow-1.1.2/Documentation/MixedSelfEnergyStructure.md <==
# Mixed self-energy: function ownership and dependencies

This is the first deliverable of the local refactor. The inventory below describes the source before movement; line numbers refer to the retained `source-before.zip`. Public functions, field ordering, symmetry factors, loop measure and mathematical formulas are unchanged by the planned relocation.

## Final ownership

| Responsibility | Owner | Direct dependencies |
| --- | --- | --- |
| Mixed-field graph generation, per-sector orchestration and matrix assembly | `OneLoop/MixedSelfEnergy.wl` | Shared projection and integral functions; task/runtime functions |
| Index sums, color tensors and T/L projection | `Algebra/MixedProjection.wl` | AA loop conventions and FeynCalc; mixed field metadata at call time |
| Pole splitting and exact reconstruction | `Algebra/MixedPoles.wl` | AA pole definitions and progress callbacks |
| Standard integration, PV reduction and the sole integral dispatcher | `Algebra/MixedIntegrals.wl` | Native TID/PaVeReduce, runtime IO; optional explicit accelerated route |
| Scalar integral formulas and accelerated integral route | `Algebra/TwoPointIntegrals.wl` | Shared integral/runtime definitions; no redefinition of the dispatcher |
| Task records, checkpoint IO and progress/display | `Internal/MixedRuntime.wl` | Model/configuration and graph-stage functions at call time |

`loadLoopEngine[]` declares the complete load sequence. No calculation file loads another source file as a side effect. Some definitions refer to later modules, but calls occur only after the declared loader has completed.

## Existing repeated definitions

`RGZMXIntegralUnit` is defined in both the original mixed backend and `Algebra/TwoPointIntegrals.wl`. The latter clears and overwrites it, so loading selects the implementation. The refactored code retains distinct `RGZMXIntegralUnitStandard` and `RGZMXIntegralUnitAccelerated` functions and one explicit `RGZMXIntegralUnit` dispatcher. Neither route module replaces that dispatcher. Other names with multiple patterns in the same file (field-name conversion, basis components and message levels) are intentional overloads, not cross-file replacements.

## Original function inventory

| Function | Original line | Category | Final owner | Also defined elsewhere |
| --- | ---: | --- | --- | --- |
| `RGZMXSetDisplay` | 55 | Task and cache | `Internal/MixedRuntime.wl` | None |
| `RGZMXReport` | 58 | Task and cache | `Internal/MixedRuntime.wl` | None |
| `RGZMXProgressUpdate` | 61 | Task and cache | `Internal/MixedRuntime.wl` | None |
| `RGZMXProgressPanel` | 64 | Task and cache | `Internal/MixedRuntime.wl` | None |
| `RGZMXMonitor` | 94 | Task and cache | `Internal/MixedRuntime.wl` | None |
| `RGZMXInitStep` | 100 | Task and cache | `Internal/MixedRuntime.wl` | None |
| `RGZMXObjects` | 114 | Algebra | `Algebra/MixedProjection.wl` | None |
| `RGZMXTerms` | 116 | Algebra | `Algebra/MixedProjection.wl` | None |
| `RGZMXExternalSumQ` | 121 | Algebra | `Algebra/MixedProjection.wl` | None |
| `RGZMXIndexOccurrences` | 124 | Algebra | `Algebra/MixedProjection.wl` | None |
| `RGZMXIndexKind` | 132 | Algebra | `Algebra/MixedProjection.wl` | None |
| `RGZMXSpectatorIndexQ` | 145 | Algebra | `Algebra/MixedProjection.wl` | None |
| `RGZMXSpectatorDeltaQ` | 152 | Algebra | `Algebra/MixedProjection.wl` | None |
| `RGZMXSumDimension` | 156 | Algebra | `Algebra/MixedProjection.wl` | None |
| `RGZMXResolveSpectatorSums` | 161 | Algebra | `Algebra/MixedProjection.wl` | None |
| `RGZMXFourColourQ` | 202 | Algebra | `Algebra/MixedProjection.wl` | None |
| `RGZMXColourTensorQ` | 207 | Algebra | `Algebra/MixedProjection.wl` | None |
| `RGZMXBoundColourCount` | 215 | Algebra | `Algebra/MixedProjection.wl` | None |
| `RGZMXAdjointDimension` | 229 | Algebra | `Algebra/MixedProjection.wl` | None |
| `RGZMXNormalizeColourSums` | 245 | Algebra | `Algebra/MixedProjection.wl` | None |
| `RGZMXAuditSums` | 302 | Algebra | `Algebra/MixedProjection.wl` | None |
| `RGZMXFCOptions` | 348 | Graph generation | `OneLoop/MixedSelfEnergy.wl` | None |
| `RGZMXPrepareFA` | 368 | Graph generation | `OneLoop/MixedSelfEnergy.wl` | None |
| `RGZMXConvertOne` | 396 | Graph generation | `OneLoop/MixedSelfEnergy.wl` | None |
| `RGZMXConvert` | 416 | Graph generation | `OneLoop/MixedSelfEnergy.wl` | None |
| `RGZMXValidValueQ` | 431 | Task and cache | `Internal/MixedRuntime.wl` | None |
| `RGZMXStageNeeds` | 434 | Task and cache | `Internal/MixedRuntime.wl` | None |
| `RGZMXStageValueQ` | 437 | Task and cache | `Internal/MixedRuntime.wl` | None |
| `RGZMXStageContext` | 444 | Task and cache | `Internal/MixedRuntime.wl` | None |
| `RGZMXConvertedQ` | 446 | Task and cache | `Internal/MixedRuntime.wl` | None |
| `RGZMXMigrateRow` | 448 | Task and cache | `Internal/MixedRuntime.wl` | None |
| `RGZMXWrite` | 468 | Task and cache | `Internal/MixedRuntime.wl` | None |
| `RGZMXField` | 482 | Graph generation | `OneLoop/MixedSelfEnergy.wl` | None |
| `RGZMXAntiField` | 483 | Graph generation | `OneLoop/MixedSelfEnergy.wl` | None |
| `RGZMXVectorQ` | 484 | Graph generation | `OneLoop/MixedSelfEnergy.wl` | None |
| `RGZMXAuxQ` | 485 | Graph generation | `OneLoop/MixedSelfEnergy.wl` | None |
| `RGZMXLabel` | 486 | Graph generation | `OneLoop/MixedSelfEnergy.wl` | None |
| `RGZMXPairID` | 488 | Graph generation | `OneLoop/MixedSelfEnergy.wl` | None |
| `RGZMXLorentzNames` | 494 | Graph generation | `OneLoop/MixedSelfEnergy.wl` | None |
| `RGZMXUnfixedKinematicsQ` | 496 | Graph generation | `OneLoop/MixedSelfEnergy.wl` | None |
| `RGZMXPrepareIndices` | 502 | Graph generation | `Algebra/MixedProjection.wl` | None |
| `RGZMXLegacyAA` | 513 | Task and cache | `Internal/MixedRuntime.wl` | None |
| `RGZMXModelFingerprint` | 535 | Graph generation | `Internal/MixedRuntime.wl` | None |
| `RGZMXStart` | 539 | Graph generation | `Internal/MixedRuntime.wl` | None |
| `RGZMXResume` | 634 | Graph generation | `Internal/MixedRuntime.wl` | None |
| `RGZMXColourSign` | 664 | Algebra | `Algebra/MixedProjection.wl` | None |
| `RGZMXColourQuartet` | 669 | Algebra | `Algebra/MixedProjection.wl` | None |
| `RGZMXColourReduce` | 709 | Algebra | `Algebra/MixedProjection.wl` | None |
| `RGZMXProject` | 720 | Algebra | `Algebra/MixedProjection.wl` | None |
| `RGZMXIntegralUnits` | 746 | Integral reduction | `Algebra/MixedIntegrals.wl` | None |
| `RGZMXIntegralContext` | 757 | Integral reduction | `Algebra/MixedIntegrals.wl` | None |
| `RGZMXIntegralUnit` | 764 | Integral reduction | `Algebra/MixedIntegrals.wl` | `Algebra/TwoPointIntegrals.wl` |
| `RGZMXIntegrate` | 801 | Integral reduction | `Algebra/MixedIntegrals.wl` | None |
| `RGZMXPVObjectQ` | 831 | Integral reduction | `Algebra/MixedIntegrals.wl` | None |
| `RGZMXPVScalarQ` | 835 | Integral reduction | `Algebra/MixedIntegrals.wl` | None |
| `RGZMXPVUnit` | 839 | Integral reduction | `Algebra/MixedIntegrals.wl` | None |
| `RGZMXScalarReduce` | 871 | Integral reduction | `Algebra/MixedIntegrals.wl` | None |
| `RGZMXSplitStep` | 910 | Algebra | `Internal/MixedRuntime.wl` | None |
| `RGZMixSplitDiagnostics` | 917 | Algebra | `Internal/MixedRuntime.wl` | None |
| `RGZMXSplitFactor` | 924 | Algebra | `Algebra/MixedPoles.wl` | None |
| `RGZMXSplitTerm` | 981 | Algebra | `Algebra/MixedPoles.wl` | None |
| `RGZMXSplit` | 1024 | Algebra | `Algebra/MixedPoles.wl` | None |
| `RGZMXRun` | 1042 | Task and cache | `Internal/MixedRuntime.wl` | None |
| `RGZMXRunAll` | 1123 | Task and cache | `Internal/MixedRuntime.wl` | None |
| `RGZMXStatus` | 1129 | Task and cache | `Internal/MixedRuntime.wl` | None |
| `RGZMXTotal` | 1136 | Matrix assembly | `OneLoop/MixedSelfEnergy.wl` | None |
| `RGZMXShow` | 1155 | Task and cache | `Internal/MixedRuntime.wl` | None |
| `RGZMixBasis` | 1187 | Matrix assembly | `OneLoop/MixedSelfEnergy.wl` | None |
| `RGZMixSetDisplay` | 1190 | Task and cache | `Internal/MixedRuntime.wl` | None |
| `RGZMixMonitor` | 1192 | Task and cache | `Internal/MixedRuntime.wl` | None |
| `RGZMixValidatePair` | 1193 | Graph generation | `OneLoop/MixedSelfEnergy.wl` | None |
| `RGZMixPrepare` | 1196 | Task and cache | `Internal/MixedRuntime.wl` | None |
| `RGZMixStart` | 1219 | Task and cache | `Internal/MixedRuntime.wl` | None |
| `RGZMixRecordPath` | 1224 | Task and cache | `Internal/MixedRuntime.wl` | None |
| `RGZMixStore` | 1227 | Task and cache | `Internal/MixedRuntime.wl` | None |
| `RGZMixRead` | 1237 | Task and cache | `Internal/MixedRuntime.wl` | None |
| `RGZMixStartPair` | 1245 | Graph generation | `OneLoop/MixedSelfEnergy.wl` | None |
| `RGZMixRun` | 1253 | Matrix assembly | `Internal/MixedRuntime.wl` | None |
| `RGZMixShowGraph` | 1254 | Matrix assembly | `Internal/MixedRuntime.wl` | None |
| `RGZMixComputePair` | 1257 | Matrix assembly | `OneLoop/MixedSelfEnergy.wl` | None |
| `RGZMixComputeAll` | 1296 | Matrix assembly | `OneLoop/MixedSelfEnergy.wl` | None |
| `RGZMixStatus` | 1310 | Task and cache | `Internal/MixedRuntime.wl` | None |
| `RGZMixResultStep` | 1328 | Task and cache | `Internal/MixedRuntime.wl` | None |
| `RGZMixReadPair` | 1335 | Matrix assembly | `OneLoop/MixedSelfEnergy.wl` | None |
| `RGZMixTensor` | 1346 | Matrix assembly | `OneLoop/MixedSelfEnergy.wl` | None |
| `RGZMixColourFreeQ` | 1360 | Algebra | `Algebra/MixedProjection.wl` | None |
| `RGZMixColourPairs` | 1362 | Algebra | `Algebra/MixedProjection.wl` | None |
| `RGZMixAdjointColour` | 1384 | Algebra | `Algebra/MixedProjection.wl` | None |
| `RGZMixAdjoint` | 1407 | Algebra | `Algebra/MixedProjection.wl` | None |
| `RGZMixProjectedPair` | 1424 | Matrix assembly | `Internal/MixedRuntime.wl` | None |
| `RGZMixMatrix` | 1446 | Matrix assembly | `OneLoop/MixedSelfEnergy.wl` | None |
| `RGZMixResult` | 1464 | Matrix assembly | `OneLoop/MixedSelfEnergy.wl` | None |
| `RGZMixResultReport` | 1492 | Task and cache | `Internal/MixedRuntime.wl` | None |
| `RGZMixCompactData` | 1509 | Task and cache | `Internal/MixedRuntime.wl` | None |
| `RGZMixShow` | 1523 | Task and cache | `Internal/MixedRuntime.wl` | None |
| `RGZMixAssembleInsertion` | 1542 | Matrix assembly | `OneLoop/MixedSelfEnergy.wl` | None |

## Main flow after the refactor

```text
RGZMixComputePair
  -> RGZMXStart                 task preparation / cache resume
       -> RGZMXGenerateGraphs   mixed-field graph generation
  -> RGZMXRunAll                explicit graph stages
       -> conversion -> projection -> split -> integrate -> scalar reduction
  -> RGZMXTotal                 sum the sector
  -> RGZMixStore                record the completed sector

RGZMixResult
  -> RGZMixMatrix
       -> RGZMixReadPair        sum completed sectors
       -> RGZMixProjectedPair   reuse or compute the normalized adjoint projection
```

`RGZMXStart` keeps its existing signature but its persistence belongs to `Internal/MixedRuntime.wl`. The physical route/field selection is in `RGZMXGenerateGraphs`. Similarly, `RGZMixProjectedPair` retains its cache wrapper and delegates the unchanged projection formula to `RGZMixProjectPair`. The high-level sector loop and matrix assembly remain readable in `OneLoop/MixedSelfEnergy.wl`.

## Integral routes and loading

```text
RGZMXIntegralUnit
  Enabled -> False : RGZMXIntegralUnitStandard -> native TID
  Enabled -> True  : RGZMXIntegralUnitAccelerated
                      -> exact scalar identities, where supported
                      -> native TID fallback
```

The existing `RGZMixSetAcceleration["Enabled" -> False|True]` selects the route. Standard units keep the caller's time limit; accelerated units keep their existing per-kernel cap and scalar-cache upgrade behavior. Reloading a route module does not overwrite `RGZMXIntegralUnit`. Calling the loader again preserves explicitly selected settings.

`loadLoopEngine[]` loads, in order:

1. `Algebra/LoopPrimitives.wl`: shared loop conventions, poles and native tensor reduction.
2. `OneLoop/Topologies.wl`: shared two-point insertion topologies.
3. `Internal/MixedRuntime.wl`: task records, IO, stage execution and progress.
4. `Algebra/MixedProjection.wl`: index/color audits and projectors.
5. `Algebra/MixedPoles.wl`: exact routed pole splitting.
6. `Algebra/MixedIntegrals.wl`: standard integral/PV units and sole dispatcher.
7. `Algebra/TwoPointIntegrals.wl`: independent accelerated unit and scalar formulas.
8. `OneLoop/MixedSelfEnergy.wl`: mixed graphs, sector orchestration and matrix assembly.

The modules define functions without invoking a graph calculation. Forward references are resolved when a calculation is called after the loader completes. `Get` inside cache readers reads checkpoint data; no calculation module uses it to load a sibling source file.

## Behavior comparison

The comparison uses newly generated `A-A / QuarkBubble` graphs in isolated temporary work, once per route, before and after the refactor. Both calculations contain two quark graphs. For each route, every saved projection, T/L integral and scalar result, and the sector totals compare exactly with `SameQ`. Resuming the graph job succeeds; completed scalar stages are skipped; the completed sector is reused.

This local comparison does not claim full-matrix or full-amplitude recertification. Original production caches and published artifacts are retained. Existing checks cover both routes, scaleless policy, nested stopped values and current-source cache provenance; additional regressions check dispatcher stability on module reload and preservation of explicit route selection.

The standalone AA driver is now loaded only for its explicit graph calculation or QCD check. Shared loop primitives and topologies retain their original definitions; mixed/QQ setup does not define `RGZRunAA`.


==> anc/software/RGZWorkflow-1.1.2/Documentation/ModelAndScope.md <==
# Model and verification scope

The default model is the inherited local RGZ implementation with constraint ghosts eta/etabar, two dynamical quark flavours, and the finite Stueckelberg interaction expansion encoded in `Models/RGZ_W2.6.fr`. The FR, mod and gen files form a single model; do not mix companions from different revisions. Default `QuarkMasses -> {0,0}` retains the supported massless external process.

## Current model

- Metric: Minkowski (+---); keep symbolic D during tensor/Dirac reduction.
- Quark minimal coupling: D_mu = partial_mu - i gs A_mu^a T^a; the ordered vertex convention is +i gs gamma_mu T^a.
- Ordinary FP ghosts, the two auxiliary ghost families, and the constraint ghost are distinct. Eta is already enumerated from the base model; never add an extra eta self-energy in postprocessing.
- Closed-quark enumeration is Nf=2. Quarks are not external-only probes in this model.
- `m`, `mu`, `mG` are RGZ parameters; `M` is the Stueckelberg infrared regulator and is not the renormalization scale.
- The transverse denominator is `(s-m^2)(s-mu^2)+mG^4`. Complex-pole branches, coincident poles and joint mass limits require the explicit prescriptions of the algorithms; a numeric point is not a general proof.

## Propagator encoding

Internal V/S carrier segments provide metric/identity factors, with one complete covariance insertion per physical internal line. U ghost and default F quark lines already contain their propagators; they must not receive a second copy. Split carrier segments do not represent extra physical propagators. Native FeynArts diagram symmetry and closed-fermion signs are retained.

The `69` propagator report covers 64 original bosonic matrix entries and five original FP/connection entries. It does not by itself check every eta, auxiliary-ghost or quark propagator. Full vertex comparison covers 48 interaction vertices; permutation comparison covers 702 labelled orders. `FA=FR` is consistency between implementations; only explicitly labelled three-way checks include a separate handwritten expression.

## Amplitude and limits

The supported external process is distinct-flavour, massless qq' -> qq', with tree, mixed self energy, both AVs, both boxes, both full NAVs and external residues. Pure `LoopOrder -> 1` form factors exclude the tree amplitude. An exact color-spin reconstruction does not prove minimality or independence of the basis.

`QuarkMasses -> {mq1,mq2}` controls base-model/closed-bubble masses and cache fingerprints. Massive external kinematics, residues and mass counterterms are not implemented; QQ start calls reject nonzero masses. Default-model MSbar operations are scoped to their stated Landau/M=0 prescription, with current model content and provenance required.

Gauge independence, UV renormalization and IR finiteness are separate claims. A zero pinch difference is not an independent functional ST proof. `RGZQQCertification[]` links current bare, gauge, mass-limit, UV/IR and finite-assembly evidence. `RGZQQSMatrix[]` returns a conditional amplitude only when every required check passes; otherwise it returns `FullSMatrixNotVerified`. Changing completion flags cannot bypass this boundary. The completed saved run is summarized in [verification](../Evidence/README.md); that record does not certify a new Work directory.

The full QQ entry point accepts only the implemented class mapping: quarks `F[1]` and `F[2]`, ghosts `U[1]` through `U[4]`, and scalar ghost classes `U[1]` and `U[4]`, with the constraint ghost included and two dynamical quark flavours. A custom ModelBase is not an automatic implementation of a different matter sector; unsupported QQ mappings fail explicitly.


==> anc/software/RGZWorkflow-1.1.2/Documentation/OpenChecks.md <==
# Remaining checks

The 26 November colour-corrected author calculation now closes its ordinary QQ general-gauge, mass/scaleless and finite/IR/branch checks within the declared domain. See [the completed validation](ColourCorrectedValidation.md). The original broader research list below is historical; it must not be read as the outstanding-check list of that completed certificate. Independent derivation of the full graph inventory, all-parameter extensions and PT/background-field completeness remain separate research tasks.

- An independent graph-by-graph correspondence for the complete mixed-field sum, including symmetry factors and ghost signs.
- General-gauge cancellation for the entire conventional amplitude, including the vertex and box remainders.
- Complete regulator-tadpole and small-mass bubble-region matching in the declared order of dimensional and mass limits.
- A fresh full finite-part, branch and IR-domain verification for the current calculation source.

The known local restoration-cache and graph-evaluation boundary findings have now been addressed as described below. These corrections do not complete the physics calculations above.

These are recorded findings, not assertions that a previous physical result necessarily encountered the failing paths. The historical archived release and the current source remain distinct. See [the calculation](Calculation.md) and [reproducibility](Reproducibility.md).

The local M0 restoration-cache findings were fixed on 2026-11-10. `Renormalization/MassRestoration.wl` now binds checkpoints to evaluated physical substitutions (including masses and the external invariant), verifies the saved value hash and rejects malformed/non-scalar master-coefficient rows and unresolved reductions. The linear restoration formula, generic D and principal-root prescription are retained. New version-2 restoration checkpoints are separate from the old unverified version-1 files, which are preserved. The targeted native regressions are in `Tests/MassRestorationSafety.wls`; this fix does not complete the physical checks above.

The QQ graph-evaluation boundary was corrected on 2026-11-10. The task, part reducer and amplitude assembly now require the same exact stored loop conversion, `1/(2 Pi)^4`. Reduced-part reads and both saves use the existing per-operation time budget. An outer abort or incomplete returned value ends in `Stopped`, and a valid reused reduced part remains labelled `Reused`. Native and fault-injection regressions are in `Tests/EvaluateGraphsSafety.wls`. Invalid or unsupported measure conventions are rejected; no new measure convention is inferred.

The runnable `Examples/QuarkBubble.wls` checks a single current-model sector, including the exact general-D trace formula, both reduction routes and cache continuation. Its success is deliberately narrower than full-matrix or full-amplitude certification.

The 2026-11-11 ghost/mixed examples add local independent tensor, projection and integral checks: all four U ghost classes for the AA bubble, the non-diagonal A-phi xi tadpole, and a separate transverse repeated-pole integral at a declared complex-mass point. This narrows the local coverage gap but does not close the complete graph inventory or the full gauge/IR/branch checks above.

New bare-amplitude packets bind the actual assembly inputs through `AssemblyInputHash`; automatic in-memory/disk reads reject a previous assembly from the same task after its components change. Historical explicit file imports remain separate.

The three preparation/display boundaries were resolved on 2026-11-11:

- Prepared mixed self energies carry `MixedSelfProof`, binding the actual matrix, task, gauge, regulator, calculation context and saved value. Reuse and task restoration validate this binding; unbound legacy results require preparation again.
- Empty vertex and ordering selections return `NotChecked` with zero rows.
- Headless FeynCalc loading isolates only `FrontEndObject::notavail` during startup. Traced causes include Wolfram unit initialization and an external FCConfig frontend-format setting. Notebook loading and other errors retain their handling.

The frozen-source regression in `Evidence/runs/20261111T063132-73484/` passed all 28 registered process checks, with no unrun entries and an unchanged source fingerprint. Three Python release-tool tests also passed. Separate fresh FeynRules/FeynCalc kernels checked the source-free ghost quadratic action and all four A-ghost vertices against the actual model rules; see [the examples](GhostAndMixedExamples.md). These results do not include a fresh complete mixed matrix or QQ amplitude.


==> anc/software/RGZWorkflow-1.1.2/Documentation/QuarkBubbleWalkthrough.md <==
# Follow one quark bubble into a mixed-matrix entry

Run [Examples/QuarkBubble.wls](../Examples/QuarkBubble.wls) in a fresh FeynCalc/FeynArts kernel:

```sh
/path/to/WolframKernel -script Examples/QuarkBubble.wls
```

This small calculation uses the bundled FeynArts model and creates its own temporary work directory. It does not read or modify the production `Work/`. It needs no FeynRules session: it illustrates graph evaluation from the existing model companions, rather than independently certifying the action-to-model export. Follow Start Here for that separate check.

The output WXF contains the original FeynArts amplitudes, converted tensors, projections, split integrands, both scalar reductions and the resulting matrix entry. The script prints its location. These are actual newly computed expressions, not a copied reference result.

## 1. Specify the physical contribution

Choose the ordered external pair `A-A` and the single `QuarkBubble` sector:

```wl
RGZMXStart["FieldPair" -> {1,1}, "Category" -> {"QuarkBubble"},
  "reuseAACache" -> False]
```

The model has two dynamical massless quark flavours. Each supplies one closed fermion-loop diagram, so this calculation produces exactly two graphs, labelled by `FClass -> 1` and `FClass -> 2`. These are two species contributions, not an additional symmetry multiplier. The graph generator already includes the closed-fermion-loop sign and FeynArts combinatorial factors.

The functions shown in this guide use the canonical calculation context. The standalone script sets it up; it is not necessary to create copies of the physical symbols in the notebook global context.

## 2. Read the original tensor and its color factor

The Dirac trace uses the workflow convention $\operatorname{tr}1=4$, while Lorentz contractions remain D-dimensional. For one flavour, the numerator has the Dirac-trace structure

$$
\operatorname{tr}_D[\gamma_\mu\,\slashed q\,\gamma_\nu(\slashed q-\slashed p)]
=4\{q_\mu(q-p)_\nu+q_\nu(q-p)_\mu-g_{\mu\nu}\,q\cdot(q-p)\}.
$$

A translated/reflected loop routing gives the same integral. The propagators are massless, with denominators $q^2$ and $(q-p)^2$. Keep the numerator and denominator in the same routing.

The fundamental color trace is

$$\operatorname{tr}_c(t^a t^b)=T_F\delta^{ab},\qquad T_F=\tfrac12.$$

Summing the two flavours gives $N_fT_F=1$. No factor of $C_A$ is introduced. The script retains the external adjoint delta during graph reduction and removes it only when constructing the scalar AA matrix entry.

The independently written single-flavour integrand used in the script is

$$
\mathcal I^{ab}_{\mu\nu}(q,p)
=-g_s^2 T_F\delta^{ab}
\frac{\operatorname{tr}[\gamma_\mu\slashed q\gamma_\nu(\slashed q-\slashed p)]}
{(q^2+i0)((q-p)^2+i0)}.
$$

The minus sign is the closed-fermion-loop sign. No extra flavour factor is inserted into this one-flavour expression. The script compares it with each generated massless-flavour graph before integration: first the complete Lorentz tensor after the color trace, then its T and L projections. Both differences must vanish as rational functions of the loop invariants. This checks the actual numerator, loop sign and $T_F$ normalization in addition to the final integrated formula. The comparison uses the same $q,q-p$ routing in numerator and denominators; replacing only the denominator routing is not an identity.

`OriginalFAAmplitude` is the source diagram expression. After the explicit `Convert` stage, `Amplitude` is its FeynCalc tensor expression. Conversion is not integration.

## 3. Project at general D

Work at generic $p^2\ne0$ and $D\ne1$; an on-shell/scaleless limit is not being taken here. Define

$$P^T_{\mu\nu}=g_{\mu\nu}-\frac{p_\mu p_\nu}{p^2},\qquad
P^L_{\mu\nu}=\frac{p_\mu p_\nu}{p^2}.$$

For the unintegrated tensor $\mathcal I_{\mu\nu}$ the code forms

$$\mathcal I_T=\frac{P_T^{\mu\nu}\mathcal I_{\mu\nu}}{D-1},\qquad
\mathcal I_L=P_L^{\mu\nu}\mathcal I_{\mu\nu}.$$

The stored `Project` association contains these scalar integrands. They still depend on $q^2$ and $p\cdot q$. The longitudinal integrand need not vanish pointwise; its integrated coefficient vanishes after the integral relations are used. Do not set it to zero before integration.

## 4. Compare two reductions of exactly the same integrands

The `DecomposeT/L` stages prepare the propagators while preserving the numerator. For each saved split integrand the script runs:

```text
standard:    RGZMXIntegrate -> native TID -> RGZMXScalarReduce
accelerated: RGZMXIntegrate -> supported exact scalar identities
                            -> native TID fallback when needed
                            -> RGZMXScalarReduce
```

The existing `RGZMXSetAcceleration["Enabled" -> False|True]` selects the route. The two calculations use separate unit-cache directories.

Native TID/PV reduction can retain external notation such as `SPD[p,p]`, while the scalar route may return the internal `Pair[Momentum[p,D],Momentum[p,D]]`. The script first applies `FCI` to the difference, then checks exact rational cancellation. This changes notation, not the integral convention.

It compares both T and L for each of the two graphs. A timeout or failure stops the example; it does not count as equality.

## 5. Sum the sector and identify the matrix entry

`RGZMXTotal[]` sums the completed graph contributions. `RGZMixProjectPair[sector,{1,1},60]` extracts the normalized adjoint AA coefficient without expanding unrelated scalar coefficients.

Writing $s=p^2$, the two-flavour result in the stored raw-TID convention is

$$
\Pi^{q,\mathrm{raw}}_{T,AA}(s)
=-2i\pi^2 g_s^2\,\frac{D-2}{D-1}\,s\,B_0(s,0,0),
\qquad \Pi^{q,\mathrm{raw}}_{L,AA}(s)=0.
$$

The script checks this expression at symbolic D in addition to comparing the two algorithms. Keep D until its products with Laurent poles have been assembled.

This supplies the `(1,1)` entry in the transverse field order `{A,phi,phibar,beta,betabar}` and the `(1,1)` entry in the longitudinal field order. It is one field pair and one sector. The script does not fill uncomputed entries with zeros or declare a complete mixed matrix.

## 6. Apply the declared measure once

The graph source uses `PreFactor -> 1`; its TID normalization contains $i\pi^2$. In this package's stored convention the conversion is $1/(2\pi)^4$, hence

$$
\Pi^{q}_{T,AA}(s)
=-\frac{i g_s^2}{8\pi^2}\,\frac{D-2}{D-1}\,s\,B_0(s,0,0).
$$

The scalar master's dimensional/Laurent conventions remain those of the workflow. This example does not perform UV subtraction or choose a finite-part prescription.

For an insertion between tree AA lines, the code illustrates

$$d_{AA}^{(0)}(s)=-i\frac{s-\mu^2}{(s-m^2)(s-\mu^2)+m_G^4},\qquad
\delta D_{AA}^{q,T}=[d_{AA}^{(0)}]^2\Pi^q_{T,AA}.$$

The tree-line attachment is understood away from its propagator poles. There is no additional multiplication by i or graph symmetry factor. The complete mixed insertion would sum over all internal field labels; the complete QQ amplitude also needs vertices, boxes and external residues.

## 7. Reopen the cache

Finally, the script reopens the actual graph job and reruns a completed scalar stage. It must report `Complete; skipped`. This checks continuation of the same calculation, not a second independent physical derivation.

A successful run reports two flavours, agreement of each unintegrated tensor and its projections with the hand trace, equality of both routes, agreement with the integrated trace formula, a zero longitudinal coefficient and successful cache reuse. It does not certify the full S matrix.


==> anc/software/RGZWorkflow-1.1.2/Documentation/QuarkRenormalization.md <==
# Quark renormalization and certification

Use Diagnostics after the fixed-gauge bare amplitude is complete. Preserve `gaugeFile`, the general-gauge `comparison.wxf`, before `RGZQQGaugeRestore[]` invalidates derived in-memory diagnostics.

The required sequence is:

1. `RGZQQFormFactors[..., "LoopOrder" -> 1]`, `RGZQQUVIR`, `RGZQQScalelessLedger`, `RGZQQPVUVIRLedger`.
2. `RGZQQMSbarCounterterms[]`, then `RGZQQMSbar`.
3. `RGZQQMassLimitLedger`, `RGZQQMassRegionMatch`, `RGZQQRawMassPoleAudit`, `RGZQQWeightedUVIRLedger`.
4. `RGZQQCompleteMassLedger`, `RGZQQFiniteAudit`, `RGZQQCertification["GaugeFile" -> gaugeFile]`.
5. `RGZQQSMatrix[]`.

The notebook binds the fixed-gauge job file and current matrix manifest. Manifests use `Record`; the audit adapter also accepts a consistent `Records` alias. A pre-TID unit inventory alone is not source graph coverage.

Retain D until all graph weights and Laurent products are assembled. For D=4-2 epsilon the finite contribution includes `-2 c'(4) Pole1 + 2 c''(4) Pole2`. Include the dimensional measure conversion once. The Born term is added once. Regulator tadpoles must be combined with small-mass bubble regions in the recorded limit order; raw pole bounds are checked independently of their saved mass series.

After mass completion has replaced the active ledger, rerun the tadpole-ledger cell before retrying mass regions, as directed by the notebook. Completed checkpoints remain reusable. A timeout does not establish a mismatch.

The final certificate requires matching source jobs, gauge preparation, actual finite payloads, reconstructed rows and linked evidence hashes. Incomplete evidence produces `CertificationIncomplete` and no certified amplitude. The final result retains its IR conditions and branch prescription.

Scalar conversion may shift separate UV and IR representations in opposite directions. `SeparateUVIRUnchanged -> False` is compatible with a passed common-pole and finite-equivalence audit. Local reports deliberately do not certify the complete amplitude; only the final linked certificate does.


==> anc/software/RGZWorkflow-1.1.2/Documentation/Release-1.1.0.md <==
# RGZWorkflow 1.1.0

Released package date: 2026-11-14. This source archive is prepared for publication; creating it does not publish a GitHub release or assign a DOI.

## What is included

The physics-oriented tree, one-loop, algebra, renormalization and validation modules; actual model companions; clean Start Here and Diagnostics notebooks; independent small examples; source tests and release tools; the author electronic reference; and compact historical/current calculation summaries.

Work caches, computed notebook outputs, raw amplitudes, PDFs, local review backups and third-party dependencies are excluded. The original working notebooks and published 1.0.0 ZIP are preserved outside this release directory.

## Validation

The completed local run passes the declared-domain certificate. All eight prefactors and 144 finite coefficients match the historical result and paper table exactly. The 31-function catalogue and the certificate's IR conditions/branch prescription agree. The compact evidence preserves the original artifact hashes and scope.

The calculation run used the corrected development source with version metadata 1.0.0. The only change to Kernel source for this archive is the release version string/comment; no raw certificate is relabelled. Isolated tests of the final 1.1.0 package are recorded separately; a full rerun under its changed version fingerprint is not claimed.

## Running

Use a fresh kernel and a new Work directory for this release. FeynRules and FeynCalc require separate kernels. Follow Start Here through fixed-gauge restoration, then Diagnostics. The Diagnostics entry explicitly recovers the fixed-gauge task and assembles its completed contributions before form factors. Stop on a failed prerequisite; a saved session is not itself evidence that all checks passed.

The self-preparation commands allow 14400 seconds in total. A frontend-only progress rendering issue can occur; it does not replace the returned calculation status. Preserve the declared IR conditions and analytic continuation with +i0.

## Citation

Zenodo subsequently assigned version 1.1.0 DOI [10.5281/zenodo.24212586](https://doi.org/10.5281/zenodo.24212586). The original release ZIP predates this citation update and remains unchanged. The DOI 10.5281/zenodo.23724368 belongs to 1.0.0. The companion paper is arXiv:2610.38463.

The all-versions concept DOI is [10.5281/zenodo.23724291](https://doi.org/10.5281/zenodo.23724291). Zenodo records 10.5281/zenodo.23724292 and 10.5281/zenodo.23724368 are version 1.0.0 records, not the concept DOI.


==> anc/software/RGZWorkflow-1.1.2/Documentation/Release-1.1.1.md <==
# RGZWorkflow 1.1.1

Release date: 2026-11-23.

## Correction

Align the FP ghost–gluon FeynArts class coefficient with an independent native FeynRules export. For the ordered fields `C[-U[1], U[1], V[1]]`, the first tensor basis vector is the antighost momentum. Matching this basis and cyclic colour order gives `-gs f`, whereas the previous model supplied `+gs f`.

The single external FP antighost/ghost/gluon tree comparison now removes its external-state ordering sign separately. Previously the opposite class sign and missing external normalization compensated, so the old tree test could pass. The comparison correction is restricted to this FP three-point field content; it is not a universal sign change for eta, vector ghosts or multiple ghost pairs. Public interfaces are unchanged.

An isolated principal FP/AAA general-gauge UV calculation previously differed from the conserved-current scalar-vertex requirement by `3 alpha CA/4`. Using the native class sign and a freshly normalized tree resolves that discrepancy. With `gs^2/(16 pi^2 epsilonUV)` stripped:

- `deltaZc = CA (3-alpha)/4`;
- `deltaZghostVertex = -CA alpha/2`;
- `deltaZg + deltaZA/2 = -CA (3+alpha)/4`.

This is a principal-sector UV result, not a complete off-shell mixed RGZ ST identity.

## Effect on the previously saved QQ amplitude

**This isolated FP cubic-sign correction leaves the previously saved ordinary one-loop QQ bare amplitude unchanged.** The quark probe vertices, boxes and quark external residues contain no FP field; NAV uses bosonic raw FR tensors. In all three inspected saved mixed-matrix manifests, the FP contribution occurs only in the AA ghost bubble, once per manifest. Its raw integrand has two identical FP cubic couplings; reversing both signs leaves the entire integrand, including its finite contribution, exactly unchanged. Nine cached-integrand checks pass across those instances. The QQ MSbar implementation uses fixed Landau-gauge counterterms and does not infer them from the general-gauge ghost-vertex diagnostic above.

This conclusion concerns the isolated cubic correction in the physical closed-FP sector (`rho=0`). It is not a general assurance for source amplitudes, open ghost chains, other future coupling corrections or arbitrary regulator extensions. Historical certificates and result hashes are retained unchanged. No complete amplitude was regenerated under the 1.1.1 source fingerprint. The release is not a new S-matrix, general Ward/ST or PT certification.

## Validation and use

The regression `Tests/FPGhostConvention.wls` compares the actual FR cubic with the corrected FA tree and checks all six external field permutations. It also verifies that the new comparison map leaves eta, vector-ghost and multiple-FP-pair inputs unchanged. The compact review record is in [the evidence summary](../Evidence/fp-sign-review-2026-11-23.json). The isolated release regression is recorded separately from the historical full computation.

Use a fresh kernel and a separate Work directory when computing with this release: the model/source fingerprint changes even though the tracked old QQ contribution is invariant. Do not relabel old caches or edit their verification flags.

## Citation

The all-versions DOI is [10.5281/zenodo.23724291](https://doi.org/10.5281/zenodo.23724291). The version-specific DOI is [10.5281/zenodo.24470745](https://doi.org/10.5281/zenodo.24470745); the 1.1.0 DOI `10.5281/zenodo.24212586` must not be reassigned to 1.1.1.

## Subsequent correction

The amplitude-invariance statement above applies only to the isolated FP cubic-sign correction. Version 1.1.2 separately corrects affected FeynCalc colour contractions and changes the finite QQ amplitude; see [the 1.1.2 notes](Release-1.1.2.md).


==> anc/software/RGZWorkflow-1.1.2/Documentation/Release-1.1.2.md <==
# RGZWorkflow 1.1.2 - 26 November 2026

- Correct the duplicated FeynCalc SUNF contraction rule in the current kernel during `RGZLoadFeynCalc[]`, including command-line use. Verify four colour identities before proceeding; preserve the installed dependency files.
- Distinguish the affected 10.1.0/10.2.1 release archives from the corrected official hotfix-stable branch. The upstream fix is commit 1c5d2d8; 1ee4800 adds regression tests. An ongoing corrected run need not update FeynCalc; keep its dependency environment fixed, then update and verify in a fresh kernel for a subsequent run. See Documentation/ColourCorrection.md.
- Record the resulting finite mixed-self-energy/amplitude correction, its tested scope and numerical examples in Documentation/ColourCorrection.md.
- Keep the release work directory named `Work/`; distribute no caches, sessions or computed outputs. Earlier results must be recomputed in an empty release Work directory.
- Remove Start Here section 8 (Author electronic reference), its historical introductory warning, and the corresponding reproduction-guide comparison section. Preserve historical data and public APIs.
- Preserve the ordinary QQ gauge difference: with symbolic alpha and regulator M, the native projection and actual external-leg-weighted mixed-matrix sum give u^T [DeltaPi(alpha) - DeltaPi(0)] u = 0. Individual gauge-dependent diagrams change, but their gauge dependence cancels in this sum; the other checked colour paths are unchanged. This is a source/integrand-level result. The corrected author notebook validation has now completed: 18 symbolic gauge rows are zero and the final declared-domain certificate has no outstanding checks. See Documentation/ColourCorrectedValidation.md for the original evidence and the reviewed release-source correspondence.
- Version DOI: https://doi.org/10.5281/zenodo.24564596. Historical version DOIs do not identify 1.1.2.

This release contains the current reorganized source tree, including the previously unreleased fixes documented below. Source-level regressions are distinct from a new full-amplitude certification.

## Self-preparation performance update - 26 November 2026

- Snapshot only the selected matrix entry. Original cache input identities and cached value hashes remain verified; the verified selected-input identity is retained for later reuse.
- Resume from completed mass-limit sums once their task/source provenance and values verify, including the original fixed-gauge packets behind copied sums. Otherwise continue the original preparation path.
- Distinguish selection, input validation, input hashing, cache reading and result checking in progress. Reset the cache status for each new checkpoint.
- Remove the nested Dynamic from self-preparation monitoring. The adapter is outside Kernel to preserve interrupted-task source fingerprints. Physics formulas and certification flags are unchanged.

In an existing stopped kernel, load `Tools/SelfPreparationResume.wl`, then repeat the same preparation command. No kernel restart or cache deletion is required. The new release loads the adapter automatically through `RGZWorkflow.wl`.

## Self-preparation timeout boundaries - 26 November 2026

- Propagate failures from completed mass-limit packet reads, copied-source reads and cached-value validation. A timeout is not treated as an absent cache and does not start matrix replay.
- Deduct elapsed preparation time before fallback and pass only the remaining total budget. The fallback call itself is bounded by that remaining time, including its setup.
- Add fault-injection regressions for timeout propagation, stopped status, no unintended matrix replay and shared total-budget behavior. Physical formulas and existing cache identities are unchanged.

## Previous-task snapshot format - 26 November 2026

- Read the original fixed-gauge task from the QQ field of the QQBeforeGauge workflow snapshot before validating copied mass-limit sums. This fixes a false fallback to matrix replay in real notebook sessions.
- The regression fixture now uses the actual wrapped workflow snapshot rather than supplying an unwrapped task. Cache validity checks and physics formulas are unchanged.

## Completed corrected calculation

The saved corrected author run passes all 24 certification checks, the 256-record/2890-graph weighted audit, mass/scaleless completion, finite reconstruction and scalar representation checks. The original certificate and its task fingerprints remain unchanged. The complete run used the development source label 1.0.0 with explicit colour-helper loading; 1.1.2 changes the version and automatically loads the identical helper. The full release-labelled pipeline was not separately rerun. See Documentation/ColourCorrectedValidation.md and Evidence/colour-corrected-source-correspondence.json.

## Relationship to version 1.1.1

Version 1.1.2 retains the FP cubic-sign and external-ordering comparison correction from [1.1.1](Release-1.1.1.md). That isolated correction leaves the inspected ordinary closed-FP one-loop QQ amplitude unchanged because both vertices in its ghost bubble reverse sign. The independent FeynCalc colour correction in 1.1.2 does change the finite amplitude. Neither statement supersedes the other's scope. See the README version comparison and ColourCorrection.md.

The subsequent reduced source revision excludes the new PT Ward notebook, effective-charge helper, example, regression and documentation. Existing 1.1.1 PT interfaces are retained. The GitHub package, source tag, validation attachment and checksums are updated together. The initial commit remains in Git history. The reduced distribution passes 31 process checks; the initial 32-check report is historical. Zenodo file replacement is handled separately and must be checked by checksum.


==> anc/software/RGZWorkflow-1.1.2/Documentation/Reproducibility.md <==
# Reproducing the calculation

Version 1.1.2 uses an empty `Work/` in this release directory. Do not reuse earlier Work caches or session files. `RGZLoadFeynCalc[]` verifies the corrected colour contractions automatically. See [the colour correction](ColourCorrection.md).

The unreleased backend fixes dated 2026-11-06 change calculation-source fingerprints. Historical v1.0.0 certificates and caches remain evidence for that archived source, not for the patched tree. Use a fresh kernel and preferably a separate new Work directory to recompute and certify the corrected source. Explicit graph resumes reject missing or changed environment provenance. Changing the scaleless-preservation switch also selects a different integral/matrix environment; do not combine graph stages from the two conventions.

PT candidate tasks also reject live environment changes before skipping or reading completed stages. Reinitialize with `RGZPTStart[]` after changing the integral policy, assumptions or kinematics; only matching-environment results may be imported. Logarithmically divergent scaleless retention uses native TID, while supported shifted massive integrals can use scalar preprocessing with their original mass labels and routing. PT candidate checks remain distinct from full QQ certification.

The 2026-11-07 PT follow-up also binds completed stages to their original expressions and predecessor/result hashes. Old PT stages without these records must be recomputed. Part updates invalidate affected downstream stages and gauge comparisons; a saved comparison is exposed only for its matching current sum. `RGZPTContinueAll` preserves an existing FullMatrix NAV task and its validated packet, and fails if that evidence is unavailable. Select `"NAVMode" -> "AAReplacement"` explicitly to change an existing full-NAV task to that candidate scope; `"NAVPacket"`, `"Mode"`, `"ReferenceGauge"` and `"ComparisonGauge"` can also be supplied explicitly.

Direct gauge-check inputs must be finite, fully evaluated and use the unassigned ``RGZWorkflow`Engine`\[Alpha]`` gauge symbol. Foreign-context alpha symbols and unnormalized parameter placeholders are rejected; normalize them explicitly before calling the checker. Coefficient and resumable-batch caches use the validated v3 policy and do not inherit success from old status labels. A zero residual proves only the supplied expression within its stated conventions, not independent diagram completeness or a full S-matrix theorem.

Start with [Start Here](<../Examples/RGZWorkflow — Start Here.nb>) and continue with [Diagnostics](<../Examples/RGZWorkflow — Diagnostics.nb>). Both distributed notebooks contain inputs only. Historical evaluated copies remain in the local cleanup backup and Work/Review.

| Order | Required calculation |
| --- | --- |
| 1 | FeynRules: tree extraction, vertex export, extra-field quadratic action and action-vertex coverage |
| 2 | Fresh FeynCalc kernel: propagator, vertex and labelled-permutation comparisons |
| 3 | Complete mixed matrix and all AV/NAV/box contributions, including external residues |
| 4 | Pure one-loop D-dimensional form factors and symbolic general-gauge difference |
| 5 | Preserve the gauge comparison file; restore the fixed Landau/M0 task |
| 6 | UV/IR analysis, scaleless/PV ledgers, local MSbar counterterms and finite representation |
| 7 | Tadpole ledger, mass-region matching, raw pole bounds and graph-weighted coverage |
| 8 | Complete mass ledger, independent finite audit and source-linked certification |
| 9 | Scalar pole/finite audits, simplification, singlet/octet conversion and 144-coefficient row presentation |

Run each stage only after its prerequisites succeed. A timeout is incomplete evidence. Rerun the same command to reuse completed checkpoints. Weighted assembly also saves T/L components and source-bound prefixes. Its exact scalar shortcut retains full D dependence, compares with the saved source and falls back to the original replay when inapplicable.

The weighted notebook limits match the reference workflow: 144000 seconds overall, 12000 per graph and 600 per integral. These are ceilings, not predicted runtimes. Kernel and required adapter sources must stay compatible with the selected task; never edit verification flags.

The scope is distinct-flavour massless external quarks, two dynamical flavours, alpha=0 and M->0+, with nonzero nondegenerate internal masses and nonexceptional s,t,u=-s-t. Preserve the declared IR conditions, positive renormalization scale squared and common analytic continuation from the Euclidean domain with +i0. See [scope](ModelAndScope.md) and [renormalization](QuarkRenormalization.md).

## Independent reproduction status

Version 1.0.0 distributes source, input-only notebooks and a compact author-run summary. The author confirms that the local full workflow began with an empty cache; final artifacts were rechecked on 2026-10-28. The initial empty state has no separately recorded machine-verifiable log. Raw author caches are not distributed, and no third-party independent reproduction is claimed. To perform that validation, initialize a new empty Work directory and execute the sequence above without importing existing results. Retain the generated manifests, linked audit evidence, environment/version records, final certificate and exact paper-comparison report. A release-tool or loading test is not a substitute for this calculation.

The 2026-11-07 fixed-denominator update requires `FixedFiniteScalar/2` checkpoint validation and payload hashes. Older fixed checkpoints remain on disk but are recomputed. Prepared coefficient tables also carry a content hash. Fixed PT comparisons carry the same current-candidate identity as the standard PT comparator. These checks do not establish graph or pinch completeness.

NAV Ward records produced by the 2026-11-07 update carry the `NAVWard/3` policy, an input identity covering the current workflow and transverse source tensor, and a kernel payload hash. Both the original tensor transformation and the polynomial Ward decomposition must reconstruct exactly. Final packet restoration checks every connection against the current NAV matrix. Old unbound records cannot serve as current evidence; source-keyed caches are regenerated while historical calculation directories remain available. These checks do not independently establish physical pinch completeness.

The 2026-11-07 legacy AA update applies neutral assumptions and emitted-propagator reconstruction to `RGZLoopSplitFactor`. AA reduction and batch totals reject nested stopped/nonfinite values before any denominator-free polynomial terms are discarded. `RGZGaugeDifference` rejects invalid inputs and foreign gauge symbols. These checks cover the legacy AA entry points and do not certify graph completeness or a physical S matrix.

The 2026-11-07 NAV matrix update requires `NAVMatrix/2` connection records bound to their actual converted vertex, field/leg metadata and current workflow, with tensor payload hashes. Quark-line attachments have separate mass-dependent checkpoints and per-operation time limits. Final matrix packets are accepted only when their aggregate tensors, integrands, field sums and counts agree with the individual records and current source identities. Older unbound records are recomputed; historical source-keyed calculation directories remain available. This validates recorded consistency, not independent physical graph completeness.

The NAV Ward follow-up rejects assigned internal mass labels and reconstructs the actual emitted propagators as well as the abstract fractions. Coalescing candidates are deduplicated; repeated-pole orders still come from the original polynomial. When an external colour factor is present, exactly one common structure constant is accepted. Colour-free compatibility inputs remain supported. Ward policy 2 records require regeneration under policy 3.

The 2026-11-07 QQ update includes the current scaleless-retention flag, assumptions, TID options and scalar-product definitions in `qqJobFingerprint`. A convention change requires `RGZQQStart` under that convention. Reduced parts use `QQPart/1` provenance binding their actual original integrand (and deferred NAV source), physical loop measure, environment and result hash. Missing or mismatching part provenance is recomputed on reduction and rejected on amplitude assembly; it is not repaired by changing flags. Legacy raw directories remain historical records. Full graph completeness, general-gauge cancellation and mass-region evidence still require their independent calculations.

The scattering self-energy checkpoint update uses `QQSelfCheckpoint/2` records with an inert input snapshot identity and a value hash. Snapshotting resolves supplied data without running the expensive stage; changing a relevant list, index, association value or stage expression invalidates reuse. Assignment-bound local symbols are normalized across kernel runs; known M0/gauge time budgets do not alter physical identity. Input capture, cache reads, stage evaluation and atomic writes each have the requested per-operation time limit; the enclosing task retains its separate total time limit. Legacy/unbound or altered records are recomputed. IO failures return a stopped result and preserve the previous completed file.

## Assembly identity inside one QQ task

A task `Fingerprint` fixes the model/workflow task, but the reduced contributions can change while that task remains active. New bare-amplitude packets therefore record `AssemblyInputHash`, binding the tree graph, mixed self energy, six reduced parts, on-shell residue, gauge/regulator and loop conversion in a fixed order. The form-factor packet carries this identity onward.

Automatic amplitude input, including the default audit reader, checks both identities against the active completed task, for in-memory and disk packets. Recomputing any contribution requires `RGZQQAmplitude[]` again before automatic form factors; an old or unbound packet gives `QQAmplitudeInputsChanged`. This does not require regenerating the diagrams. An explicit File remains an independent historical import and is not thereby certified for the active task. Old files are retained, not silently rewritten or assigned a new identity.

## Self-preparation performance update - 26 November 2026

- Snapshot only the selected matrix entry. Original cache input identities and cached value hashes remain verified; the verified selected-input identity is retained for later reuse.
- Resume from completed mass-limit sums once their task/source provenance and values verify, including the original fixed-gauge packets behind copied sums. Otherwise continue the original preparation path.
- Distinguish selection, input validation, input hashing, cache reading and result checking in progress. Reset the cache status for each new checkpoint.
- Remove the nested Dynamic from self-preparation monitoring. The adapter is outside Kernel to preserve interrupted-task source fingerprints. Physics formulas and certification flags are unchanged.

In an existing stopped kernel, load `Tools/SelfPreparationResume.wl`, then repeat the same preparation command. No kernel restart or cache deletion is required. The new release loads the adapter automatically through `RGZWorkflow.wl`.


==> anc/software/RGZWorkflow-1.1.2/Evidence/README.md <==
# Verification records

The latest record is the [colour-corrected author calculation](../Documentation/ColourCorrectedValidation.md), completed 26 November 2026. Its certificate payloads were independently rehashed and all links matched. The [source correspondence](colour-corrected-source-correspondence.json) distinguishes that calculation from the version-labelled release. Historical summaries below retain their original scope.

# Verification record

[verified-run.json](verified-run.json) is a compact, read-only summary of the completed author's run on 2026-10-27. It records 24 passed certification checks, all 256 weighted records and 2890 graphs, completed mass-region and raw-pole audits, and exact agreement of eight prefactors and 144 coefficients with the 31-function paper table. Linked mass-proof file hashes were rechecked before this summary was written.

Raw WXF data remain in the local Work directory and are not distributed. This summary neither initializes nor certifies another Work directory. All results retain the stated IR conditions and analytic branch. On 2026-10-28 the author confirmed that this full local workflow started from an empty cache. Reusing checkpoints during that calculation is consistent with this statement. Final certificate, weighted ledger, mass ledger and scalar-result hashes were rechecked, as were all six mass-evidence links, current model and bare/gauge job fingerprints, and exact agreement with the paper table. The initial empty state is author-confirmed rather than independently logged; no third-party independent reproduction is claimed.

Historical development logs and expanded reports were moved to the local cleanup backup under artifacts. New test/comparison runs may create ignored `Evidence/runs/` directories.

The unreleased backend fixes dated 2026-11-06 change the calculation-source fingerprint. This historical summary and its source-matched certificate do not certify the patched tree; the corrected author run has now been completed and is recorded above. The original author evidence and raw Work data are retained.


==> anc/software/RGZWorkflow-1.1.2/Evidence/colour-corrected-payload-check-2026-11-26.json <==
{
	"Checks":{
		"BareTreePayload":true,
		"BareLoopPayload":true,
		"MSbarPayload":true,
		"GaugeRowsPayload":true,
		"FiniteRowsPayload":true,
		"GaugeJobLinked":true,
		"ValidationCodeUnchanged":true,
		"GaugeAllRowsZero":true,
		"NoOutstandingChecks":true
	},
	"CertificationStatus":"CertifiedWithinDeclaredDomain",
	"Scope":"Two-flavor massless external qqprime; one loop; M -> 0+; conditional complex-mass domain. No all-parameter or inclusive-cross-section claim.",
	"AllPayloadChecksPassed":true
}

==> anc/software/RGZWorkflow-1.1.2/Evidence/colour-corrected-run-2026-11-26.json <==
{
	"Schema":"RGZAuthorRunSummary\/1",
	"Date":"2026-11-26",
	"Description":"Summary of the completed colour-corrected author calculation. This is not a rewritten certificate for the 1.1.2 source fingerprint.",
	"Status":"CertifiedWithinDeclaredDomain",
	"Checks":{
		"CurrentModel":true,
		"SameBareSource":true,
		"SymbolicGaugeZero":true,
		"GaugeSourceCurrent":true,
		"GaugeMixedSourceMatches":true,
		"UVClosed":true,
		"IRClosed":true,
		"FinitePartBuilt":true,
		"AllRowPolesZero":true,
		"MixedMassLedgerComplete":true,
		"FullScalelessLedgerComplete":true,
		"FiniteConventionIndependentlyVerified":true,
		"DomainDeclared":true,
		"LandauM0Scope":true,
		"BareLoopPayloadMatchesMSbar":true,
		"BareTreePayloadMatchesMSbar":true,
		"FiniteAuditRowsConsistent":true,
		"GaugeComparisonRowsConsistent":true,
		"FinitePayloadsValid":true,
		"CurrentBareMeasure":true,
		"FiniteAmplitudeAssemblyConsistent":true,
		"BareJobSourceCurrent":true,
		"GaugePreparationSourceCurrent":true,
		"MassEvidenceCurrent":true
	},
	"OutstandingChecks":[],
	"FullSMatrixVerified":true,
	"OriginalCertificateSHA256":"c6965ce54cec5c7db6f804280798004d1ca67316d8ac3074dd704ff908afec15",
	"CertifiedSourceFingerprint":"41518366765728461228138534301992911700360454831359570550626442297089530416207",
	"CertifiedModelFingerprint":"56954806288320273215135339523351515465621822288213519752643917074488768101718",
	"ValidationAlgorithmSHA256":"1d9c644a5c1d9254a78d1b22acbbe2969603a57e5ae2263b88eace56c4defe82",
	"EvidencePayloadSHA256":{
		"BareTree":"7aab67205a799d2a44b0692f0a06646ea9c3fcb50aafd6646ea93ffd973bb1dd",
		"BareOneLoop":"51df3c19055723329b6c3d428dc36adc2f54e9146c849da06eb28b4c9feff425",
		"MSbarAmplitude":"01e7f6b6dc039b1e5b528b65347749dacd06c310c39b79ee11813ac23a30e161",
		"GaugeRows":"2680b713f865dcbdcda57a27516a26846794df2b81c40efdd97ca48e8750c8e9",
		"FiniteAuditRows":"ca57a1203c6b0cbb97582ad9e7e88b8c4ac164966abe5c2930927b3b3d6132b0"
	},
	"IRValidityConditions":[
		"Re[RGZWorkflow`Engine`μ^2] > 0",
		"Re[-RGZWorkflow`Engine`qqT + RGZWorkflow`Engine`μ^2] > 0",
		"Im[Sqrt[RGZWorkflow`Engine`mG^4 - (RGZWorkflow`Engine`m^2 - RGZWorkflow`Engine`μ^2)^2\/4]] + Re[RGZWorkflow`Engine`m^2 + RGZWorkflow`Engine`μ^2]\/2 > 0",
		"Im[Sqrt[RGZWorkflow`Engine`mG^4 - (RGZWorkflow`Engine`m^2 - RGZWorkflow`Engine`μ^2)^2\/4]] + Re[-RGZWorkflow`Engine`qqT + (RGZWorkflow`Engine`m^2 + RGZWorkflow`Engine`μ^2)\/2] > 0",
		"-Im[Sqrt[RGZWorkflow`Engine`mG^4 - (RGZWorkflow`Engine`m^2 - RGZWorkflow`Engine`μ^2)^2\/4]] + Re[RGZWorkflow`Engine`m^2 + RGZWorkflow`Engine`μ^2]\/2 > 0",
		"-Im[Sqrt[RGZWorkflow`Engine`mG^4 - (RGZWorkflow`Engine`m^2 - RGZWorkflow`Engine`μ^2)^2\/4]] + Re[-RGZWorkflow`Engine`qqT + (RGZWorkflow`Engine`m^2 + RGZWorkflow`Engine`μ^2)\/2] > 0",
		"RGZWorkflow`Engine`qqT != 0",
		"RGZWorkflow`Engine`qqS != 0",
		"-RGZWorkflow`Engine`qqS - RGZWorkflow`Engine`qqT != 0",
		"-RGZWorkflow`Engine`qqT != 0",
		"RGZWorkflow`Parameters`muR2 > 0",
		"(RGZWorkflow`Engine`m^2 + RGZWorkflow`Engine`μ^2)\/2 - I*Sqrt[RGZWorkflow`Engine`mG^4 - (RGZWorkflow`Engine`m^2 - RGZWorkflow`Engine`μ^2)^2\/4] != 0",
		"(RGZWorkflow`Engine`m^2 + RGZWorkflow`Engine`μ^2)\/2 + I*Sqrt[RGZWorkflow`Engine`mG^4 - (RGZWorkflow`Engine`m^2 - RGZWorkflow`Engine`μ^2)^2\/4] != 0"
	],
	"BranchPrescription":"Continue the RGZ square root and logarithms from the declared Euclidean domain on a common sheet with +i0; crossing a Landau singularity requires a separate boundary analysis.",
	"Scope":"Two-flavor massless external qqprime; one loop; M -> 0+; conditional complex-mass domain. No all-parameter or inclusive-cross-section claim.",
	"GaugeComparison":{
		"Status":"VerifiedSymbolicZero",
		"ReferenceGauge":1,
		"AllCoefficientsZero":true,
		"Statistics":{
			"Zero":18
		},
		"IRPrescription":"DimensionalScalelessZero"
	},
	"MassCompletion":{
		"Status":"MassAndScalelessCoverageVerified",
		"MassLimitUVIRCertified":true,
		"ScalelessLedgerComplete":true,
		"OutstandingChecks":[],
		"MissingEvidence":[]
	}
}

==> anc/software/RGZWorkflow-1.1.2/Evidence/colour-corrected-source-correspondence.json <==
{
  "schema": "RGZCalculationReleaseCorrespondence/1",
  "date": "2026-11-26",
  "calculation_version_label": "1.0.0 (working development source label)",
  "release_version": "1.1.2",
  "original_certificate_relabelled": false,
  "full_pipeline_executed_from_release_tree": false,
  "conclusion": "All Kernel files except the version/public-loader file and FeynCalc startup file are byte-identical. Differences are version metadata and automatic application of the same tested colour helper that the calculation notebook loaded explicitly. Model companions and both runtime helpers are byte-identical. No physical calculation formula was changed in preparing the release.",
  "kernel_files": [
    {
      "path": "Kernel/Algebra/Coefficients.wl",
      "calculation_sha256": "889b04afc604a8e8020cee2af51290d21b161a8f222acf8c2a5564239a7998b2",
      "release_sha256": "889b04afc604a8e8020cee2af51290d21b161a8f222acf8c2a5564239a7998b2",
      "identical": true
    },
    {
      "path": "Kernel/Algebra/ColorSpinBasis.wl",
      "calculation_sha256": "16824f953f0da85741535bc9c83fa2148d8279dc54df475d16c7715c73ed1134",
      "release_sha256": "16824f953f0da85741535bc9c83fa2148d8279dc54df475d16c7715c73ed1134",
      "identical": true
    },
    {
      "path": "Kernel/Algebra/CommonDenominator.wl",
      "calculation_sha256": "8379f234a73647ea96838c153c836ec0869f856d7c44f7efeac440bd8da6563d",
      "release_sha256": "8379f234a73647ea96838c153c836ec0869f856d7c44f7efeac440bd8da6563d",
      "identical": true
    },
    {
      "path": "Kernel/Algebra/DiracChains.wl",
      "calculation_sha256": "f5cfe4cb1e28c2aa886f7078e39b5b0eafc190e4a651ad4abc3808838392fc54",
      "release_sha256": "f5cfe4cb1e28c2aa886f7078e39b5b0eafc190e4a651ad4abc3808838392fc54",
      "identical": true
    },
    {
      "path": "Kernel/Algebra/FiniteCoefficients.wl",
      "calculation_sha256": "5935e10155a855e2062c78b96465b5a47f30ea05e05b3bb8eefbf859b5706e07",
      "release_sha256": "5935e10155a855e2062c78b96465b5a47f30ea05e05b3bb8eefbf859b5706e07",
      "identical": true
    },
    {
      "path": "Kernel/Algebra/FourPointMomenta.wl",
      "calculation_sha256": "c825e0af2364bbad0274076b2af0c9e3351997de349679ba1b64303dbe180ba1",
      "release_sha256": "c825e0af2364bbad0274076b2af0c9e3351997de349679ba1b64303dbe180ba1",
      "identical": true
    },
    {
      "path": "Kernel/Algebra/GaugeCoefficients.wl",
      "calculation_sha256": "760dcc6e3077f3b6e45cb965d2204e958b0549e4522f93d9d2c6ee8c53922e56",
      "release_sha256": "760dcc6e3077f3b6e45cb965d2204e958b0549e4522f93d9d2c6ee8c53922e56",
      "identical": true
    },
    {
      "path": "Kernel/Algebra/LoopPrimitives.wl",
      "calculation_sha256": "2904c6b60f2caec95e97cbccb7671e8bfce167e15cc39df049b02f766da16f77",
      "release_sha256": "2904c6b60f2caec95e97cbccb7671e8bfce167e15cc39df049b02f766da16f77",
      "identical": true
    },
    {
      "path": "Kernel/Algebra/MixedIntegrals.wl",
      "calculation_sha256": "440923de4508accf406c4b8cb2dd8fefa8c3f943d110d994e80c42291a13aec3",
      "release_sha256": "440923de4508accf406c4b8cb2dd8fefa8c3f943d110d994e80c42291a13aec3",
      "identical": true
    },
    {
      "path": "Kernel/Algebra/MixedPoles.wl",
      "calculation_sha256": "68217b1b590f4bce10f0fde654eddf982fd2d45cba64bcdb426cb4c86fe644c4",
      "release_sha256": "68217b1b590f4bce10f0fde654eddf982fd2d45cba64bcdb426cb4c86fe644c4",
      "identical": true
    },
    {
      "path": "Kernel/Algebra/MixedProjection.wl",
      "calculation_sha256": "e3869655b1b51e42d040fac77673901e3a0ae5e351bac408933b419ae4acba70",
      "release_sha256": "e3869655b1b51e42d040fac77673901e3a0ae5e351bac408933b419ae4acba70",
      "identical": true
    },
    {
      "path": "Kernel/Algebra/PassarinoVeltman.wl",
      "calculation_sha256": "835012b094656edd2008d55bfe39092dd02ddc39aa345c455af6da065252770c",
      "release_sha256": "835012b094656edd2008d55bfe39092dd02ddc39aa345c455af6da065252770c",
      "identical": true
    },
    {
      "path": "Kernel/Algebra/ScalarBasis.wl",
      "calculation_sha256": "93c9671db050607e24a8e1a1292e5c304e503b7dcbcc7545f7b192e2a312d1b1",
      "release_sha256": "93c9671db050607e24a8e1a1292e5c304e503b7dcbcc7545f7b192e2a312d1b1",
      "identical": true
    },
    {
      "path": "Kernel/Algebra/SpectralCoordinates.wl",
      "calculation_sha256": "422954bb20b59c3c74b8f86634a556972f98969bde38823ac292081b6614ba76",
      "release_sha256": "422954bb20b59c3c74b8f86634a556972f98969bde38823ac292081b6614ba76",
      "identical": true
    },
    {
      "path": "Kernel/Algebra/TensorIntegrals.wl",
      "calculation_sha256": "e249ea1c6848212d14f941b3cb78b6cce6ce9ddf5094a032abe87c5a5bfd75c5",
      "release_sha256": "e249ea1c6848212d14f941b3cb78b6cce6ce9ddf5094a032abe87c5a5bfd75c5",
      "identical": true
    },
    {
      "path": "Kernel/Algebra/TwoPointIntegrals.wl",
      "calculation_sha256": "e27ee31215c39d38d81585b14972663491c9048e8996d66d67bc5aa8a0a4c5e5",
      "release_sha256": "e27ee31215c39d38d81585b14972663491c9048e8996d66d67bc5aa8a0a4c5e5",
      "identical": true
    },
    {
      "path": "Kernel/Identities/BRST.wl",
      "calculation_sha256": "780570bc10c73c921f3956e0a92071f0412672182b39888b2319b4422cae9d8b",
      "release_sha256": "780570bc10c73c921f3956e0a92071f0412672182b39888b2319b4422cae9d8b",
      "identical": true
    },
    {
      "path": "Kernel/Identities/BRSTAlgebra.wl",
      "calculation_sha256": "4137208f572e5a9aad162794ce9cb32b520ce02c5610536616653c23fe2ffcdc",
      "release_sha256": "4137208f572e5a9aad162794ce9cb32b520ce02c5610536616653c23fe2ffcdc",
      "identical": true
    },
    {
      "path": "Kernel/Identities/BoxWard.wl",
      "calculation_sha256": "25462c1b039d3d3618901c854b52acecc978febeae36a5af2debc615974fc39a",
      "release_sha256": "25462c1b039d3d3618901c854b52acecc978febeae36a5af2debc615974fc39a",
      "identical": true
    },
    {
      "path": "Kernel/Identities/Consistency.wl",
      "calculation_sha256": "1d9c644a5c1d9254a78d1b22acbbe2969603a57e5ae2263b88eace56c4defe82",
      "release_sha256": "1d9c644a5c1d9254a78d1b22acbbe2969603a57e5ae2263b88eace56c4defe82",
      "identical": true
    },
    {
      "path": "Kernel/Identities/GaugeDependence.wl",
      "calculation_sha256": "93696f7a7e8bfb4fcb73607ad7e0f37cea6eb5691c8d5692142cde5f125bf8ad",
      "release_sha256": "93696f7a7e8bfb4fcb73607ad7e0f37cea6eb5691c8d5692142cde5f125bf8ad",
      "identical": true
    },
    {
      "path": "Kernel/Identities/QCDBenchmark.wl",
      "calculation_sha256": "2f94f8085d30547e2ad3d4cfb6c99dea650bd5f5128938ae4ab0bc697c2aa13b",
      "release_sha256": "2f94f8085d30547e2ad3d4cfb6c99dea650bd5f5128938ae4ab0bc697c2aa13b",
      "identical": true
    },
    {
      "path": "Kernel/Identities/QCDComparison.wl",
      "calculation_sha256": "0c78c97bee5ad20ec0e371e66d45c04a0a32d420f01cfcbecfb62b70a9b148d0",
      "release_sha256": "0c78c97bee5ad20ec0e371e66d45c04a0a32d420f01cfcbecfb62b70a9b148d0",
      "identical": true
    },
    {
      "path": "Kernel/Identities/QCDLimit.wl",
      "calculation_sha256": "c0ada747ce8b0f72ef208c4e8be76b7edb8e52b970b13dcdcfd4ae345d8bf108",
      "release_sha256": "c0ada747ce8b0f72ef208c4e8be76b7edb8e52b970b13dcdcfd4ae345d8bf108",
      "identical": true
    },
    {
      "path": "Kernel/Identities/QCDParts.wl",
      "calculation_sha256": "774615e33212ce4c778c39f3182f822767f84fa4c14deea78724907f5f2912a3",
      "release_sha256": "774615e33212ce4c778c39f3182f822767f84fa4c14deea78724907f5f2912a3",
      "identical": true
    },
    {
      "path": "Kernel/Identities/ScalarBasis.wl",
      "calculation_sha256": "96652dfdbd04821f73d84ddc53f0e79ed7e1587b02bf3be95f7b126a06480bd1",
      "release_sha256": "96652dfdbd04821f73d84ddc53f0e79ed7e1587b02bf3be95f7b126a06480bd1",
      "identical": true
    },
    {
      "path": "Kernel/Internal/GaugeRuntime.wl",
      "calculation_sha256": "e00e637b435301944a3047d31e5829900b41e55ded5624379f8d1e96e068795b",
      "release_sha256": "e00e637b435301944a3047d31e5829900b41e55ded5624379f8d1e96e068795b",
      "identical": true
    },
    {
      "path": "Kernel/Internal/IntegralCache.wl",
      "calculation_sha256": "15a030519b37f50cdd3547ec44964b6a46efbac74e0f31c1f1085b466de23f91",
      "release_sha256": "15a030519b37f50cdd3547ec44964b6a46efbac74e0f31c1f1085b466de23f91",
      "identical": true
    },
    {
      "path": "Kernel/Internal/MixedRuntime.wl",
      "calculation_sha256": "57360ca25436e9f51863413dbbb8f23b3223f4c97e6f26b9a35755408b22902c",
      "release_sha256": "57360ca25436e9f51863413dbbb8f23b3223f4c97e6f26b9a35755408b22902c",
      "identical": true
    },
    {
      "path": "Kernel/Internal/PaperReference.wl",
      "calculation_sha256": "e12cdad34b3528e3ae937042bd0046356e66c82736c16968d9d1ef1b465eb876",
      "release_sha256": "e12cdad34b3528e3ae937042bd0046356e66c82736c16968d9d1ef1b465eb876",
      "identical": true
    },
    {
      "path": "Kernel/Internal/Progress.wl",
      "calculation_sha256": "eb53a1a2446ade9e5f485044f41075f1f58c6a5bd425107e00fbb70d1dd5ad13",
      "release_sha256": "eb53a1a2446ade9e5f485044f41075f1f58c6a5bd425107e00fbb70d1dd5ad13",
      "identical": true
    },
    {
      "path": "Kernel/Internal/Resume.wl",
      "calculation_sha256": "b7863fd0430ec19f7a41966e2278b9c7f26b7de952a2e03ce18c7bc235537ba0",
      "release_sha256": "b7863fd0430ec19f7a41966e2278b9c7f26b7de952a2e03ce18c7bc235537ba0",
      "identical": true
    },
    {
      "path": "Kernel/Internal/Session.wl",
      "calculation_sha256": "e6646c2bc1449568d8a8d84e80b0eb2788751b4c1175a613453af12f3510772b",
      "release_sha256": "2c4fc0b831f327604e813a07b65e65dbf367edadbc99475a28fc5d478a32d45b",
      "identical": false
    },
    {
      "path": "Kernel/OneLoop/Amplitude.wl",
      "calculation_sha256": "08877d28487ddecb7b86636bce91bedc39d450fb7caac8a8ad5cc75260f7f96c",
      "release_sha256": "08877d28487ddecb7b86636bce91bedc39d450fb7caac8a8ad5cc75260f7f96c",
      "identical": true
    },
    {
      "path": "Kernel/OneLoop/EvaluateGraphs.wl",
      "calculation_sha256": "3176943da8cf2c9c081abb8fe15d038821a602509e5922dd19c4f4576c16831f",
      "release_sha256": "3176943da8cf2c9c081abb8fe15d038821a602509e5922dd19c4f4576c16831f",
      "identical": true
    },
    {
      "path": "Kernel/OneLoop/GluonSelfEnergy.wl",
      "calculation_sha256": "29c56a632ffe283d323928a8bd7b00272fb617ae55fa9311f24e12cfa6bfd68d",
      "release_sha256": "29c56a632ffe283d323928a8bd7b00272fb617ae55fa9311f24e12cfa6bfd68d",
      "identical": true
    },
    {
      "path": "Kernel/OneLoop/MixedMatrices.wl",
      "calculation_sha256": "de5e5924702e83fa1154b28eef13d97d8f2fcef6a285176b24ebd83cc026f86d",
      "release_sha256": "de5e5924702e83fa1154b28eef13d97d8f2fcef6a285176b24ebd83cc026f86d",
      "identical": true
    },
    {
      "path": "Kernel/OneLoop/MixedSelfEnergy.wl",
      "calculation_sha256": "eecfc4d6745749592c51517d11c190855ba39e112ad2ee8aa4d544455c11cee6",
      "release_sha256": "eecfc4d6745749592c51517d11c190855ba39e112ad2ee8aa4d544455c11cee6",
      "identical": true
    },
    {
      "path": "Kernel/OneLoop/NonAbelianVertex.wl",
      "calculation_sha256": "9e7a02ae2678d80bd30cf9239a6e6c62f1e47f02b6a811efe67370e2eb162d35",
      "release_sha256": "9e7a02ae2678d80bd30cf9239a6e6c62f1e47f02b6a811efe67370e2eb162d35",
      "identical": true
    },
    {
      "path": "Kernel/OneLoop/QQMixedSelf.wl",
      "calculation_sha256": "d8b3d013fa56efde3b4be921b3bed427b45d0e83f165d09979f7772ba0842e10",
      "release_sha256": "d8b3d013fa56efde3b4be921b3bed427b45d0e83f165d09979f7772ba0842e10",
      "identical": true
    },
    {
      "path": "Kernel/OneLoop/QuarkGraphs.wl",
      "calculation_sha256": "9d7af91c3ae624901384f20c4ef00852fe0000f8d17958699c8a903daf300cb3",
      "release_sha256": "9d7af91c3ae624901384f20c4ef00852fe0000f8d17958699c8a903daf300cb3",
      "identical": true
    },
    {
      "path": "Kernel/OneLoop/QuarkScattering.wl",
      "calculation_sha256": "eb91e1885b1be0e0ea25dbdd48ed90a9aacb8451e238031c257d1aabfde52216",
      "release_sha256": "eb91e1885b1be0e0ea25dbdd48ed90a9aacb8451e238031c257d1aabfde52216",
      "identical": true
    },
    {
      "path": "Kernel/OneLoop/QuarkSelfEnergy.wl",
      "calculation_sha256": "e75465ec50d9716fe4fae4cf7c9e6abf80509c1714e42ca74df51bd877d692ed",
      "release_sha256": "e75465ec50d9716fe4fae4cf7c9e6abf80509c1714e42ca74df51bd877d692ed",
      "identical": true
    },
    {
      "path": "Kernel/OneLoop/Topologies.wl",
      "calculation_sha256": "561e970ab686eed99a902a9c7df101051fe235415f7d1f0b922d4a70808f46de",
      "release_sha256": "561e970ab686eed99a902a9c7df101051fe235415f7d1f0b922d4a70808f46de",
      "identical": true
    },
    {
      "path": "Kernel/OneLoop/VertexSum.wl",
      "calculation_sha256": "4ec0e960bc6e756e9f70b0a6aaf217851ff3b5f78ad3397fb1b85cf949eb76fe",
      "release_sha256": "4ec0e960bc6e756e9f70b0a6aaf217851ff3b5f78ad3397fb1b85cf949eb76fe",
      "identical": true
    },
    {
      "path": "Kernel/Pinch/Comparison.wl",
      "calculation_sha256": "991a3cd215451c867ca0cfcbb00ea5e47a5b19bd3c3f6d1ca255f3af459a67d3",
      "release_sha256": "991a3cd215451c867ca0cfcbb00ea5e47a5b19bd3c3f6d1ca255f3af459a67d3",
      "identical": true
    },
    {
      "path": "Kernel/Pinch/Continuation.wl",
      "calculation_sha256": "0f2df8fb441184d6158b41c282ad6540f80a7a7ffc15ca46a18be1075424e00c",
      "release_sha256": "0f2df8fb441184d6158b41c282ad6540f80a7a7ffc15ca46a18be1075424e00c",
      "identical": true
    },
    {
      "path": "Kernel/Pinch/Kernels.wl",
      "calculation_sha256": "ea90552cae41538408e69cc48092de7d0e1c686b4556adc70df8c30ba50f8c3b",
      "release_sha256": "ea90552cae41538408e69cc48092de7d0e1c686b4556adc70df8c30ba50f8c3b",
      "identical": true
    },
    {
      "path": "Kernel/Pinch/VertexWard.wl",
      "calculation_sha256": "8ac5b64481618138ed8dc7257c5352705ae9134b39d97ec027583e540c41e06d",
      "release_sha256": "8ac5b64481618138ed8dc7257c5352705ae9134b39d97ec027583e540c41e06d",
      "identical": true
    },
    {
      "path": "Kernel/Pinch/Workflow.wl",
      "calculation_sha256": "05f7ae9f7f0482147d208223e5e74a36529d81ad9f24bf006030fb07a6299cb4",
      "release_sha256": "05f7ae9f7f0482147d208223e5e74a36529d81ad9f24bf006030fb07a6299cb4",
      "identical": true
    },
    {
      "path": "Kernel/README.md",
      "calculation_sha256": "09f948b77e358aac657c0ed45640dd6ecee200c7bd89a7301a82fd776c73d104",
      "release_sha256": "09f948b77e358aac657c0ed45640dd6ecee200c7bd89a7301a82fd776c73d104",
      "identical": true
    },
    {
      "path": "Kernel/RGZWorkflow.wl",
      "calculation_sha256": "6073084185156b841da04bcb4968e4c88c6e3da34b0484a376211be3b3abd1d1",
      "release_sha256": "07df821f08b830838c138db1785fbf72289cbcc10701f6499f60596d4e34e2e7",
      "identical": false
    },
    {
      "path": "Kernel/Renormalization/MSbar.wl",
      "calculation_sha256": "8721d151fb1788956a2e339ff98aff9fb8d373736cf71c478f13720d6d9ddbf0",
      "release_sha256": "8721d151fb1788956a2e339ff98aff9fb8d373736cf71c478f13720d6d9ddbf0",
      "identical": true
    },
    {
      "path": "Kernel/Renormalization/MassLimit.wl",
      "calculation_sha256": "130b45fb589e1bd57127b09e2ba133ddb46d465519a3ee01ee728bc4ab0bf2a0",
      "release_sha256": "130b45fb589e1bd57127b09e2ba133ddb46d465519a3ee01ee728bc4ab0bf2a0",
      "identical": true
    },
    {
      "path": "Kernel/Renormalization/MassRestoration.wl",
      "calculation_sha256": "0e83691cbf82a86b71f50e935fac11994b58da7d678e323c4f59af9b1baae39c",
      "release_sha256": "0e83691cbf82a86b71f50e935fac11994b58da7d678e323c4f59af9b1baae39c",
      "identical": true
    },
    {
      "path": "Kernel/Renormalization/MixedUVIR.wl",
      "calculation_sha256": "11e1c022a6f884cec27a2ebd68451210860cc1ce944bc4c4c291c068779a96f4",
      "release_sha256": "11e1c022a6f884cec27a2ebd68451210860cc1ce944bc4c4c291c068779a96f4",
      "identical": true
    },
    {
      "path": "Kernel/Renormalization/QuarkMassLimit.wl",
      "calculation_sha256": "8668b8ba2ac6d3a928bb1c0630278c0d801dec956812760608bec7f25bc8a9bf",
      "release_sha256": "8668b8ba2ac6d3a928bb1c0630278c0d801dec956812760608bec7f25bc8a9bf",
      "identical": true
    },
    {
      "path": "Kernel/Renormalization/RegulatorLimit.wl",
      "calculation_sha256": "6ea528fb0c077512309fa79f6c39b5aea9f94944eb7d8df902c3d30edeb10ddf",
      "release_sha256": "6ea528fb0c077512309fa79f6c39b5aea9f94944eb7d8df902c3d30edeb10ddf",
      "identical": true
    },
    {
      "path": "Kernel/Renormalization/ResidualDiagnostics.wl",
      "calculation_sha256": "ca1b1e7ea8110879bb69cbeadd0149d7ca225ae073cb5c9645091ab61c4881f2",
      "release_sha256": "ca1b1e7ea8110879bb69cbeadd0149d7ca225ae073cb5c9645091ab61c4881f2",
      "identical": true
    },
    {
      "path": "Kernel/Renormalization/UVIR.wl",
      "calculation_sha256": "ba0b899d9222f7381b8a5dcd1157a522b20dd4036f354fb1e0ba6bf0712b518c",
      "release_sha256": "ba0b899d9222f7381b8a5dcd1157a522b20dd4036f354fb1e0ba6bf0712b518c",
      "identical": true
    },
    {
      "path": "Kernel/Tree/AuxiliaryFields.wl",
      "calculation_sha256": "02efaac61c4d057b8128e2acd89ddb5e999c3bbbf13e3bab1e997888a21594b2",
      "release_sha256": "02efaac61c4d057b8128e2acd89ddb5e999c3bbbf13e3bab1e997888a21594b2",
      "identical": true
    },
    {
      "path": "Kernel/Tree/FeynmanRules.wl",
      "calculation_sha256": "42d788353e8e1030b9c9f8aac0500f626ebae438a88c1bb02fd0ac087840266b",
      "release_sha256": "42d788353e8e1030b9c9f8aac0500f626ebae438a88c1bb02fd0ac087840266b",
      "identical": true
    },
    {
      "path": "Kernel/Tree/InteractionContent.wl",
      "calculation_sha256": "9d3fb5ea47e6e7e4b8e79a2c6ebeff98b59b1002fb6868db9ef41dfd86d673ca",
      "release_sha256": "9d3fb5ea47e6e7e4b8e79a2c6ebeff98b59b1002fb6868db9ef41dfd86d673ca",
      "identical": true
    },
    {
      "path": "Kernel/Tree/LegOrdering.wl",
      "calculation_sha256": "6eea0fe8285170f1dfd68a68299434b017fdfddf4b1ac554076091fe3587e8bb",
      "release_sha256": "6eea0fe8285170f1dfd68a68299434b017fdfddf4b1ac554076091fe3587e8bb",
      "identical": true
    },
    {
      "path": "Kernel/Tree/Permutations.wl",
      "calculation_sha256": "66a0baa72c9bbf6b7ee1bc91665a6e2d99f9e6d951d5c2c597a56752272eb8f9",
      "release_sha256": "66a0baa72c9bbf6b7ee1bc91665a6e2d99f9e6d951d5c2c597a56752272eb8f9",
      "identical": true
    },
    {
      "path": "Kernel/Tree/PropagatorComparison.wl",
      "calculation_sha256": "67fc8cd448399b25e98d2a25aa6939e771a6f2001cd139e2549ca218d23a1d53",
      "release_sha256": "67fc8cd448399b25e98d2a25aa6939e771a6f2001cd139e2549ca218d23a1d53",
      "identical": true
    },
    {
      "path": "Kernel/Tree/Propagators.wl",
      "calculation_sha256": "d9a36cb76483a74df0eb1c797a710b7bc0545737f7cbae225570337e6a0ee743",
      "release_sha256": "d9a36cb76483a74df0eb1c797a710b7bc0545737f7cbae225570337e6a0ee743",
      "identical": true
    },
    {
      "path": "Kernel/Tree/QuadraticAction.wl",
      "calculation_sha256": "cd3653e45bf939a2b39723ed12d3b24f526e58b28237f4c01b3d068ff5763c2b",
      "release_sha256": "cd3653e45bf939a2b39723ed12d3b24f526e58b28237f4c01b3d068ff5763c2b",
      "identical": true
    },
    {
      "path": "Kernel/Tree/VertexRules.wl",
      "calculation_sha256": "e27edfff9fe4045b09489193d6224f2c60859bfff3245f5761f885f55492dc9f",
      "release_sha256": "e27edfff9fe4045b09489193d6224f2c60859bfff3245f5761f885f55492dc9f",
      "identical": true
    },
    {
      "path": "Kernel/init.m",
      "calculation_sha256": "099cea60bc01bd49c1fffa2953ea8668d4d71aca7749bc426a8a81914512d654",
      "release_sha256": "099cea60bc01bd49c1fffa2953ea8668d4d71aca7749bc426a8a81914512d654",
      "identical": true
    }
  ],
  "kernel_differences": [
    {
      "path": "Kernel/Internal/Session.wl",
      "diff": "--- calculation/Kernel/Internal/Session.wl\n\n+++ release/Kernel/Internal/Session.wl\n\n@@ -194,6 +194,11 @@\n\n   $ContextPath=DeleteDuplicates[Join[$ContextPath,Select[{\"FeynCalc`\",\"FeynArts`\"},MemberQ[$Packages,#]&]]];\n  If[!MemberQ[$Packages,\"FeynCalc`\"] || engineCode[\"Length[DownValues[FCFAConvert]]\"]===0,\n   Return[Failure[\"FeynArtsAddonRequired\",<|\"Explanation\"->\"Load FeynCalc with $LoadAddOns={\\\"FeynArts\\\"} in a fresh kernel.\"|>]]];\n+ (* Apply the tested SUNF contraction correction before any calculation, including scripts. *)\n+ Block[{$Context=\"Global`\",$ContextPath={\"Global`\",\"System`\"}},\n+  Get[FileNameJoin[{$packageRoot,\"Tools\",\"FeynCalcColourCorrection.wl\"}]];\n+  r=ToExpression[\"Global`rgzFeynCalcColourCorrection[]\"]];\n+ If[FailureQ[r],Return[r]];\n  RGZWorkflow`Engine`modelRGZ=modelBase[];FeynArts`$FAVerbose=0;\n  <|\"Status\"->\"FeynCalcLoaded\",\"ModelBase\"->modelBase[]|>\n ];"
    },
    {
      "path": "Kernel/RGZWorkflow.wl",
      "diff": "--- calculation/Kernel/RGZWorkflow.wl\n\n+++ release/Kernel/RGZWorkflow.wl\n\n@@ -10,7 +10,7 @@\n\n    The explicit ordinary-module list below defines commands. Lazy engine prerequisites are listed in OneLoop/MixedMatrices.wl and Pinch/Workflow.wl.\n *)\n \n-(* RGZWorkflow 1.0.0: public API. Loading never starts a calculation. *)\n+(* RGZWorkflow 1.1.2: public API. Loading never starts a calculation. *)\n BeginPackage[\"RGZWorkflow`\"];\n (* 1. Main calculation: model to bare amplitude *)\n RGZInitialize::usage = \"RGZInitialize[workDirectory] creates isolated Data, Cache and Results directories and selects the bundled model. Option QuarkMasses -> {0,0} specifies the two base-model quark masses; full QQ external states currently remain massless.\";\n@@ -111,7 +111,7 @@\n\n If[!AssociationQ[$results], $results = <||>];\n If[!AssociationQ[$stageStatus], $stageStatus = <||>];\n If[!ListQ[$loaded], $loaded = {}];\n-$RGZWorkflowVersion = \"1.0.0\";\n+$RGZWorkflowVersion = \"1.1.2\";\n (* Ordinary definitions only. Lazy calculation-engine loads and their prerequisites\n    are explicit in OneLoop/MixedMatrices.wl and Pinch/Workflow.wl. *)\n Scan[Get, FileNameJoin[{$packageRoot,\"Kernel\",#}]& /@ {"
    }
  ],
  "model_sha256": {
    "Models/RGZ_W2.6.gen": "0a8dbc5d428a3484a3574fa8da7af8bcc436d66d9fb5df7d136c348d3e7d411a",
    "Models/RGZ_W2.6.fr": "163f8fbecb7f0a71b2816929b0489dfac7f85c8c9515b5d46902fe0c44fb87d8",
    "Models/RGZ_W2.6.mod": "8db7a17a20467edfe7caa03793d72a911eb5654458cf25d07440835e48e1ba26"
  },
  "runtime_helpers_sha256": {
    "FeynCalcColourCorrection.wl": "8acc42db1be4e4d626d17d67fc783e5f5ec5b4ec238fe7f8cff6ddc2dc8ee1d8",
    "SelfPreparationResume.wl": "465eada9c448d4528911b4a16751a89e4c8047f6014fe0d3d203c87e6fcf190e"
  },
  "notes": [
    "The original certificate is bound to its original bare-task and gauge-task fingerprints, not a newly computed release fingerprint.",
    "The completed author calculation and the release-specific regression are distinct evidence."
  ]
}


==> anc/software/RGZWorkflow-1.1.2/Evidence/fp-sign-review-2026-11-23.json <==
{
  "date": "2026-11-23",
  "scope": "Re-evaluation of saved principal-sector UV and single-open-FP ordering expressions; cached ordinary QQ FP-integrand sign parity. Not a new full amplitude computation.",
  "principal_uv_checks": {
    "ActualTreeSignReadFromSource": true,
    "AllColorSumsPaired": true,
    "SelfSourceExactlyUnchanged": true,
    "GhostTriangleRawSignReverses": true,
    "AAATriangleRawUnchanged": true,
    "RelativeVertexGeneralD": true,
    "GhostFieldCT": true,
    "GhostVertexCT": true,
    "RequiredGeneralGaugeBaseCombination": true,
    "ScalarVertexCTClosesForSymbolicAlpha": true
  },
  "external_order_checks": {
    "CurrentComparatorPassesOppositeClassSign": true,
    "NativeAlignedRawExternalAmplitudeHasOppositeOrderSign": true,
    "SingleOpenFPChainMinusRestoresNativeFRMatch": true,
    "ExistingClassSignAndMissingNormalizationCompensate": true
  },
  "cached_fp_bubble_instances": [
    {
      "ExactlyTwoCubicCouplings": true,
      "RawIntegrandInvariantUnderUUVSignReversal": true,
      "OnlyAAExternalPair": true
    },
    {
      "ExactlyTwoCubicCouplings": true,
      "RawIntegrandInvariantUnderUUVSignReversal": true,
      "OnlyAAExternalPair": true
    },
    {
      "ExactlyTwoCubicCouplings": true,
      "RawIntegrandInvariantUnderUUVSignReversal": true,
      "OnlyAAExternalPair": true
    }
  ],
  "historical_evidence_hashes_verified": 27,
  "full_amplitude_recomputed": false,
  "previous_QQ_bare_amplitude_unchanged_by_isolated_FP_cubic_sign_correction": true,
  "full_functional_ST_or_PT_verified": false,
  "fixture": "Tests/fixtures/FPGhostCubic.wl",
  "fixture_sha256": "678a4192b2912e120456e0ef8cff31c4418e331808cf083751ab94fe5046cb71"
}


==> anc/software/RGZWorkflow-1.1.2/Evidence/gauge-colour-check.json <==
{
  "schema": "RGZGaugeColourComparison/1",
  "date": "2026-11-25",
  "scope": "Ordinary on-shell QQ source/integrand-level colour comparison with symbolic alpha and regulator M",
  "mixed_graph_inventory": 975,
  "raw_mixed_graphs_with_alpha": 841,
  "prior_landau_changed_graphs_rechecked_without_gauge_substitution": 32,
  "prior_landau_changes_alpha_free": true,
  "native_auxiliary_projection_comparison": {
    "Compared": 128,
    "NonzeroDiagrams": 128,
    "AllLandauDifferencesZero": false,
    "WeightedDifferenceZero": false,
    "WeightedAlphaFree": true,
    "WeightedGaugeDifferenceZero": true,
    "Timeout": false
  },
  "nav_connections_reconstructed": 73,
  "nav_connections_with_alpha": 40,
  "all_nav_connections_unchanged": true,
  "fresh_feynarts_probe_comparison": {
    "Method": "Fresh FeynArts probe graphs with symbolic alpha and M; common dummy names in exact colour comparison.",
    "Rows": [
      {
        "Graph": 1,
        "HasAlpha": true,
        "HasSUNF": false,
        "ColourUnchanged": true
      },
      {
        "Graph": 2,
        "HasAlpha": true,
        "HasSUNF": false,
        "ColourUnchanged": true
      },
      {
        "Graph": 3,
        "HasAlpha": true,
        "HasSUNF": false,
        "ColourUnchanged": true
      },
      {
        "Graph": 4,
        "HasAlpha": true,
        "HasSUNF": false,
        "ColourUnchanged": true
      },
      {
        "Graph": 5,
        "HasAlpha": true,
        "HasSUNF": false,
        "ColourUnchanged": true
      }
    ],
    "AllPassed": true
  },
  "identity": "u^T [DeltaPi(alpha) - DeltaPi(0)] u = 0",
  "ordinary_source_level_gauge_difference_preserved": true,
  "finite_amplitude_unchanged": false,
  "full_corrected_amplitude_certified": false,
  "verification_flags_edited": false
}


==> anc/software/RGZWorkflow-1.1.2/Evidence/release-source-delta.json <==
{
  "release": "1.1.0",
  "kernel_files": [
    {
      "file": "Kernel/Algebra/Coefficients.wl",
      "run_source_sha256": "889b04afc604a8e8020cee2af51290d21b161a8f222acf8c2a5564239a7998b2",
      "release_sha256": "889b04afc604a8e8020cee2af51290d21b161a8f222acf8c2a5564239a7998b2",
      "identical": true
    },
    {
      "file": "Kernel/Algebra/ColorSpinBasis.wl",
      "run_source_sha256": "16824f953f0da85741535bc9c83fa2148d8279dc54df475d16c7715c73ed1134",
      "release_sha256": "16824f953f0da85741535bc9c83fa2148d8279dc54df475d16c7715c73ed1134",
      "identical": true
    },
    {
      "file": "Kernel/Algebra/CommonDenominator.wl",
      "run_source_sha256": "8379f234a73647ea96838c153c836ec0869f856d7c44f7efeac440bd8da6563d",
      "release_sha256": "8379f234a73647ea96838c153c836ec0869f856d7c44f7efeac440bd8da6563d",
      "identical": true
    },
    {
      "file": "Kernel/Algebra/DiracChains.wl",
      "run_source_sha256": "f5cfe4cb1e28c2aa886f7078e39b5b0eafc190e4a651ad4abc3808838392fc54",
      "release_sha256": "f5cfe4cb1e28c2aa886f7078e39b5b0eafc190e4a651ad4abc3808838392fc54",
      "identical": true
    },
    {
      "file": "Kernel/Algebra/FiniteCoefficients.wl",
      "run_source_sha256": "5935e10155a855e2062c78b96465b5a47f30ea05e05b3bb8eefbf859b5706e07",
      "release_sha256": "5935e10155a855e2062c78b96465b5a47f30ea05e05b3bb8eefbf859b5706e07",
      "identical": true
    },
    {
      "file": "Kernel/Algebra/FourPointMomenta.wl",
      "run_source_sha256": "c825e0af2364bbad0274076b2af0c9e3351997de349679ba1b64303dbe180ba1",
      "release_sha256": "c825e0af2364bbad0274076b2af0c9e3351997de349679ba1b64303dbe180ba1",
      "identical": true
    },
    {
      "file": "Kernel/Algebra/GaugeCoefficients.wl",
      "run_source_sha256": "760dcc6e3077f3b6e45cb965d2204e958b0549e4522f93d9d2c6ee8c53922e56",
      "release_sha256": "760dcc6e3077f3b6e45cb965d2204e958b0549e4522f93d9d2c6ee8c53922e56",
      "identical": true
    },
    {
      "file": "Kernel/Algebra/LoopPrimitives.wl",
      "run_source_sha256": "2904c6b60f2caec95e97cbccb7671e8bfce167e15cc39df049b02f766da16f77",
      "release_sha256": "2904c6b60f2caec95e97cbccb7671e8bfce167e15cc39df049b02f766da16f77",
      "identical": true
    },
    {
      "file": "Kernel/Algebra/MixedIntegrals.wl",
      "run_source_sha256": "440923de4508accf406c4b8cb2dd8fefa8c3f943d110d994e80c42291a13aec3",
      "release_sha256": "440923de4508accf406c4b8cb2dd8fefa8c3f943d110d994e80c42291a13aec3",
      "identical": true
    },
    {
      "file": "Kernel/Algebra/MixedPoles.wl",
      "run_source_sha256": "68217b1b590f4bce10f0fde654eddf982fd2d45cba64bcdb426cb4c86fe644c4",
      "release_sha256": "68217b1b590f4bce10f0fde654eddf982fd2d45cba64bcdb426cb4c86fe644c4",
      "identical": true
    },
    {
      "file": "Kernel/Algebra/MixedProjection.wl",
      "run_source_sha256": "e3869655b1b51e42d040fac77673901e3a0ae5e351bac408933b419ae4acba70",
      "release_sha256": "e3869655b1b51e42d040fac77673901e3a0ae5e351bac408933b419ae4acba70",
      "identical": true
    },
    {
      "file": "Kernel/Algebra/PassarinoVeltman.wl",
      "run_source_sha256": "835012b094656edd2008d55bfe39092dd02ddc39aa345c455af6da065252770c",
      "release_sha256": "835012b094656edd2008d55bfe39092dd02ddc39aa345c455af6da065252770c",
      "identical": true
    },
    {
      "file": "Kernel/Algebra/ScalarBasis.wl",
      "run_source_sha256": "93c9671db050607e24a8e1a1292e5c304e503b7dcbcc7545f7b192e2a312d1b1",
      "release_sha256": "93c9671db050607e24a8e1a1292e5c304e503b7dcbcc7545f7b192e2a312d1b1",
      "identical": true
    },
    {
      "file": "Kernel/Algebra/SpectralCoordinates.wl",
      "run_source_sha256": "422954bb20b59c3c74b8f86634a556972f98969bde38823ac292081b6614ba76",
      "release_sha256": "422954bb20b59c3c74b8f86634a556972f98969bde38823ac292081b6614ba76",
      "identical": true
    },
    {
      "file": "Kernel/Algebra/TensorIntegrals.wl",
      "run_source_sha256": "e249ea1c6848212d14f941b3cb78b6cce6ce9ddf5094a032abe87c5a5bfd75c5",
      "release_sha256": "e249ea1c6848212d14f941b3cb78b6cce6ce9ddf5094a032abe87c5a5bfd75c5",
      "identical": true
    },
    {
      "file": "Kernel/Algebra/TwoPointIntegrals.wl",
      "run_source_sha256": "e27ee31215c39d38d81585b14972663491c9048e8996d66d67bc5aa8a0a4c5e5",
      "release_sha256": "e27ee31215c39d38d81585b14972663491c9048e8996d66d67bc5aa8a0a4c5e5",
      "identical": true
    },
    {
      "file": "Kernel/Identities/BRST.wl",
      "run_source_sha256": "780570bc10c73c921f3956e0a92071f0412672182b39888b2319b4422cae9d8b",
      "release_sha256": "780570bc10c73c921f3956e0a92071f0412672182b39888b2319b4422cae9d8b",
      "identical": true
    },
    {
      "file": "Kernel/Identities/BRSTAlgebra.wl",
      "run_source_sha256": "4137208f572e5a9aad162794ce9cb32b520ce02c5610536616653c23fe2ffcdc",
      "release_sha256": "4137208f572e5a9aad162794ce9cb32b520ce02c5610536616653c23fe2ffcdc",
      "identical": true
    },
    {
      "file": "Kernel/Identities/BoxWard.wl",
      "run_source_sha256": "25462c1b039d3d3618901c854b52acecc978febeae36a5af2debc615974fc39a",
      "release_sha256": "25462c1b039d3d3618901c854b52acecc978febeae36a5af2debc615974fc39a",
      "identical": true
    },
    {
      "file": "Kernel/Identities/Consistency.wl",
      "run_source_sha256": "1d9c644a5c1d9254a78d1b22acbbe2969603a57e5ae2263b88eace56c4defe82",
      "release_sha256": "1d9c644a5c1d9254a78d1b22acbbe2969603a57e5ae2263b88eace56c4defe82",
      "identical": true
    },
    {
      "file": "Kernel/Identities/GaugeDependence.wl",
      "run_source_sha256": "93696f7a7e8bfb4fcb73607ad7e0f37cea6eb5691c8d5692142cde5f125bf8ad",
      "release_sha256": "93696f7a7e8bfb4fcb73607ad7e0f37cea6eb5691c8d5692142cde5f125bf8ad",
      "identical": true
    },
    {
      "file": "Kernel/Identities/QCDBenchmark.wl",
      "run_source_sha256": "2f94f8085d30547e2ad3d4cfb6c99dea650bd5f5128938ae4ab0bc697c2aa13b",
      "release_sha256": "2f94f8085d30547e2ad3d4cfb6c99dea650bd5f5128938ae4ab0bc697c2aa13b",
      "identical": true
    },
    {
      "file": "Kernel/Identities/QCDComparison.wl",
      "run_source_sha256": "0c78c97bee5ad20ec0e371e66d45c04a0a32d420f01cfcbecfb62b70a9b148d0",
      "release_sha256": "0c78c97bee5ad20ec0e371e66d45c04a0a32d420f01cfcbecfb62b70a9b148d0",
      "identical": true
    },
    {
      "file": "Kernel/Identities/QCDLimit.wl",
      "run_source_sha256": "c0ada747ce8b0f72ef208c4e8be76b7edb8e52b970b13dcdcfd4ae345d8bf108",
      "release_sha256": "c0ada747ce8b0f72ef208c4e8be76b7edb8e52b970b13dcdcfd4ae345d8bf108",
      "identical": true
    },
    {
      "file": "Kernel/Identities/QCDParts.wl",
      "run_source_sha256": "774615e33212ce4c778c39f3182f822767f84fa4c14deea78724907f5f2912a3",
      "release_sha256": "774615e33212ce4c778c39f3182f822767f84fa4c14deea78724907f5f2912a3",
      "identical": true
    },
    {
      "file": "Kernel/Identities/ScalarBasis.wl",
      "run_source_sha256": "96652dfdbd04821f73d84ddc53f0e79ed7e1587b02bf3be95f7b126a06480bd1",
      "release_sha256": "96652dfdbd04821f73d84ddc53f0e79ed7e1587b02bf3be95f7b126a06480bd1",
      "identical": true
    },
    {
      "file": "Kernel/Internal/GaugeRuntime.wl",
      "run_source_sha256": "e00e637b435301944a3047d31e5829900b41e55ded5624379f8d1e96e068795b",
      "release_sha256": "e00e637b435301944a3047d31e5829900b41e55ded5624379f8d1e96e068795b",
      "identical": true
    },
    {
      "file": "Kernel/Internal/IntegralCache.wl",
      "run_source_sha256": "15a030519b37f50cdd3547ec44964b6a46efbac74e0f31c1f1085b466de23f91",
      "release_sha256": "15a030519b37f50cdd3547ec44964b6a46efbac74e0f31c1f1085b466de23f91",
      "identical": true
    },
    {
      "file": "Kernel/Internal/MixedRuntime.wl",
      "run_source_sha256": "57360ca25436e9f51863413dbbb8f23b3223f4c97e6f26b9a35755408b22902c",
      "release_sha256": "57360ca25436e9f51863413dbbb8f23b3223f4c97e6f26b9a35755408b22902c",
      "identical": true
    },
    {
      "file": "Kernel/Internal/PaperReference.wl",
      "run_source_sha256": "e12cdad34b3528e3ae937042bd0046356e66c82736c16968d9d1ef1b465eb876",
      "release_sha256": "e12cdad34b3528e3ae937042bd0046356e66c82736c16968d9d1ef1b465eb876",
      "identical": true
    },
    {
      "file": "Kernel/Internal/Progress.wl",
      "run_source_sha256": "eb53a1a2446ade9e5f485044f41075f1f58c6a5bd425107e00fbb70d1dd5ad13",
      "release_sha256": "eb53a1a2446ade9e5f485044f41075f1f58c6a5bd425107e00fbb70d1dd5ad13",
      "identical": true
    },
    {
      "file": "Kernel/Internal/Resume.wl",
      "run_source_sha256": "b7863fd0430ec19f7a41966e2278b9c7f26b7de952a2e03ce18c7bc235537ba0",
      "release_sha256": "b7863fd0430ec19f7a41966e2278b9c7f26b7de952a2e03ce18c7bc235537ba0",
      "identical": true
    },
    {
      "file": "Kernel/Internal/Session.wl",
      "run_source_sha256": "e6646c2bc1449568d8a8d84e80b0eb2788751b4c1175a613453af12f3510772b",
      "release_sha256": "e6646c2bc1449568d8a8d84e80b0eb2788751b4c1175a613453af12f3510772b",
      "identical": true
    },
    {
      "file": "Kernel/OneLoop/Amplitude.wl",
      "run_source_sha256": "08877d28487ddecb7b86636bce91bedc39d450fb7caac8a8ad5cc75260f7f96c",
      "release_sha256": "08877d28487ddecb7b86636bce91bedc39d450fb7caac8a8ad5cc75260f7f96c",
      "identical": true
    },
    {
      "file": "Kernel/OneLoop/EvaluateGraphs.wl",
      "run_source_sha256": "3176943da8cf2c9c081abb8fe15d038821a602509e5922dd19c4f4576c16831f",
      "release_sha256": "3176943da8cf2c9c081abb8fe15d038821a602509e5922dd19c4f4576c16831f",
      "identical": true
    },
    {
      "file": "Kernel/OneLoop/GluonSelfEnergy.wl",
      "run_source_sha256": "29c56a632ffe283d323928a8bd7b00272fb617ae55fa9311f24e12cfa6bfd68d",
      "release_sha256": "29c56a632ffe283d323928a8bd7b00272fb617ae55fa9311f24e12cfa6bfd68d",
      "identical": true
    },
    {
      "file": "Kernel/OneLoop/MixedMatrices.wl",
      "run_source_sha256": "de5e5924702e83fa1154b28eef13d97d8f2fcef6a285176b24ebd83cc026f86d",
      "release_sha256": "de5e5924702e83fa1154b28eef13d97d8f2fcef6a285176b24ebd83cc026f86d",
      "identical": true
    },
    {
      "file": "Kernel/OneLoop/MixedSelfEnergy.wl",
      "run_source_sha256": "eecfc4d6745749592c51517d11c190855ba39e112ad2ee8aa4d544455c11cee6",
      "release_sha256": "eecfc4d6745749592c51517d11c190855ba39e112ad2ee8aa4d544455c11cee6",
      "identical": true
    },
    {
      "file": "Kernel/OneLoop/NonAbelianVertex.wl",
      "run_source_sha256": "9e7a02ae2678d80bd30cf9239a6e6c62f1e47f02b6a811efe67370e2eb162d35",
      "release_sha256": "9e7a02ae2678d80bd30cf9239a6e6c62f1e47f02b6a811efe67370e2eb162d35",
      "identical": true
    },
    {
      "file": "Kernel/OneLoop/QQMixedSelf.wl",
      "run_source_sha256": "d8b3d013fa56efde3b4be921b3bed427b45d0e83f165d09979f7772ba0842e10",
      "release_sha256": "d8b3d013fa56efde3b4be921b3bed427b45d0e83f165d09979f7772ba0842e10",
      "identical": true
    },
    {
      "file": "Kernel/OneLoop/QuarkGraphs.wl",
      "run_source_sha256": "9d7af91c3ae624901384f20c4ef00852fe0000f8d17958699c8a903daf300cb3",
      "release_sha256": "9d7af91c3ae624901384f20c4ef00852fe0000f8d17958699c8a903daf300cb3",
      "identical": true
    },
    {
      "file": "Kernel/OneLoop/QuarkScattering.wl",
      "run_source_sha256": "eb91e1885b1be0e0ea25dbdd48ed90a9aacb8451e238031c257d1aabfde52216",
      "release_sha256": "eb91e1885b1be0e0ea25dbdd48ed90a9aacb8451e238031c257d1aabfde52216",
      "identical": true
    },
    {
      "file": "Kernel/OneLoop/QuarkSelfEnergy.wl",
      "run_source_sha256": "e75465ec50d9716fe4fae4cf7c9e6abf80509c1714e42ca74df51bd877d692ed",
      "release_sha256": "e75465ec50d9716fe4fae4cf7c9e6abf80509c1714e42ca74df51bd877d692ed",
      "identical": true
    },
    {
      "file": "Kernel/OneLoop/Topologies.wl",
      "run_source_sha256": "561e970ab686eed99a902a9c7df101051fe235415f7d1f0b922d4a70808f46de",
      "release_sha256": "561e970ab686eed99a902a9c7df101051fe235415f7d1f0b922d4a70808f46de",
      "identical": true
    },
    {
      "file": "Kernel/OneLoop/VertexSum.wl",
      "run_source_sha256": "4ec0e960bc6e756e9f70b0a6aaf217851ff3b5f78ad3397fb1b85cf949eb76fe",
      "release_sha256": "4ec0e960bc6e756e9f70b0a6aaf217851ff3b5f78ad3397fb1b85cf949eb76fe",
      "identical": true
    },
    {
      "file": "Kernel/Pinch/Comparison.wl",
      "run_source_sha256": "991a3cd215451c867ca0cfcbb00ea5e47a5b19bd3c3f6d1ca255f3af459a67d3",
      "release_sha256": "991a3cd215451c867ca0cfcbb00ea5e47a5b19bd3c3f6d1ca255f3af459a67d3",
      "identical": true
    },
    {
      "file": "Kernel/Pinch/Continuation.wl",
      "run_source_sha256": "0f2df8fb441184d6158b41c282ad6540f80a7a7ffc15ca46a18be1075424e00c",
      "release_sha256": "0f2df8fb441184d6158b41c282ad6540f80a7a7ffc15ca46a18be1075424e00c",
      "identical": true
    },
    {
      "file": "Kernel/Pinch/Kernels.wl",
      "run_source_sha256": "ea90552cae41538408e69cc48092de7d0e1c686b4556adc70df8c30ba50f8c3b",
      "release_sha256": "ea90552cae41538408e69cc48092de7d0e1c686b4556adc70df8c30ba50f8c3b",
      "identical": true
    },
    {
      "file": "Kernel/Pinch/VertexWard.wl",
      "run_source_sha256": "8ac5b64481618138ed8dc7257c5352705ae9134b39d97ec027583e540c41e06d",
      "release_sha256": "8ac5b64481618138ed8dc7257c5352705ae9134b39d97ec027583e540c41e06d",
      "identical": true
    },
    {
      "file": "Kernel/Pinch/Workflow.wl",
      "run_source_sha256": "05f7ae9f7f0482147d208223e5e74a36529d81ad9f24bf006030fb07a6299cb4",
      "release_sha256": "05f7ae9f7f0482147d208223e5e74a36529d81ad9f24bf006030fb07a6299cb4",
      "identical": true
    },
    {
      "file": "Kernel/README.md",
      "run_source_sha256": "09f948b77e358aac657c0ed45640dd6ecee200c7bd89a7301a82fd776c73d104",
      "release_sha256": "09f948b77e358aac657c0ed45640dd6ecee200c7bd89a7301a82fd776c73d104",
      "identical": true
    },
    {
      "file": "Kernel/RGZWorkflow.wl",
      "run_source_sha256": "6073084185156b841da04bcb4968e4c88c6e3da34b0484a376211be3b3abd1d1",
      "release_sha256": "4ad7b7f320216b248999ccfbb412ea6657c6445849c19a80f06f84a1b8e448fa",
      "identical": false
    },
    {
      "file": "Kernel/Renormalization/MSbar.wl",
      "run_source_sha256": "8721d151fb1788956a2e339ff98aff9fb8d373736cf71c478f13720d6d9ddbf0",
      "release_sha256": "8721d151fb1788956a2e339ff98aff9fb8d373736cf71c478f13720d6d9ddbf0",
      "identical": true
    },
    {
      "file": "Kernel/Renormalization/MassLimit.wl",
      "run_source_sha256": "130b45fb589e1bd57127b09e2ba133ddb46d465519a3ee01ee728bc4ab0bf2a0",
      "release_sha256": "130b45fb589e1bd57127b09e2ba133ddb46d465519a3ee01ee728bc4ab0bf2a0",
      "identical": true
    },
    {
      "file": "Kernel/Renormalization/MassRestoration.wl",
      "run_source_sha256": "0e83691cbf82a86b71f50e935fac11994b58da7d678e323c4f59af9b1baae39c",
      "release_sha256": "0e83691cbf82a86b71f50e935fac11994b58da7d678e323c4f59af9b1baae39c",
      "identical": true
    },
    {
      "file": "Kernel/Renormalization/MixedUVIR.wl",
      "run_source_sha256": "11e1c022a6f884cec27a2ebd68451210860cc1ce944bc4c4c291c068779a96f4",
      "release_sha256": "11e1c022a6f884cec27a2ebd68451210860cc1ce944bc4c4c291c068779a96f4",
      "identical": true
    },
    {
      "file": "Kernel/Renormalization/QuarkMassLimit.wl",
      "run_source_sha256": "8668b8ba2ac6d3a928bb1c0630278c0d801dec956812760608bec7f25bc8a9bf",
      "release_sha256": "8668b8ba2ac6d3a928bb1c0630278c0d801dec956812760608bec7f25bc8a9bf",
      "identical": true
    },
    {
      "file": "Kernel/Renormalization/RegulatorLimit.wl",
      "run_source_sha256": "6ea528fb0c077512309fa79f6c39b5aea9f94944eb7d8df902c3d30edeb10ddf",
      "release_sha256": "6ea528fb0c077512309fa79f6c39b5aea9f94944eb7d8df902c3d30edeb10ddf",
      "identical": true
    },
    {
      "file": "Kernel/Renormalization/ResidualDiagnostics.wl",
      "run_source_sha256": "ca1b1e7ea8110879bb69cbeadd0149d7ca225ae073cb5c9645091ab61c4881f2",
      "release_sha256": "ca1b1e7ea8110879bb69cbeadd0149d7ca225ae073cb5c9645091ab61c4881f2",
      "identical": true
    },
    {
      "file": "Kernel/Renormalization/UVIR.wl",
      "run_source_sha256": "ba0b899d9222f7381b8a5dcd1157a522b20dd4036f354fb1e0ba6bf0712b518c",
      "release_sha256": "ba0b899d9222f7381b8a5dcd1157a522b20dd4036f354fb1e0ba6bf0712b518c",
      "identical": true
    },
    {
      "file": "Kernel/Tree/AuxiliaryFields.wl",
      "run_source_sha256": "02efaac61c4d057b8128e2acd89ddb5e999c3bbbf13e3bab1e997888a21594b2",
      "release_sha256": "02efaac61c4d057b8128e2acd89ddb5e999c3bbbf13e3bab1e997888a21594b2",
      "identical": true
    },
    {
      "file": "Kernel/Tree/FeynmanRules.wl",
      "run_source_sha256": "42d788353e8e1030b9c9f8aac0500f626ebae438a88c1bb02fd0ac087840266b",
      "release_sha256": "42d788353e8e1030b9c9f8aac0500f626ebae438a88c1bb02fd0ac087840266b",
      "identical": true
    },
    {
      "file": "Kernel/Tree/InteractionContent.wl",
      "run_source_sha256": "9d3fb5ea47e6e7e4b8e79a2c6ebeff98b59b1002fb6868db9ef41dfd86d673ca",
      "release_sha256": "9d3fb5ea47e6e7e4b8e79a2c6ebeff98b59b1002fb6868db9ef41dfd86d673ca",
      "identical": true
    },
    {
      "file": "Kernel/Tree/LegOrdering.wl",
      "run_source_sha256": "6eea0fe8285170f1dfd68a68299434b017fdfddf4b1ac554076091fe3587e8bb",
      "release_sha256": "6eea0fe8285170f1dfd68a68299434b017fdfddf4b1ac554076091fe3587e8bb",
      "identical": true
    },
    {
      "file": "Kernel/Tree/Permutations.wl",
      "run_source_sha256": "66a0baa72c9bbf6b7ee1bc91665a6e2d99f9e6d951d5c2c597a56752272eb8f9",
      "release_sha256": "66a0baa72c9bbf6b7ee1bc91665a6e2d99f9e6d951d5c2c597a56752272eb8f9",
      "identical": true
    },
    {
      "file": "Kernel/Tree/PropagatorComparison.wl",
      "run_source_sha256": "67fc8cd448399b25e98d2a25aa6939e771a6f2001cd139e2549ca218d23a1d53",
      "release_sha256": "67fc8cd448399b25e98d2a25aa6939e771a6f2001cd139e2549ca218d23a1d53",
      "identical": true
    },
    {
      "file": "Kernel/Tree/Propagators.wl",
      "run_source_sha256": "d9a36cb76483a74df0eb1c797a710b7bc0545737f7cbae225570337e6a0ee743",
      "release_sha256": "d9a36cb76483a74df0eb1c797a710b7bc0545737f7cbae225570337e6a0ee743",
      "identical": true
    },
    {
      "file": "Kernel/Tree/QuadraticAction.wl",
      "run_source_sha256": "cd3653e45bf939a2b39723ed12d3b24f526e58b28237f4c01b3d068ff5763c2b",
      "release_sha256": "cd3653e45bf939a2b39723ed12d3b24f526e58b28237f4c01b3d068ff5763c2b",
      "identical": true
    },
    {
      "file": "Kernel/Tree/VertexRules.wl",
      "run_source_sha256": "b652c8ce65a5f3d4b345efceddd92d8d7ae3cc9b9fa8ffceac4f83b779edbb0e",
      "release_sha256": "b652c8ce65a5f3d4b345efceddd92d8d7ae3cc9b9fa8ffceac4f83b779edbb0e",
      "identical": true
    },
    {
      "file": "Kernel/init.m",
      "run_source_sha256": "099cea60bc01bd49c1fffa2953ea8668d4d71aca7749bc426a8a81914512d654",
      "release_sha256": "099cea60bc01bd49c1fffa2953ea8668d4d71aca7749bc426a8a81914512d654",
      "identical": true
    }
  ],
  "changes": "Only Kernel/RGZWorkflow.wl version text changes from 1.0.0 to 1.1.0."
}


==> anc/software/RGZWorkflow-1.1.2/Evidence/validation-2026-11-14.json <==
{
	"Schema":"RGZReleaseValidation\/1",
	"Release":"1.1.0",
	"Date":"2026-11-14",
	"RunSourceVersion":"1.0.0 with documented development corrections",
	"ReleaseRecalculationPerformed":false,
	"Explanation":"The completed local run validates the calculation source packaged here before the version-only metadata change. Existing certificates retain their original identities. This summary does not certify another Work directory.",
	"Status":"CertifiedWithinDeclaredDomain",
	"FullSMatrixVerified":true,
	"Checks":{
		"CurrentModel":true,
		"SameBareSource":true,
		"SymbolicGaugeZero":true,
		"GaugeSourceCurrent":true,
		"GaugeMixedSourceMatches":true,
		"UVClosed":true,
		"IRClosed":true,
		"FinitePartBuilt":true,
		"AllRowPolesZero":true,
		"MixedMassLedgerComplete":true,
		"FullScalelessLedgerComplete":true,
		"FiniteConventionIndependentlyVerified":true,
		"DomainDeclared":true,
		"LandauM0Scope":true,
		"BareLoopPayloadMatchesMSbar":true,
		"BareTreePayloadMatchesMSbar":true,
		"FiniteAuditRowsConsistent":true,
		"GaugeComparisonRowsConsistent":true,
		"FinitePayloadsValid":true,
		"CurrentBareMeasure":true,
		"FiniteAmplitudeAssemblyConsistent":true,
		"BareJobSourceCurrent":true,
		"GaugePreparationSourceCurrent":true,
		"MassEvidenceCurrent":true
	},
	"OutstandingChecks":[],
	"IRValidityConditions":[
		"Re[RGZWorkflow`Engine`μ^2] > 0",
		"Re[-RGZWorkflow`Engine`qqT + RGZWorkflow`Engine`μ^2] > 0",
		"Im[Sqrt[RGZWorkflow`Engine`mG^4 - (RGZWorkflow`Engine`m^2 - RGZWorkflow`Engine`μ^2)^2\/4]] + Re[RGZWorkflow`Engine`m^2 + RGZWorkflow`Engine`μ^2]\/2 > 0",
		"Im[Sqrt[RGZWorkflow`Engine`mG^4 - (RGZWorkflow`Engine`m^2 - RGZWorkflow`Engine`μ^2)^2\/4]] + Re[-RGZWorkflow`Engine`qqT + (RGZWorkflow`Engine`m^2 + RGZWorkflow`Engine`μ^2)\/2] > 0",
		"-Im[Sqrt[RGZWorkflow`Engine`mG^4 - (RGZWorkflow`Engine`m^2 - RGZWorkflow`Engine`μ^2)^2\/4]] + Re[RGZWorkflow`Engine`m^2 + RGZWorkflow`Engine`μ^2]\/2 > 0",
		"-Im[Sqrt[RGZWorkflow`Engine`mG^4 - (RGZWorkflow`Engine`m^2 - RGZWorkflow`Engine`μ^2)^2\/4]] + Re[-RGZWorkflow`Engine`qqT + (RGZWorkflow`Engine`m^2 + RGZWorkflow`Engine`μ^2)\/2] > 0",
		"RGZWorkflow`Engine`qqT != 0",
		"RGZWorkflow`Engine`qqS != 0",
		"-RGZWorkflow`Engine`qqS - RGZWorkflow`Engine`qqT != 0",
		"-RGZWorkflow`Engine`qqT != 0",
		"RGZWorkflow`Parameters`muR2 > 0",
		"(RGZWorkflow`Engine`m^2 + RGZWorkflow`Engine`μ^2)\/2 - I*Sqrt[RGZWorkflow`Engine`mG^4 - (RGZWorkflow`Engine`m^2 - RGZWorkflow`Engine`μ^2)^2\/4] != 0",
		"(RGZWorkflow`Engine`m^2 + RGZWorkflow`Engine`μ^2)\/2 + I*Sqrt[RGZWorkflow`Engine`mG^4 - (RGZWorkflow`Engine`m^2 - RGZWorkflow`Engine`μ^2)^2\/4] != 0"
	],
	"BranchPrescription":"Continue the RGZ square root and logarithms from the declared Euclidean domain on a common sheet with +i0; crossing a Landau singularity requires a separate boundary analysis.",
	"Scope":"Two-flavor massless external qqprime; one loop; M -> 0+; conditional complex-mass domain. No all-parameter or inclusive-cross-section claim.",
	"WeightedAudit":{
		"Status":"WeightedGraphCoverageVerified",
		"RecordsAudited":256,
		"GraphsAudited":2890,
		"SourceGraphCoverageVerified":true,
		"AllWeightedTransfersZero":true
	},
	"ExactFiniteComparison":{
		"CurrentVsHistoricalFiniteCoefficientsEqual":true,
		"CurrentVsPaperCoefficientsEqual":true,
		"FiniteFunctionCatalogueEqual":true,
		"RowsCompared":8,
		"CoefficientsCompared":144,
		"HistoricalCertificateConditionsUnchanged":true,
		"HistoricalRows":[
			{
				"ColorID":1,
				"SpinID":1,
				"Coefficients":15,
				"PrefactorEqual":true,
				"CoefficientsEqual":true,
				"UnresolvedOrNonzero":0
			},
			{
				"ColorID":2,
				"SpinID":1,
				"Coefficients":31,
				"PrefactorEqual":true,
				"CoefficientsEqual":true,
				"UnresolvedOrNonzero":0
			},
			{
				"ColorID":1,
				"SpinID":2,
				"Coefficients":19,
				"PrefactorEqual":true,
				"CoefficientsEqual":true,
				"UnresolvedOrNonzero":0
			},
			{
				"ColorID":2,
				"SpinID":2,
				"Coefficients":19,
				"PrefactorEqual":true,
				"CoefficientsEqual":true,
				"UnresolvedOrNonzero":0
			},
			{
				"ColorID":1,
				"SpinID":3,
				"Coefficients":13,
				"PrefactorEqual":true,
				"CoefficientsEqual":true,
				"UnresolvedOrNonzero":0
			},
			{
				"ColorID":2,
				"SpinID":3,
				"Coefficients":13,
				"PrefactorEqual":true,
				"CoefficientsEqual":true,
				"UnresolvedOrNonzero":0
			},
			{
				"ColorID":1,
				"SpinID":4,
				"Coefficients":15,
				"PrefactorEqual":true,
				"CoefficientsEqual":true,
				"UnresolvedOrNonzero":0
			},
			{
				"ColorID":2,
				"SpinID":4,
				"Coefficients":19,
				"PrefactorEqual":true,
				"CoefficientsEqual":true,
				"UnresolvedOrNonzero":0
			}
		]
	},
	"Artifacts":[
		{
			"File":"Work\/Cache\/qq-certification-1f04273cc38404fff3205e2ce7b08ab02cd2d4539846388ed9d00bc8eeb9aeb4.wxf",
			"SHA256":"5eb0b9ab5c5bff36a4af69eb133fdd4d29352240e2799e47bd92ea804ddd85d9"
		},
		{
			"File":"Work\/Cache\/qq-weighted-ledger-bde627a8e5e1da38a256f4bfac018b04d77e848c6390817b79130320d00b5d92\/weighted-ledger.wxf",
			"SHA256":"80d706d08899bd0d550d0a824627e573abf209caa492d898a9f287b86c821c5e"
		},
		{
			"File":"Work\/Cache\/qq-scalar-factored-7c574bb38d079304eaa95c2fb43053d975d5bd1f8f2e907c8701eff538aee3d3\/factored.wxf",
			"SHA256":"2da984f5d847a96966848ae300fc41e9ac62af66e3de7fc6904462d682710a7d"
		}
	],
	"RawWorkIncluded":false,
	"ThirdPartyIndependentReproductionClaimed":false
}

==> anc/software/RGZWorkflow-1.1.2/Evidence/verified-run.json <==
{
  "Schema": "RGZVerifiedRunSummary/1",
  "Release": "1.0.0",
  "Date": "2026-10-27",
  "ReadOnlySummary": true,
  "Scope": "Saved current-workspace run within its declared nonzero, nondegenerate mass domain, nonexceptional kinematics and analytic branch. This summary does not initialize or certify a new Work directory.",
  "Certification": {
    "Status": "CertifiedWithinDeclaredDomain",
    "FullSMatrixVerified": true,
    "OutstandingChecks": [],
    "SourceFingerprint": 81218636053516518294877454586646208059890807642593349469848912179547470967678,
    "ModelFingerprint": 87897440242196603755017976133565759116789722358000046350304798534370613035961,
    "Checks": {
      "CurrentModel": true,
      "SameBareSource": true,
      "SymbolicGaugeZero": true,
      "GaugeSourceCurrent": true,
      "GaugeMixedSourceMatches": true,
      "UVClosed": true,
      "IRClosed": true,
      "FinitePartBuilt": true,
      "AllRowPolesZero": true,
      "MixedMassLedgerComplete": true,
      "FullScalelessLedgerComplete": true,
      "FiniteConventionIndependentlyVerified": true,
      "DomainDeclared": true,
      "LandauM0Scope": true,
      "BareLoopPayloadMatchesMSbar": true,
      "BareTreePayloadMatchesMSbar": true,
      "FiniteAuditRowsConsistent": true,
      "GaugeComparisonRowsConsistent": true,
      "FinitePayloadsValid": true,
      "CurrentBareMeasure": true,
      "FiniteAmplitudeAssemblyConsistent": true,
      "BareJobSourceCurrent": true,
      "GaugePreparationSourceCurrent": true,
      "MassEvidenceCurrent": true
    },
    "BranchPrescription": "Continue the RGZ square root and logarithms from the declared Euclidean domain on a common sheet with +i0; crossing a Landau singularity requires a separate boundary analysis.",
    "IRValidityConditionsWL": "{Re[RGZWorkflow`Engine`\u03bc^2] > 0, Re[-RGZWorkflow`Engine`qqT + RGZWorkflow`Engine`\u03bc^2] > 0, Im[Sqrt[RGZWorkflow`Engine`mG^4 - (RGZWorkflow`Engine`m^2 - RGZWorkflow`Engine`\u03bc^2)^2/4]] + Re[RGZWorkflow`Engine`m^2 + RGZWorkflow`Engine`\u03bc^2]/2 > 0, Im[Sqrt[RGZWorkflow`Engine`mG^4 - (RGZWorkflow`Engine`m^2 - RGZWorkflow`Engine`\u03bc^2)^2/4]] + Re[-RGZWorkflow`Engine`qqT + (RGZWorkflow`Engine`m^2 + RGZWorkflow`Engine`\u03bc^2)/2] > 0, -Im[Sqrt[RGZWorkflow`Engine`mG^4 - (RGZWorkflow`Engine`m^2 - RGZWorkflow`Engine`\u03bc^2)^2/4]] + Re[RGZWorkflow`Engine`m^2 + RGZWorkflow`Engine`\u03bc^2]/2 > 0, -Im[Sqrt[RGZWorkflow`Engine`mG^4 - (RGZWorkflow`Engine`m^2 - RGZWorkflow`Engine`\u03bc^2)^2/4]] + Re[-RGZWorkflow`Engine`qqT + (RGZWorkflow`Engine`m^2 + RGZWorkflow`Engine`\u03bc^2)/2] > 0, RGZWorkflow`Engine`qqT != 0, RGZWorkflow`Engine`qqS != 0, -RGZWorkflow`Engine`qqS - RGZWorkflow`Engine`qqT != 0, -RGZWorkflow`Engine`qqT != 0, RGZWorkflow`Parameters`muR2 > 0, (RGZWorkflow`Engine`m^2 + RGZWorkflow`Engine`\u03bc^2)/2 - I*Sqrt[RGZWorkflow`Engine`mG^4 - (RGZWorkflow`Engine`m^2 - RGZWorkflow`Engine`\u03bc^2)^2/4] != 0, (RGZWorkflow`Engine`m^2 + RGZWorkflow`Engine`\u03bc^2)/2 + I*Sqrt[RGZWorkflow`Engine`mG^4 - (RGZWorkflow`Engine`m^2 - RGZWorkflow`Engine`\u03bc^2)^2/4] != 0}",
    "Artifact": {
      "Path": "Work/Cache/qq-certification-4314dc1e1e8308ec112b02694033245132c31dce96c3644241356885fe2c1516.wxf",
      "SHA256": "16544c7857492179de39fbb6f15a84b1d6910042baeba365a9ff35792b7a32a5"
    }
  },
  "WeightedAudit": {
    "Status": "WeightedGraphCoverageVerified",
    "RecordsAudited": 256,
    "GraphsAudited": 2890,
    "SourceGraphCoverageVerified": true,
    "PrePVCoverageVerified": true,
    "MatrixSourceMatchesQQ": true,
    "AllWeightedTransfersZero": true,
    "Artifact": {
      "Path": "Work/Cache/qq-weighted-ledger-260910d55beef8fa75e11e5fbd43fcd1d3badd36bda02541de283c4829036c22/weighted-ledger.wxf",
      "SHA256": "f4c32a474453020003e1cb5c13228b526f7e272639f00c05b533b2010ec4c187"
    }
  },
  "MassLedger": {
    "Status": "MassAndScalelessCoverageVerified",
    "MassLimitUVIRCertified": true,
    "ScalelessLedgerComplete": true,
    "OutstandingChecks": [],
    "MissingEvidence": [],
    "Checks": {
      "SameSource": true,
      "SameMassInput": true,
      "CurrentModel": true,
      "SameMixedMatrix": true,
      "CompletedTadpoleInventory": true,
      "IndependentRawBounds": true,
      "GeneralRegionMatch": true,
      "MatchingRegionInventory": true,
      "WeightedGraphAndPVCoverage": true,
      "NoUnappliedMixedTransfer": true,
      "CompleteProbeLedger": true,
      "ProbeLedgerUsedByMSbar": true,
      "ConditionalExternalResidueInventory": true
    },
    "LinkedEvidenceHashesVerified": true,
    "Artifact": {
      "Path": "Work/Cache/qq-completed-mass-ledger-962259a7601020c19dad6e19633a57d51ed478b2863d19f7bf01f366436fa4de.wxf",
      "SHA256": "42674f62d1b63b38c464b036ed53b0373e84d1c987fe3468bb9e617015892008"
    }
  },
  "MassRegions": {
    "Status": "RegionCorrectionsCancel",
    "BubblesExpected": 11,
    "BubblesAudited": 11,
    "GeneralParameterRegionCancellation": true
  },
  "RawMassBounds": {
    "Status": "RawMassPoleBoundVerified",
    "ExpectedPairs": 26,
    "PairsAudited": 26,
    "AllPairsWithinBound": true
  },
  "ScalarResult": {
    "Status": "ScalarRowPrefactorsVerified",
    "CheckedCoefficients": 144,
    "PrefactorReconstructionVerified": true,
    "ExactCoefficientEquivalenceVerified": true,
    "Artifact": {
      "Path": "Work/Cache/qq-scalar-factored-de1db01e7496fa143eac9777ac3c9619645725c22b5ef2f8dcc7a5adf866bc51/factored.wxf",
      "SHA256": "ec6e77c97734313ecaf6e01c8b8f8c3a9bbeb3e285e2bf62d780dc9e9c301400"
    }
  },
  "PaperComparison": {
    "LiveFile": "Work/Cache/qq-scalar-factored-de1db01e7496fa143eac9777ac3c9619645725c22b5ef2f8dcc7a5adf866bc51/factored.wxf",
    "LiveSHA256": "ec6e77c97734313ecaf6e01c8b8f8c3a9bbeb3e285e2bf62d780dc9e9c301400",
    "ReferenceFile": "Paper/data/form-factors.wl",
    "ReferenceSHA256": "ff920d329181c07eefba8785b21d0cbbb84310a7836eeb7a06d6d882dd4cb21e",
    "FunctionSetsEqual": true,
    "Rows": [
      {
        "ColorID": 1,
        "SpinID": 1,
        "LiveCoefficients": 15,
        "PaperCoefficients": 15,
        "PrefactorEqual": true,
        "CoefficientsEqual": true,
        "NonzeroDifferences": 0
      },
      {
        "ColorID": 2,
        "SpinID": 1,
        "LiveCoefficients": 31,
        "PaperCoefficients": 31,
        "PrefactorEqual": true,
        "CoefficientsEqual": true,
        "NonzeroDifferences": 0
      },
      {
        "ColorID": 1,
        "SpinID": 2,
        "LiveCoefficients": 19,
        "PaperCoefficients": 19,
        "PrefactorEqual": true,
        "CoefficientsEqual": true,
        "NonzeroDifferences": 0
      },
      {
        "ColorID": 2,
        "SpinID": 2,
        "LiveCoefficients": 19,
        "PaperCoefficients": 19,
        "PrefactorEqual": true,
        "CoefficientsEqual": true,
        "NonzeroDifferences": 0
      },
      {
        "ColorID": 1,
        "SpinID": 3,
        "LiveCoefficients": 13,
        "PaperCoefficients": 13,
        "PrefactorEqual": true,
        "CoefficientsEqual": true,
        "NonzeroDifferences": 0
      },
      {
        "ColorID": 2,
        "SpinID": 3,
        "LiveCoefficients": 13,
        "PaperCoefficients": 13,
        "PrefactorEqual": true,
        "CoefficientsEqual": true,
        "NonzeroDifferences": 0
      },
      {
        "ColorID": 1,
        "SpinID": 4,
        "LiveCoefficients": 15,
        "PaperCoefficients": 15,
        "PrefactorEqual": true,
        "CoefficientsEqual": true,
        "NonzeroDifferences": 0
      },
      {
        "ColorID": 2,
        "SpinID": 4,
        "LiveCoefficients": 19,
        "PaperCoefficients": 19,
        "PrefactorEqual": true,
        "CoefficientsEqual": true,
        "NonzeroDifferences": 0
      }
    ],
    "AllCoefficientsEqual": true,
    "CurrentSourceFingerprint": 81218636053516518294877454586646208059890807642593349469848912179547470967678,
    "ReferenceSourceFingerprint": 61866098637853011682937170700695746952056475129054070663871584189143318985862
  },
  "RawRuntimeResultsBundled": false,
  "DistributionCleanup": {
    "CalculationSnapshotUnchanged": true,
    "PreservedRuntimeFileCount": 85,
    "ModelCompanionsUnchanged": true,
    "CurrentWorkRetained": true,
    "EssentialNativeScriptsPassed": 9,
    "PythonFilesystemTestsPassed": 3,
    "ExternalFeynRulesModelLoadPassed": true,
    "ExternalFeynRulesVertexCount": 48,
    "ExternalFeynRulesActionInventoryCount": 51
  },
  "EmptyCacheFullWorkflowValidation": {
    "Status": "AuthorReportedCompletedAndFinalArtifactsRechecked",
    "ReportedBy": "Wan Wu",
    "ReportedOn": "2026-10-28",
    "WorkDirectory": "Work/",
    "StartedFromEmptyCacheAuthorConfirmed": true,
    "InitialEmptyStateIndependentlyRecorded": false,
    "ThirdPartyIndependentReproduction": false,
    "Explanation": "The author confirms that this local full workflow began from an empty cache. Final artifacts and current source compatibility were rechecked on 2026-10-28. Intermediate checkpoints can be reused during the same calculation; final caches do not independently establish the initial empty state."
  },
  "ArtifactRecheck": {
    "Schema": "RGZReleaseEvidenceRecheck/1",
    "Date": "2026-10-28",
    "Artifacts": {
      "Certification": {
        "Exists": true,
        "SHA256Matches": true
      },
      "WeightedAudit": {
        "Exists": true,
        "SHA256Matches": true
      },
      "MassLedger": {
        "Exists": true,
        "SHA256Matches": true
      },
      "ScalarResult": {
        "Exists": true,
        "SHA256Matches": true
      }
    },
    "Certification": {
      "Status": "CertifiedWithinDeclaredDomain",
      "FullSMatrixVerified": true,
      "OutstandingChecks": [],
      "Checks": {
        "CurrentModel": true,
        "SameBareSource": true,
        "SymbolicGaugeZero": true,
        "GaugeSourceCurrent": true,
        "GaugeMixedSourceMatches": true,
        "UVClosed": true,
        "IRClosed": true,
        "FinitePartBuilt": true,
        "AllRowPolesZero": true,
        "MixedMassLedgerComplete": true,
        "FullScalelessLedgerComplete": true,
        "FiniteConventionIndependentlyVerified": true,
        "DomainDeclared": true,
        "LandauM0Scope": true,
        "BareLoopPayloadMatchesMSbar": true,
        "BareTreePayloadMatchesMSbar": true,
        "FiniteAuditRowsConsistent": true,
        "GaugeComparisonRowsConsistent": true,
        "FinitePayloadsValid": true,
        "CurrentBareMeasure": true,
        "FiniteAmplitudeAssemblyConsistent": true,
        "BareJobSourceCurrent": true,
        "GaugePreparationSourceCurrent": true,
        "MassEvidenceCurrent": true
      },
      "SourceFingerprint": 81218636053516518294877454586646208059890807642593349469848912179547470967678,
      "ModelFingerprint": 87897440242196603755017976133565759116789722358000046350304798534370613035961
    },
    "MassEvidence": [
      {
        "File": "Work/Cache/qq-mass-regions-39034cf914eb0bb75aabb1cd14ccba52c863e471711818a620a73168160e6c2f/region-match.wxf",
        "SHA256Matches": true
      },
      {
        "File": "Work/Cache/qq-raw-mass-audit-3788a854ee76bbe46891d1f47bccb44ba41611360a0b7a2a17725bc794b33f45/raw-pole-audit.wxf",
        "SHA256Matches": true
      },
      {
        "File": "Work/Cache/qq-weighted-ledger-260910d55beef8fa75e11e5fbd43fcd1d3badd36bda02541de283c4829036c22/weighted-ledger.wxf",
        "SHA256Matches": true
      },
      {
        "File": "Work/Cache/qq-scaleless-ledger-408b37f728c52b10cadf087563de9f3bb766ae7020efe49c3b5ab9dcce2ae49b/ledger.wxf",
        "SHA256Matches": true
      },
      {
        "File": "Work/Cache/qq-msbar-54ea1b4515937cabea116e74e717d93756362c651da64cc853bfad3536b03c3e.wxf",
        "SHA256Matches": true
      },
      {
        "File": "Work/Cache/qq-uvir-f302c6a6f59eaa6ad895fef19e156d85a8d54db53c118f9f34d9f391cd6ae8dd/uvir.wxf",
        "SHA256Matches": true
      }
    ],
    "CertificationEvidenceFilesExist": true,
    "CurrentWorkflowFingerprint": 88606095849863260433718895361120818554979780018047042800549125432947186731878,
    "CurrentModelFingerprint": 87897440242196603755017976133565759116789722358000046350304798534370613035961,
    "CurrentModelMatches": true,
    "CurrentBareJobSourceMatches": true,
    "CurrentGaugeJobSourceMatches": true
  }
}


==> anc/software/RGZWorkflow-1.1.2/Examples/GhostActionRules.wls <==
(* SPDX-License-Identifier: GPL-3.0-or-later *)
(* Fresh FeynRules kernel. Follow with GhostModelRules.wls in another kernel.
   Set RGZ_GHOST_RULE_WORK to a new temporary directory shared by both runs. *)
If[$Context=!="RGZWorkflow`Engine`",With[{script=$InputFileName,project=DirectoryName[DirectoryName[$InputFileName]]},
 Get[FileNameJoin[{project,"RGZWorkflow.wl"}]];
 If[!StringQ[Environment["RGZ_GHOST_RULE_WORK"]],Print["Set RGZ_GHOST_RULE_WORK to an isolated temporary directory."];Exit[1]];
 RGZWorkflow`RGZInitialize[Environment["RGZ_GHOST_RULE_WORK"],"Display"->"Quiet"];
 Global`FR$Parallel=False;Global`FR$Parallelize=False;
 If[!AssociationQ[RGZWorkflow`RGZLoadFeynRules[]],Exit[1]];
 If[!AssociationQ[RGZWorkflow`RGZExtraTreeAudit[120]],Exit[1]];
 RGZWorkflow`Private`engineEvaluation[Get[script]]];Exit[1]];
 rgzGhostQuadratic=Append[Select[rgzExtraRows,MemberQ[{"eta","omega","zeta"},#["Field"]]&],
  Block[{rho=0},rgzExtraGhostRow[c,cbar,"c",1,0,"delta_adjoint"]]];
 rgzGhostCubic=Flatten[Table[FeynmanRules[Evaluate[Symbol["RGZWorkflow`Engine`"<>rgzSector]],
  FlavorExpand->False,MinParticles->3,MaxParticles->3,ScreenOutput->False],
  {rgzSector,{"Lghost","Lomega","Lzeta","Leta"}}],1];
 rgzGhostCubic=Select[rgzGhostCubic,MemberQ[#[[1,All,1]],A]&];
 Export[FileNameJoin[{RGZWorkflow`Private`dataDirectory[],"RGZ_all_raw.wxf"}],rgzGhostCubic,"WXF"];
 rgzGhostPassed=Length[rgzGhostCubic]===4&&And@@Flatten[Values[#["Checks"]]&/@rgzGhostQuadratic];
 Export[FileNameJoin[{Environment["RGZ_GHOST_RULE_WORK"],"ghost-action.wxf"}],<|"QuadraticRows"->rgzGhostQuadratic,
 "CubicRules"->rgzGhostCubic,"FeynRulesVersion"->FR$VersionNumber,"Passed"->rgzGhostPassed|>,"WXF"];
 Print["Ghost action kernels and four A-ghost vertices: ",rgzGhostPassed];
 Exit[If[TrueQ[rgzGhostPassed],0,1]];


==> anc/software/RGZWorkflow-1.1.2/Examples/GhostBubble.wls <==
(* SPDX-License-Identifier: GPL-3.0-or-later *)
(* Independent FP and auxiliary-ghost loop checks; temporary work only.
   See Documentation/GhostAndMixedExamples.md. *)
If[$Context=!="RGZWorkflow`Engine`",With[{script=$InputFileName,project=DirectoryName[DirectoryName[$InputFileName]]},
 Get[FileNameJoin[{project,"RGZWorkflow.wl"}]];RGZWorkflow`RGZInitialize[CreateDirectory[],"Display"->"Quiet"];
 If[!AssociationQ[RGZWorkflow`RGZLoadFeynCalc[]],Exit[1]];RGZWorkflow`Private`loadLoopEngine[];
 RGZWorkflow`Private`engineEvaluation[Get[script]]];Exit[1]];
require[r_] := If[FailureQ[r],Print[r];Exit[1],r];
require[RGZMXStart["FieldPair"->{1,1},"Category"->{"GhostThreePointLoop"},"reuseAACache"->False]];
rows=rgzMXJob["PerDiagram"];If[Sort[Lookup[rows,"UCategory"]]=!={1,2,3,4},Print["Unexpected ghost inventory."];Exit[1]];
checks={};results={};s=SPD[p,p];
Do[
 class=rows[[i]]["UCategory"];
 (* The bundled Gribov spectator index has eight values. A vector ghost
    also has a Lorentz trace D. These are separate factors, not CA. *)
 {mass,multiplicity}=If[MemberQ[{1,4},class],{0,1},{\[Mu],8 D}];
 hand=FCI[-multiplicity SMP["g_s"]^2 SUNN SUNDelta[SUNIndex[rgzGluon1],SUNIndex[rgzGluon2]]
   FVD[q-p,\[Mu]] FVD[q,\[Nu]] FAD[{q,mass},{q-p,mass}]];
 require[RGZMXRun[i,"Convert",60]];require[RGZMXRun[i,"Project",60]];
 actual=rgzMXJob["PerDiagram"][[i]];
 difference=Contract[RGZMXColourReduce[Expand[FCI[actual["Amplitude"]-hand]]]];
 tensorEqual=Cancel[Together[ExpandScalarProduct[FeynAmpDenominatorExplicit[difference]]]]===0;
 hp=require[RGZMXProject[hand,1,1]];
 projectionEqual=And@@Table[Cancel[Together[ExpandScalarProduct[FeynAmpDenominatorExplicit[FCI[actual["Project"][c]-hp[c]]]]]]===0,{c,{"T","L"}}];
 Do[require[RGZMXRun[i,stage,120]],{stage,{"DecomposeT","IntegrateT","ScalarT","DecomposeL","IntegrateL","ScalarL"}}];
 actual=rgzMXJob["PerDiagram"][[i]];
 entry=require[RGZMixProjectPair[<|"T"->actual["ScalarT"],"L"->actual["ScalarL"]|>,{1,1},60]];
 (* Tensor-bubble identities derived from 2 p.q=d0-d1+s. *)
 a=mass^2;
 expected=<|"T"->-multiplicity SMP["g_s"]^2 SUNN I Pi^2/(D-1) (A0[a]/2+(a-s/4) B0[s,a,a]),
 "L"->-multiplicity SMP["g_s"]^2 SUNN I Pi^2 (A0[a]/2-s B0[s,a,a]/4)|>;
 integralEqual=And@@Table[Cancel[Together[FCI[entry[c]-expected[c]]]]===0,{c,{"T","L"}}];
 AppendTo[checks,<|"UClass"->class,"HandTensor"->tensorEqual,"HandProjection"->projectionEqual,"HandIntegral"->integralEqual|>];
 AppendTo[results,<|"UClass"->class,"HandIntegrand"->hand,"RawGenerated"->actual["Amplitude"],"MatrixEntry"->entry,"Reference"->expected|>],{i,Length[rows]}];
Print[checks];
If[!AllTrue[checks,TrueQ[#["HandTensor"]]&&TrueQ[#["HandProjection"]]&&TrueQ[#["HandIntegral"]]&],Exit[1]];
require[RGZMXResume[rgzMXJob["CacheDirectory"]]];warm=RGZMXRun[1,"ScalarT",60];
If[warm["Status"]=!="Complete; skipped",Exit[1]];
file=FileNameJoin[{RGZWorkflow`Private`dataDirectory[],"ghost-bubble-example.wxf"}];
require[RGZWorkflow`Private`atomicWXF[file,<|"Checks"->checks,"Results"->results,"SpectatorDimension"->8,"CacheReused"->True|>]];
Print["Results: ",file];Exit[0];


==> anc/software/RGZWorkflow-1.1.2/Examples/GhostModelRules.wls <==
(* SPDX-License-Identifier: GPL-3.0-or-later *)
(* Fresh FeynCalc kernel, after GhostActionRules.wls. *)
If[$Context=!="RGZWorkflow`Engine`",With[{script=$InputFileName,project=DirectoryName[DirectoryName[$InputFileName]]},
 Get[FileNameJoin[{project,"RGZWorkflow.wl"}]];
 RGZWorkflow`RGZInitialize[Environment["RGZ_GHOST_RULE_WORK"],"Display"->"Quiet"];
 If[!AssociationQ[RGZWorkflow`RGZLoadFeynCalc[]],Exit[1]];
 RGZWorkflow`Private`engineEvaluation[Get[script]]];Exit[1]];
rgzActionPacket=Import[FileNameJoin[{Environment["RGZ_GHOST_RULE_WORK"],"ghost-action.wxf"}],"WXF"];
If[!TrueQ[rgzActionPacket["Passed"]],Exit[1]];
RGZWorkflow`Private`engineGet["Tree/VertexRules.wl",False];
rgzGhostComparisons=rgzCheckOne/@rgzIDs;
Print[KeyTake[#,{"ExternalLegs","Status","FA-FR"}]&/@rgzGhostComparisons];
(* The model has now been initialized by actual InsertFields/CreateFeynAmp.
   Compare its ordered free ghost covariances with the FR action inverses. *)
rgzGhostPropChecks={
 RGZUPropagator[0,rgzTestMomentum,rgzTestL1,rgzTestL2]===I FeynArts`FAPropagatorDenominator[rgzTestMomentum,0],
 RGZUPropagator[RGZAuxiliaryMass,rgzTestMomentum,rgzTestL1,rgzTestL2]===
 -I Global`FAMetricTensor[rgzTestL1,rgzTestL2] FeynArts`FAPropagatorDenominator[rgzTestMomentum,\[Mu]]};
rgzGhostModelPassed=Length[rgzGhostComparisons]===4&&And@@rgzGhostPropChecks&&AllTrue[rgzGhostComparisons,TrueQ[#["FA-FR"]===0]&];
Export[FileNameJoin[{Environment["RGZ_GHOST_RULE_WORK"],"ghost-model.wxf"}],
 <|"VertexComparisons"->rgzGhostComparisons,"PropagatorChecks"->rgzGhostPropChecks,"Passed"->rgzGhostModelPassed|>,"WXF"];
Print["Action to actual FA ghost rules: ",rgzGhostModelPassed];Exit[If[TrueQ[rgzGhostModelPassed],0,1]];


==> anc/software/RGZWorkflow-1.1.2/Examples/MixedTadpole.wls <==
(* SPDX-License-Identifier: GPL-3.0-or-later *)
(* A genuine non-diagonal A-phi xi tadpole, plus a separate repeated-pole
   integral identity. Temporary work only; no complete-matrix claim. *)
If[$Context=!="RGZWorkflow`Engine`",With[{script=$InputFileName,project=DirectoryName[DirectoryName[$InputFileName]]},
 Get[FileNameJoin[{project,"RGZWorkflow.wl"}]];RGZWorkflow`RGZInitialize[CreateDirectory[],"Display"->"Quiet"];
 If[!AssociationQ[RGZWorkflow`RGZLoadFeynCalc[]],Exit[1]];RGZWorkflow`Private`loadLoopEngine[];
 RGZWorkflow`Private`engineEvaluation[Get[script]]];Exit[1]];
require[r_] := If[FailureQ[r],Print[r];Exit[1],r];
require[RGZMXStart["FieldPair"->{1,5},"Category"->{"FourPointVertexLoop"},"reuseAACache"->False]];
If[Length[rgzMXJob["PerDiagram"]]=!=1,Print["Unexpected A-phi tadpole inventory."];Exit[1]];
require[RGZMXRun[1,"Convert",60]];require[RGZMXRun[1,"Project",60]];
row=rgzMXJob["PerDiagram"][[1]];
(* 1/2 for the identical xi legs, two equal color terms in the quartic
   vertex, D_xixi=-i alpha/(q^4+alpha M^4), and f f f=-CA f.
   Keep both external phi color indices open at this step. *)
hand=FCI[-SMP["g_s"]^2 mG^2 \[Alpha] SUNN/(4 Sqrt[SUNN])
 SUNF[SUNIndex[rgzGluon1],SUNIndex[rgzGluon2],SUNIndex[rgzGribov2]] MTD[\[Mu],\[Nu]]/(SPD[q,q]^2+\[Alpha] M^4)];
difference=Contract[RGZLoopColour[RGZMXColourReduce[Expand[FCI[row["Amplitude"]-hand]]]]];
tensorEqual=Cancel[Together[ExpandScalarProduct[FeynAmpDenominatorExplicit[difference]]]]===0;
handProjection=require[RGZMXProject[hand,1,5]];
projectionEqual=And@@Table[Cancel[Together[ExpandScalarProduct[RGZLoopColour[row["Project"][c]-handProjection[c]]]]]===0,{c,{"T","L"}}];
Do[require[RGZMXRun[1,stage,120]],{stage,{"DecomposeT","IntegrateT","ScalarT","DecomposeL","IntegrateL","ScalarL"}}];
sector=require[RGZMXTotal[]];entry=require[RGZMixProjectPair[sector,{1,5},60]];
entry=Map[RGZLoopColour[RGZLoopPoleMasses[#]]&,entry];
pole1=-I Sqrt[\[Alpha] M^4];pole2=I Sqrt[\[Alpha] M^4];
expected=-SMP["g_s"]^2 mG^2 \[Alpha] SUNN/4 I Pi^2 (A0[pole1]-A0[pole2])/(pole1-pole2);
integralEqual=And@@Table[Cancel[Together[FCI[entry[c]-expected]]]===0,{c,{"T","L"}}];
(* Independent unit check, not an additional generated tadpole diagram:
   repeated transverse RGZ poles at a nondegenerate complex-mass point. *)
x=Unique["poleSquare"];
repeatSplit=require[RGZMXSplitFactor[RGZLoopDelta[x]^2,x,q]];
explicit=ExpandScalarProduct[FeynAmpDenominatorExplicit[RGZLoopPoleMasses[repeatSplit]]];
reconstruction=Cancel[Together[explicit-1/RGZLoopDelta[FCI[SPD[q,q]]]^2]]===0;
repeatedIntegral=require[RGZMXIntegrate[repeatSplit,None,120]];
point={m->3,\[Mu]->1,mG->Sqrt[5]};
repeatedIntegral=RGZLoopPoleMasses[repeatedIntegral]/.point;
poleA=5+3 I;poleB=5-3 I;gap=poleA-poleB;
repeatedReference=I Pi^2 ((D-2)/(2 gap^2) (A0[poleA]/poleA+A0[poleB]/poleB)-2/gap^3 (A0[poleA]-A0[poleB]));
repeatedEqual=Cancel[Together[repeatedIntegral-repeatedReference]]===0;
checks=<|"HandTensor"->tensorEqual,"HandProjection"->projectionEqual,"HandComplexPoleIntegral"->integralEqual,
 "RepeatedPoleReconstruction"->reconstruction,"RepeatedPoleIntegralAtComplexPoint"->repeatedEqual|>;
Print[checks];If[!And@@Values[checks],Print[ToString[{entry,expected,repeatedIntegral,repeatedReference},InputForm]];Exit[1]];
require[RGZMXResume[rgzMXJob["CacheDirectory"]]];warm=RGZMXRun[1,"ScalarT",60];If[warm["Status"]=!="Complete; skipped",Exit[1]];
file=FileNameJoin[{RGZWorkflow`Private`dataDirectory[],"mixed-tadpole-example.wxf"}];
require[RGZWorkflow`Private`atomicWXF[file,<|"Checks"->checks,"Pair"->{1,5},"Sector"->"FourPointVertexLoop","GraphCount"->1,
 "HandIntegrand"->hand,"RawGenerated"->row["Amplitude"],"RawMatrixEntry"->entry,"Reference"->expected,
 "RepeatedPolePoint"->point,"RepeatedPoleIntegral"->repeatedIntegral,"RepeatedPoleReference"->repeatedReference,"CacheReused"->True|>]];
Print["Results: ",file];Exit[0];


==> anc/software/RGZWorkflow-1.1.2/Examples/QuarkBubble.wls <==
(* SPDX-License-Identifier: GPL-3.0-or-later *)
(* A single field pair and sector, in a fresh FeynCalc kernel.
   Read Documentation/QuarkBubbleWalkthrough.md alongside this script.
   All generated data go to a newly created temporary work directory. *)
If[$Context=!="RGZWorkflow`Engine`",With[{script=$InputFileName,project=DirectoryName[DirectoryName[$InputFileName]]},
 Get[FileNameJoin[{project,"RGZWorkflow.wl"}]];
 RGZWorkflow`RGZInitialize[CreateDirectory[],"Display"->"Quiet"];
 If[!AssociationQ[RGZWorkflow`RGZLoadFeynCalc[]],Exit[1]];
 RGZWorkflow`Private`loadLoopEngine[];
 (* Parse the calculation using the package's canonical physical symbols. *)
 RGZWorkflow`Private`engineEvaluation[Get[script]]];Exit[1]];

require[r_] := If[FailureQ[r],Print[r[[1]]];Exit[1],r];
(* 1. Generate only the two dynamical-quark bubbles for the A-A pair. *)
start=require[RGZMXStart["FieldPair"->{1,1},"Category"->{"QuarkBubble"},"reuseAACache"->False]];
count=Length[rgzMXJob["PerDiagram"]];
If[count=!=2,Print["Expected one graph for each of the two quark flavours."];Exit[1]];

(* 2. Convert the original FA amplitudes, then project the still-unintegrated tensor. *)
Do[require[RGZMXRun[i,"Convert",60]];require[RGZMXRun[i,"Project",60]],{i,count}];
(* Compare each generated graph with the independently written one-flavour
   fermion-loop tensor: the minus sign is the closed-loop sign and 1/2 is TF. *)
handOneFlavour=FCI[-SMP["g_s"]^2/2 SUNDelta[SUNIndex[rgzGluon1],SUNIndex[rgzGluon2]]
 DiracTrace[GAD[\[Mu]].GSD[q].GAD[\[Nu]].GSD[q-p],DiracTraceEvaluate->True] FAD[q,q-p]];
handProjection=require[RGZMXProject[handOneFlavour,1,1]];
unintegratedTensorAgreement=And@@Table[
 difference=RGZMXColourReduce[Expand[FCI[handOneFlavour-rgzMXJob["PerDiagram"][[i]]["Amplitude"]]]];
 difference=FeynAmpDenominatorExplicit[difference];
 Cancel[Together[ExpandScalarProduct[difference]]]===0,{i,count}];
projectedIntegrandAgreement=And@@Flatten@Table[
 difference=FCI[handProjection[component]-rgzMXJob["PerDiagram"][[i]]["Project"][component]];
 difference=FeynAmpDenominatorExplicit[difference];
 Cancel[Together[ExpandScalarProduct[difference]]]===0,{i,count},{component,{"T","L"}}];
If[!unintegratedTensorAgreement||!projectedIntegrandAgreement,
 Print["The generated graph did not match the independent fermion-loop tensor."];Exit[1]];

(* 3. Prepare propagators. The numerator and D-dimensional projectors are retained. *)
Do[require[RGZMXRun[i,"DecomposeT",60]];require[RGZMXRun[i,"DecomposeL",60]],{i,count}];
projected=rgzMXJob["PerDiagram"];

(* 4. Apply both routes to exactly the same projected/split inputs. *)
reduceRoute[enabled_,label_] := Module[{dir,integral},
 RGZMXSetAcceleration["Enabled"->enabled];
 dir=FileNameJoin[{rgzMXJob["CacheDirectory"],label}];
 Table[Association@Table[component->(
   integral=require[RGZMXIntegrate[projected[[i]]["Decompose"<>component],dir,60]];
   require[RGZMXScalarReduce[integral,dir,60]]),{component,{"T","L"}}],{i,count}]];
standard=reduceRoute[False,"example-standard"];
accelerated=reduceRoute[True,"example-accelerated"];
routeEquality=And@@Flatten@Table[
 Cancel[Together[FCI[standard[[i]][component]-accelerated[[i]][component]]]]===0,
 {i,count},{component,{"T","L"}}];
If[!routeEquality,Print["The two reductions did not establish the same result."];Print[InputForm[{standard,accelerated}]];Exit[1]];

(* 5. Complete the ordinary graph records and sum this sector once. *)
Do[Do[require[RGZMXRun[i,stage,60]],{stage,{"IntegrateT","ScalarT","IntegrateL","ScalarL"}}],{i,count}];
sector=require[RGZMXTotal[]];
(* Remove only the external adjoint delta for the normalized matrix entry. *)
entry=require[RGZMixProjectPair[sector,{1,1},60]];
entry=Map[Cancel[Together[FCI[#]]]&,entry];
expectedT=-2 I Pi^2 SMP["g_s"]^2 (D-2)/(D-1) SPD[p,p] B0[SPD[p,p],0,0];
traceFormulaAgreement=Cancel[Together[FCI[entry["T"]-expectedT]]]===0;
If[!traceFormulaAgreement,Print["The quark-bubble trace formula was not reproduced."];Exit[1]];
longitudinalZero=TrueQ[entry["L"]===0];
If[!longitudinalZero,Print["The integrated longitudinal coefficient did not vanish."];Exit[1]];

(* 6. Restore the stored loop-measure convention exactly once. *)
physicalEntry=Map[#/(2 Pi)^4&,entry];
dAA=-I (SPD[p,p]-\[Mu]^2)/RGZLoopDelta[SPD[p,p]];
attached=dAA^2 physicalEntry["T"];

(* Reopen the actual graph cache; completed stages must be skipped. *)
require[RGZMXResume[rgzMXJob["CacheDirectory"]]];
warm=RGZMXRun[1,"ScalarT",60];
cacheReused=AssociationQ[warm]&&warm["Status"]==="Complete; skipped";
packet=<|"Process"->"A-A, QuarkBubble only","GraphCount"->count,
 "QuarkFlavours"->Lookup[projected,"FClass"],"HandOneFlavourTensor"->handOneFlavour,
 "UnintegratedTensorAgreement"->unintegratedTensorAgreement,"ProjectedIntegrandAgreement"->projectedIntegrandAgreement,"PerGraphBeforeIntegration"->projected,
 "StandardScalarResults"->standard,"AcceleratedScalarResults"->accelerated,
 "TraceFormulaAgreement"->traceFormulaAgreement,"RouteEquality"->routeEquality,"LongitudinalZero"->longitudinalZero,"RawSector"->sector,
 "MatrixEntryRawTID"->entry,"MatrixEntryWithMeasure"->physicalEntry,
 "AAInsertionBetweenTreeLines"->attached,"CacheReused"->cacheReused|>;
file=FileNameJoin[{RGZWorkflow`Private`dataDirectory[],"quark-bubble-example.wxf"}];
require[RGZWorkflow`Private`atomicWXF[file,packet]];
Print[KeyTake[packet,{"GraphCount","QuarkFlavours","UnintegratedTensorAgreement","ProjectedIntegrandAgreement","TraceFormulaAgreement","RouteEquality","LongitudinalZero","CacheReused"}]];
Print["Raw matrix entry: ",ToString[entry,InputForm]];
Print["Matrix entry with loop measure: ",ToString[physicalEntry,InputForm]];
Print["Full intermediate expressions: ",file];
If[StringQ[Environment["RGZ_EXAMPLE_RECORD"]],Export[Environment["RGZ_EXAMPLE_RECORD"],KeyDrop[packet,{"PerGraphBeforeIntegration"}],"WXF"]];
Exit[If[cacheReused,0,1]];


==> anc/software/RGZWorkflow-1.1.2/Examples/README.md <==
# Runnable examples

Start with the [quark-bubble walkthrough](../Documentation/QuarkBubbleWalkthrough.md) and its [runnable script](QuarkBubble.wls) for one field pair and sector. It creates temporary work and exposes every intermediate mathematical object.

Read [the calculation](../Documentation/Calculation.md) for the physical terms, conventions and source-reading order.

- [Start Here](<RGZWorkflow — Start Here.nb>): native export; fresh-kernel tree checks; mixed matrices; bare amplitude; pure-loop form factors; an optional current-model symbolic gauge difference. Sections 1-5 are the main bare-amplitude calculation.
- [Diagnostics](<RGZWorkflow — Diagnostics.nb>): scoped pole/MSbar, identity and progress diagnostics. No blanket verified-S-matrix claim.


Both notebooks contain input cells only. Repeated project loading marks the required session boundary, not permission to load FeynRules and FeynCalc together. Absolute local paths and old saved output are removed. Computation may take substantial time; timeouts preserve compatible completed checkpoints. See [installation](../Documentation/Installation.md) and [scope](../Documentation/ModelAndScope.md).

The [ghost and mixed walkthrough](../Documentation/GhostAndMixedExamples.md) accompanies [GhostBubble.wls](GhostBubble.wls) and [MixedTadpole.wls](MixedTadpole.wls). These add independent U-ghost, auxiliary-index, non-diagonal and pole-integral checks to the quark example.

The release notebooks use `Work/`. Version 1.1.2 verifies and, when needed, corrects the known FeynCalc colour-contraction rule during `RGZLoadFeynCalc[]`. Use an empty release Work directory and do not copy caches or sessions from earlier versions. See [the correction](../Documentation/ColourCorrection.md).


==> anc/software/RGZWorkflow-1.1.2/Examples/RGZWorkflow_____Diagnostics.nb <==
Notebook[
 {Cell[CellGroupData[{Cell["RGZWorkflow 1.1.2 \[LongDash] Diagnostics", 
      "Title", ExpressionUUID -> "8b08119d-d763-4a9b-b44f-645270488807"], 
     Cell["Continue in the FeynCalc kernel used by Start Here after its \
fixed-gauge restore. Run section 1, then section 3 onward. Section 2 is only \
for a fresh kernel. Valid completed checkpoints are reused; failures and \
timeouts remain incomplete evidence.", "Text", ExpressionUUID -> 
       "3534cbce-cda6-4509-a0f3-75b0b2f774fc"], 
     Cell[CellGroupData[{Cell["1 - Load the package and audit runtime", 
         "Section", ExpressionUUID -> 
          "9f5de3b6-2999-40b6-b95e-acb056267f11"], 
        Cell[BoxData[RowBox[{RowBox[{"project", "=", RowBox[{
                "ParentDirectory", "[", RowBox[{"NotebookDirectory", "[", 
                  "]"}], "]"}]}], ";", RowBox[{"If", "[", 
              RowBox[{RowBox[{"MemberQ", "[", RowBox[{"$Packages", ",", 
                    "\"RGZWorkflow`\""}], "]"}], ",", RowBox[{"Get", "[", 
                  RowBox[{"FileNameJoin", "[", RowBox[{"{", RowBox[
                       {"project", ",", "\"Tools\"", ",", 
                        "\"DiagnosticsCompatibility.wl\""}], "}"}], "]"}], 
                  "]"}], ",", RowBox[{"Get", "[", RowBox[{"FileNameJoin", 
                    "[", RowBox[{"{", RowBox[{"project", ",", 
                        "\"RGZWorkflow.wl\""}], "}"}], "]"}], "]"}]}], "]"}], 
            ";", RowBox[{"Get", "[", RowBox[{"FileNameJoin", "[", 
                RowBox[{"{", RowBox[{"project", ",", "\"Tools\"", ",", 
                    "\"WeightedAuditResume.wl\""}], "}"}], "]"}], "]"}], ";", 
            RowBox[{"If", "[", RowBox[{RowBox[{"MemberQ", "[", RowBox[
                   {"$Packages", ",", "\"FeynCalc`\""}], "]"}], ",", 
                RowBox[{RowBox[{"initialization", "=", RowBox[
                     {"RGZInitialize", "[", RowBox[{RowBox[{"FileNameJoin", 
                          "[", RowBox[{"{", RowBox[{"project", ",", 
                          "\"Work\""}], "}"}], "]"}], ",", RowBox[
                         {"\"Display\"", "\[Rule]", "\"Compact\""}]}], 
                      "]"}]}], ";", RowBox[{"RGZReport", "[", 
                    "initialization", "]"}], ";", RowBox[{"If", "[", 
                    RowBox[{RowBox[{"FailureQ", "[", "initialization", "]"}], 
                      ",", RowBox[{"Abort", "[", "]"}]}], "]"}], ";", 
                  RowBox[{"Get", "[", RowBox[{"FileNameJoin", "[", RowBox[
                       {"{", RowBox[{"project", ",", "\"Tools\"", ",", 
                          "\"FeynCalcColourCorrection.wl\""}], "}"}], "]"}], 
                    "]"}], ";", RowBox[{"colourCheck", "=", RowBox[
                     {"rgzFeynCalcColourCorrection", "[", "]"}]}], ";", 
                  RowBox[{"If", "[", RowBox[{RowBox[{"FailureQ", "[", 
                        "colourCheck", "]"}], ",", RowBox[{RowBox[{"Print", 
                          "[", "colourCheck", "]"}], ";", RowBox[{"Abort", 
                          "[", "]"}]}]}], "]"}], ";", RowBox[{"Print", "[", 
                    "colourCheck", "]"}], ";"}]}], "]"}], ";"}]], "Input"]}, 
       Open]], Cell[CellGroupData[
       {Cell["2 - Fresh kernel only: initialize and restore", "Section", 
         ExpressionUUID -> "201c025c-8fbd-4a48-9d3d-6b9033a5a66f"], 
        Cell["Skip this section when continuing in the existing Start Here \
kernel. The root loader and runtime adapters install the guarded execution \
helper automatically.", "Text", ExpressionUUID -> 
          "d183e5a7-e0bf-485a-945b-6cbae026f9b0"], 
        Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"Get", "[", 
                 RowBox[{"FileNameJoin", "[", RowBox[{"{", RowBox[{"project", 
                       ",", "\"Tools\"", ",", 
                       "\"DiagnosticsCompatibility.wl\""}], "}"}], "]"}], 
                 "]"}], ";", RowBox[{"initialization", "=", RowBox[
                  {"RGZInitialize", "[", RowBox[{RowBox[{"FileNameJoin", "[", 
                       RowBox[{"{", RowBox[{"project", ",", "\"Work\""}], 
                         "}"}], "]"}], ",", RowBox[{"\"Display\"", "\[Rule]", 
                       "\"Compact\""}]}], "]"}]}], ";", RowBox[{"RGZReport", 
                 "[", "initialization", "]"}], ";", RowBox[
                {RowBox[{"If", "[", RowBox[{RowBox[{"FailureQ", "[", 
                       "initialization", "]"}], ",", RowBox[{"Abort", "[", 
                       "]"}]}], "]"}], ";;", RowBox[{"RGZReport", "[", 
                   RowBox[{"RGZLoadFeynCalc", "[", "]"}], "]"}]}], ";", 
               RowBox[{"Get", "[", RowBox[{"FileNameJoin", "[", RowBox[
                    {"{", RowBox[{"project", ",", "\"Tools\"", ",", 
                       "\"FeynCalcColourCorrection.wl\""}], "}"}], "]"}], 
                 "]"}], ";", RowBox[{"colourCheck", "=", RowBox[
                  {"rgzFeynCalcColourCorrection", "[", "]"}]}], ";", RowBox[
                {"If", "[", RowBox[{RowBox[{"FailureQ", "[", "colourCheck", 
                     "]"}], ",", RowBox[{RowBox[{"Print", "[", "colourCheck", 
                       "]"}], ";", RowBox[{"Abort", "[", "]"}]}]}], "]"}], 
               ";", RowBox[{RowBox[{"Print", "[", "colourCheck", "]"}], ";;", 
                 RowBox[{"RGZReport", "[", RowBox[{"RGZRestore", "[", "]"}], 
                   "]"}]}], ";", RowBox[{"Get", "[", RowBox[{"FileNameJoin", 
                   "[", RowBox[{"{", RowBox[{"project", ",", "\"Tools\"", 
                       ",", "\"WeightedAuditResume.wl\""}], "}"}], "]"}], 
                 "]"}], ";"}]], "Input"], Cell[CellGroupData[{}, Open]]}, 
          Open]], Cell[CellGroupData[
          {Cell[BoxData[{RowBox[{RowBox[{"RGZReport", "[", RowBox[
                   {"RGZQQStart", "[", RowBox[{"600", ",", RowBox[
                       {"\"Gauge\"", "->", "0"}], ",", RowBox[
                       {"\"RegulatorMass\"", "->", "0"}]}], "]"}], "]"}], 
                ";"}], "\n", RowBox[{RowBox[{"RGZReport", "[", RowBox[
                   {"RGZQQAmplitude", "[", "]"}], "]"}], ";"}]}], "Input", 
            ExpressionUUID -> "f8ffa5e3-9682-48d7-8309-6d9b80efe891"], 
           Cell[CellGroupData[{}, Open]]}, Open]]}, Open]], 
     Cell[CellGroupData[{Cell["3 - Source form factors, UV/IR and MSbar", 
         "Section", ExpressionUUID -> 
          "ba73c9f9-3324-4ec1-8c16-c054cc99d436"], Cell["Run these cells in \
order. Valid source-bound caches are reused. The MSbar and finite results are \
representations; complete mass and graph-weighted evidence remains necessary \
for certification.", "Text", ExpressionUUID -> 
          "67f50fd3-4dd7-4f3a-a645-d309f27a0da7"], 
        Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"rgzDiagnosticRun", 
                 "[", RowBox[{"\"LoopFF\"", ",", RowBox[{"RGZQQFormFactors", 
                     "[", RowBox[{"1200", ",", RowBox[{"\"LoopOrder\"", 
                         "\[Rule]", "1"}], ",", RowBox[
                        {"\"CoefficientSeconds\"", "\[Rule]", "30"}]}], 
                     "]"}], ",", RowBox[{"{", "}"}], ",", RowBox[
                    {RowBox[{RowBox[{"Lookup", "[", RowBox[{"#1", ",", 
                          "\"Status\"", ",", "None"}], "]"}], "===", 
                       "\"Complete\""}], "&"}]}], "]"}], ";"}]], "Input", 
            ExpressionUUID -> "b5d97a98-49b2-4db2-9258-a4dd835a977b"]}, 
          Open]], Cell[CellGroupData[
          {Cell[BoxData[RowBox[{RowBox[{"rgzDiagnosticRun", "[", 
                 RowBox[{"\"Helpers\"", ",", RowBox[{"RGZLoadFeynHelpers", 
                     "[", "]"}], ",", RowBox[{"{", "}"}], ",", RowBox[
                    {RowBox[{RowBox[{"Lookup", "[", RowBox[{"#1", ",", 
                          "\"Status\"", ",", "None"}], "]"}], "===", 
                       "\"FeynHelpersLoaded\""}], "&"}]}], "]"}], ";"}]], 
            "Input", ExpressionUUID -> 
             "6616960f-867c-4c8f-91ce-f6812a093829"]}, Open]], 
        Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"rgzDiagnosticRun", 
                 "[", RowBox[{"\"UVIR\"", ",", RowBox[{"RGZQQUVIR", "[", 
                     RowBox[{"1200", ",", RowBox[{"\"IntegralSeconds\"", 
                         "\[Rule]", "30"}], ",", RowBox[
                        {"\"CoefficientSeconds\"", "\[Rule]", "30"}]}], 
                     "]"}], ",", RowBox[{"{", RowBox[{"\"LoopFF\"", ",", 
                       "\"Helpers\""}], "}"}], ",", RowBox[{RowBox[
                      {RowBox[{RowBox[{"Lookup", "[", RowBox[{"#1", ",", 
                          "\"Status\"", ",", "None"}], "]"}], "===", 
                         "\"RepresentedPoleAnalysis\""}], "&&", RowBox[
                        {"TrueQ", "[", RowBox[{"Lookup", "[", RowBox[
                          {RowBox[{"Lookup", "[", RowBox[{"#1", ",", 
                          "\"Statistics\"", ",", RowBox[{"Association", "[", 
                          "]"}]}], "]"}], ",", "\"CompleteRepresentedUV\"", 
                          ",", "False"}], "]"}], "]"}], "&&", RowBox[
                        {"TrueQ", "[", RowBox[{"Lookup", "[", RowBox[
                          {RowBox[{"Lookup", "[", RowBox[{"#1", ",", 
                          "\"Statistics\"", ",", RowBox[{"Association", "[", 
                          "]"}]}], "]"}], ",", "\"CompleteRepresentedIR\"", 
                          ",", "False"}], "]"}], "]"}]}], "&"}]}], "]"}], 
               ";"}]], "Input", ExpressionUUID -> 
             "f7cedf76-5e2c-41e2-ba72-dc2d7eb471fe"]}, Open]], 
        Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"rgzDiagnosticRun", 
                 "[", RowBox[{"\"Scaleless\"", ",", RowBox[
                    {"RGZQQScalelessLedger", "[", "1200", "]"}], ",", 
                   RowBox[{"{", "\"LoopFF\"", "}"}], ",", RowBox[
                    {RowBox[{RowBox[{"Lookup", "[", RowBox[{"#1", ",", 
                          "\"Status\"", ",", "None"}], "]"}], "===", 
                       "\"RawScalelessCoreLedger\""}], "&"}]}], "]"}], 
               ";"}]], "Input", ExpressionUUID -> 
             "22b2968a-5445-4fdf-8909-034396c8a2f9"]}, Open]], 
        Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"rgzDiagnosticRun", 
                 "[", RowBox[{"\"PVLedger\"", ",", RowBox[
                    {"RGZQQPVUVIRLedger", "[", "1200", "]"}], ",", 
                   RowBox[{"{", "\"LoopFF\"", "}"}], ",", RowBox[
                    {RowBox[{"AssociationQ", "[", "#1", "]"}], "&"}]}], 
                 "]"}], ";"}]], "Input", ExpressionUUID -> 
             "50da1c24-bd11-4f55-842f-4c463ec7101f"]}, Open]], 
        Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"RGZReport", "[", 
                 RowBox[{"RGZQQMSbarCounterterms", "[", "]"}], "]"}], ";"}]], 
            "Input", ExpressionUUID -> 
             "95cbc829-f63d-43a5-946a-39e120fa3c0a"]}, Open]], 
        Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"rgzDiagnosticRun", 
                 "[", RowBox[{"\"MSbar\"", ",", RowBox[{"RGZQQMSbar", "[", 
                     "1200", "]"}], ",", RowBox[{"{", RowBox[{"\"UVIR\"", 
                       ",", "\"Scaleless\""}], "}"}], ",", RowBox[
                    {RowBox[{RowBox[{"Lookup", "[", RowBox[{"#1", ",", 
                          "\"Status\"", ",", "None"}], "]"}], "===", 
                       "\"MSbarFiniteRepresentation\""}], "&"}]}], "]"}], 
               ";"}]], "Input", ExpressionUUID -> 
             "5e0683bf-15bf-4be2-a099-4fa511dfa7c6"]}, Open]]}, Open]], 
     Cell[CellGroupData[{Cell["4 - Ordered mass and graph-weighted audits", 
         "Section", ExpressionUUID -> 
          "b45c4542-f0d7-4b02-8f8e-cbae73b213ef"], Cell["Use the current \
model manifest and fixed Landau/M0 job. The unit inventory supplements the \
graph-weighted coverage check. The weighted limits are 144000 seconds \
overall, 12000 per graph and 600 per integral; they are ceilings, not \
predicted runtimes. Source-bound T/L assembly prefixes and completed \
components allow interrupted audits to resume. Supported scalar numerators \
are checked by exact full-D identities; unsupported cases retain the original \
replay.", "Text", ExpressionUUID -> "81252003-c2de-4db8-b7e3-64f360584ad7"], 
        Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"matrixState", "=", 
                 RowBox[{"RGZMixedStart", "[", "]"}]}], ";", RowBox[
                {"matrixManifest", "=", RowBox[{"If", "[", RowBox[
                    {RowBox[{"AssociationQ", "[", "matrixState", "]"}], ",", 
                     RowBox[{"FileNameJoin", "[", RowBox[{"{", RowBox[
                          {RowBox[{"matrixState", "[", "\"CacheDirectory\"", 
                          "]"}], ",", "\"matrix_job.wl\""}], "}"}], "]"}], 
                     ",", RowBox[{"Missing", "[", "\"MatrixRequired\"", 
                       "]"}]}], "]"}]}], ";", RowBox[{"RGZReport", "[", 
                 "matrixState", "]"}], ";", RowBox[{"fixedJobForAudit", "=", 
                 RowBox[{"RGZResult", "[", "\"QQ\"", "]"}]}], ";", RowBox[
                {"fixedJobFile", "=", RowBox[{"If", "[", RowBox[
                    {RowBox[{RowBox[{"AssociationQ", "[", "fixedJobForAudit", 
                         "]"}], "&&", RowBox[{RowBox[{"Lookup", "[", RowBox[
                          {"fixedJobForAudit", ",", "\"Gauge\"", ",", 
                          "None"}], "]"}], "===", "0"}], "&&", RowBox[
                        {RowBox[{"Lookup", "[", RowBox[{"fixedJobForAudit", 
                          ",", "\"RegulatorMass\"", ",", "None"}], "]"}], 
                         "===", "0"}], "&&", RowBox[{"StringQ", "[", RowBox[
                          {"Lookup", "[", RowBox[{"fixedJobForAudit", ",", 
                          "\"Directory\"", ",", "None"}], "]"}], "]"}]}], 
                     ",", RowBox[{"FileNameJoin", "[", RowBox[{"{", RowBox[
                          {RowBox[{"fixedJobForAudit", "[", "\"Directory\"", 
                          "]"}], ",", "\"job.wxf\""}], "}"}], "]"}], ",", 
                     RowBox[{"Missing", "[", "\"FixedLandauTaskRequired\"", 
                       "]"}]}], "]"}]}], ";"}]], "Input", ExpressionUUID -> 
             "906a2042-e6d0-4bcf-9b70-9a89b7ccac82"]}, Open]], 
        Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"rgzDiagnosticRun", 
                 "[", RowBox[{"\"MixedUnits\"", ",", RowBox[
                    {"RGZQQMixedUVIRLedger", "[", RowBox[{"3600", ",", 
                       RowBox[{"\"MatrixManifest\"", "\[Rule]", 
                         "matrixManifest"}], ",", RowBox[
                        {"\"IntegralSeconds\"", "\[Rule]", "120"}]}], "]"}], 
                   ",", RowBox[{"{", "\"MSbar\"", "}"}], ",", RowBox[
                    {RowBox[{"AssociationQ", "[", "#1", "]"}], "&"}]}], 
                 "]"}], ";"}]], "Input", ExpressionUUID -> 
             "fb7c09d1-2a3d-4812-900c-c0ec01d0c545"]}, Open]], 
        Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"rgzDiagnosticRun", 
                 "[", RowBox[{"\"MassTadpoles\"", ",", RowBox[
                    {"RGZQQMassLimitLedger", "[", RowBox[{"7200", ",", 
                       RowBox[{"\"CoefficientSeconds\"", "\[Rule]", 
                         "900"}]}], "]"}], ",", RowBox[{"{", "\"MSbar\"", 
                     "}"}], ",", RowBox[{RowBox[{RowBox[{"Lookup", "[", 
                         RowBox[{"#1", ",", "\"Status\"", ",", "None"}], 
                         "]"}], "===", "\"MassLimitOrderAudit\""}], "&"}]}], 
                 "]"}], ";"}]], "Input", ExpressionUUID -> 
             "4b9fc044-f241-4874-89f3-a9c739dad16a"]}, Open]], 
        Cell["If retrying the region cell after running mass completion, \
first rerun MassTadpoles to restore the original ledger as the active input. \
That preserves the same region checkpoint key.", "Text", 
         ExpressionUUID -> "d12b352c-ad18-4169-ab6a-2bfdd5ca5a90"], 
        Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"rgzDiagnosticRun", 
                 "[", RowBox[{"\"MassRegions\"", ",", RowBox[
                    {"RGZQQMassRegionMatch", "[", RowBox[{"7200", ",", 
                       RowBox[{"\"CoefficientSeconds\"", "\[Rule]", 
                         "900"}]}], "]"}], ",", RowBox[{"{", 
                     "\"MassTadpoles\"", "}"}], ",", RowBox[{RowBox[
                      {RowBox[{"Lookup", "[", RowBox[{"#1", ",", 
                          "\"Status\"", ",", "None"}], "]"}], "===", 
                       "\"RegionCorrectionsCancel\""}], "&"}]}], "]"}], 
               ";"}]], "Input", ExpressionUUID -> 
             "8bdfe1f8-d6dc-4b33-aaeb-71caf7d3782e"]}, Open]], 
        Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"rgzDiagnosticRun", 
                 "[", RowBox[{"\"RawMass\"", ",", RowBox[
                    {"RGZQQRawMassPoleAudit", "[", RowBox[{"7200", ",", 
                       RowBox[{"\"CoefficientSeconds\"", "\[Rule]", 
                         "900"}]}], "]"}], ",", RowBox[{"{", 
                     "\"MassTadpoles\"", "}"}], ",", RowBox[{RowBox[{"TrueQ", 
                       "[", RowBox[{"Lookup", "[", RowBox[{"#1", ",", 
                          "\"AllPairsWithinBound\"", ",", "False"}], "]"}], 
                       "]"}], "&"}]}], "]"}], ";"}]], "Input", 
            ExpressionUUID -> "65614b8a-ddf8-4f5f-85d1-929029a72f00"]}, 
          Open]], Cell[CellGroupData[
          {Cell[BoxData[RowBox[{RowBox[{"rgzDiagnosticRun", "[", 
                 RowBox[{"\"Weighted\"", ",", RowBox[
                    {"RGZQQWeightedUVIRLedger", "[", RowBox[{"144000", ",", 
                       RowBox[{"\"JobFile\"", "\[Rule]", "fixedJobFile"}], 
                       ",", RowBox[{"\"MatrixManifest\"", "\[Rule]", 
                         "matrixManifest"}], ",", RowBox[
                        {"\"IntegralSeconds\"", "\[Rule]", "600"}], ",", 
                       RowBox[{"\"GraphSeconds\"", "\[Rule]", "12000"}]}], 
                     "]"}], ",", RowBox[{"{", "\"MSbar\"", "}"}], ",", 
                   RowBox[{RowBox[{RowBox[{"Lookup", "[", RowBox[{"#1", ",", 
                          "\"Status\"", ",", "None"}], "]"}], "===", 
                       "\"WeightedGraphCoverageVerified\""}], "&"}]}], "]"}], 
               ";"}]], "Input", ExpressionUUID -> 
             "3f6a3576-ca63-430c-b401-3a03a8a6bcbc"]}, Open]], 
        Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"rgzDiagnosticRun", 
                 "[", RowBox[{"\"MassCompletion\"", ",", RowBox[
                    {"RGZQQCompleteMassLedger", "[", "]"}], ",", RowBox[
                    {"{", RowBox[{"\"MassRegions\"", ",", "\"RawMass\"", ",", 
                       "\"Weighted\""}], "}"}], ",", RowBox[{RowBox[
                      {RowBox[{"TrueQ", "[", RowBox[{"Lookup", "[", RowBox[
                          {"#1", ",", "\"MassLimitUVIRCertified\"", ",", 
                          "False"}], "]"}], "]"}], "&&", RowBox[{"TrueQ", 
                         "[", RowBox[{"Lookup", "[", RowBox[{"#1", ",", 
                          "\"ScalelessLedgerComplete\"", ",", "False"}], 
                          "]"}], "]"}]}], "&"}]}], "]"}], ";"}]], "Input", 
            ExpressionUUID -> "e2c1b182-ab2c-4f33-ba13-4e3c9af16875"]}, 
          Open]]}, Open]], Cell[CellGroupData[
       {Cell["5 - Finite reconstruction and conditional certification", 
         "Section", ExpressionUUID -> 
          "a2765a84-2711-4267-b147-8000972a8a02"], 
        Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"rgzDiagnosticRun", 
                 "[", RowBox[{"\"Finite\"", ",", RowBox[{"RGZQQFiniteAudit", 
                     "[", RowBox[{"3600", ",", RowBox[
                        {"\"CoefficientSeconds\"", "\[Rule]", "120"}]}], 
                     "]"}], ",", RowBox[{"{", "\"MSbar\"", "}"}], ",", 
                   RowBox[{RowBox[{RowBox[{"Lookup", "[", RowBox[{"#1", ",", 
                          "\"Status\"", ",", "None"}], "]"}], "===", 
                       "\"FiniteAssemblyVerified\""}], "&"}]}], "]"}], 
               ";"}]], "Input", ExpressionUUID -> 
             "788691e5-6865-4937-841f-6d7335163c2a"]}, Open]], 
        Cell["Use the gaugeFile preserved in Start Here. The fallback below \
uses the prior certificate pointer, when present; the certification command \
still independently validates source jobs, hashes and payloads. It never \
upgrades a completion flag.", "Text", ExpressionUUID -> 
          "0bb3179d-ed92-4758-9ae2-1472da541e8e"], 
        Cell[BoxData[RowBox[{RowBox[{"If", "[", RowBox[{RowBox[
                 {"!", RowBox[{"StringQ", "[", "gaugeFile", "]"}]}], ",", 
                RowBox[{RowBox[{"rgzPreviousCert", "=", RowBox[{"RGZResult", 
                      "[", "\"QQCertification\"", "]"}]}], ";", RowBox[
                   {"rgzGaugeFiles", "=", RowBox[{"If", "[", RowBox[
                       {RowBox[{"AssociationQ", "[", "rgzPreviousCert", 
                          "]"}], ",", RowBox[{"Lookup", "[", RowBox[
                          {"rgzPreviousCert", ",", "\"EvidenceFiles\"", ",", 
                          RowBox[{"{", "}"}]}], "]"}], ",", RowBox[{"{", 
                          "}"}]}], "]"}]}], ";", RowBox[{"If", "[", 
                    RowBox[{RowBox[{RowBox[{"ListQ", "[", "rgzGaugeFiles", 
                          "]"}], "&&", RowBox[{RowBox[{"Length", "[", 
                          "rgzGaugeFiles", "]"}], "===", "3"}], "&&", 
                        RowBox[{"StringQ", "[", RowBox[{"rgzGaugeFiles", 
                          "\[LeftDoubleBracket]", "2", 
                          "\[RightDoubleBracket]"}], "]"}]}], ",", RowBox[
                       {"gaugeFile", "=", RowBox[{"rgzGaugeFiles", 
                          "\[LeftDoubleBracket]", "2", 
                          "\[RightDoubleBracket]"}]}]}], "]"}]}]}], "]"}], 
            ";"}]], "Input", ExpressionUUID -> 
          "0ccc435b-4f41-4193-aa84-f6761143fc82"], 
        Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"rgzDiagnosticRun", 
                 "[", RowBox[{"\"Certification\"", ",", RowBox[{"If", "[", 
                     RowBox[{RowBox[{"StringQ", "[", "gaugeFile", "]"}], ",", 
                       RowBox[{"RGZQQCertification", "[", RowBox[
                          {"\"GaugeFile\"", "\[Rule]", "gaugeFile"}], "]"}], 
                       ",", RowBox[{"RGZQQCertification", "[", "]"}]}], 
                     "]"}], ",", RowBox[{"{", RowBox[{"\"MassCompletion\"", 
                       ",", "\"Finite\""}], "}"}], ",", RowBox[
                    {RowBox[{"TrueQ", "[", RowBox[{"Lookup", "[", RowBox[
                          {"#1", ",", "\"FullSMatrixVerified\"", ",", 
                          "False"}], "]"}], "]"}], "&"}]}], "]"}], ";"}]], 
            "Input", ExpressionUUID -> 
             "5f99ee55-e857-46da-9e68-2c021a40818e"]}, Open]]}, Open]], 
     Cell[CellGroupData[
       {Cell["6 - Scalar representation, poles, finite equivalence and \
presentation", "Section", ExpressionUUID -> 
          "f439e254-8d41-4605-9e81-20643e1c0177"], Cell["This independent \
presentation can run while mass-limit audits are pending. Pole evidence must \
pass before finite equivalence; finite equivalence must pass before \
simplification. A failed prerequisite blocks dependent cells rather than \
producing a cascade of secondary errors.", "Text", ExpressionUUID -> 
          "fa87c159-5351-42ed-8d46-cbc04230c124"], 
        Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"rgzDiagnosticRun", 
                 "[", RowBox[{"\"ScalarFF\"", ",", RowBox[
                    {"RGZQQScalarFormFactors", "[", RowBox[{"3600", ",", 
                       RowBox[{"\"CoefficientSeconds\"", "\[Rule]", "60"}]}], 
                     "]"}], ",", RowBox[{"{", "\"LoopFF\"", "}"}], ",", 
                   RowBox[{RowBox[{"MemberQ", "[", RowBox[{RowBox[{"{", 
                          RowBox[{"\"ScalarPVCollected\"", ",", 
                          "\"ScalarPVCollectedExactCoefficientsRetained\""}], 
                          "}"}], ",", RowBox[{"Lookup", "[", RowBox[{"#1", 
                          ",", "\"Status\"", ",", "None"}], "]"}]}], "]"}], 
                     "&"}]}], "]"}], ";"}]], "Input", ExpressionUUID -> 
             "1122ad12-7870-43a5-82e0-7633074cd1c3"]}, Open]], 
        Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"rgzDiagnosticRun", 
                 "[", RowBox[{"\"ScalarPole\"", ",", RowBox[
                    {"RGZQQScalarPoleAudit", "[", RowBox[{"3600", ",", 
                       RowBox[{"\"IntegralSeconds\"", "\[Rule]", "60"}], ",", 
                       RowBox[{"\"CoefficientSeconds\"", "\[Rule]", 
                         "120"}]}], "]"}], ",", RowBox[{"{", RowBox[
                      {"\"ScalarFF\"", ",", "\"UVIR\""}], "}"}], ",", 
                   RowBox[{RowBox[{"TrueQ", "[", RowBox[{"Lookup", "[", 
                         RowBox[{"#1", ",", 
                          "\"CommonRegulatorPolesVerified\"", ",", "False"}], 
                         "]"}], "]"}], "&"}]}], "]"}], ";"}]], "Input", 
            ExpressionUUID -> "83c2a08f-84ec-4e8a-a277-dd3d8e5edc2c"]}, 
          Open]], Cell[CellGroupData[
          {Cell[BoxData[RowBox[{RowBox[{"rgzDiagnosticRun", "[", 
                 RowBox[{"\"ScalarBasis\"", ",", RowBox[
                    {"RGZQQScalarBasisAudit", "[", "1200", "]"}], ",", 
                   RowBox[{"{", "\"ScalarFF\"", "}"}], ",", RowBox[
                    {RowBox[{"AssociationQ", "[", "#1", "]"}], "&"}]}], 
                 "]"}], ";"}]], "Input", ExpressionUUID -> 
             "f623e109-9f23-4966-b382-cbfc0844e83f"]}, Open]], 
        Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"rgzDiagnosticRun", 
                 "[", RowBox[{"\"ScalarFinite\"", ",", RowBox[
                    {"RGZQQScalarFiniteAudit", "[", RowBox[{"7200", ",", 
                       RowBox[{"\"CoefficientSeconds\"", "\[Rule]", 
                         "180"}]}], "]"}], ",", RowBox[{"{", RowBox[
                      {"\"ScalarPole\"", ",", "\"MSbar\"", ",", 
                       "\"Finite\""}], "}"}], ",", RowBox[{RowBox[{"TrueQ", 
                       "[", RowBox[{"Lookup", "[", RowBox[{"#1", ",", 
                          "\"FiniteAmplitudeEquivalenceVerified\"", ",", 
                          "False"}], "]"}], "]"}], "&"}]}], "]"}], ";"}]], 
            "Input", ExpressionUUID -> 
             "5a4df187-8fd8-4013-921c-e1cd946e0390"]}, Open]], 
        Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"rgzDiagnosticRun", 
                 "[", RowBox[{"\"ScalarCompact\"", ",", RowBox[
                    {"RGZQQScalarFiniteSimplify", "[", RowBox[{"3600", ",", 
                       RowBox[{"\"CoefficientSeconds\"", "\[Rule]", 
                         "120"}]}], "]"}], ",", RowBox[{"{", 
                     "\"ScalarFinite\"", "}"}], ",", RowBox[{RowBox[{"TrueQ", 
                       "[", RowBox[{"Lookup", "[", RowBox[{"#1", ",", 
                          "\"ExactCoefficientEquivalenceVerified\"", ",", 
                          "False"}], "]"}], "]"}], "&"}]}], "]"}], ";"}]], 
            "Input", ExpressionUUID -> 
             "15ffde96-cd91-4db3-be0b-6cae6f028992"]}, Open]], 
        Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"rgzDiagnosticRun", 
                 "[", RowBox[{"\"ScalarColor\"", ",", RowBox[
                    {"RGZQQScalarColorSimplify", "[", RowBox[{"3600", ",", 
                       RowBox[{"\"CoefficientSeconds\"", "\[Rule]", 
                         "120"}]}], "]"}], ",", RowBox[{"{", 
                     "\"ScalarCompact\"", "}"}], ",", RowBox[
                    {RowBox[{"TrueQ", "[", RowBox[{"Lookup", "[", RowBox[
                          {"#1", ",", "\"ColorReconstructionVerified\"", ",", 
                          "False"}], "]"}], "]"}], "&"}]}], "]"}], ";"}]], 
            "Input", ExpressionUUID -> 
             "0a091167-fe75-48bb-be2e-a1fada4d5210"]}, Open]], 
        Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"rgzDiagnosticRun", 
                 "[", RowBox[{"\"ScalarRows\"", ",", RowBox[
                    {"RGZQQScalarFactorRows", "[", RowBox[{"3600", ",", 
                       RowBox[{"\"RowSeconds\"", "\[Rule]", "180"}]}], "]"}], 
                   ",", RowBox[{"{", "\"ScalarColor\"", "}"}], ",", 
                   RowBox[{RowBox[{"AssociationQ", "[", "#1", "]"}], "&"}]}], 
                 "]"}], ";"}]], "Input", ExpressionUUID -> 
             "4e122edf-61f2-4b1d-a730-4f63ad75cc3d"]}, Open]]}, Open]], 
     Cell[CellGroupData[{Cell["7 - Final state and save", "Section", 
         ExpressionUUID -> "f3e4be13-8d6a-48d1-b61d-cfd8ca1f9eed"], 
        Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"RGZReport", "[", 
                 RowBox[{"RGZIdentityRequirements", "[", "]"}], "]"}], ";", 
               "rgzDiagnosticState"}]], "Input", ExpressionUUID -> 
             "6bf0f082-792b-43a7-99e5-f554c4a1b6cf"]}, Open]], 
        Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"rgzDiagnosticRun", 
                 "[", RowBox[{"\"SMatrix\"", ",", RowBox[{"RGZQQSMatrix", 
                     "[", "]"}], ",", RowBox[{"{", "\"Certification\"", 
                     "}"}], ",", RowBox[{RowBox[{RowBox[{"Lookup", "[", 
                         RowBox[{"#1", ",", "\"Status\"", ",", "None"}], 
                         "]"}], "===", "\"CertifiedWithinDeclaredDomain\""}], 
                     "&"}]}], "]"}], ";"}]], "Input", ExpressionUUID -> 
             "2f52a458-b82f-4c7b-8174-43fbe94b299b"]}, Open]], 
        Cell["Save also after an incomplete or timed-out audit. Completed \
checkpoints remain reusable. An incomplete certificate remains incomplete, \
with its outstanding checks and domain visible.", "Text", 
         ExpressionUUID -> "e3dc3629-86ea-4f63-a091-02c76ed54fb3"], 
        Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"RGZReport", "[", 
                 RowBox[{"RGZSave", "[", "]"}], "]"}], ";"}]], "Input", 
            ExpressionUUID -> "a1923709-4ad9-4567-90ae-b34c6ddce73c"]}, 
          Open]]}, Open]]}, Open]], Cell["Continue after Start Here has \
completed in Work. Use the same FeynCalc kernel or restore the compatible \
session in section 2. Verify the colour checks before diagnostics.", 
   "Text"]}, WindowSize -> {808, 882}, WindowMargins -> 
  {{460, Automatic}, {Automatic, 50}}, 
 WindowTitle -> "RGZWorkflow \[LongDash] Diagnostics", 
 FrontEndVersion -> "13.3 for Mac OS X ARM (64-bit) (July 24, 2023)", 
 StyleDefinitions -> "Default.nb", ExpressionUUID -> 
  "9092f632-e8eb-4723-b0b3-d495f952e51f"]


==> anc/software/RGZWorkflow-1.1.2/Examples/RGZWorkflow_____Start_Here.nb <==
Notebook[
 {Cell[CellGroupData[{Cell["RGZWorkflow 1.1.2 \[LongDash] Start Here", 
      "Title", ExpressionUUID -> "720fc6af-60e9-42f9-bf52-a74c1844e42d"], 
     Cell["Version 1.1.2. The default model includes eta ghosts and two \
dynamical quark flavours, with distinct-flavour massless external quarks. \
This notebook includes no computed results. Earlier probe-model checks do not \
validate the current model. Use a fresh Work directory.", "Text", 
      ExpressionUUID -> "834e263a-04cd-42fe-ac25-ea9dc5cccb94"], 
     Cell[CellGroupData[{Cell["1 - FeynRules: export the actual model", 
         "Section", ExpressionUUID -> 
          "bef01db8-b5c6-49e7-9459-32460a775541"], Cell["Run in a fresh \
kernel. Install FeynRules externally and set RGZ_FEYNRULES_DIRECTORY if \
needed. Keep FeynCalc in a separate kernel.", "Text", ExpressionUUID -> 
          "b3800b3f-2cf6-4bdc-97d1-c9942b10aee8"], 
        Cell[BoxData[RowBox[{RowBox[{"project", "=", RowBox[{
                "ParentDirectory", "[", RowBox[{"NotebookDirectory", "[", 
                  "]"}], "]"}]}], ";", RowBox[{"Get", "[", 
              RowBox[{"FileNameJoin", "[", RowBox[{"{", RowBox[{"project", 
                    ",", "\"RGZWorkflow.wl\""}], "}"}], "]"}], "]"}], ";"}]], 
         "Input", ExpressionUUID -> "d0ca78e5-8d28-4c8a-8701-ad5a3425bfd7"], 
        Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"initialization", 
                 "=", RowBox[{"RGZInitialize", "[", RowBox[{RowBox[
                      {"FileNameJoin", "[", RowBox[{"{", RowBox[{"project", 
                          ",", "\"Work\""}], "}"}], "]"}], ",", RowBox[
                      {"\"Display\"", "\[Rule]", "\"Compact\""}]}], "]"}]}], 
               ";", RowBox[{"RGZReport", "[", "initialization", "]"}], ";", 
               RowBox[{"If", "[", RowBox[{RowBox[{"FailureQ", "[", 
                     "initialization", "]"}], ",", RowBox[{"Abort", "[", 
                     "]"}]}], "]"}], ";"}]], "Input"]}, Open]], 
        Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"FR$Parallel", "=", 
                 "False"}], ";", RowBox[{"RGZReport", "[", RowBox[
                  {"RGZLoadFeynRules", "[", "]"}], "]"}], ";"}]], "Input", 
            ExpressionUUID -> "f84354cf-b227-4393-a454-2dbfbbcdf027"], 
           Cell[CellGroupData[{}, Open]]}, Open]], 
        Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"RGZReport", "[", 
                 RowBox[{"RGZTreeBenchmark", "[", "60", "]"}], "]"}], ";"}]], 
            "Input", ExpressionUUID -> 
             "a1de898a-3602-4065-8198-6ca03ce9bfdd"]}, Open]], 
        Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"RGZReport", "[", 
                 RowBox[{"RGZExtractTree", "[", "300", "]"}], "]"}], ";"}]], 
            "Input", ExpressionUUID -> 
             "96aa9a8c-87e8-41a0-8e1d-69acc86d551a"]}, Open]], 
        Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"RGZReport", "[", 
                 RowBox[{"RGZExportVertices", "[", "300", "]"}], "]"}], 
               ";"}]], "Input", ExpressionUUID -> 
             "48ed0b7c-ce89-4d3e-a63d-739a1a0435b0"], 
           Cell[CellGroupData[{}, Open]]}, Open]], 
        Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"RGZReport", "[", 
                 RowBox[{"RGZExtraTreeAudit", "[", "120", "]"}], "]"}], 
               ";"}]], "Input", ExpressionUUID -> 
             "cd0c3491-eb3a-4bb7-8cc3-bc6361f5d6a3"]}, Open]], 
        Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"RGZReport", "[", 
                 RowBox[{"RGZOneLoopCoverage", "[", "300", "]"}], "]"}], 
               ";"}]], "Input", ExpressionUUID -> 
             "27943333-a506-48fb-947f-89403208729d"]}, Open]]}, Open]], 
     Cell[CellGroupData[
       {Cell["2 - Restart the kernel: FeynCalc and tree checks", "Section", 
         ExpressionUUID -> "63d5e5e1-79d5-4508-9060-31573e6f65a0"], 
        Cell["Quit the kernel using the menu, then reload below. The 69-entry \
report covers the original mixed matrix and FP connections; it does not \
independently validate every free propagator. All vertices includes eta and \
quark interactions.", "Text", ExpressionUUID -> 
          "0ae2e7b0-6f02-4875-9f42-83a5fd11c39c"], 
        Cell[BoxData[RowBox[{RowBox[{"project", "=", RowBox[{
                "ParentDirectory", "[", RowBox[{"NotebookDirectory", "[", 
                  "]"}], "]"}]}], ";", RowBox[{"Get", "[", 
              RowBox[{"FileNameJoin", "[", RowBox[{"{", RowBox[{"project", 
                    ",", "\"RGZWorkflow.wl\""}], "}"}], "]"}], "]"}], ";"}]], 
         "Input", ExpressionUUID -> "a7e2e8fc-7676-4c6e-bee6-3d2658b2a985"], 
        Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"initialization", 
                 "=", RowBox[{"RGZInitialize", "[", RowBox[{RowBox[
                      {"FileNameJoin", "[", RowBox[{"{", RowBox[{"project", 
                          ",", "\"Work\""}], "}"}], "]"}], ",", RowBox[
                      {"\"Display\"", "\[Rule]", "\"Compact\""}]}], "]"}]}], 
               ";", RowBox[{"RGZReport", "[", "initialization", "]"}], ";", 
               RowBox[{"If", "[", RowBox[{RowBox[{"FailureQ", "[", 
                     "initialization", "]"}], ",", RowBox[{"Abort", "[", 
                     "]"}]}], "]"}], ";"}]], "Input"]}, Open]], 
        Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"RGZReport", "[", 
                 RowBox[{"RGZLoadFeynCalc", "[", "]"}], "]"}], ";"}]], 
            "Input"], Cell["Verify the colour contractions before continuing. \
This changes only the current kernel, never the installed FeynCalc files.", 
            "Text"], Cell[BoxData[RowBox[{RowBox[{"Get", "[", RowBox[
                  {"FileNameJoin", "[", RowBox[{"{", RowBox[{"project", ",", 
                       "\"Tools\"", ",", "\"FeynCalcColourCorrection.wl\""}], 
                     "}"}], "]"}], "]"}], ";", RowBox[{"colourCheck", "=", 
                 RowBox[{"rgzFeynCalcColourCorrection", "[", "]"}]}], ";", 
               RowBox[{"If", "[", RowBox[{RowBox[{"FailureQ", "[", 
                     "colourCheck", "]"}], ",", RowBox[{RowBox[{"Print", "[", 
                       "colourCheck", "]"}], ";", RowBox[{"Abort", "[", 
                       "]"}]}]}], "]"}], ";", RowBox[{"Print", "[", 
                 "colourCheck", "]"}], ";"}]], "Input"]}, Open]], 
        Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"RGZReport", "[", 
                 RowBox[{"RGZCheckPropagators", "[", "300", "]"}], "]"}], 
               ";"}]], "Input", ExpressionUUID -> 
             "6bf969af-281c-4254-9630-38fe112aaffa"]}, Open]], 
        Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"RGZReport", "[", 
                 RowBox[{"RGZCheckExtraPropagators", "[", "]"}], "]"}], ";", 
               RowBox[{"RGZReport", "[", RowBox[{"RGZCheckOneLoopCoverage", 
                   "[", "]"}], "]"}], ";"}]], "Input", ExpressionUUID -> 
             "ecbd785b-809d-4fac-9c9d-c7a8028295b4"], 
           Cell[CellGroupData[{}, Open]]}, Open]], 
        Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"RGZReport", "[", 
                 RowBox[{"RGZCheckVertices", "[", RowBox[{"60", ",", 
                     RowBox[{"\"IDs\"", "\[Rule]", "All"}]}], "]"}], "]"}], 
               ";"}]], "Input", ExpressionUUID -> 
             "95a82e83-110c-4a58-8e31-b5b4cce1e35e"]}, Open]], 
        Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"RGZReport", "[", 
                 RowBox[{"RGZCheckOrders", "[", RowBox[{"60", ",", RowBox[
                      {"\"IDs\"", "\[Rule]", "All"}], ",", RowBox[
                      {"\"Mode\"", "\[Rule]", "\"Compare\""}]}], "]"}], 
                 "]"}], ";"}]], "Input", ExpressionUUID -> 
             "48139cd0-a309-4bc0-877b-f2c453ae8cf5"]}, Open]]}, Open]], 
     Cell[CellGroupData[{Cell["3 - Complete mixed matrix", "Section", 
         ExpressionUUID -> "2ac7de1d-225b-4aed-9ca0-96a452e72d46"], 
        Cell["This step may take a long time. Model enumeration includes \
bosons, all ghost families and two closed quark flavours. Do not add another \
eta loop. After interruption, reuse only completed checkpoints with matching \
fingerprints.", "Text", ExpressionUUID -> 
          "a43853dc-2610-45e6-80bf-3a51191a6fea"], 
        Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"RGZReport", "[", 
                 RowBox[{"RGZMonitor", "[", RowBox[{"RGZMixedComputeAll", 
                     "[", "12000", "]"}], "]"}], "]"}], ";"}]], "Input", 
            ExpressionUUID -> "f276632b-844d-49f7-ac78-a9d521991cf3"]}, 
          Open]], Cell[CellGroupData[
          {Cell[BoxData[RowBox[{RowBox[{"RGZReport", "[", RowBox[
                  {"RGZMixedResult", "[", "1200", "]"}], "]"}], ";", RowBox[
                {"RGZReport", "[", RowBox[{"RGZSave", "[", "]"}], "]"}], 
               ";"}]], "Input", ExpressionUUID -> 
             "9ae34a11-4136-4ad6-9cae-9875bf0c024b"], 
           Cell[CellGroupData[{}, Open]]}, Open]]}, Open]], 
     Cell[CellGroupData[{Cell["4 - Complete bare amplitude", "Section", 
         ExpressionUUID -> "040977dc-5ea5-4097-87b1-9bf29919e1a1"], 
        Cell["Continue only after all stages succeed. A bare amplitude alone \
is not a finite, verified S matrix.", "Text", ExpressionUUID -> 
          "b4798e69-557c-402e-a398-c515d9197386"], 
        Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"RGZReport", "[", 
                 RowBox[{"RGZQQStart", "[", RowBox[{"600", ",", RowBox[
                      {"\"Gauge\"", "\[Rule]", "0"}], ",", RowBox[
                      {"\"RegulatorMass\"", "\[Rule]", "0"}]}], "]"}], "]"}], 
               ";"}]], "Input", ExpressionUUID -> 
             "c36ebe22-f455-4dae-91f6-b28f8d06de4d"]}, Open]], 
        Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"RGZReport", "[", 
                 RowBox[{"RGZQQPrepareSelf", "[", RowBox[{"1800", ",", 
                     RowBox[{"\"TotalSeconds\"", "\[Rule]", "14400"}]}], 
                   "]"}], "]"}], ";"}]], "Input", ExpressionUUID -> 
             "686de187-7e07-4900-a460-d930886bb0fd"]}, Open]], 
        Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"RGZReport", "[", 
                 RowBox[{"RGZQQRunPart", "[", RowBox[{"\"AV1\"", ",", 
                     "1800"}], "]"}], "]"}], ";"}]], "Input", 
            ExpressionUUID -> "4fe23b0c-3fa5-4661-8531-a4cb840c57d2"]}, 
          Open]], Cell[CellGroupData[
          {Cell[BoxData[RowBox[{RowBox[{"RGZReport", "[", RowBox[
                  {"RGZQQRunPart", "[", RowBox[{"\"AV2\"", ",", "1800"}], 
                   "]"}], "]"}], ";"}]], "Input", ExpressionUUID -> 
             "07d11d8a-1cce-4127-9a0e-5ea75baf3c07"]}, Open]], 
        Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"RGZReport", "[", 
                 RowBox[{"RGZQQRunPart", "[", RowBox[{"\"Box1\"", ",", 
                     "1800"}], "]"}], "]"}], ";"}]], "Input", 
            ExpressionUUID -> "b11e3855-9c93-4f62-8123-f6cd6c60d7dd"]}, 
          Open]], Cell[CellGroupData[
          {Cell[BoxData[RowBox[{RowBox[{"RGZReport", "[", RowBox[
                  {"RGZQQRunPart", "[", RowBox[{"\"Box2\"", ",", "1800"}], 
                   "]"}], "]"}], ";"}]], "Input", ExpressionUUID -> 
             "b082ece9-842c-4bee-b388-258014ba1e90"]}, Open]], 
        Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"RGZReport", "[", 
                 RowBox[{"RGZQQRunPart", "[", RowBox[{"\"NAV1\"", ",", 
                     "1800"}], "]"}], "]"}], ";"}]], "Input", 
            ExpressionUUID -> "6f3b9ba3-c5c8-41d6-a543-33eb53ad8509"]}, 
          Open]], Cell[CellGroupData[
          {Cell[BoxData[RowBox[{RowBox[{"RGZReport", "[", RowBox[
                  {"RGZQQRunPart", "[", RowBox[{"\"NAV2\"", ",", "1800"}], 
                   "]"}], "]"}], ";"}]], "Input", ExpressionUUID -> 
             "b8af8cde-d16a-4863-9a8f-3b8a7bce14a4"]}, Open]], 
        Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"qqSummary", "=", 
                 RowBox[{"RGZQQAmplitude", "[", "]"}]}], ";", RowBox[
                {"RGZReport", "[", "qqSummary", "]"}], ";", RowBox[
                {"If", "[", RowBox[{RowBox[{"!", RowBox[{"FailureQ", "[", 
                       "qqSummary", "]"}]}], ",", RowBox[{"qqResult", "=", 
                     RowBox[{"RGZResult", "[", "\"QQAmplitude\"", "]"}]}]}], 
                 "]"}], ";"}]], "Input", ExpressionUUID -> 
             "1ac3a124-1fb7-4b8e-b0e2-25ffcbe0236b"]}, Open]]}, Open]], 
     Cell[CellGroupData[{Cell["5 - Tree and pure one-loop form factors", 
         "Section", ExpressionUUID -> 
          "1e26dc99-92a3-4754-b276-61f4b2b7a7e7"], Cell["Organize the \
D-dimensional color-spin structures first. Keep evanescent terms; do not \
remove them with four-dimensional Fierz identities. Successful reconstruction \
does not prove basis independence or minimality.", "Text", 
         ExpressionUUID -> "cadc9552-e993-49d0-b8c1-4927e7b20e49"], 
        Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"RGZReport", "[", 
                 RowBox[{"RGZQQFormFactors", "[", RowBox[{"1200", ",", 
                     RowBox[{"\"LoopOrder\"", "\[Rule]", "0"}], ",", 
                     RowBox[{"\"CoefficientSeconds\"", "\[Rule]", "30"}]}], 
                   "]"}], "]"}], ";", RowBox[{"qqTreeFF", "=", RowBox[
                  {"RGZResult", "[", "\"QQFormFactors\"", "]"}]}], ";"}]], 
            "Input", ExpressionUUID -> 
             "1534a327-5a48-47b6-9ac4-2ea03cfe47dd"]}, Open]], 
        Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"RGZReport", "[", 
                 RowBox[{"RGZQQFormFactors", "[", RowBox[{"1200", ",", 
                     RowBox[{"\"LoopOrder\"", "\[Rule]", "1"}], ",", 
                     RowBox[{"\"CoefficientSeconds\"", "\[Rule]", "30"}]}], 
                   "]"}], "]"}], ";", RowBox[{"qqOneLoopFF", "=", 
                 RowBox[{"RGZResult", "[", "\"QQFormFactors\"", "]"}]}], 
               ";"}]], "Input", ExpressionUUID -> 
             "dd6797d9-5b7e-4ec3-8305-00c7fc936581"]}, Open]], 
        Cell[CellGroupData[{Cell[BoxData[RowBox[{"If", "[", RowBox[
                {RowBox[{"AssociationQ", "[", "qqOneLoopFF", "]"}], ",", 
                 RowBox[{"KeyTake", "[", RowBox[{"qqOneLoopFF", ",", 
                     RowBox[{"{", RowBox[{"\"LoopOrder\"", ",", 
                         "\"ReconstructionVerified\"", ",", 
                         "\"SpinBasisIndependent\"", ",", "\"File\""}], 
                       "}"}]}], "]"}]}], "]"}]], "Input", ExpressionUUID -> 
             "80d04919-af58-4e92-b699-917448dc58fd"]}, Open]]}, Open]], 
     Cell[CellGroupData[
       {Cell["6 - Independent check: general gauge difference", "Section", 
         ExpressionUUID -> "b818c591-c604-4f76-a6ab-1efac647f9c7"], 
        Cell["The bare amplitude and form factors are available after section \
5. Continue here for the independent general-gauge check; UV/IR and MSbar are \
in Diagnostics. Recompute this check without assuming a zero result. Compare \
symbolic alpha with reference gauge 1. See the documentation for parameter \
domains and IR prescriptions. Nonzero redundant coefficients, unreduced \
integrals and timeouts need further diagnosis.", "Text", 
         ExpressionUUID -> "ce6f141a-a8f9-4996-938f-0fe0c91a643a"], 
        Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"RGZReport", "[", 
                 RowBox[{"RGZQQGaugeStart", "[", "600", "]"}], "]"}], ";"}]], 
            "Input", ExpressionUUID -> 
             "d01e3f89-ca8e-4fe2-8ca2-a7a5517c1735"]}, Open]], 
        Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"RGZReport", "[", 
                 RowBox[{"RGZQQGaugePrepareSelf", "[", RowBox[{"1800", ",", 
                     RowBox[{"\"TotalSeconds\"", "\[Rule]", "14400"}]}], 
                   "]"}], "]"}], ";"}]], "Input", ExpressionUUID -> 
             "9f486dc0-4eb0-4c37-9055-9f4fa12bc249"]}, Open]], 
        Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"RGZReport", "[", 
                 RowBox[{"RGZQQGaugeEarlyPrepare", "[", RowBox[{"600", ",", 
                     RowBox[{"\"ReferenceGauge\"", "\[Rule]", "1"}]}], "]"}], 
                 "]"}], ";"}]], "Input", ExpressionUUID -> 
             "529479e5-6693-4cdb-9bfa-a31f3cc8c0ae"]}, Open]], 
        Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"RGZReport", "[", 
                 RowBox[{"RGZQQGaugeEarlyCheck", "[", RowBox[{"12000", ",", 
                     RowBox[{"\"ReferenceGauge\"", "\[Rule]", "1"}], ",", 
                     RowBox[{"\"TensorSeconds\"", "\[Rule]", "600"}], ",", 
                     RowBox[{"\"CoefficientSeconds\"", "\[Rule]", "120"}], 
                     ",", RowBox[{"\"ReduceTensorIntegrals\"", "\[Rule]", 
                       "True"}]}], "]"}], "]"}], ";"}]], "Input", 
            ExpressionUUID -> "7d079419-6dab-48d2-b978-6c1974d0dc84"]}, 
          Open]], Cell[BoxData[RowBox[{RowBox[{"gaugePacket", "=", 
              RowBox[{"RGZResult", "[", "\"QQGaugeEarly\"", "]"}]}], ";", 
            RowBox[{"gaugeFile", "=", RowBox[{"If", "[", RowBox[
                 {RowBox[{"AssociationQ", "[", "gaugePacket", "]"}], ",", 
                  RowBox[{"Lookup", "[", RowBox[{"gaugePacket", ",", 
                      "\"File\"", ",", RowBox[{"Missing", "[", 
                        "\"NotComputed\"", "]"}]}], "]"}], ",", RowBox[
                   {"Missing", "[", "\"NotComputed\"", "]"}]}], "]"}]}], 
            ";"}]], "Input", ExpressionUUID -> 
          "019f3b65-60ff-4d5c-93b7-9ad601dff3ca"]}, Open]], 
     Cell[CellGroupData[{Cell["7 - Restore the fixed-gauge job and save", 
         "Section", ExpressionUUID -> 
          "d715d423-fb64-4d2c-bca6-97318e5119bb"], 
        Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"RGZReport", "[", 
                 RowBox[{"RGZQQGaugeRestore", "[", "]"}], "]"}], ";", RowBox[
                {"RGZReport", "[", RowBox[{"RGZSave", "[", "]"}], "]"}], 
               ";"}]], "Input", ExpressionUUID -> 
             "21402756-39f9-4c19-8de6-606dedd5b59a"], 
           Cell[CellGroupData[{}, Open]]}, Open]], Cell["The restore \
invalidates derived diagnostics. Keep gaugeFile and pass it explicitly to \
certification. Continue with section 3 of Diagnostics in this kernel, or save \
and restore the compatible fixed-gauge job. Rebuild UV/IR and MSbar after \
restoring. RGZSave saves a workflow packet rather than the entire kernel.", 
         "Text", ExpressionUUID -> "29db50ef-492c-4b90-b748-88a75dc6fbd4"]}, 
       Open]]}, Open]]}, WindowSize -> {808, 882}, 
 WindowMargins -> {{460, Automatic}, {Automatic, 50}}, 
 WindowTitle -> "RGZWorkflow \[LongDash] Start Here", 
 FrontEndVersion -> "13.3 for Mac OS X ARM (64-bit) (July 24, 2023)", 
 StyleDefinitions -> "Default.nb", ExpressionUUID -> 
  "a8340842-0f1b-4d08-b1ae-64f96d36ee45"]


==> anc/software/RGZWorkflow-1.1.2/Kernel/Algebra/Coefficients.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Reduce collected numerator and spectral coefficients with principal-root branch conventions.

   Inputs:
   Symbolic D-dimensional tensors, scalar masters and their collected coefficients.

   Dependencies:
   FeynCalc for tensor/PV expressions; Internal/ supplies progress and persistence.
*)


(* Exact spectral coefficient algebra *)
(* Polynomial numerators *)
(* Sparse polynomial collection in selected variables; scalar blocks stay opaque. *)
qqNumeratorSparseRules[input_,vars_] := Module[{parse,multiply,add,result,degree,zero,cache=<||>,pat=Alternatives@@vars,stop=Unique["sparseStop"]},zero=degree[ConstantArray[0,Length[vars]]];Internal`WithLocalSettings[Null,Catch[
 multiply[a_,b_] := Module[{out=<||>,ak,bk,key},
 If[a===<||>||b===<||>,Return[<||>]];
 If[Length[a]===1,ak=First[Keys[a]];Return[Association[KeyValueMap[degree[ak[[1]]+#1[[1]]]->(a[ak] #2)&,b]]]];
 If[Length[b]===1,Return[multiply[b,a]]];
 Do[key=degree[ak[[1]]+bk[[1]]];AssociateTo[out,key->(Lookup[out,key,0]+a[ak] b[bk])],{ak,Keys[a]},{bk,Keys[b]}];out];
 parse[e_] := Module[{key,z,parts,n,result,base,exponent},
 If[FreeQ[e,pat],Return[If[e===0,<||>,<|zero->e|>]]];
 key=HoldComplete[e];If[KeyExistsQ[cache,key],Return[cache[key]]];
 result=Which[MemberQ[vars,e],<|degree[UnitVector[Length[vars],First[FirstPosition[vars,e]]]]->1|>,
 Head[e]===Plus,Merge[parse/@List@@e,Total],
 Head[e]===Times,parts=SortBy[parse/@List@@e,Length];Fold[multiply,<|zero->1|>,parts],
 Head[e]===Power&&IntegerQ[e[[2]]]&&e[[2]]>=0,
  n=e[[2]];base=parse[e[[1]]];z=<|zero->1|>;
  While[n>0,If[OddQ[n],z=multiply[z,base]];n=Quotient[n,2];If[n>0,base=multiply[base,base]]];z,
 True,Throw[$Failed,stop]];
 If[LeafCount[e]<500,AssociateTo[cache,key->result]];result];
 result=parse[input];If[result===$Failed,Throw[$Failed,stop]];
 KeyValueMap[#1[[1]]->#2&,result],stop],Clear[parse,multiply];cache=<||>]];
qqNumeratorBlocked[polys_,u_,v_,mu_,mg_,mode_:Automatic] := Module[{rgzFunctionReturnTag=Unique["RGZWorkflow`Private`functionReturn"]},Catch[
Module[
 {sum=Total[polys],vars,alpha,pattern,mask,memo=<||>,values={},slots=0,slot,
  masked,rules,back,relation=mg^4-(u^2-mu^2)(v^2-mu^2),root=None,checkpoint,
  canonical,toCanonical,fromCanonical,key,file,p,c,out={},plan,planKey,probe,reduceMass,reused=0,saved=0},Internal`WithLocalSettings[Null,
 reduceMass[x_] := If[qqFFInvalidQ[x]||FreeQ[x,mg],x,PolynomialRemainder[x,relation,mg]];
 If[mode=!= "Blocked"&&LeafCount[sum]<100000,Return[reduceMass[Expand[sum]]]];
 alpha=DeleteDuplicates[Cases[sum,s_Symbol/;StringStartsQ[Context[s],"RGZWorkflow`Gauge`"]&&SymbolName[s]==="alpha",Infinity]];
 vars=Select[Join[alpha,{D}],!FreeQ[sum,#]&];
 If[vars==={},Return[reduceMass[Expand[sum]]]];
 checkpoint=Lookup[$qqProgress,"CheckpointFile",None];
 If[StringQ[checkpoint]&&DirectoryQ[DirectoryName[checkpoint]],
  root=FileNameJoin[{DirectoryName[checkpoint],"numerator-coefficients"}];
  If[!DirectoryQ[root],CreateDirectory[root,CreateIntermediateDirectories->True]]];
 toCanonical={u->RGZWorkflow`Private`qqNumeratorU,v->RGZWorkflow`Private`qqNumeratorV};
 fromCanonical=Reverse/@toCanonical;
 planKey=Hash[{"QQNumeratorPlan/1",sum/.toCanonical,relation/.toCanonical,vars},"SHA256"];
 plan=If[StringQ[root],FileNameJoin[{root,"plan-"<>IntegerString[planKey,16,64]<>".wxf"}],None];
 qqProgressUpdate[<|"NumeratorCoefficientIndex"->0,"NumeratorCoefficientTotal"->0,"NumeratorCacheReused"->0,"NumeratorCacheSaved"->0|>];
 If[mode=!= "Blocked"&&(!StringQ[plan]||!FileExistsQ[plan]),
  qqProgressOperation["Try direct numerator expansion (15 s probe)"];
  probe=TimeConstrained[Expand[sum],15,$TimedOut];
  If[probe=!=$TimedOut,Return[reduceMass[probe]]];
  If[StringQ[plan],p=atomicWXF[plan,<|"Key"->planKey,"NativeExpandTimedOut"->True|>];If[FailureQ[p],Return[p]]]];
 pattern=Alternatives@@vars;
 mask[x_] := If[FreeQ[x,pattern],If[NumberQ[x],x,With[{k=HoldComplete[x]},
  If[KeyExistsQ[memo,k],memo[k],slots++;AppendTo[values,slot[slots]->x];AssociateTo[memo,k->slot[slots]];slot[slots]]]],Map[mask,x]];
 qqProgressOperation["Collect numerator in gauge parameter and D; protect mass polynomials"];
 masked=mask[sum];rules=qqNumeratorSparseRules[masked,vars];
 If[rules===$Failed,Return[reduceMass[Expand[sum]]]];back=Dispatch[values];
 qqProgressUpdate[<|"NumeratorCoefficientTotal"->Length[rules],"NumeratorCacheReused"->0,"NumeratorCacheSaved"->0|>];
 Do[qqProgressOperation["Expand numerator coefficient "<>ToString[i]<>" / "<>ToString[Length[rules]]];
  qqProgressUpdate[<|"NumeratorCoefficientIndex"->i|>];
  c=Last[rules[[i]]]/.back;canonical=c/.toCanonical;
  key=Hash[{"QQNumeratorCoefficient/1",canonical,relation/.toCanonical},"SHA256"];
  file=If[StringQ[root],FileNameJoin[{root,IntegerString[key,16,64]<>".wxf"}],None];
  qqProgressUpdate[<|"NumeratorCoefficientLeaves"->LeafCount[c],"NumeratorCheckpointFile"->file|>];
  p=If[StringQ[file]&&FileExistsQ[file],Quiet[Check[Import[file,"WXF"],$Failed]],$Failed];
  If[AssociationQ[p]&&Lookup[p,"Key",None]===key&&!qqFFInvalidQ[Lookup[p,"Value",$Failed]],
   c=p["Value"]/.fromCanonical;reused++,
   c=Expand[c];If[!FreeQ[c,mg],c=PolynomialRemainder[c,relation,mg]];
   If[qqFFInvalidQ[c],Throw[c,rgzFunctionReturnTag]];
   If[StringQ[file],p=atomicWXF[file,<|"Key"->key,"Value"->(c/.toCanonical)|>];If[FailureQ[p],Throw[p,rgzFunctionReturnTag]];saved++]];
  qqProgressUpdate[<|"NumeratorCacheReused"->reused,"NumeratorCacheSaved"->saved|>];
  If[c=!=0,AppendTo[out,c Times@@MapThread[Power,{vars,First[rules[[i]]]}]]],{i,Length[rules]}];
 Total[out],Clear[mask,reduceMass];memo=<||>;values={}]],rgzFunctionReturnTag]];

(* Grouping rational terms *)
(* Rational numerator collection with explicit denominator factors. Work in
   the spectral coordinate ring, including the original mG^2 relation. No
   full multivariate factorization of the large numerator is required. *)
qqCoefficientSpectralGrouped[input_,u_,v_,mu_,mg_,mode_:"Reduce"] := Module[
 {terms,normalized={},n,d,r,relation=mg^4-(u^2-mu^2)(v^2-mu^2),facts,
  powers=<||>,known,mult,polys,common,numerator,splitFactors,stop=Unique["spectralGrouped"]},Catch[
 terms=If[Head[input]===Plus,List@@input,{input}];
 Do[qqProgressOperation["Normalize spectral denominator "<>ToString[i]<>" / "<>ToString[Length[terms]]];
  r=terms[[i]];n=Numerator[r];d=Denominator[r];
  If[!FreeQ[n,Power[_,k_Integer?Negative]],
   r=Cancel[Together[r]];n=Numerator[r];d=Denominator[r]];
  If[!PolynomialQ[n,mg]||!PolynomialQ[d,mg],Throw[$Failed,stop]];
  If[!FreeQ[n,mg],n=PolynomialRemainder[n,relation,mg]];
  d=Factor[PolynomialRemainder[d,relation,mg]];
  If[d===0||qqFFInvalidQ[n]||qqFFInvalidQ[d],Throw[$Failed,stop]];
  If[n===0,Continue[]];
  AppendTo[normalized,{n,d}],{i,Length[terms]}];
 If[normalized==={},Return[0]];
 normalized=({Total[#[[All,1]]],#[[1,2]]}& /@ GatherBy[normalized,Last]);
 splitFactors[ff_] := Module[{unit=1,factors={}},
  If[!ListQ[ff]||!AllTrue[ff,MatchQ[#,{_,_Integer}]&],Throw[$Failed,stop]];
  Do[If[NumericQ[fac[[1]]],unit*=fac[[1]]^fac[[2]],
   If[fac[[2]]<0,Throw[$Failed,stop]];
   If[fac[[2]]>0,AppendTo[factors,fac]]],{fac,ff}];{unit,factors}];
 facts=splitFactors[FactorList[#[[2]]]]& /@ normalized;
 Do[Do[AssociateTo[powers,fac[[1]]->Max[Lookup[powers,fac[[1]],0],fac[[2]]]],{fac,ff[[2]]}],{ff,facts}];
 common=Times@@KeyValueMap[#1^#2&,powers];
 polys=Table[known=Association[Rule@@@facts[[i,2]]];
  mult=Times@@KeyValueMap[#1^(#2-Lookup[known,#1,0])&,powers];
  normalized[[i,1]]/facts[[i,1]] mult,{i,Length[normalized]}];
 If[mode==="Numerator",Return[<|"Polynomials"->polys,"Denominator"->common,"Relation"->relation|>]];
 qqProgressOperation["Collect spectral polynomial numerator (no full Factor)"];
 numerator=qqNumeratorBlocked[polys,u,v,mu,mg];
 If[qqFFInvalidQ[numerator],Return[numerator]];
 If[numerator===0,0,numerator/common],stop]];

(* Spectral pole coordinates *)
(* Exact spectral coordinates for scalar coefficients. The principal square
   roots defining the two pole masses are retained in the inverse map. *)
$qqCoefficientSpectralVersion=StringTake[IntegerString[Hash[{FileHash[$InputFileName,"SHA256"],
 FileHash[FileNameJoin[{$packageRoot,"Kernel","Algebra/Coefficients.wl"}],"SHA256"],
 FileHash[FileNameJoin[{$packageRoot,"Kernel","Algebra/Coefficients.wl"}],"SHA256"]},"SHA256"],16,64],12];
qqCoefficientSpectralNativeFactor[input_] := Factor[input];
qqCoefficientSpectral[input_,method_:Automatic] := Module[{m=RGZWorkflow`Engine`m,
 mu=RGZWorkflow`Engine`\[Mu],mg=RGZWorkflow`Engine`mG,x,y,z,base,minus,plus,
 roots,rules={},ratio,u,v,back,trans,result,chosen,matchedBase=False,matchedPole=False},
 x=m^2;y=mu^2;z=mg^4;base=z-(x-y)^2/4;
 minus=(x+y)/2-I Sqrt[base];plus=(x+y)/2+I Sqrt[base];
 roots=DeleteDuplicates[Cases[input,Power[_,1/2],Infinity]];
 If[roots==={},Return[$Failed]];
 u=Unique["RGZWorkflow`Private`spectralMinus"];v=Unique["RGZWorkflow`Private`spectralPlus"];
 Do[Which[
   TrueQ[Cancel[Together[root[[1]]-minus]]===0],AppendTo[rules,root->u];matchedPole=True,
   TrueQ[Cancel[Together[root[[1]]-plus]]===0],AppendTo[rules,root->v];matchedPole=True,
   True,ratio=Cancel[Together[root[[1]]/base]];
    If[MatchQ[ratio,_Integer|_Rational]&&TrueQ[ratio>0],
     AppendTo[rules,root->Sqrt[ratio] (v^2-u^2)/(2 I)];matchedBase=True]],{root,roots}];
 (* Polynomial pole-mass coefficients often contain only the discriminant,
    with no square root of a pole mass left. The same inverse identities
    remain exact in that sector; do not send it to the opaque-root fallback. *)
 If[!matchedBase,Return[$Failed]];
 trans=input/.Dispatch[rules];
 trans=With[{ms=m,mgs=mg},trans/.{
  HoldPattern[Power[ms,n_Integer]]/;EvenQ[n]:>(u^2+v^2-y)^(n/2),
  HoldPattern[Power[mgs,n_Integer]]/;Divisible[n,4]:>((u^2-y)(v^2-y))^(n/4)}];
 back={u->Sqrt[minus],v->Sqrt[plus]};
 If[method==="Coordinates",Return[<|"Input"->trans,"Back"->back|>]];
 chosen=If[method===Automatic,If[Max[LeafCount[input],LeafCount[trans]]>=250000,"Grouped","Factor"],method];
 qqProgressUpdate[<|"SpectralMethod"->chosen,"SpectralCoordinateLeaves"->LeafCount[trans],"SpectralImplementation"->$qqCoefficientSpectralVersion|>];
 qqProgressOperation[If[chosen==="Grouped","Collect rational coefficient in spectral coordinates","Factor coefficient in exact spectral mass coordinates"]];
 result=Switch[chosen,
  "Grouped",qqCoefficientSpectralGrouped[trans,u,v,mu,mg],
  "Factor",If[method===Automatic,
   With[{probe=TimeConstrained[qqCoefficientSpectralNativeFactor[trans],5,$TimedOut]},
    If[probe===$TimedOut,
     qqProgressUpdate[<|"SpectralMethod"->"GroupedAfterFactorProbe","SpectralFactorProbeSeconds"->5|>];
     qqProgressOperation["Factor probe timed out; collect rational coefficient in spectral coordinates"];
     qqCoefficientSpectralGrouped[trans,u,v,mu,mg],probe]],
   qqCoefficientSpectralNativeFactor[trans]],
  "Cancel",Cancel[Together[trans]],_,Return[$Failed]];
 If[qqFFInvalidQ[result],Return[result]];
 If[result=!=0&&LeafCount[result]>LeafCount[trans],result=trans];
 qqProgressOperation["Restore exact pole-mass square roots"];
 result=result/.back;
 If[!FreeQ[result,u|v],Return[$Failed]];result];

(* Exact coefficient reduction *)
(* Exact balanced rational merges, with restartable algebra checkpoints.
   This file is excluded from physical diagram fingerprints. *)
$qqCoefficientBlockLeaves=5000;
qqCoefficientCompact[input_,candidate_] := If[candidate===0,0,
 If[LeafCount[candidate]<=LeafCount[input],candidate,input]];
(* Treat repeated radicals as opaque algebraic variables during rational
   arithmetic. Substitute the original expressions back exactly; do not use
   PowerExpand, select branches, or impose a mass point. *)
qqCoefficientRational[original_] := Module[{input=qqCanonicalSpectralRadicals[original],roots,vars,forward,back,spectral},
 If[LeafCount[input]<1000,
  qqProgressOperation["Reduce small rational coefficient"];
  qqProgressUpdate[<|"SpectralMethod"->"NativeSmall"|>];Return[Cancel[Together[input]]]];
 spectral=qqCoefficientSpectral[input];
 If[spectral=!=$Failed,Return[spectral]];
 qqProgressOperation["Reduce coefficient with independent radical placeholders (fallback)"];
 qqProgressUpdate[<|"SpectralMethod"->"IndependentRadicalsFallback"|>];
 roots=DeleteDuplicates[Cases[input,Power[_,n_Rational]/;!IntegerQ[n],Infinity]];
 If[roots==={}||Length[roots]>8,Return[Cancel[Together[input]]]];
 vars=Table[Unique["RGZWorkflow`Private`coefficientRoot"],{Length[roots]}];
 forward=Thread[roots->vars];back=Thread[vars->roots];
 Cancel[Together[input/.forward]]/.back];
(* Content-addressed children let an interrupted large denominator group
   retain work inside that group. Only integer powers are traversed: never
   distribute noninteger powers or change a radical branch. *)
qqCoefficientSubReduce[input_,dir_] := Module[{key,file,p,result,children,n,snapshot,fast,head=Head[input]},
 If[!AssociationQ[$qqProgress],qqProgressUpdate[<||>]];
 (* Small leaves can still be algebraically hard. They need both an operation
    label and a checkpoint; previously this early return bypassed both. *)
 key=Hash[{"QQCoefficientChildren/1",input},"SHA256"];
 file=FileNameJoin[{dir,"sub-"<>IntegerString[key,16,64]<>".wxf"}];
 If[FileExistsQ[file],p=Import[file,"WXF"];
  If[AssociationQ[p]&&Lookup[p,"Key",None]===key&&!qqFFInvalidQ[Lookup[p,"Value",$Failed]],
   qqProgressUpdate[<|"CoefficientSubReused"->(Lookup[$qqProgress,"CoefficientSubReused",0]+1)|>];Return[qqCoefficientCompact[input,p["Value"]]]]];
 (* A whole block can be easy in spectral coordinates even if traversing
    hundreds of its children exhausts the coefficient-wide budget. Try the
    exact direct path first, with a bounded probe, before recursive descent. *)
 If[LeafCount[input]>=5000,
  snapshot=file<>".input.wxf";
  p=atomicWXF[snapshot,<|"Schema"->"QQCoefficientPending/1","Key"->key,"Input"->input|>];
  If[FailureQ[p],Return[p]];
  qqProgressOperation["Try direct spectral block before recursive subdivision"];
  qqProgressUpdate[<|"InputLeaves"->LeafCount[input],"CheckpointFile"->file,"PendingInputFile"->snapshot,
   "NumeratorCoefficientIndex"->0,"NumeratorCoefficientTotal"->0,"NumeratorCacheReused"->0,"NumeratorCacheSaved"->0|>];
  fast=TimeConstrained[qqCoefficientSpectral[input],If[LeafCount[input]>=500000,30,15],$TimedOut];
  If[fast===$TimedOut&&Lookup[$qqProgress,"NumeratorCoefficientTotal",0]>0,
   qqProgressOperation["Continue checkpointed numerator within the existing coefficient budget"];
   fast=qqCoefficientSpectral[input]];
  If[fast=!=$Failed&&!qqFFInvalidQ[fast],
   result=qqCoefficientCompact[input,fast];
   p=atomicWXF[file,<|"Key"->key,"Value"->result|>];If[FailureQ[p],Return[p]];
   qqProgressUpdate[<|"CoefficientSubSaved"->(Lookup[$qqProgress,"CoefficientSubSaved",0]+1)|>];Return[result]]];
 Which[LeafCount[input]<$qqCoefficientBlockLeaves,result=input,
  head===Plus&&Length[input]>1,
   children=List@@input;n=Quotient[Length[children],2];
   result=qqCoefficientSubReduce[Total[Take[children,n]],dir]+qqCoefficientSubReduce[Total[Drop[children,n]],dir],
  head===Times,
   result=Times@@(qqCoefficientSubReduce[#,dir]& /@ List@@input),
  head===Power&&IntegerQ[input[[2]]],
   result=qqCoefficientSubReduce[input[[1]],dir]^input[[2]],
  True,result=input];
 If[qqFFInvalidQ[result],Return[result]];
 result=qqCoefficientCompact[input,result];
 qqProgressOperation["Reduce coefficient subgroup ("<>ToString[LeafCount[result]]<>" leaves)"];
 qqProgressUpdate[<|"InputLeaves"->LeafCount[result],"CheckpointFile"->file|>];
 (* Save the exact pending algebra problem, not a completion marker. A
    timeout must leave enough information to reproduce the hard merge in
    an isolated kernel without replaying the scattering calculation. *)
 If[LeafCount[result]>=5000,
  snapshot=file<>".input.wxf";
  p=atomicWXF[snapshot,<|"Schema"->"QQCoefficientPending/1","Key"->key,"Input"->result|>];
  If[FailureQ[p],Return[p]];
  qqProgressUpdate[<|"PendingInputFile"->snapshot|>]];
 children=result;
 result=qqCoefficientRational[result];
 If[qqFFInvalidQ[result],Return[result]];
 result=qqCoefficientCompact[children,result];
 p=atomicWXF[file,<|"Key"->key,"Value"->result|>];If[FailureQ[p],Return[p]];
 qqProgressUpdate[<|"CoefficientSubSaved"->(Lookup[$qqProgress,"CoefficientSubSaved",0]+1)|>];result];
qqCoefficientReduce[input_] := Module[{terms,groups,level=0,nodes,dir,key,node,
 read=0,written=0,merge,stop=Unique["qqCoefficientStop"]},Catch[
 key=IntegerString[Hash[{"QQCoefficient/1",input},"SHA256"],16,64];
 qqProgressUpdate[<|"CoefficientSubReused"->0,"CoefficientSubSaved"->0|>];
 dir=FileNameJoin[{cacheDirectory[],"qq-coefficients",key}];
 If[!DirectoryQ[dir],CreateDirectory[dir,CreateIntermediateDirectories->True]];
 merge[value_,level_,index_] := Module[{file,p,result},
  file=FileNameJoin[{dir,ToString[level]<>"-"<>ToString[index]<>".wxf"}];
  If[FileExistsQ[file],p=Import[file,"WXF"];
   If[AssociationQ[p]&&Lookup[p,"Key",None]===key&&
     Lookup[p,"InputHash",None]===Hash[value,"SHA256"]&&
     !qqFFInvalidQ[Lookup[p,"Value",$Failed]],read++;Return[qqCoefficientCompact[value,p["Value"]]]]];
  qqProgressOperation["Rational merge level "<>ToString[level]<>" block "<>ToString[index]];
  qqProgressUpdate[<|"CoefficientCacheReused"->read,"CoefficientCacheSaved"->written,
    "InputLeaves"->LeafCount[value],"CheckpointFile"->file,
    "AlgebraGroupIndex"->index,"AlgebraGroupTotal"->If[level===0,Length[groups],Ceiling[Length[nodes]/2]]|>];
  result=qqCoefficientSubReduce[value,dir];
  If[qqFFInvalidQ[result],Throw[result,stop]];
  p=atomicWXF[file,<|"Key"->key,"InputHash"->Hash[value,"SHA256"],"Value"->result|>];
  If[FailureQ[p],Throw[p,stop]];written++;result];
 (* Expanding every scalar numerator before grouping destroys the factored
    blocks retained by PV collection. Together accepts unexpanded products
    and sums; only split the existing outer sum. Old node checkpoints remain
    valid because their complete input hash is checked before reuse. *)
 qqProgressOperation["Group factored rational coefficient terms"];
 node=input;terms=If[Head[node]===Plus,List@@node,{node}];
 groups=GatherBy[terms,Denominator];
 nodes=Table[merge[Total[groups[[i]]],0,i],{i,Length[groups]}];
 While[Length[nodes]>1,level++;
  (* Preserve deterministic grouping across retries. *)
  nodes=Table[If[i===Length[nodes],nodes[[i]],
    merge[nodes[[i]]+nodes[[i+1]],level,(i+1)/2]],{i,1,Length[nodes],2}]];
 qqProgressUpdate[<|"CoefficientCacheReused"->read,"CoefficientCacheSaved"->written|>];
 If[nodes==={},0,First[nodes]],stop]];

(* Preserve the comparison cache key while making a stopped coefficient
   diagnosable. The final coefficient file is written only after success. *)
qqCoefficientStopDetails[value_,stage_,file_,seconds_] := Failure["QQGaugeCoefficientStopped",
 <|"Stage"->stage,"File"->file,"Seconds"->seconds,
 "Reason"->Which[value===$TimedOut,"CoefficientTimeout",value===$Aborted,"CoefficientAborted",
   FailureQ[value],"CoefficientFailure",True,"InvalidCoefficientExpression"],
 "Progress"->KeyTake[$qqProgress,{"Operation","InputLeaves","AlgebraGroupIndex","AlgebraGroupTotal",
   "CoefficientCacheReused","CoefficientCacheSaved","CoefficientSubReused","CoefficientSubSaved","CheckpointFile","PendingInputFile","Master","Index","Total",
   "GaugeDifferenceInputLeaves","GaugeDifferenceOutputLeaves","GaugeDifferencePVBefore","GaugeDifferencePVAfter","ScalarBasisReusedAcrossTimeLimits",
   "SpectralMethod","SpectralCoordinateLeaves","SpectralImplementation","SpectralFactorProbeSeconds",
   "NumeratorCoefficientIndex","NumeratorCoefficientTotal","NumeratorCacheReused","NumeratorCacheSaved","NumeratorCoefficientLeaves","NumeratorCheckpointFile"}],
 "Action"->"Repeat with the desired CoefficientSeconds; completed checkpoints are reused."|>];

(* Principal-root branch conventions *)
(* Principal powers obey (c z)^p = c^p z^p for strictly positive real c.
   Only exact positive rational factors of the known spectral radicands are
   extracted. In particular Sqrt[z^2] is NEVER replaced by z. *)
qqCanonicalSpectralRadicals[input_] := Module[
 {delta=RGZWorkflow`Engine`mG^4-(RGZWorkflow`Engine`m^2-RGZWorkflow`Engine`\[Mu]^2)^2/4,powers,rules={},b,p,ratio},
 powers=DeleteDuplicates[Cases[input,Power[_,e_Rational]/;Denominator[e]===2,{0,Infinity}]];
 Do[{b,p}=List@@power;If[LeafCount[b]>2000,Continue[]];
 ratio=TimeConstrained[Cancel[Together[Expand[b]/delta]],1/4,$TimedOut];
 If[MatchQ[ratio,_Integer|_Rational]&&TrueQ[ratio>0],AppendTo[rules,power->ratio^p delta^p]],{power,powers}];
 input/.Dispatch[rules]];
qqBranchCanonicalCoefficient[input_] := Module[{normalized=qqCanonicalSpectralRadicals[input]},
 If[normalized===input,input,Cancel[Together[normalized]]]];


==> anc/software/RGZWorkflow-1.1.2/Kernel/Algebra/ColorSpinBasis.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Project the conventional amplitude onto SU(N) color flows and D-dimensional spin structures.

   Inputs:
   Symbolic D-dimensional tensors, scalar masters and their collected coefficients.

   Dependencies:
   FeynCalc for tensor/PV expressions; Internal/ supplies progress and persistence.
*)

(* Algebraic postprocessing only; excluded from physical QQ fingerprints. *)
qqFFInvalidQ[x_] := !FreeQ[x,_qqFFScalarSlot|_HoldForm|_TerminatedEvaluation|_Failure|_Missing|$Failed|$Aborted|$TimedOut|Indeterminate|ComplexInfinity|_DirectedInfinity];
qqFFColorHeads=FeynCalc`SUNTF|FeynCalc`SUNT|FeynCalc`SUNF|FeynCalc`SUND|FeynCalc`SUNDelta|FeynCalc`SUNFDelta|FeynCalc`SUNTrace;
qqFFSpinHeads=FeynCalc`Spinor|FeynCalc`DiracGamma|FeynCalc`DiracSigma|FeynCalc`DiracChain|FeynCalc`LorentzIndex|FeynCalc`DiracIndex;
qqFFSplit[term_] := Module[{f,col,spin,scalar},
 f=If[System`Head[term]===Times,List@@term,{term}];
 col=Select[f,!FreeQ[#,qqFFColorHeads]&];
 spin=Select[f,FreeQ[#,qqFFColorHeads]&&!FreeQ[#,qqFFSpinHeads]&];
 scalar=Complement[f,Join[col,spin]];
 If[!FreeQ[Times@@col,qqFFSpinHeads],Return[Failure["QQFFEntangledColorSpin",<||>]]];
 {Times@@col,Times@@spin,Times@@scalar}];
qqFFCanon[x_] := FeynCalc`FCCanonicalizeDummyIndices[
 x/.HoldPattern[FeynCalc`LorentzIndex[label_,dim___]]/;
 MemberQ[{RGZWorkflow`FormFactors`l1,RGZWorkflow`FormFactors`l2,RGZWorkflow`FormFactors`l3,
 RGZWorkflow`FormFactors`l4,RGZWorkflow`FormFactors`l5,RGZWorkflow`FormFactors`l6},label]:>
 FeynCalc`LorentzIndex[qqFFInputIndex[SymbolName[label]],dim],
 System`Head->{FeynCalc`LorentzIndex},FeynCalc`DotSimplify->False,
 FeynCalc`LorentzIndexNames->{RGZWorkflow`FormFactors`l1,RGZWorkflow`FormFactors`l2,
 RGZWorkflow`FormFactors`l3,RGZWorkflow`FormFactors`l4,RGZWorkflow`FormFactors`l5,RGZWorkflow`FormFactors`l6}];
(* Only slashes inside a chain are replaced; external spinor labels stay on shell. *)
qqFFChainConservation[d_Dot] := Module[{v=d,k1=RGZWorkflow`Engine`qqK1,k2=RGZWorkflow`Engine`qqK2,k3=RGZWorkflow`Engine`qqK3,k4=RGZWorkflow`Engine`qqK4},
 If[First[d]===FeynCalc`FCI[FeynCalc`SpinorUBarD[k3,0]]&&Last[d]===FeynCalc`FCI[FeynCalc`SpinorUD[k1,0]],
 v=v/.FeynCalc`DiracGamma[FeynCalc`Momentum[k4,D],D]->FeynCalc`FCI[FeynCalc`GSD[k1]+FeynCalc`GSD[k2]-FeynCalc`GSD[k3]]];
 If[First[d]===FeynCalc`FCI[FeynCalc`SpinorUBarD[k4,0]]&&Last[d]===FeynCalc`FCI[FeynCalc`SpinorUD[k2,0]],
 v=v/.FeynCalc`DiracGamma[FeynCalc`Momentum[k3,D],D]->FeynCalc`FCI[FeynCalc`GSD[k1]+FeynCalc`GSD[k2]-FeynCalc`GSD[k4]]];v];
qqFFSpinStep[x_] := Module[{z=x},
 z=z/.d_Dot:>qqFFChainConservation[d];
 z=FeynCalc`DiracSimplify[z,FeynCalc`DiracEquation->True,FeynCalc`SirlinSimplify->False,FeynCalc`DiracOrder->True];
 qqFFCanon[Expand[qqFFScalarKinematics[z]]]];
qqFFSpinReduce[x_] := FixedPoint[qqFFSpinStep,x,8];
(* Cache individual integral identities, never apply a global tensor reduction. *)
qqFFPVCache=<||>;
qqFFPVNormalize[m_,reduce_,seconds_] := Module[{key={m,reduce},r,known,file,p},
 If[KeyExistsQ[qqFFPVCache,key],Return[qqFFPVCache[key]]];
 file=FileNameJoin[{cacheDirectory[],"qq-pv-identities",IntegerString[Hash[
  {"QQPVIdentity/3",key,$Version,FileHash[FileNameJoin[{$packageRoot,"Kernel","Algebra/PassarinoVeltman.wl"}],"SHA256"],
   FileHash[FileNameJoin[{$packageRoot,"Kernel","Algebra/PassarinoVeltman.wl"}],"SHA256"],
   DownValues[FeynCalc`PaVeReduce],DownValues[FeynCalc`PaVeOrder],
   Options[FeynCalc`PaVeReduce],Options[FeynCalc`PaVeOrder]},"SHA256"],16,64]<>".wxf"}];
 If[FileExistsQ[file],qqProgressOperation["Read completed PV identity checkpoint"];p=Import[file,"WXF"];
  If[AssociationQ[p]&&Lookup[p,"Input",None]===m&&Lookup[p,"Reduce",None]===reduce&&
    !qqFFInvalidQ[Lookup[p,"Value",$Failed]],r=p["Value"];AssociateTo[qqFFPVCache,key->r];
   qqProgressUpdate[<|"CacheState"->"Reused","ReusedCheckpoints"->(Lookup[$qqProgress,"ReusedCheckpoints",0]+1)|>];Return[r]]];
 r=TimeConstrained[
   known=qqPVMasslessSingleScale[m];If[known===$Failed,known=qqPVZeroInvariant[m]];
   If[known===$Failed,known=qqPVGramReduce[m,TrueQ[reduce]]];
   If[known===$Failed,known=m];
   known=qqPVOrderExpression[known,reduce];
   If[MatchQ[m,_FeynCalc`PaVe]&&Length[qqPVParse[m][[3]]]===6,
    qqPVCompactCoefficients[known],known],seconds,$TimedOut];
 (* A timeout is not an identity. Never memoize it as a completed reduction:
    a later run with a larger per-integral limit must be able to retry. *)
 If[qqFFInvalidQ[r],Return[m]];
 If[!DirectoryQ[DirectoryName[file]],CreateDirectory[DirectoryName[file],CreateIntermediateDirectories->True]];
 qqProgressOperation["Save completed PV identity checkpoint"];
 p=atomicWXF[file,<|"Input"->m,"Reduce"->reduce,"Value"->r|>];
 If[!FailureQ[p],qqProgressUpdate[<|"CacheState"->"Saved","ComputedCheckpoints"->(Lookup[$qqProgress,"ComputedCheckpoints",0]+1)|>]];
 AssociateTo[qqFFPVCache,key->r];r];
qqFFColors[] := FeynCalc`FCI[{
 FeynCalc`SUNFDelta[RGZWorkflow`Engine`qqC3,RGZWorkflow`Engine`qqC1] FeynCalc`SUNFDelta[RGZWorkflow`Engine`qqC4,RGZWorkflow`Engine`qqC2],
 FeynCalc`SUNFDelta[RGZWorkflow`Engine`qqC3,RGZWorkflow`Engine`qqC2] FeynCalc`SUNFDelta[RGZWorkflow`Engine`qqC4,RGZWorkflow`Engine`qqC1]}];
qqFFProjectColor[col_,basis_] := Module[{p,n=FeynCalc`SUNN,c,res},
 p=FeynCalc`SUNSimplify[col #,FeynCalc`SUNNToCACF->False]& /@ basis;
 If[!FreeQ[p,qqFFColorHeads|_FeynCalc`SUNIndex|_FeynCalc`SUNFIndex],Return[Failure["QQFFUnsupportedColor",<|"Color"->col|>]]];
 c=Cancel /@ {(n p[[1]]-p[[2]])/(n (n^2-1)),(n p[[2]]-p[[1]])/(n (n^2-1))};
 res=FeynCalc`SUNSimplify[Expand[col-c.basis],FeynCalc`SUNNToCACF->False];
 (* SUNSimplify may retain free-index generators. Their residual Frobenius
    norm is positive for SU(N), N>=2; its vanishing certifies reconstruction. *)
 If[res=!=0,res=Cancel[Together[FeynCalc`SUNSimplify[
  Expand[res FeynCalc`ComplexConjugate[res]],FeynCalc`SUNNToCACF->False]]]];
 If[res=!=0,Return[Failure["QQFFColorReconstruction",<|"Color"->col|>]]];c];
qqFFMasterHeads=FeynCalc`PaVe|FeynCalc`A0|FeynCalc`A00|FeynCalc`B0|FeynCalc`B1|FeynCalc`B00|FeynCalc`B11|FeynCalc`C0|FeynCalc`D0|FeynCalc`E0;
qqFFScalarKinematics[x_] := Module[{k={RGZWorkflow`Engine`qqK1,RGZWorkflow`Engine`qqK2,RGZWorkflow`Engine`qqK3,RGZWorkflow`Engine`qqK4},s=RGZWorkflow`Engine`qqS,t=RGZWorkflow`Engine`qqT,pair,rules},
 pair[a_,b_]:=FeynCalc`FCI[FeynCalc`SPD[a,b]];
 rules=Join[Table[pair[k[[i]],k[[i]]]->0,{i,4}],{
 pair[k[[1]],k[[2]]]->s/2,pair[k[[3]],k[[4]]]->s/2,
 pair[k[[1]],k[[3]]]->-t/2,pair[k[[2]],k[[4]]]->-t/2,
 pair[k[[1]],k[[4]]]->(s+t)/2,pair[k[[2]],k[[3]]]->(s+t)/2}];
 FeynCalc`ExpandScalarProduct[x]/.rules];
(* Combine equal denominators first; only one color-spin-PV coefficient is
   passed to Together, never the amplitude. No positivity assumptions. *)
qqFFRationalReduce[x_] := Module[{terms,groups,z},
 terms=If[Head[x]===Plus,List@@x,{x}];
 groups=GatherBy[terms,Denominator];
 z=Total[(Total[Numerator /@ #]/Denominator[First[#]])& /@ groups];
 Cancel[Together[z]]];
qqFFCollectMasters[expr_,simplify_,seconds_] := Module[{terms,parts={},f,dependent,master,co,candidate,groups,rows={},index=0,stop=Unique["qqFFMasterStop"]},Catch[
 qqProgressOperation["Split expression by master integrals (scalar blocks protected)"];
 terms=qqFFMasterTerms[expr];
 Do[f=If[System`Head[term]===Times,List@@term,{term}];
  dependent=Select[f,!FreeQ[#,qqFFMasterHeads]&];
  If[Length[dependent]>1||
   (Length[dependent]===1&&(!MatchQ[System`Head[First[dependent]],qqFFMasterHeads]||!FreeQ[List@@First[dependent],qqFFMasterHeads])),
   Throw[Failure["QQFFNonlinearMasterExpression",<||>],stop]];
  master=If[dependent==={},1,First[dependent]];
  co=Times@@Select[f,FreeQ[#,qqFFMasterHeads]&];AppendTo[parts,{master,co}],{term,terms}];
 qqProgressOperation["Group equal master integrals"];groups=GatherBy[parts,First];
 Do[index++;co=Total[group[[All,2]]];
  If[TrueQ[simplify],qqProgressOperation["Simplify scalar coefficient "<>ToString[index]<>" / "<>ToString[Length[groups]]];
   candidate=TimeConstrained[qqFFRationalReduce[co],seconds,$TimedOut];
   If[!qqFFInvalidQ[candidate]&&LeafCount[candidate]<=LeafCount[co],co=candidate]];
  If[co=!=0,AppendTo[rows,{group[[1,1]],co}]],{group,groups}];rows,stop]];
qqFFReadPacket[file_] := Module[{p=RGZResult["QQAmplitude"],job=RGZResult["QQ"],path=file,inputHash},
 (* Explicit files remain independent imports. Automatic input must match
    both the active task and its current completed assembly inputs. *)
 If[file=!=Automatic || !AssociationQ[p],
  If[path===Automatic,
   If[!AssociationQ[job],Return[Failure["QQAmplitudeFirst",<|"Action"->"RGZQQAmplitude[] or supply File -> bare-amplitude.wxf"|>]]];
   path=FileNameJoin[{job["Directory"],"bare-amplitude.wxf"}]];
  If[!StringQ[path]||!FileExistsQ[path],Return[Failure["QQAmplitudeFile",<|"File"->path|>]]];
  p=Quiet[Check[Import[path,"WXF"],$Failed]]];
 If[!AssociationQ[p]||!KeyExistsQ[p,"Amplitude"],Return[Failure["QQAmplitudeFile",<|"File"->path|>]]];
 If[file===Automatic&&AssociationQ[job],
  If[!KeyExistsQ[job,"Fingerprint"]||Lookup[p,"Fingerprint",None]=!=job["Fingerprint"],
   Return[Failure["QQAmplitudeTaskMismatch",<|"Action"->"RGZQQAmplitude[]"|>]]];
  inputHash=qqAssemblyInputHash[job];
  If[MissingQ[inputHash]||Lookup[p,"AssemblyInputHash",None]=!=inputHash,
   Return[Failure["QQAmplitudeInputsChanged",<|"Action"->"RGZQQAmplitude[]",
    "Explanation"->"The saved amplitude does not bind the current tree, mixed self energy, reduced parts and residue. Reassemble before forming factors."|>]]]];p];
(* Loop order selects assembled iM components, not powers of g or master=1. *)
qqFFSelectOrder[packet_Association,order_] := Module[{field,input},
 If[!MemberQ[{All,0,1},order],Return[Failure["QQFFLoopOrder",<|"Explanation"->"LoopOrder must be All, 0 or 1."|>]]];
 field=Switch[order,0,"Tree",1,"OneLoop",All,"Amplitude"];
 If[!KeyExistsQ[packet,field],Return[Failure["QQFFComponentMissing",<|"Parts"->{field},"Action"->"Reassemble with RGZQQAmplitude[]."|>]]];
 input=packet[field];If[order=!=All,input=input/I];
 If[qqFFInvalidQ[input],Return[Failure["QQAmplitudeIncomplete",<|"Parts"->{field}|>]]];
 Join[packet,<|"Amplitude"->input,"LoopOrder"->order,"SelectedComponent"->field,
 "AmplitudeConvention"->"M; assembled Tree and OneLoop divided by I exactly once"|>]];
(* Validate the represented decomposition before trusting its completion flag. *)
qqFFPacketQ[p_] := AssociationQ[p]&&Lookup[p,"Schema",None]==="RGZQQFormFactors/1"&&
 Lookup[p,"Status",None]==="Complete"&&TrueQ[Lookup[p,"ReconstructionVerified",False]]&&
 And@@(KeyExistsQ[p,#]&/@{"Key","File","InputSHA256","SourceFingerprint","ColorBasis","SpinStructures","Rows"})&&
 IntegerQ[p["Key"]]&&IntegerQ[p["InputSHA256"]]&&StringQ[p["File"]]&&
 ListQ[p["ColorBasis"]]&&ListQ[p["SpinStructures"]]&&ListQ[p["Rows"]]&&!qqFFInvalidQ[p]&&
 AllTrue[p["Rows"],Function[row,AssociationQ[row]&&IntegerQ[Lookup[row,"ColorID",None]]&&IntegerQ[Lookup[row,"SpinID",None]]&&
  1<=row["ColorID"]<=Length[p["ColorBasis"]]&&1<=row["SpinID"]<=Length[p["SpinStructures"]]&&
  qqFFVectorPairsQ[Lookup[row,"MasterCoefficients",None]]&&KeyExistsQ[row,"FormFactor"]&&
  row["FormFactor"]===Total[Times@@@row["MasterCoefficients"]]] ]&&
 Length[DeleteDuplicates[({#["ColorID"],#["SpinID"]}&/@p["Rows"])]]===Length[p["Rows"]];
qqFFBuild[packet_,simplify_,coSeconds_,reducePV_:False] := Module[{input=packet["Amplitude"],expanded,terms,parts,colors,spins,
 basis=qqFFColors[],colorMap,spinMap,col,spin,reduced,check,rows={},records,groups,structures,masterPairs,preMasterPairs,pvIdentities,pvReduction,
 forms={},pvProvenance={},used,key,file,cache,saved,inputHash,dir,answer,groupFile,groupPacket,unreduced=0,stop=Unique["qqFFStop"]},Catch[
 If[qqFFInvalidQ[input]||qqFFUnresolvedScalarQ[input],Throw[Failure["QQAmplitudeIncomplete",<|"Action"->"Recompute failed components and reassemble; TerminatedEvaluation and other failure sentinels cannot be form factors."|>],stop]];
 If[!FreeQ[input,FeynCalc`TID|FeynCalc`FeynAmpDenominator|RGZWorkflow`Engine`q],Throw[Failure["QQAmplitudeNotReduced",<||>],stop]];
 inputHash=Hash[input,"SHA256"];
 key=Hash[{"QQFormFactors/2",inputHash,Lookup[packet,"LoopOrder","Unspecified"],Lookup[packet,"Fingerprint",None],Lookup[packet,"AssemblyConvention",None],Lookup[packet,"AssemblyInputHash",None],$Version,FileHash[FileNameJoin[{$packageRoot,"Kernel","Algebra/ColorSpinBasis.wl"}],"SHA256"],FileHash[FileNameJoin[{$packageRoot,"Kernel","Algebra/DiracChains.wl"}],"SHA256"],FileHash[FileNameJoin[{$packageRoot,"Kernel","Algebra/PassarinoVeltman.wl"}],"SHA256"],FileHash[FileNameJoin[{$packageRoot,"Kernel","Algebra/PassarinoVeltman.wl"}],"SHA256"],FileHash[FileNameJoin[{$packageRoot,"Kernel","Algebra/PassarinoVeltman.wl"}],"SHA256"],simplify,coSeconds,reducePV},"SHA256"];
 dir=FileNameJoin[{cacheDirectory[],"RGZ_qq_form_factors_"<>IntegerString[key,16,64]}];
 If[!DirectoryQ[dir],CreateDirectory[dir]];file=FileNameJoin[{dir,"form-factors.wxf"}];
 If[FileExistsQ[file],cache=Quiet[Check[Import[file,"WXF"],$Failed]];
 If[qqFFPacketQ[cache]&&cache["Key"]===key&&cache["InputSHA256"]===inputHash&&
 Lookup[cache,"SourceFingerprint",None]===Lookup[packet,"Fingerprint",None]&&
 Lookup[cache,"LoopOrder","Unspecified"]===Lookup[packet,"LoopOrder","Unspecified"]&&
 Lookup[cache,"AssemblyConvention",None]===Lookup[packet,"AssemblyConvention",None]&&
 Lookup[cache,"AssemblyInputHash",None]===Lookup[packet,"AssemblyInputHash",None],storeResult["QQFormFactors",cache];Throw[<|"Status"->"Complete","Name"->"QQFormFactors","LoopOrder"->Lookup[packet,"LoopOrder","Unspecified"],"Rows"->Length[cache["Rows"]],"File"->file,"Statistics"-><|"Reused"->True,"ReconstructionVerified"->True|>|>,stop]]];
 qqProgressOperation["Convert amplitude to FeynCalc internal form"];
 parts=If[TrueQ[input===0],{},qqFFStructuralParts[FeynCalc`FCI[input]]];If[FailureQ[parts],Throw[parts,stop]];
 colors=DeleteDuplicates[parts[[All,1]]];spins=DeleteDuplicates[parts[[All,2]]];
 qqProgressUpdate[<|"Stage"->"QQFormFactors:Color","Index"->2,"Total"->4|>];
 colorMap=Table[qqProgressOperation["Project color tensor "<>ToString[i]<>" / "<>ToString[Length[colors]]];
 col=qqFFProjectColor[colors[[i]],basis];If[FailureQ[col],Throw[col,stop]];colors[[i]]->col,{i,Length[colors]}];
 qqProgressUpdate[<|"Stage"->"QQFormFactors:Spin","Index"->3,"Total"->4|>];
 spinMap=Table[qqProgressOperation["Reduce D-dimensional spin structure "<>ToString[i]<>" / "<>ToString[Length[spins]]];
 spin=spins[[i]];reduced=qqFFSpinReduce[spin];
 check=Expand[qqFFSpinReduce[qqFFCanon[spin]-reduced]];
 If[check=!=0,check=TimeConstrained[Expand[FeynCalc`DiracSimplify[check,
  FeynCalc`SirlinSimplify->False,FeynCalc`DiracOrder->True]],2,$TimedOut]];
 (* A simplification that cannot be certified is not applied. Dummy-index
    renaming alone is always retained, so no D-dimensional remainder is lost. *)
 If[check=!=0||qqFFInvalidQ[reduced],reduced=qqFFCanon[spin];unreduced++];
 spin->reduced,{i,Length[spins]}];
 colorMap=Dispatch[colorMap];spinMap=Dispatch[spinMap];
 qqProgressOperation["Collect color-spin structures"];
 Do[col=part[[1]]/.colorMap;spin=part[[2]]/.spinMap;
 reduced=qqLinearizeChains[spin];
 Do[records=qqFFSplit[term];If[FailureQ[records],Throw[records,stop]];
 If[records[[1]]=!=1,Throw[Failure["QQFFUnexpectedSpinColor",<||>],stop]];
 If[records[[2]]===1&&records[[3]]===0,Continue[]];
 Do[If[col[[a]]=!=0,AppendTo[rows,{{a,records[[2]]},part[[3]] col[[a]] records[[3]]}]],{a,2}],
 {term,If[System`Head[reduced]===Plus,List@@reduced,{reduced}]}],{part,parts}];
 groups=GatherBy[rows,First];structures=DeleteDuplicates[If[groups==={}, {},groups[[All,1,1,2]]]];
 qqProgressUpdate[<|"Stage"->"QQFormFactors:Masters","Index"->4,"Total"->4|>];
 Do[qqProgressOperation["Collect master coefficients "<>ToString[i]<>" / "<>ToString[Length[groups]]];
 qqProgressUpdate[<|"AlgebraGroupIndex"->i,"AlgebraGroupTotal"->Length[groups]|>];
 groupFile=FileNameJoin[{dir,"master-group-"<>ToString[i]<>".wxf"}];
 qqProgressOperation["Read color-spin master-group checkpoint "<>ToString[i]];
 groupPacket=If[FileExistsQ[groupFile],Quiet[Check[Import[groupFile,"WXF"],$Failed]],$Failed];
 If[AssociationQ[groupPacket]&&Lookup[groupPacket,"Key",None]===key&&
   Lookup[groupPacket,"Group",None]===groups[[i,1,1]]&&
   qqFFVectorPairsQ[Lookup[groupPacket,"Pairs",None]]&&
   qqFFVectorPairsQ[Lookup[groupPacket,"PreReductionPairs",None]]&&ListQ[Lookup[groupPacket,"Identities",None]],
  qqProgressOperation["Reuse completed color-spin master group "<>ToString[i]];masterPairs=groupPacket["Pairs"];preMasterPairs=groupPacket["PreReductionPairs"];pvIdentities=groupPacket["Identities"],
  masterPairs=qqFFCollectMasters[qqFFScalarKinematics[Total[groups[[i,All,2]]]],False,coSeconds];
  If[FailureQ[masterPairs],Throw[masterPairs,stop]];
  preMasterPairs=masterPairs;
  pvReduction=qqFFReduceMasterPairs[masterPairs,reducePV,simplify,coSeconds,True];If[FailureQ[pvReduction],Throw[pvReduction,stop]];
  masterPairs=pvReduction["Pairs"];pvIdentities=pvReduction["Identities"];
  qqProgressOperation["Save completed color-spin master group "<>ToString[i]];
  saved=atomicWXF[groupFile,<|"Key"->key,"Group"->groups[[i,1,1]],"Pairs"->masterPairs,"PreReductionPairs"->preMasterPairs,"Identities"->pvIdentities|>];If[FailureQ[saved],Throw[saved,stop]]];
 AppendTo[pvProvenance,<|"ColorID"->groups[[i,1,1,1]],"SpinStructure"->groups[[i,1,1,2]],"Before"->preMasterPairs,"After"->masterPairs,"Identities"->pvIdentities|>];
 If[masterPairs=!={},AppendTo[forms,<|"ColorID"->groups[[i,1,1,1]],"SpinID"->First[FirstPosition[structures,groups[[i,1,1,2]],Missing[],{1}]],
 "PreReductionMasterCoefficients"->preMasterPairs,
 "MasterCoefficients"->masterPairs,"FormFactor"->Total[Times@@@masterPairs]|>]],{i,Length[groups]}];
 (* Scalar cancellation can empty a previously nonzero spin sector. *)
 used=If[forms==={}, {},Sort[DeleteDuplicates[Lookup[forms,"SpinID"]]]];
 forms=(Join[#,<|"SpinID"->First[FirstPosition[used,#["SpinID"]]]|>]& /@ forms);
 structures=structures[[used]];
 answer=<|"Schema"->"RGZQQFormFactors/1","Key"->key,"Status"->"Complete","SourceFingerprint"->Lookup[packet,"Fingerprint",None],
 "LoopOrder"->Lookup[packet,"LoopOrder","Unspecified"],"SelectedComponent"->Lookup[packet,"SelectedComponent","Amplitude"],
 "AssemblyInputHash"->Lookup[packet,"AssemblyInputHash",None],
 "AssemblyConvention"->Lookup[packet,"AssemblyConvention",None],"UVIRSeparated"->False,
 "PVReductionProvenance"->"PreReductionMasterCoefficients retained per row; earlier tensor reduction and mass limits are outside this boundary",
 "InputSHA256"->inputHash,"Gauge"->Lookup[packet,"Gauge",None],"RegulatorMass"->Lookup[packet,"RegulatorMass",None],
 "ColorBasis"->basis,"SpinStructures"->structures,"Rows"->forms,"PVReductionGroups"->pvProvenance,
 "ReconstructionVerified"->True,"Verification"-><|"TermSplit"->True,"ColorProjection"->True,"DdimensionalSpinIdentities"->True,"LinearCollection"->True,"MasslessMandelstamKinematics"->True,"PVArgumentOrderingAttempted"->True|>,
 "SpinBasisIndependent"->False,"SpinConvention"->"D-dimensional spanning structures; no four-dimensional Fierz reduction or evanescent structures discarded",
 "UnreducedSpinStructures"->unreduced,"TensorPVReductionRequested"->reducePV,"PVEntryCount"->Total[Length[#["MasterCoefficients"]]& /@ forms],
 "MasterBasisIndependent"->False,"PVReductionScope"->"Exact single-scale/bubble identities, parameter permutations, Gram-null IBP and twin-parameter integration; optional nonsingular lower-point momentum/metric recurrences and native reduction; unsupported entries retained",
 "Renormalized"->False,"GaugeIndependenceVerified"->False,"File"->file|>;
 If[!qqFFPacketQ[answer],Throw[Failure["QQFFPacketIncomplete",<||>],stop]];
 saved=atomicWXF[file,answer];If[FailureQ[saved],Throw[saved,stop]];storeResult["QQFormFactors",answer];
 <|"Status"->"Complete","Name"->"QQFormFactors","LoopOrder"->Lookup[packet,"LoopOrder","Unspecified"],"Rows"->Length[forms],"File"->file,
 "Statistics"-><|"Colors"->2,"SpinStructures"->Length[structures],"ReconstructionVerified"->True|>|>,stop]];
Options[RGZQQFormFactors]={"LoopOrder"->All,"File"->Automatic,"SimplifyCoefficients"->True,"CoefficientSeconds"->5,"ReduceTensorIntegrals"->False};
RGZQQFormFactors[seconds_:600,OptionsPattern[]] := Module[{r,p,now=AbsoluteTime[],co=OptionValue["CoefficientSeconds"],simplify=OptionValue["SimplifyCoefficients"],reduce=OptionValue["ReduceTensorIntegrals"],order=OptionValue["LoopOrder"]},
 If[!MemberQ[{All,0,1},order],Return[Failure["QQFFLoopOrder",<|"Explanation"->"LoopOrder must be All, 0 or 1."|>]]];
 If[!NumericQ[seconds]||!TrueQ[seconds>0]||!NumericQ[co]||!TrueQ[co>0]||!MemberQ[{True,False},simplify]||!MemberQ[{True,False},reduce],Return[Failure["QQFFOptions",<||>]]];
 r=ready[];If[FailureQ[r],Return[r]];r=fcReady[];If[FailureQ[r],Return[r]];
 $results=KeyDrop[$results,{"QQFormFactors"}];
 $qqProgress=<|"Stage"->"QQFormFactors","Status"->"Computing","RunStarted"->now,"ItemStarted"->now,"StepLimitSeconds"->seconds|>;
 r=If[TrueQ[$Notebooks],Monitor[Block[{$IterationLimit=Infinity,qqFFPVCache=<||>},timed["QQFormFactors",p=qqFFReadPacket[OptionValue["File"]];If[!FailureQ[p],p=qqFFSelectOrder[p,order]];If[FailureQ[p],p,qqFFBuild[p,simplify,co,reduce]],seconds]],Dynamic[qqSelfProgressPanel[],UpdateInterval->1,TrackedSymbols:>{$qqProgress}]],Block[{$IterationLimit=Infinity,qqFFPVCache=<||>},timed["QQFormFactors",p=qqFFReadPacket[OptionValue["File"]];If[!FailureQ[p],p=qqFFSelectOrder[p,order]];If[FailureQ[p],p,qqFFBuild[p,simplify,co,reduce]],seconds]]];
 qqProgressUpdate[<|"Status"->If[FailureQ[r],"Stopped","Complete"],"StoppedAt"->AbsoluteTime[]|>];r];


==> anc/software/RGZWorkflow-1.1.2/Kernel/Algebra/CommonDenominator.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Reduce both gauge branches over fixed factored denominators, then compare their coefficients.

   Inputs:
   Prepared master coefficients or a stopped coefficient record.

   Dependencies:
   GaugeCoefficients.wl supplies PV preparation and exact small-coefficient checks;
   Internal/GaugeRuntime.wl supplies explicitly named fixed WXF checkpoint IO.
   Loading this file does not replace any ordinary coefficient or cache function.
*)

ClearAll[RGZGaugeFixedBranch, RGZGaugeFixedCompare, RGZGaugeFixedCoordinates, RGZGaugeFixedDenResume, RGZGaugeFixedFactorReduce, RGZGaugeFixedFinish, RGZGaugeFixedPair, RGZGaugeFixedPrepare, RGZGaugeFixedPreparedQ, RGZGaugeFixedTryFactor];

(* 1. Introduce exact squared-pole coordinates. *)
RGZGaugeFixedCoordinates[raw_] := Module[
  {v,ss,xx,yy,ww,zz,tt,aa,bb,dd,bases,rootRules,terms,common,restore},
  With[{check=RGZGaugeValidate[raw]},If[FailureQ[check],Return[check]]];
  v=Table[Symbol["RGZGaugeFixedAlgebra`"<>name],
    {name,{"s","x","y","w","z1","z3","a","b","d"}}];
  If[AnyTrue[v,Function[q,OwnValues[q]=!={},HoldAll]],
    Return[Failure["AssignedFixedCoordinate",<||>]]];
  {ss,xx,yy,ww,zz,tt,aa,bb,dd}=v;
  bases={4 mG^4-(m^2-μ^2)^2,
    mG^4-(m^2-μ^2)^2/4,α M^4};
  rootRules=MapThread[Function[{base,root},With[{bb0=base,rr0=root},
    HoldPattern[Power[bb0,k_Rational]] /; Denominator[k]===2 :>
      rr0^Numerator[k]]],
    {bases,{-2 I (tt-(xx+yy)/2),-I (tt-(xx+yy)/2),I zz}}];
  (* Cancel/partial fractions in full NAV expand the discriminant.
     Expansion changes only polynomial spelling, never a root branch. *)
  rootRules=Join[rootRules,MapThread[Function[{base,root},With[{bb0=Expand[base],rr0=root},
    HoldPattern[Power[bb0,k_Rational]] /; Denominator[k]===2 :>
      rr0^Numerator[k]]],
    {bases,{-2 I (tt-(xx+yy)/2),-I (tt-(xx+yy)/2),I zz}}]];
  common=Pi^2 SMP["g_s"]^2;
  terms=If[Head[raw]===Plus,List@@raw,{raw}];
  terms=(#/common& /@ terms)/.rootRules;
  terms=terms/.{
    HoldPattern[rgzLoopM1^k_Integer] /; EvenQ[k] :> zz^(k/2),
    HoldPattern[rgzLoopM2^k_Integer] /; EvenQ[k] :> (-zz)^(k/2),
    HoldPattern[rgzLoopM3^k_Integer] /; EvenQ[k] :> tt^(k/2),
    HoldPattern[rgzLoopM4^k_Integer] /; EvenQ[k] :> (xx+yy-tt)^(k/2),
    HoldPattern[m^k_Integer] /; EvenQ[k] :> xx^(k/2),
    HoldPattern[μ^k_Integer] /; EvenQ[k] :> yy^(k/2),
    HoldPattern[M^k_Integer] /; Mod[k,4]===0 :> ww^(k/4),
    HoldPattern[mG^k_Integer] /; Mod[k,4]===0 :>
      (-(tt-xx)(tt-yy))^(k/4),
    HoldPattern[System`N^k_] /; IntegerQ[2 k] :> aa^(2 k),
    HoldPattern[SUNN^k_] /; IntegerQ[2 k] :> bb^(2 k),
    HoldPattern[SPD[p,p]] :> ss,
    HoldPattern[Pair[Momentum[p,D],Momentum[p,D]]] :> ss,
    HoldPattern[Pair[Momentum[p],Momentum[p]]] :> ss,
    α :> -zz^2/ww,System`N :> aa^2,SUNN :> bb^2,D :> dd};
  If[!FreeQ[terms,rgzLoopM1|rgzLoopM2|rgzLoopM3|rgzLoopM4] ||
      Cases[terms,HoldPattern[Power[_,k_Rational]] /;
        Denominator[k]=!=1,Infinity]=!={},
    Return[Failure["UnsupportedFixedCoordinateRoot",<|
      "Description"->"The input contains unsupported radicals or odd pole-mass powers; reduction stopped."|>]]];
  restore={ss->SPD[p,p],xx->m^2,yy->μ^2,ww->M^4,
    zz->-I Sqrt[α M^4],
    tt->(m^2+μ^2)/2+I Sqrt[mG^4-(m^2-μ^2)^2/4],
    aa->Sqrt[System`N],bb->Sqrt[SUNN],dd->D};
  <|"Terms"->terms,"Variable"->v,"RestorationRules"->restore,"CommonFactor"->common|>
];

(* 2. Prepare one factored common denominator. *)
RGZGaugeFixedPrepare[coords_Association] := Module[{rgzFunctionReturnTag=Unique["RGZWorkflow`Private`functionReturn"]},Catch[
Module[
  {terms=coords["Terms"],vars=coords["Variable"],factor,packets,groups,
    groups2,factors,maxima,lcd,q,fl,c,num,j,bag},
  factor[e_] := factor[e]=FactorList[e];
  packets=Table[
    If[Mod[j,100]===1,RGZMXProgressUpdate[
      "TermID"->j,"TotalTermCount"->Length[terms],"CompleteTermCount"->j-1];
      RGZGaugeStep["Fixed denominator: organize original terms "<>ToString[j]<>" / "<>
        ToString[Length[terms]]]];
    q=Together[terms[[j]]];num=Numerator[q];
    If[!PolynomialQ[num,vars] || !PolynomialQ[Denominator[q],vars],
      Throw[Failure["NonPolynomialFixedCoordinate",<|"TermsID"->j|>],rgzFunctionReturnTag]];
    fl=factor[Denominator[q]];c=fl[[1,1]]^fl[[1,2]];
    bag=SortBy[Rest[fl],First];{num/c,bag},
    {j,Length[terms]}];
  groups=GatherBy[packets,Last];
  groups2=({Expand[Total[#[[All,1]]]],#[[1,2]]}& /@ groups);
  groups2=Select[groups2,!TrueQ[First[#]===0]&];
  factors=DeleteDuplicates[Flatten[(First /@ #[[2]]& /@ groups2),1]];
  maxima=Table[Max[Prepend[Flatten[
      Cases[#[[2]],{f_,k_Integer} /; SameQ[f,factors[[j]]] :> k]& /@
        groups2],0]],{j,Length[factors]}];
  lcd=Times@@MapThread[Power,{factors,maxima}];
  Join[coords,<|"Group"->groups2,"DenominatorFactor"->factors,
    "MaxPower"->maxima,"CommonDenominator"->lcd,"OriginalTermsCount"->Length[terms]|>]
],rgzFunctionReturnTag]];

RGZGaugeFixedFinish[unit_Association,phi_,details_Association] := Module[
  {row,path,key,expected,saved=False},
  With[{check=RGZGaugeValidate[phi]},If[FailureQ[check],Return[check]]];
  row=<|"ID"->unit["ID"],"MasterIntegral"->unit["MasterIntegral"],
    "OriginalCoefficient"->Missing["UseShortCoefficients"],"ResidualCoefficient"->phi,
    "RadicalSymbolCoefficient"->phi,"RadicalDefinition"->{},
    "Status"->RGZGaugeState[phi],"Source"->details["Source"],
    "ElapsedSeconds"->Lookup[details,"ElapsedSeconds",Missing["PreviouslyVerifiedResult"]]|>;
  rgzGaugeFixedCoefficient=row;rgzGaugeBatchLastCoefficient=row;
  path=Lookup[unit,"CachePath",None];key=Lookup[unit,"CacheIdentity",None];
  expected=Hash[{RGZGaugeCoefficientContext[],unit["ReferenceGauge"],
    {unit["MasterIntegral"],unit["AlphaShortCoefficient"],unit["ReferenceShortCoefficient"]}},"SHA256"];
  If[StringQ[path] && key===expected,
    RGZGaugeCacheWrite[row,path,key];
    saved=TimeConstrained[AssociationQ[RGZGaugeCacheRead[path,key]],10,False]];
  RGZMXProgressUpdate["Status"->"SingleTermComplete"];
  Join[<|"Status"->"SingleTermComplete","ID"->unit["ID"],
    "CoefficientStatus"->row["Status"],"ResultLeafCount"->LeafCount[phi],
    "Saveto OriginalCoefficientCache"->saved,
    "Description"->"Only the current coefficient is complete. A nonzero value does not establish gauge dependence of the full S matrix."|>,
    KeyDrop[details,{"Result"}]]
];

(* 3. Accumulate the numerator and cancel exact denominator factors. *)
Options[RGZGaugeFixedDenResume]={
  "PrepareTimeLimit"->600,"TotalTimeLimit"->1200,"CacheDirectory"->Automatic,
  "Saveinterval"->25};

RGZGaugeFixedDenResume[seconds_:60,OptionsPattern[]] := Module[
  {unit,prepLimit,totalLimit,every,root,dir=None,path=None,id,work,
    prep,num,index=0,group,exponents,multiplier,contribution,z,physical,
    details,vars,xx,yy,zz,tt,ww,alphaVar,tVar,restoreRules,worker,stop,
    answer,coords,start=AbsoluteTime[],write,checkpoint,reduced},
  If[!AssociationQ[rgzGaugeStoppedUnit],
    Return[Failure["NoStoppedCoefficient",<||>]]];
  unit=rgzGaugeStoppedUnit;
  With[{check=RGZGaugeValidate[Lookup[unit,{"MasterIntegral","AlphaShortCoefficient","ReferenceShortCoefficient","ReferenceGauge"}]]},If[FailureQ[check],Return[check]]];
  prepLimit=OptionValue["PrepareTimeLimit"];totalLimit=OptionValue["TotalTimeLimit"];
  every=OptionValue["Saveinterval"];
  If[!And@@(NumericQ[#] && TrueQ[#>0]& /@ {seconds,prepLimit,totalLimit}) ||
      !IntegerQ[every] || every<1,Return[Failure["FixedDenArguments",<||>]]];
  If[OwnValues[α]=!={},Return[Failure["AssignedGaugeParameter",<||>]]];
  If[Lookup[unit,"ReferenceShortCoefficient",Missing["Absent"]]=!=0,
    Return[Failure["FixedDenReferenceNotZero",<|
      "Description"->"This method handles only stopped terms with a literally zero reference short coefficient; the reference gauge is retained."|>]]];
  RGZMXProgressUpdate["Sector"->"RGZ FixedDenominatorCoefficientCheck","Stage"->"FixedDenominatorReduce",
    "StageStartTime"->start,"Status"->"ComputeIn","DiagramID"->0,"DiagramCount"->0];
  worker[] := Catch[
    root=RGZGaugeCacheDirectory[OptionValue["CacheDirectory"]];
    id=Hash[{"RGZFixedDen-v2",unit["MasterIntegral"],unit["AlphaShortCoefficient"],
      unit["ReferenceGauge"],DownValues[RGZGaugeFixedCoordinates],
      DownValues[RGZGaugeFixedPrepare]},"SHA256"];
    If[StringQ[root],dir=FileNameJoin[{root,"fixed_"<>IntegerString[id,16]}];
      If[!DirectoryQ[dir],CreateDirectory[dir,CreateIntermediateDirectories->True]];
      path=FileNameJoin[{dir,"checkpoint.wl"}]];
    work=If[AssociationQ[rgzGaugeFixedWork] &&
        Lookup[rgzGaugeFixedWork,"Identity",None]===id,
      rgzGaugeFixedWork,RGZGaugeFixedCacheRead[path,{id,"fixed"}]];
    If[AssociationQ[work] && RGZGaugeValidate[work]=!=True,Throw[Failure["InvalidFixedCheckpoint",<||>],stop]];
    If[AssociationQ[work],prep=work["Prepare"];num=work["Numerator"];index=work["CompletegroupCount"],
      RGZGaugeStep["Fixed denominator: introduce squared-pole coordinates and organize denominator factors"];
      prep=TimeConstrained[
        coords=RGZGaugeFixedCoordinates[unit["AlphaShortCoefficient"]];
        If[FailureQ[coords],coords,RGZGaugeFixedPrepare[coords]],prepLimit,
        Missing["FixedPreparationTimeout"]];
      If[Head[prep]===Missing || FailureQ[prep],Throw[
        Failure["FixedDenPreparationStopped",<|"Cause"->prep|>],stop]];
      num=0;index=0];
    checkpoint[] := (rgzGaugeFixedWork=<|"Identity"->id,"Prepare"->prep,
      "Numerator"->num,"CompletegroupCount"->index|>;
      If[StringQ[path],write=RGZGaugeFixedCacheWrite[
        rgzGaugeFixedWork,path,{id,"fixed"}];
        If[FailureQ[write],Throw[write,stop]]]);
    vars=prep["Variable"];
    While[index<Length[prep["Group"]],
      group=prep["Group"][[index+1]];
      RGZMXProgressUpdate["TermID"->index+1,"TotalTermCount"->Length[prep["Group"]],
        "CompleteTermCount"->index];
      RGZGaugeStep["Fixed denominator: accumulate polynomial groups "<>ToString[index+1]<>" / "<>
        ToString[Length[prep["Group"]]]];
      contribution=TimeConstrained[
        exponents=Table[Total[Cases[group[[2]],
          {f_,k_Integer} /; SameQ[f,prep["DenominatorFactor"][[j]]] :> k]],
          {j,Length[prep["DenominatorFactor"]]}];
        multiplier=Times@@MapThread[Power,{prep["DenominatorFactor"],
          prep["MaxPower"]-exponents}];
        Expand[group[[1]] multiplier],seconds,Missing["FixedGroupTimeout"]];
      If[Head[contribution]===Missing,checkpoint[];Throw[
        Failure["FixedDenGroupTimeout",<|"ID"->unit["ID"],
          "GroupID"->index+1,"TimeLimit"->seconds|>],stop]];
      z=TimeConstrained[Expand[num+contribution],seconds,
        Missing["FixedAddTimeout"]];
      If[Head[z]===Missing,checkpoint[];Throw[
        Failure["FixedDenAddTimeout",<|"GroupID"->index+1,"TimeLimit"->seconds|>],stop]];
      If[RGZGaugeValidate[z]=!=True,Throw[Failure["InvalidFixedAccumulation",<||>],stop]];
      num=z;index++;rgzGaugeFixedWork=<|"Identity"->id,"Prepare"->prep,
        "Numerator"->num,"CompletegroupCount"->index|>;
      If[Mod[index,every]===0,checkpoint[]]];
    checkpoint[];
    reduced=RGZGaugeFixedFactorReduce[num,prep,id,root,seconds];
    If[FailureQ[reduced],Throw[reduced,stop]];
    z=reduced["Numerator"]/reduced["Denominator"];
    {xx,yy,ww,zz,tt}=vars[[{2,3,4,5,6}]];
    alphaVar=Symbol["RGZGaugeFixedAlgebra`alpha"];
    tVar=Symbol["RGZGaugeFixedAlgebra`t"];
    If[AnyTrue[{alphaVar,tVar},Function[q,OwnValues[q]=!={},HoldAll]],
      Throw[Failure["AssignedFixedCoordinate",<||>],stop]];
    RGZGaugeStep["Fixed denominator: restore physical squared-mass relations"];
    z=TimeConstrained[Module[{n0=Numerator[z],d0=Denominator[z]},
      n0=PolynomialRemainder[n0,tt^2-(xx+yy)tt+xx yy+tVar,tt];
      d0=PolynomialRemainder[d0,tt^2-(xx+yy)tt+xx yy+tVar,tt];
      n0=PolynomialRemainder[n0,zz^2+alphaVar ww,zz];
      d0=PolynomialRemainder[d0,zz^2+alphaVar ww,zz];
      If[TrueQ[d0===0],Failure["PoleRelationSingularity",<||>],Cancel[n0/d0]]],
      seconds,Missing["FixedPhysicalReductionTimeout"]];
    If[FailureQ[z] || Head[z]===Missing,Throw[
      Failure["FixedDenPhysicalReductionStopped",<|"Cause"->z|>],stop]];
    restoreRules=Join[prep["RestorationRules"],{alphaVar->α,tVar->mG^4}];
    physical=prep["CommonFactor"] (z/.restoreRules);
    details=<|"Source"->"Exact reduction of original terms over a fixed common denominator",
      "OriginalTermsCount"->prep["OriginalTermsCount"],
      "CommonDenominatorFactorCount"->Length[prep["DenominatorFactor"]],
      "CompletedgroupCount"->index,"ElapsedSeconds"->AbsoluteTime[]-start|>;
    RGZGaugeFixedFinish[unit,physical,details],stop];
  answer=CheckAbort[TimeConstrained[worker[],totalLimit,
    Failure["FixedDenTotalTimeout",<|"TimeLimit"->totalLimit,
      "Description"->"Completed groups remain in memory and the latest checkpoint; rerun to resume."|>]],
    Failure["FixedDenAborted",<|"Description"->"Completed groups and previous diagram caches are retained."|>]];
  If[FailureQ[answer],RGZMXProgressUpdate["Status"->"Stopped"]];answer
];

(* 4. Reduce both gauge branches before reference-gauge substitution. *)
Options[RGZGaugeFixedBranch]=Options[RGZGaugeFixedDenResume];

RGZGaugeFixedBranch[unit_Association,raw_,seconds_,OptionsPattern[]] := Module[
  {root,path=None,key,old,branch,result,row,saved},
  With[{check=RGZGaugeValidate[raw]},If[FailureQ[check],Return[check]]];
  If[TrueQ[raw===0],Return[<|"ResidualCoefficient"->0,"Source"->"ZeroBranch"|>]];
  key=Hash[{"RGZFixedBranch-v2",raw,
    DownValues[RGZGaugeFixedCoordinates],DownValues[RGZGaugeFixedPrepare],
    DownValues[RGZGaugeFixedDenResume]},
    "SHA256"];
  root=RGZGaugeCacheDirectory[OptionValue["CacheDirectory"]];
  If[StringQ[root],path=FileNameJoin[{root,
    "fixed_branch_"<>IntegerString[key,16]<>".wl"}]];
  old=RGZGaugeFixedCacheRead[path,{key,"branch"}];
  If[AssociationQ[old] && KeyExistsQ[old,"ResidualCoefficient"] && RGZGaugeValidate[old]===True,
    Return[Join[old,<|"Source"->"BranchCacheRestored"|>]]];
  branch=Join[unit,<|"AlphaShortCoefficient"->raw,"ReferenceShortCoefficient"->0,
    "CachePath"->None,"CacheIdentity"->None|>];
  (* Do not put a one-sided intermediate result in the original difference cache. *)
  result=Block[{rgzGaugeStoppedUnit=branch,rgzGaugeFixedCoefficient,
      rgzGaugeBatchLastCoefficient},
    row=RGZGaugeFixedDenResume[seconds,
      "PrepareTimeLimit"->OptionValue["PrepareTimeLimit"],
      "TotalTimeLimit"->OptionValue["TotalTimeLimit"],
      "CacheDirectory"->OptionValue["CacheDirectory"],
      "Saveinterval"->OptionValue["Saveinterval"]];
    If[AssociationQ[row] && AssociationQ[rgzGaugeFixedCoefficient],
      KeyTake[rgzGaugeFixedCoefficient,{"ResidualCoefficient","Source"}],row]];
  If[!AssociationQ[result],Return[result]];
  saved=RGZGaugeFixedCacheWrite[result,path,{key,"branch"}];
  If[FailureQ[saved],Return[saved]];result
];

Options[RGZGaugeFixedPair]=Join[Options[RGZGaugeFixedDenResume],
  {"DirectThreshold"->2000}];

RGZGaugeFixedPair[unit_Association,seconds_:60,OptionsPattern[]] := Module[
  {a,b,ref,small,worker,answer,ca,cb,reduced,report,start=AbsoluteTime[],stop},
  If[!And@@(KeyExistsQ[unit,#]& /@
      {"ID","MasterIntegral","AlphaShortCoefficient","ReferenceShortCoefficient","ReferenceGauge"}),
    Return[Failure["IncompleteStoppedInput",<||>]]];
  With[{check=RGZGaugeValidate[Lookup[unit,{"MasterIntegral","AlphaShortCoefficient","ReferenceShortCoefficient","ReferenceGauge"}]]},If[FailureQ[check],Return[check]]];
  {a,b,ref}=Lookup[unit,{"AlphaShortCoefficient","ReferenceShortCoefficient","ReferenceGauge"}];
  If[OwnValues[α]=!={},Return[Failure["AssignedGaugeParameter",<||>]]];
  If[!NumericQ[ref] || !TrueQ[ref>0],
    Return[Failure["GaugeComparisonArguments",<||>]]];
  small=OptionValue["DirectThreshold"];
  If[!IntegerQ[small] || small<0,
    Return[Failure["FixedDenArguments",<||>]]];
  worker[] := Catch[
    If[LeafCount[a]+LeafCount[b]<=small,
      RGZGaugeStep["Fixed denominator: check small coefficients"];
      reduced=TimeConstrained[RGZGaugeCoefficient[a,b,ref],seconds,
        Missing["SmallCoefficientTimeout"]];
      If[AssociationQ[reduced],
        Throw[RGZGaugeFixedFinish[unit,reduced["ResidualCoefficient"],
          <|"Source"->"Exact radical check for small coefficients",
            "ElapsedSeconds"->AbsoluteTime[]-start|>],stop]];
      (* A timeout of the direct small path switches to the fixed denominator. *)
      If[FailureQ[reduced],Throw[reduced,stop]]];
    RGZGaugeStep["Fixed denominator: reduce the current-gauge branch"];
    ca=RGZGaugeFixedBranch[unit,a,seconds,
      "PrepareTimeLimit"->OptionValue["PrepareTimeLimit"],
      "TotalTimeLimit"->OptionValue["TotalTimeLimit"],
      "CacheDirectory"->OptionValue["CacheDirectory"],
      "Saveinterval"->OptionValue["Saveinterval"]];
    If[!AssociationQ[ca],Throw[ca,stop]];
    RGZGaugeStep["Fixed denominator: reduce the reference-gauge branch"];
    cb=RGZGaugeFixedBranch[unit,b,seconds,
      "PrepareTimeLimit"->OptionValue["PrepareTimeLimit"],
      "TotalTimeLimit"->OptionValue["TotalTimeLimit"],
      "CacheDirectory"->OptionValue["CacheDirectory"],
      "Saveinterval"->OptionValue["Saveinterval"]];
    If[!AssociationQ[cb],Throw[cb,stop]];
    (* GaugeCoefficient inserts the physical pole definitions in BOTH branches,
       then sets alpha -> ref in the reference branch. Never replace the
       reference poles by the still-variable current-gauge poles. *)
    RGZGaugeStep["Fixed denominator: subtract compacted gauge branches"];
    reduced=TimeConstrained[RGZGaugeCoefficient[
      ca["ResidualCoefficient"],cb["ResidualCoefficient"],ref],seconds,
      Missing["CompactDifferenceTimeout"]];
    If[Head[reduced]===Missing,Throw[Failure["FixedDenDifferenceTimeout",<|
      "ID"->unit["ID"],"TimeLimit"->seconds,
      "StoppedOperation"->"twoItemscompactGaugeBranchSubtract",
      "Description"->"Completed branch caches are retained; this difference remains unchecked."|>],stop]];
    If[FailureQ[reduced],Throw[reduced,stop]];
    If[!AssociationQ[reduced],Throw[Failure["InvalidFixedResult",<||>],stop]];
    RGZGaugeFixedFinish[unit,reduced["ResidualCoefficient"],
      <|"Source"->"Reduce each gauge branch with fixed denominators, then compare",
        "ElapsedSeconds"->AbsoluteTime[]-start|>],stop];
  answer=CheckAbort[TimeConstrained[worker[],OptionValue["TotalTimeLimit"],
      Failure["FixedDenPairTimeout",<|"ID"->unit["ID"],
        "TimeLimit"->OptionValue["TotalTimeLimit"],
        "Description"->"The current coefficient reached the total time limit; completed groups and branch caches can be reused."|>]],
    Failure["FixedDenAborted",<|"ID"->unit["ID"]|>]];
  If[FailureQ[answer],rgzGaugeStoppedUnit=unit;
    RGZMXProgressUpdate["Status"->"Stopped"]];answer
];

(* 5. Compare the complete prepared master-coefficient list. *)
Options[RGZGaugeFixedCompare]=Join[Options[RGZGaugeFixedPair],
  {"PreprocessTimeLimit"->600,"CoefficientID"->All}];

RGZGaugeFixedCompare[expr_,reference_:1,seconds_:60,OptionsPattern[]] := Module[
  {prepLimit,root,prepKey,prepPath=None,prepared,pairs,indices,context,
    unit,path,key,row,report,n,total,rows={},stats,answer,start=AbsoluteTime[],
    selected,stop,run,part,pathOption},
  With[{check=RGZGaugeValidate[expr]},If[FailureQ[check],Return[check]]];
  prepLimit=OptionValue["PreprocessTimeLimit"];selected=OptionValue["CoefficientID"];
  If[OwnValues[α]=!={},Return[Failure["AssignedGaugeParameter",<||>]]];
  If[!NumericQ[reference] || !TrueQ[reference>0] ||
      !And@@(NumericQ[#] && TrueQ[#>0]& /@
        {seconds,prepLimit,OptionValue["PrepareTimeLimit"],OptionValue["TotalTimeLimit"]}),
    Return[Failure["GaugeComparisonArguments",<||>]]];
  If[!FreeQ[expr,_Failure|_Missing|$Failed|$Aborted|_TID|_PaVeReduce|
      _FeynAmpDenominator|_LorentzIndex|_ExplicitLorentzIndex|_DiracGamma|
      _SUNIndex|_SUNF|_SUND|_SUNDelta],
    Return[Failure["NeedIntegratedColourProjectedScalar",<||>]]];
  RGZMXProgressUpdate["Sector"->"RGZ FixedDenominatorGaugeCheck",
    "Stage"->"PrepareMasterIntegralCoefficient","StageStartTime"->start,
    "DiagramID"->0,"DiagramCount"->0,"TermID"->0,"TotalTermCount"->0,
    "CompleteTermCount"->0,"Status"->"ComputeIn"];
  root=RGZGaugeCacheDirectory[OptionValue["CacheDirectory"]];
  prepKey=Hash[{"RGZFixedPrepared-v2",expr,reference,
    DownValues[RGZGaugePrepare],DownValues[RGZGaugePVPairs],
    DownValues[RGZGaugeCanonicalPV],DownValues[RGZLoopPoleMasses]},"SHA256"];
  If[StringQ[root],prepPath=FileNameJoin[{root,
    "fixed_prepared_"<>IntegerString[prepKey,16]<>".wl"}]];
  answer=CheckAbort[TimeConstrained[
    If[AssociationQ[rgzGaugeFixedPrepared] &&
        Lookup[rgzGaugeFixedPrepared,"Identity",None]===prepKey && RGZGaugeFixedPreparedQ[rgzGaugeFixedPrepared],
      prepared=rgzGaugeFixedPrepared,
      prepared=RGZGaugeFixedCacheRead[prepPath,{prepKey,"prepared"}];
      If[!AssociationQ[prepared] || !RGZGaugeFixedPreparedQ[prepared],
        RGZGaugeStep["Fixed denominator: combine matching master integrals (coefficient preprocessing only)"];
        pairs=RGZGaugePrepare[expr,reference,prepLimit];
        If[FailureQ[pairs] || !ListQ[pairs],Return[pairs]];
        prepared=<|"Identity"->prepKey,"ReferenceGauge"->reference,"CoefficientList"->pairs,"ContentHash"->Hash[pairs,"SHA256"]|>;
        rgzGaugeFixedPrepared=prepared;
        report=RGZGaugeFixedCacheWrite[prepared,prepPath,{prepKey,"prepared"}];
        If[FailureQ[report],Return[report]]]],prepLimit,
    Failure["FixedDenPreparationTimeout",<|"Stage"->"MasterIntegralseparate and CacheRead",
      "TimeLimit"->prepLimit|>]],Failure["FixedDenAborted",<|"Stage"->"Preprocess"|>]];
  If[FailureQ[answer] || !AssociationQ[prepared],
    RGZMXProgressUpdate["Status"->"Stopped"];Return[answer]];
  rgzGaugeFixedPrepared=prepared;pairs=prepared["CoefficientList"];total=Length[pairs];
  indices=Which[selected===All,Range[total],IntegerQ[selected],{selected},
    ListQ[selected],DeleteDuplicates[selected],True,{}];
  If[selected=!=All && (indices==={} ||
      !AllTrue[indices,IntegerQ[#] && 1<=#<=total&]),
    Return[Failure["ResidualRowNumber",<|"TotalTermCount"->total|>]]];
  context=RGZGaugeCoefficientContext[];
  rgzGaugeCompletedRows={};
  rgzGaugeProgress=<|"CompletedTermCount"->0,"MasterIntegralTermCount"->total,
    "Statistics"-><||>,"CurrentTerm"->0,"CacheDirectory"->root|>;
  run[] := Catch[Do[
    RGZMXProgressUpdate["Stage"->"Coefficient "<>ToString[n]<>" / "<>ToString[total],
      "TermID"->n,"TotalTermCount"->total,"CompleteTermCount"->Length[rows]];
    AssociateTo[rgzGaugeProgress,"CurrentTerm"->n];
    key=Hash[{context,reference,pairs[[n]]},"SHA256"];
    path=If[StringQ[root],FileNameJoin[{root,
      "coefficient_"<>IntegerString[key,16]<>".wl"}],None];
    unit=<|"ID"->n,"TotalTermCount"->total,"MasterIntegral"->pairs[[n,1]],
      "AlphaShortCoefficient"->pairs[[n,2]],"ReferenceShortCoefficient"->pairs[[n,3]],
      "ReferenceGauge"->reference,"TimeLimit"->seconds,
      "CachePath"->path,"CacheIdentity"->key,"CompletedTermCount"->Length[rows]|>;
    rgzGaugeStoppedUnit=unit;
    row=RGZGaugeCacheRead[path,key];
    If[!AssociationQ[row],
      report=RGZGaugeFixedPair[unit,seconds,
        "PrepareTimeLimit"->OptionValue["PrepareTimeLimit"],
        "TotalTimeLimit"->OptionValue["TotalTimeLimit"],
        "CacheDirectory"->OptionValue["CacheDirectory"],
        "Saveinterval"->OptionValue["Saveinterval"],
        "DirectThreshold"->OptionValue["DirectThreshold"]];
      If[!AssociationQ[report],Throw[Failure["FixedDenCoefficientStopped",<|
        "ID"->n,"TotalTermCount"->total,"CompletedTermCount"->Length[rows],
        "StoppedOperation"->Lookup[rgzGaugeProgress,"CurrentOperation",""],
        "Cause"->report,"Description"->"Stopped at the current coefficient; previous diagram, integral and completed-coefficient caches are retained."|>],stop]];
      row=rgzGaugeFixedCoefficient,
      row=Join[row,<|"ID"->n,"Source"->"OriginalCoefficientCacheRestored"|>]];
    AppendTo[rows,row];rgzGaugeCompletedRows=rows;
    AssociateTo[rgzGaugeProgress,{"CompletedTermCount"->Length[rows],
      "Statistics"->Counts[(#["Status"]& /@ rows)]}],{n,indices}];
    stats=Counts[(#["Status"]& /@ rows)];
    <|"ReferenceGauge"->reference,"MasterIntegralTermCount"->total,
      "CheckedCount"->Length[rows],"Statistics"->stats,
      "Status"->If[Length[rows]=!=total,"Selected coefficients checked",
        If[AllTrue[rows,#["Status"]==="Zero"&],
          "The checked expression has zero gauge residual","NotYetproofGaugeIndependent"]],
      "ResidualParts"->rows,
      "Description"->"Check the current candidate at finite M without assuming master-integral independence or pinch completeness."|>,stop];
  answer=CheckAbort[run[],Failure["FixedDenAborted",<|
    "CompletedTermCount"->Length[rows],"Description"->"Rerunning reuses completed coefficients and branch caches."|>]];
  RGZMXProgressUpdate["Status"->If[FailureQ[answer],"Stopped","CheckComplete"]];
  rgzGaugeFixedReport=answer;answer
];

RGZGaugeFixedPreparedQ[x_] := AssociationQ[x] && ListQ[Lookup[x,"CoefficientList",None]] &&
  Lookup[x,"ContentHash",None]===Hash[x["CoefficientList"],"SHA256"] &&
  AllTrue[x["CoefficientList"],MatchQ[#,{_,_,_}]&] && RGZGaugeValidate[x]===True;

(* 6. Exact factor division used by numerator completion. *)
RGZGaugeFixedTryFactor[n_,f_,vars_List] := Module[{v,candidates,degree,qr},
  If[TrueQ[n===0],Return[0]];
  If[MemberQ[vars,f],
    Return[If[Exponent[n,f,Min]>0,Expand[n/f],Missing["NotDivisible"]]]];
  candidates=Select[vars,Function[t,
    degree=Exponent[f,t];IntegerQ[degree] && degree>0 &&
      NumberQ[Coefficient[f,t,degree]] &&
      !TrueQ[Coefficient[f,t,degree]===0]]];
  If[candidates=!={},
    v=First[SortBy[candidates,Exponent[f,#]&]];
    qr=PolynomialQuotientRemainder[n,f,v];
    If[!MatchQ[qr,{_,_}],Return[Failure["InvalidPolynomialDivision",<||>]]];
    Return[If[TrueQ[Expand[qr[[2]]]===0],qr[[1]],Missing["NotDivisible"]]]];
  (* Rare factors without a numeric leading coefficient: cancel only ONE factor. *)
  qr=Cancel[n/f];
  If[PolynomialQ[qr,vars],qr,Missing["NotDivisible"]]
];

RGZGaugeFixedFactorReduce[num_,prep_Association,id_,root_,seconds_] := Module[
  {factors=prep["DenominatorFactor"],powers=prep["MaxPower"],vars=prep["Variable"],
    identity,path=None,state,n=num,j=1,remaining,attempts=0,divided=0,
    q,save,write,stop,answer},
  identity=Hash[{"RGZFixedFactor-v2",id,factors,powers,
    DownValues[RGZGaugeFixedTryFactor]},"SHA256"];
  If[StringQ[root],path=FileNameJoin[{root,"fixed_"<>IntegerString[id,16],
    "factor_cancel_"<>IntegerString[identity,16]<>".wl"}]];
  state=If[AssociationQ[rgzGaugeFixedCancelWork] &&
      Lookup[rgzGaugeFixedCancelWork,"Identity",None]===identity,
    rgzGaugeFixedCancelWork,RGZGaugeFixedCacheRead[path,{identity,"factor"}]];
  If[AssociationQ[state] && RGZGaugeValidate[state]=!=True,Return[Failure["InvalidFixedCheckpoint",<||>]]];
  remaining=powers;
  If[AssociationQ[state],
    n=state["Numerator"];remaining=state["RemainingPower"];j=state["FactorID"];
    attempts=state["CheckCount"];divided=state["CancelledPower"]];
  save[] := (
    rgzGaugeFixedCancelWork=<|"Identity"->identity,"Numerator"->n,
      "RemainingPower"->remaining,"FactorID"->j,"CheckCount"->attempts,
      "CancelledPower"->divided,"TotalFactorCount"->Length[factors]|>;
    write=RGZGaugeFixedCacheWrite[rgzGaugeFixedCancelWork,path,{identity,"factor"}];
    If[FailureQ[write],Throw[write,stop]]);
  answer=Catch[
    While[j<=Length[factors],
      If[TrueQ[n===0],remaining=ConstantArray[0,Length[factors]];
        j=Length[factors]+1;Break[]];
      If[remaining[[j]]===0,j++;Continue[]];
      RGZMXProgressUpdate["TermID"->j,"TotalTermCount"->Length[factors],
        "CompleteTermCount"->j-1];
      RGZGaugeStep["Fixed denominator: exact factor division "<>ToString[j]<>" / "<>
        ToString[Length[factors]]<>"; RemainingPower "<>ToString[remaining[[j]]]];
      q=TimeConstrained[RGZGaugeFixedTryFactor[n,factors[[j]],vars],seconds,
        Missing["FactorDivisionTimeout"]];
      If[q===Missing["FactorDivisionTimeout"],save[];
        Throw[Failure["FixedDenFactorCancelTimeout",<|
          "FactorID"->j,"TotalFactorCount"->Length[factors],"RemainingPower"->remaining[[j]],
          "TimeLimit"->seconds,"CancelledPower"->divided,
          "Description"->"Factor cancellation progress saved; rerun to resume from this factor without recomputing polynomial groups."|>],stop]];
      If[FailureQ[q],save[];Throw[q,stop]];
      If[q=!=Missing["NotDivisible"] && RGZGaugeValidate[q]=!=True,
        save[];Throw[Failure["InvalidFactorDivisionResult",<|"FactorID"->j|>],stop]];
      attempts++;
      If[q===Missing["NotDivisible"],j++,n=q;remaining[[j]]--;divided++];
      (* Commit before IO, so even an interrupted save retains exact memory progress. *)
      save[]];
    save[];
    <|"Numerator"->n,"Denominator"->Times@@MapThread[Power,{factors,remaining}],
      "CancelledPower"->divided,"CheckCount"->attempts|>,stop];
  answer
];


==> anc/software/RGZWorkflow-1.1.2/Kernel/Algebra/DiracChains.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Reduce D-dimensional open Dirac chains without four-dimensional Fierz substitutions.

   Inputs:
   Symbolic D-dimensional tensors, scalar masters and their collected coefficients.

   Dependencies:
   FeynCalc for tensor/PV expressions; Internal/ supplies progress and persistence.
*)

(* Distribute structural sums without expanding independent scalar algebra.
   Slots have no definitions: Expand cannot see their coefficients. Restore
   the coefficients only after bilinearity and the term split are checked. *)
qqFFSelectiveExpand[input_,pattern_,chains_:False] := Module[
 {tag=Unique["RGZWorkflow`Private`scalarTag"],mask,values=<||>,index=0,masked,expanded,rules},
 mask[x_] := If[FreeQ[x,pattern],
  If[NumberQ[x],x,index++;AssociateTo[values,index->x];qqFFScalarSlot[tag,index]],
  If[MemberQ[{Plus,Times,Dot,Power},Head[x]],Map[mask,x],x]];
 masked=mask[input];
 qqProgressUpdate[<|"ScalarBlocks"->index|>];
 expanded=If[TrueQ[chains],qqLinearizeChains[masked],Expand[masked]];
 rules=Dispatch[KeyValueMap[qqFFScalarSlot[tag,#1]->#2&,values]];
 <|"Masked"->expanded,"Rules"->rules|>];

qqFFStructuralParts[input_] := Module[{prepared,expanded,terms,parts,groups,spins,spinRules},
 qqProgressUpdate[<|"Stage"->"QQFormFactors:Structure","Index"->1,"Total"->4,
  "Master"->Missing["NotAvailable"],"OutputLeaves"->Missing["NotAvailable"],
  "StepLimitSeconds"->"run total","AlgebraGroupIndex"->0,"AlgebraGroupTotal"->0|>];
 qqProgressOperation["Protect scalar coefficients during structural expansion"];
 qqProgressUpdate[<|"InputLeaves"->LeafCount[input]|>];
 prepared=qqFFSelectiveExpand[input,qqFFColorHeads|qqFFSpinHeads|Dot,True];
 expanded=prepared["Masked"];
 terms=If[Head[expanded]===Plus,List@@expanded,{expanded}];
 qqProgressOperation["Split protected color-spin terms"];
 qqProgressUpdate[<|"StructuralTerms"->Length[terms]|>];
 parts=qqFFSplit /@ terms;
 If[AnyTrue[parts,FailureQ],Return[First[Select[parts,FailureQ]]]];
 qqProgressOperation["Verify protected term reconstruction"];
 If[Expand[Total[Times@@@parts]-expanded]=!=0,
  Return[Failure["QQFFTermReconstruction",<||>]]];
 qqProgressOperation["Group equal protected color-spin structures"];
 groups=GatherBy[parts,Take[#,2]&];
 parts=({#[[1,1]],#[[1,2]],Total[#[[All,3]]]}& /@ groups);
 (* Scalar slots contain no Lorentz indices. Canonicalize spin dummy names
    before restoring large coefficients or running Clifford simplification. *)
 spins=DeleteDuplicates[parts[[All,2]]];
 spinRules=Dispatch[Table[
  qqProgressOperation["Canonicalize spin dummy indices "<>ToString[i]<>" / "<>ToString[Length[spins]]];
  qqProgressUpdate[<|"AlgebraGroupIndex"->i,"AlgebraGroupTotal"->Length[spins]|>];
  spins[[i]]->qqFFCanon[spins[[i]]],{i,Length[spins]}]];
 parts=({#[[1]],#[[2]]/.spinRules,#[[3]]}& /@ parts);
 groups=GatherBy[parts,Take[#,2]&];
 parts=({#[[1,1]],#[[1,2]],Total[#[[All,3]]]}& /@ groups);
 qqProgressUpdate[<|"StructuralGroups"->Length[parts]|>];
 qqProgressOperation["Restore unexpanded scalar coefficients"];
 parts=parts/.prepared["Rules"];
 qqProgressUpdate[<|"OutputLeaves"->LeafCount[parts]|>];parts];

qqFFMasterTerms[input_] := Module[{prepared,x},
 prepared=qqFFSelectiveExpand[input,qqFFMasterHeads];
 x=prepared["Masked"];
 If[Head[x]===Plus,List@@x,{x}]/.prepared["Rules"]];

(* Old serialized Module-local slots are never legitimate physical symbols. *)
qqFFUnresolvedScalarQ[x_] := !FreeQ[x,_qqFFScalarSlot] ||
 !FreeQ[x,(h_Symbol)[i_Integer]/;Context[Unevaluated[h]]==="RGZWorkflow`Private`"&&StringMatchQ[SymbolName[Unevaluated[h]],"slot$"~~DigitCharacter..]];


==> anc/software/RGZWorkflow-1.1.2/Kernel/Algebra/FiniteCoefficients.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Express finite coefficients in compact pole coordinates and extract common factors.

   Inputs:
   Symbolic D-dimensional tensors, scalar masters and their collected coefficients.

   Dependencies:
   FeynCalc for tensor/PV expressions; Internal/ supplies progress and persistence.
*)


(* Finite coefficient coordinates *)
(* Separate exact coefficient presentation; source finite audits are immutable. *)
$scalarCompactSHA256=FileHash[$InputFileName,"SHA256"];
qqScalarCompactRational[input_] := Module[{z,nd},
 z=qqScalarAuditExact[input];
 (* Expanding the denominator separately exposes mG^4 hidden in products
    of factors containing mG^2. No square-root branch is changed. *)
 nd=qqScalarAuditCoordinates[{{},{Expand[Numerator[z]],Expand[Denominator[z]]}}][[2]];
 Factor[Cancel[Together[nd[[1]]/nd[[2]]]]]];
qqScalarCompactHorner[c_] := Module[{z=Together[c],h},
 h=HornerForm[Expand[Numerator[z]]]/HornerForm[Expand[Denominator[z]]];
 If[LeafCount[h]<LeafCount[c]&&TrueQ[Cancel[Together[h-c]]===0],h,c]];
qqScalarCompactFunction[f_] := Module[{z=qqScalarAuditCoordinates[{{},{f}}][[2,1]]},
 If[LeafCount[z]<LeafCount[f],z,f]];
qqScalarCompactPairs[f_] := Module[{atoms,vars,z,pairs},
 atoms=DeleteDuplicates[Cases[f,_RGZPVFinite|_Log,Infinity]];
 vars=Table[Unique["finiteFunction"],{Length[atoms]}];
 z=Expand[f/.Dispatch[Thread[atoms->vars]]];
 If[!PolynomialQ[z,vars],Return[Failure["ScalarFiniteNonlinearFunctions",<||>]]];
 pairs=Join[{{1,z/.Thread[vars->0]}},MapThread[List,{atoms,Coefficient[z,#]&/@vars}]];
 If[Expand[z-Total[MapThread[Times,{Prepend[vars,1],Last/@pairs}]]]=!=0,
 Return[Failure["ScalarFiniteNonlinearFunctions",<||>]]];
 Select[pairs,Last[#]=!=0&]];
Options[RGZQQScalarFiniteSimplify]={"File"->Automatic,"CoefficientSeconds"->30,"CompactFunctionArguments"->True,"HornerCoefficients"->True};
RGZQQScalarFiniteSimplify[seconds_:3600,OptionsPattern[]] := Module[
 {p,r,co=OptionValue["CoefficientSeconds"],args=OptionValue["CompactFunctionArguments"],horner=OptionValue["HornerCoefficients"],key,dir,rows={},pairs,compact,z,out,defs,stop=Unique["compact"]},
 If[!And@@(NumericQ[#]&&TrueQ[#>0]&/@{seconds,co}),Return[Failure["TimeLimit",<||>]]];
 If[!MemberQ[{True,False},args]||!MemberQ[{True,False},horner],Return[Failure["ScalarCompactOptions",<||>]]];
 r=ready[];If[FailureQ[r],Return[r]];r=fcReady[];If[FailureQ[r],Return[r]];
 p=qqAuditRead[OptionValue["File"],"QQScalarFiniteAudit"];
 If[!AssociationQ[p]||!TrueQ[Lookup[p,"FiniteAmplitudeEquivalenceVerified",False]],Return[Failure["ScalarFiniteAuditRequired",<||>]]];
 key=Hash[{"ScalarFiniteCompact/2",FileHash[p["File"],"SHA256"],$scalarCompactSHA256,$scalarAuditSHA256,args,horner},"SHA256"];
 dir=FileNameJoin[{cacheDirectory[],"qq-scalar-finite-compact-"<>IntegerString[key,16,64]}];If[!DirectoryQ[dir],CreateDirectory[dir]];
 r=qqGaugeTimed["QQScalarFiniteSimplify",Catch[
 Do[pairs=qqScalarCompactPairs[p["Rows"][[n]]["FiniteFormFactor"]];If[FailureQ[pairs],Throw[pairs,stop]];compact={};
 Do[qqProgressUpdate[<|"Stage"->"QQScalarFiniteSimplify","Index"->n,"Total"->Length[p["Rows"]],"Master"->pairs[[k,1]],"AlgebraGroupIndex"->k,"AlgebraGroupTotal"->Length[pairs],"InputLeaves"->LeafCount[pairs[[k,2]]],"StepLimitSeconds"->co|>];
 qqProgressOperation["Cancel finite coefficient in exact squared-pole coordinates"];
 z=qqAuditCheckpoint[FileNameJoin[{dir,"row-"<>ToString[n]<>"-co-"<>ToString[k]<>".wxf"}],Hash[{key,n,k},"SHA256"],
 Module[{v=qqScalarCompactRational[pairs[[k,2]]],delta},
 If[TrueQ[horner],v=qqScalarCompactHorner[v]];
 delta=qqScalarCompactRational[pairs[[k,2]]-v];
 If[delta=!=0,Failure["ScalarCompactCoefficientMismatch",<|"Difference"->delta|>],<|"Coefficient"->v,"Verified"->True,"InputLeaves"->LeafCount[pairs[[k,2]]],"OutputLeaves"->LeafCount[v]|>]],co];
 If[FailureQ[z],Throw[z,stop]];AppendTo[compact,{If[TrueQ[args],qqScalarCompactFunction[pairs[[k,1]]],pairs[[k,1]]],z["Coefficient"]}],{k,Length[pairs]}];
 AppendTo[rows,Join[KeyTake[p["Rows"][[n]],{"ColorID","SpinID"}],<|"FiniteFunctionCoefficients"->Select[compact,Last[#]=!=0&],"FiniteFormFactor"->Total[Times@@#&/@compact],"ExactCoefficientEquivalenceVerified"->True,"InputLeaves"->LeafCount[p["Rows"][[n]]["FiniteFormFactor"]]|>]],{n,Length[p["Rows"]]}];True,stop],seconds];
 If[FailureQ[r],Return[r]];
 defs={RGZWorkflow`ScalarAudit`rMinus->(RGZWorkflow`Engine`m^2+RGZWorkflow`Engine`\[Mu]^2)/2-I Sqrt[RGZWorkflow`Engine`mG^4-(RGZWorkflow`Engine`m^2-RGZWorkflow`Engine`\[Mu]^2)^2/4],
 RGZWorkflow`ScalarAudit`rPlus->(RGZWorkflow`Engine`m^2+RGZWorkflow`Engine`\[Mu]^2)/2+I Sqrt[RGZWorkflow`Engine`mG^4-(RGZWorkflow`Engine`m^2-RGZWorkflow`Engine`\[Mu]^2)^2/4],
 RGZWorkflow`ScalarAudit`mu2->RGZWorkflow`Engine`\[Mu]^2,RGZWorkflow`ScalarAudit`s->RGZWorkflow`Engine`qqS,RGZWorkflow`ScalarAudit`t->RGZWorkflow`Engine`qqT};
 out=Join[KeyTake[p,{"SourceFingerprint","InputSHA256","ColorBasis","SpinStructures","TreeAmplitude","RenormalizationScaleSquared","Conditions"}],
 <|"Status"->"ScalarFiniteCoefficientsSimplified","Key"->key,"Rows"->rows,"CoordinateDefinitions"->defs,
 "InputLeaves"->LeafCount[p["OneLoopFiniteAmplitude"]],"ExactCoefficientEquivalenceVerified"->True,
 "SourceFiniteAuditFile"->p["File"],"SourceFiniteAuditSHA256"->FileHash[p["File"],"SHA256"],
 "CompactFunctionArguments"->args,"HornerCoefficients"->horner,"AdditionalIntegralIdentitiesUsed"->False,
 "Scope"->"Exact rational coefficient simplification on the source audit's selected pole branch and domain. Optional function-argument coordinate rewriting preserves parameter values; no new integral identities or physical certificate.",
 "File"->FileNameJoin[{dir,"compact.wxf"}]|>];
 AssociateTo[out,"OneLoopFiniteAmplitude"->Total[(p["ColorBasis"][[#["ColorID"]]]p["SpinStructures"][[#["SpinID"]]]#["FiniteFormFactor"])&/@rows]];
 AssociateTo[out,{"Amplitude"->p["TreeAmplitude"]+out["OneLoopFiniteAmplitude"],"OutputLeaves"->LeafCount[out["OneLoopFiniteAmplitude"]]}];
 r=atomicWXF[out["File"],out];If[FailureQ[r],Return[r]];storeResult["QQScalarFiniteCompact",out];KeyTake[out,{"Status","InputLeaves","OutputLeaves","ExactCoefficientEquivalenceVerified","File"}]];

(* Search polynomial presentation orders without changing variables or integrals. *)
qqScalarCompactPolynomial[c_] := Module[{z=Together[c],num,den,candidates={c},v,h,best},
 num=Numerator[z];den=Factor[Denominator[z]];AppendTo[candidates,Factor[c]];
 Do[h=TimeConstrained[HornerForm[Expand[num],v]/den,1,$Failed];If[h=!=$Failed,AppendTo[candidates,h]];
 h=TimeConstrained[Collect[num,v,Factor]/den,1,$Failed];If[h=!=$Failed,AppendTo[candidates,h]],
 {v,{RGZWorkflow`ScalarAudit`s,RGZWorkflow`ScalarAudit`t,RGZWorkflow`ScalarAudit`rMinus,RGZWorkflow`ScalarAudit`rPlus,RGZWorkflow`ScalarAudit`mu2,FeynCalc`SUNN}}];
 best=First[MinimalBy[candidates,LeafCount]];
 If[TrueQ[Cancel[Together[best-c]]===0],best,Failure["ScalarPolynomialMismatch",<||>]]];
qqScalarSingletOctet[c1_,c2_] := Module[{sing,oct,checks},
 sing=qqScalarCompactPolynomial[qqScalarCompactRational[c1+c2/FeynCalc`SUNN]];
 oct=qqScalarCompactPolynomial[2c2];
 If[FailureQ[sing]||FailureQ[oct],Return[Failure["ScalarColorCoefficientMismatch",<||>]]];
 checks=qqScalarCompactRational/@{sing-oct/(2FeynCalc`SUNN)-c1,oct/2-c2};
 If[checks==={0,0},<|"Singlet"->sing,"Octet"->oct,"Verified"->True|>,Failure["ScalarColorCoefficientMismatch",<|"Differences"->checks|>]]];
Options[RGZQQScalarColorSimplify]={"File"->Automatic,"CoefficientSeconds"->30};
RGZQQScalarColorSimplify[seconds_:3600,OptionsPattern[]] := Module[
 {p,r,co=OptionValue["CoefficientSeconds"],key,dir,spins,rows={},r1,r2,p1,p2,masters,sing,oct,z,basis,out,n,counts={},stop=Unique["colorCompact"]},
 If[!And@@(NumericQ[#]&&TrueQ[#>0]&/@{seconds,co}),Return[Failure["TimeLimit",<||>]]];
 r=ready[];If[FailureQ[r],Return[r]];r=fcReady[];If[FailureQ[r],Return[r]];
 p=qqAuditRead[OptionValue["File"],"QQScalarFiniteCompact"];
 If[!AssociationQ[p]||!TrueQ[Lookup[p,"ExactCoefficientEquivalenceVerified",False]]||!ListQ[Lookup[p,"Rows",None]],Return[Failure["ScalarFiniteCompactRequired",<||>]]];
 If[p["ColorBasis"]=!=qqFFColors[],Return[Failure["ScalarColorBasisUnsupported",<||>]]];
 spins=Sort[DeleteDuplicates[Lookup[p["Rows"],"SpinID"]]];
 If[!AllTrue[spins,Function[j,Sort[Lookup[Select[p["Rows"],#["SpinID"]===j&],"ColorID"]]==={1,2}]],Return[Failure["ScalarColorRowsIncomplete",<||>]]];
 key=Hash[{"ScalarColorCompact/1",FileHash[p["File"],"SHA256"],$scalarCompactSHA256,$scalarAuditSHA256},"SHA256"];
 dir=FileNameJoin[{cacheDirectory[],"qq-scalar-color-compact-"<>IntegerString[key,16,64]}];If[!DirectoryQ[dir],CreateDirectory[dir]];
 r=qqGaugeTimed["QQScalarColorSimplify",Catch[
 Do[n=j;r1=SelectFirst[p["Rows"],#["SpinID"]===j&&#["ColorID"]===1&];r2=SelectFirst[p["Rows"],#["SpinID"]===j&&#["ColorID"]===2&];
 p1=Merge[Association[Rule@@#]&/@r1["FiniteFunctionCoefficients"],Total];p2=Merge[Association[Rule@@#]&/@r2["FiniteFunctionCoefficients"],Total];
 masters=Union[Keys[p1],Keys[p2]];sing={};oct={};
 Do[qqProgressUpdate[<|"Stage"->"QQScalarColorSimplify","Index"->j,"Total"->Length[spins],"Master"->masters[[k]],"AlgebraGroupIndex"->k,"AlgebraGroupTotal"->Length[masters],"InputLeaves"->LeafCount[{Lookup[p1,masters[[k]],0],Lookup[p2,masters[[k]],0]}],"StepLimitSeconds"->co|>];
 qqProgressOperation["Recombine singlet/octet coefficients and search polynomial orders"];
 z=qqAuditCheckpoint[FileNameJoin[{dir,"spin-"<>ToString[j]<>"-co-"<>ToString[k]<>".wxf"}],Hash[{key,j,k},"SHA256"],
 qqScalarSingletOctet[Lookup[p1,masters[[k]],0],Lookup[p2,masters[[k]],0]],co];
 If[FailureQ[z],Throw[z,stop]];
 If[z["Singlet"]=!=0,AppendTo[sing,{masters[[k]],z["Singlet"]}]];If[z["Octet"]=!=0,AppendTo[oct,{masters[[k]],z["Octet"]}]],{k,Length[masters]}];
 AppendTo[counts,<|"SpinID"->j,"InputEntries"->Length[p1]+Length[p2],"SingletEntries"->Length[sing],"OctetEntries"->Length[oct]|>];
 Do[AppendTo[rows,<|"ColorID"->i,"SpinID"->j,"FiniteFunctionCoefficients"->If[i===1,sing,oct],"FiniteFormFactor"->Total[Times@@#&/@If[i===1,sing,oct]],"ColorReconstructionVerified"->True|>],{i,2}],{j,spins}];True,stop],seconds];
 If[FailureQ[r],Return[r]];
 basis={p["ColorBasis"][[1]],(p["ColorBasis"][[2]]-p["ColorBasis"][[1]]/FeynCalc`SUNN)/2};
 out=Join[KeyTake[p,{"SourceFingerprint","InputSHA256","SpinStructures","TreeAmplitude","RenormalizationScaleSquared","Conditions","CoordinateDefinitions","SourceFiniteAuditFile"}],
 <|"Status"->"ScalarSingletOctetSimplified","Key"->key,"Rows"->rows,"ColorBasis"->basis,"ColorBasisLabels"->{"t-channel singlet","t-channel octet"},
 "FormFactorTransformation"->{{1,1/FeynCalc`SUNN},{0,2}},"ColorReconstructionVerified"->True,"ExactCoefficientEquivalenceVerified"->True,
 "InputLeaves"->LeafCount[p["OneLoopFiniteAmplitude"]],"EntryCounts"->counts,"SourceCompactFile"->p["File"],"SourceCompactSHA256"->FileHash[p["File"],"SHA256"],
 "Scope"->"Exact SU(N) color change Csinglet=Cdirect, Coctet=(Ccrossed-Cdirect/N)/2, with Tr(Ta Tb)=delta_ab/2. Rational coefficient and inverse-color reconstruction checked per finite function. No spin, dimension, integral or physical-domain assumptions added.",
 "File"->FileNameJoin[{dir,"color-compact.wxf"}]|>];
 AssociateTo[out,"OneLoopFiniteAmplitude"->Total[(basis[[#["ColorID"]]]p["SpinStructures"][[#["SpinID"]]]#["FiniteFormFactor"])&/@rows]];
 AssociateTo[out,{"Amplitude"->p["TreeAmplitude"]+out["OneLoopFiniteAmplitude"],"OutputLeaves"->LeafCount[out["OneLoopFiniteAmplitude"]]}];
 r=atomicWXF[out["File"],out];If[FailureQ[r],Return[r]];storeResult["QQScalarColorCompact",out];
 KeyTake[out,{"Status","InputLeaves","OutputLeaves","ColorReconstructionVerified","File"}]];

(* Common finite prefactors *)
(* Exact common scalar factors of existing singlet/octet finite rows.
   Never changes the spin basis or source finite/certification reports. *)
$scalarPrefactorsSHA256=FileHash[$InputFileName,"SHA256"];
qqScalarRowPrefactor[pairs_] := Module[{c,g,reduced,checks,input,candidate},
 If[!ListQ[pairs]||!AllTrue[pairs,MatchQ[#,{_,_}]&],Return[Failure["ScalarPrefactorPairs",<||>]]];
 If[pairs==={},Return[<|"ScalarPrefactor"->1,"ReducedFiniteFunctionCoefficients"->{},"FiniteFormFactor"->0,"PrefactorReconstructionVerified"->True|>]];
 c=Together/@pairs[[All,2]];
 g=TimeConstrained[Factor[(PolynomialGCD@@(Numerator/@c))/(PolynomialGCD@@(Denominator/@c))],5,$TimedOut];
 If[g===$TimedOut,g=1];
 If[qqFFInvalidQ[g]||g===0,Return[Failure["ScalarPrefactorInvalid",<||>]]];
 reduced=Map[{First[#],qqScalarCompactPolynomial[Cancel[Together[Last[#]/g]]]}&,pairs];
 If[qqFFInvalidQ[reduced],Return[Failure["ScalarPrefactorInvalid",<||>]]];
 checks=MapThread[TrueQ[Cancel[Together[g #1-#2]]===0]&,{Last/@reduced,Last/@pairs}];
 If[!And@@checks,Return[Failure["ScalarPrefactorReconstruction",<||>]]];
 input=Total[Times@@#&/@pairs];candidate=g Total[Times@@#&/@reduced];
 If[LeafCount[candidate]>=LeafCount[input],g=1;reduced=pairs;candidate=input];
 <|"ScalarPrefactor"->g,"ReducedFiniteFunctionCoefficients"->reduced,"FiniteFormFactor"->candidate,
 "PrefactorReconstructionVerified"->True,"CheckedCoefficients"->Length[pairs]|>];
Options[RGZQQScalarFactorRows]={"File"->Automatic,"RowSeconds"->120};
RGZQQScalarFactorRows[seconds_:1800,OptionsPattern[]] := Module[
 {p,r,limit=OptionValue["RowSeconds"],key,dir,rows={},z,out,stop=Unique["scalarPrefactor"]},
 If[!And@@(NumericQ[#]&&TrueQ[#>0]&/@{seconds,limit}),Return[Failure["TimeLimit",<||>]]];
 r=ready[];If[FailureQ[r],Return[r]];r=fcReady[];If[FailureQ[r],Return[r]];
 p=qqAuditRead[OptionValue["File"],"QQScalarColorCompact"];
 If[!AssociationQ[p]||!TrueQ[Lookup[p,"ColorReconstructionVerified",False]]||!TrueQ[Lookup[p,"ExactCoefficientEquivalenceVerified",False]],Return[Failure["ScalarColorCompactRequired",<||>]]];
 key=Hash[{"ScalarPrefactors/1",FileHash[p["File"],"SHA256"],$scalarPrefactorsSHA256,$scalarCompactSHA256},"SHA256"];
 dir=FileNameJoin[{cacheDirectory[],"qq-scalar-factored-"<>IntegerString[key,16,64]}];If[!DirectoryQ[dir],CreateDirectory[dir]];
 r=qqGaugeTimed["QQScalarFactorRows",Catch[
 Do[qqProgressUpdate[<|"Stage"->"QQScalarFactorRows","Index"->n,"Total"->Length[p["Rows"]],"InputLeaves"->LeafCount[p["Rows"][[n]]["FiniteFormFactor"]],"StepLimitSeconds"->limit|>];
 qqProgressOperation["Extract common scalar factor and verify every coefficient"];
 z=qqAuditCheckpoint[FileNameJoin[{dir,"row-"<>ToString[n]<>".wxf"}],Hash[{key,n},"SHA256"],qqScalarRowPrefactor[p["Rows"][[n]]["FiniteFunctionCoefficients"]],limit];
 If[FailureQ[z],Throw[z,stop]];AppendTo[rows,Join[p["Rows"][[n]],z]],{n,Length[p["Rows"]]}];True,stop],seconds];
 If[FailureQ[r],Return[r]];
 out=Join[KeyTake[p,{"SourceFingerprint","InputSHA256","ColorBasis","ColorBasisLabels","SpinStructures","TreeAmplitude","RenormalizationScaleSquared","Conditions","CoordinateDefinitions","SourceFiniteAuditFile"}],
 <|"Status"->"ScalarRowPrefactorsVerified","Key"->key,"Rows"->rows,"ExactCoefficientEquivalenceVerified"->True,"PrefactorReconstructionVerified"->True,
 "InputLeaves"->LeafCount[p["OneLoopFiniteAmplitude"]],"CheckedCoefficients"->Total[Lookup[rows,"CheckedCoefficients",0]],
 "SourceColorFile"->p["File"],"SourceColorSHA256"->FileHash[p["File"],"SHA256"],
 "Scope"->"Exact common factors of scalar coefficients, with independent reconstruction for every finite function. Original integral values, color/spin basis, source domain and certification unchanged. No new spin-independence or global minimality claim.",
 "File"->FileNameJoin[{dir,"factored.wxf"}]|>];
 AssociateTo[out,"OneLoopFiniteAmplitude"->Total[(p["ColorBasis"][[#["ColorID"]]]p["SpinStructures"][[#["SpinID"]]]#["FiniteFormFactor"])&/@rows]];
 AssociateTo[out,{"Amplitude"->p["TreeAmplitude"]+out["OneLoopFiniteAmplitude"],"OutputLeaves"->LeafCount[out["OneLoopFiniteAmplitude"]]}];
 z=atomicWXF[out["File"],out];If[FailureQ[z],Return[z]];storeResult["QQScalarFactored",out];
 KeyTake[out,{"Status","InputLeaves","OutputLeaves","CheckedCoefficients","PrefactorReconstructionVerified","File"}]];


==> anc/software/RGZWorkflow-1.1.2/Kernel/Algebra/FourPointMomenta.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Organize four-point momentum families and their scalar denominators.

   Inputs:
   Symbolic D-dimensional tensors, scalar masters and their collected coefficients.

   Dependencies:
   FeynCalc for tensor/PV expressions; Internal/ supplies progress and persistence.
*)

(* Cancel rational loop-coordinate factors BEFORE partial fractions/TID.
   Coordinate identities use the same massless physical momentum convention
   as the existing box Ward preconditioner. *)
qqGaugeEarlyCoordinateNormalize[input_,name_,alpha_,seconds_] := Module[
 {q=RGZWorkflow`Engine`q,k1=RGZWorkflow`Engine`qqK1,k2=RGZWorkflow`Engine`qqK2,
  k3=RGZWorkflow`Engine`qqK3,k4=RGZWorkflow`Engine`qqK4,s=RGZWorkflow`Engine`qqS,t=RGZWorkflow`Engine`qqT,
  w0,w1,w2,w3,vars,qs,rhs,back,pair,parts,co,result={},terms={},cc,r,dd,degree,dimDegree,dimPoly,check,restored,stop=Unique["earlyCoordinates"]},Catch[
 If[!MemberQ[{"NAV1","NAV2","Box1","Box2"},name],Return[input]];
 pair[a_,b_]:=FeynCalc`FCI[FeynCalc`SPD[a,b]];
 Switch[name,
 "NAV1"|"NAV2",
  {qs,rhs}=If[name==="NAV1",{{pair[q,q],pair[q,k1],pair[q,k3]},
    {w0,(w0-w2)/2,(w1-t-w2)/2}},{{pair[q,q],pair[q,k2],pair[q,k4]},
    {w0,(w0-w2)/2,(w1-t-w2)/2}}];vars={w0,w1,w2};
  back=If[name==="NAV1",{w0->pair[q,q],w1->pair[q-k1+k3,q-k1+k3],w2->pair[q-k1,q-k1]},
    {w0->pair[q,q],w1->pair[q-k2+k4,q-k2+k4],w2->pair[q-k2,q-k2]}],
 "Box1"|"Box2",
  qs={pair[q,q],pair[q,k1],pair[q,k2],pair[q,k3]};vars={w0,w1,w2,w3};
  rhs=If[name==="Box1",{w0,(w0-w1)/2,(w2-w0)/2,(w3-w1-t)/2},
    {w0,(w0-w1)/2,(w2-w3+s+t)/2,(w0-w3)/2}];
  back=If[name==="Box1",{w0->pair[q,q],w1->pair[q-k1,q-k1],w2->pair[q+k2,q+k2],w3->pair[q-k1+k3,q-k1+k3]},
    {w0->pair[q,q],w1->pair[q-k1,q-k1],w2->pair[q+k2-k3,q+k2-k3],w3->pair[q-k3,q-k3]}]];
 check=RGZWorkflow`Private`qqFFScalarKinematics[rhs/.back]-qs;
 If[!AllTrue[check,TrueQ[Cancel[Expand[#]]===0]&],Throw[Failure["QQEarlyCoordinateIdentity",<|"Part"->name|>],stop]];
 parts=qqFFStructuralParts[input];If[FailureQ[parts],Throw[parts,stop]];
 Do[qqProgressOperation["Cancel loop-coordinate coefficients: "<>name<>" "<>ToString[i]<>" / "<>ToString[Length[parts]]];
 co=qqFFScalarKinematics[FeynCalc`FeynAmpDenominatorExplicit[parts[[i,3]]]];
 If[MemberQ[{"Box1","Box2"},name],co=co/.{pair[q,k4]->pair[q,k1]+pair[q,k2]-pair[q,k3],pair[k4,q]->pair[q,k1]+pair[q,k2]-pair[q,k3]}];
 co=co/.Dispatch[Join[Thread[qs->rhs],Thread[(Reverse /@qs)->rhs]]];
 If[!FreeQ[co,q]||!PolynomialQ[co,alpha],Throw[Failure["QQEarlyUnmappedCoordinate",<|"Part"->name,"Structure"->i|>],stop]];
 degree=Exponent[co,alpha];terms={};
 Do[cc=Coefficient[co,alpha,a];dimPoly=PolynomialQ[cc,D];dimDegree=If[dimPoly,Max[0,Exponent[cc,D]],0];
 Do[dd=If[dimPoly,Coefficient[cc,D,d],cc];
 r=TimeConstrained[Cancel[Together[dd]],seconds,$TimedOut];
 If[qqFFInvalidQ[r],Throw[Failure["QQEarlyCoordinateStopped",<|"Part"->name,"Structure"->i,"GaugeDegree"->a,"Seconds"->seconds|>],stop]];
 If[r=!=0,r=TimeConstrained[Numerator[r]/Factor[Denominator[r]],seconds,$TimedOut];
  If[qqFFInvalidQ[r],Throw[Failure["QQEarlyCoordinateStopped",<|"Part"->name,"Structure"->i,"Operation"->"Factor denominator","Seconds"->seconds|>],stop]];
  AppendTo[terms,r alpha^a If[dimPoly,D^d,1]]],{d,0,dimDegree}],{a,0,Max[0,degree]}];
 restored=Total[terms]/.back;
 If[!FreeQ[restored,Alternatives@@vars],Throw[Failure["QQEarlyCoordinateLeak",<|"Part"->name|>],stop]];
 AppendTo[result,parts[[i,1]] parts[[i,2]] restored],{i,Length[parts]}];
 Total[result],stop]];


==> anc/software/RGZWorkflow-1.1.2/Kernel/Algebra/GaugeCoefficients.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Prepare scalar masters, reduce exact radical coefficients and combine ordinary algebraic batches.

   Inputs:
   The supplied scalar-PV contributions and a fixed reference gauge.

   Dependencies:
   MixedProjection.wl provides scalar-master grouping and validation;
   Internal/GaugeRuntime.wl provides ordinary batch IO and diagnostics.
   This algorithm does not require CommonDenominator.wl.
*)

ClearAll[RGZGaugeBatchChunks, RGZGaugeBatchMerge, RGZGaugeBatchPrepare, RGZGaugeBatchPreparedQ, RGZGaugeBatchReduce, RGZGaugeBatchRootReduce, RGZGaugeCoefficient, RGZGaugeCoefficientContext, RGZGaugeCoefficientResultQ, RGZGaugeCompare, RGZGaugeMergeContext, RGZGaugePoleSquares, RGZGaugePrepare, RGZGaugeResumeStopped, RGZGaugeRowQ, RGZGaugeSparseFrom, RGZGaugeSparseGroup, RGZGaugeSparseMergeCore, RGZGaugeSparsePower, RGZGaugeSparseReduce, RGZGaugeSparseTidy, RGZGaugeSparseTimes, RGZGaugeSparseTo, RGZGaugeState, RGZGaugeTestStoppedMerge];

RGZGaugeCoefficientResultQ[x_] := AssociationQ[x] &&
  And@@(KeyExistsQ[x,#]&/@{"ResidualCoefficient","RadicalSymbolCoefficient","RadicalDefinition"}) &&
  ListQ[x["RadicalDefinition"]] && AllTrue[x["RadicalDefinition"],MatchQ[#,_Rule]&] &&
  TrueQ[RGZGaugeValidate[Lookup[x,{"ResidualCoefficient","RadicalSymbolCoefficient","RadicalDefinition"}]]===True] &&
  SameQ[x["ResidualCoefficient"],x["RadicalSymbolCoefficient"]/.x["RadicalDefinition"]];

RGZGaugeRowQ[x_] := RGZGaugeCoefficientResultQ[x] && KeyExistsQ[x,"MasterIntegral"] &&
  TrueQ[RGZGaugeValidate[x["MasterIntegral"]]===True] &&
  MemberQ[{"Zero","Nonzero"},Lookup[x,"Status",None]] &&
  Lookup[x,"Status",None]===RGZGaugeState[x["ResidualCoefficient"]];

RGZGaugeCoefficientContext[] := Hash[{"RGZGaugeCoefficient-v3",
  RGZMXIntegralContext[],DownValues[RGZGaugeValidate],DownValues[RGZGaugeCoefficient],
  DownValues[RGZGaugeCoefficientResultQ],DownValues[RGZGaugeRowQ],
  DownValues[RGZGaugePoleSquares],DownValues[RGZLoopPoleMasses]},"SHA256"];

RGZGaugeBatchPreparedQ[x_] := AssociationQ[x] &&
  And@@(KeyExistsQ[x,#]&/@{"Batch","RootSymbol","Radicand","RadicalDefinition","TermsCount","initialBatchCount","same DenominatorgroupCount"}) &&
  TrueQ[RGZGaugeValidate[x]===True] && ListQ[x["Batch"]] && AllTrue[x["Batch"],ListQ] &&
  ListQ[x["RootSymbol"]] && AllTrue[x["RootSymbol"],Head[#]===Symbol&] &&
  ListQ[x["Radicand"]] && Length[x["Radicand"]]===Length[x["RootSymbol"]] &&
  ListQ[x["RadicalDefinition"]] && AllTrue[x["RadicalDefinition"],MatchQ[#,_Rule]&] &&
  Length[x["RadicalDefinition"]]===Length[x["RootSymbol"]] &&
  (First/@x["RadicalDefinition"])===x["RootSymbol"] &&
  AllTrue[Lookup[x,{"TermsCount","initialBatchCount","same DenominatorgroupCount"}],IntegerQ[#]&&#>=0&] &&
  x["initialBatchCount"]===Length[x["Batch"]];

(* First split PV functions with SHORT pole labels. Do not substitute
   square-root pole masses into the entire large amplitude. A list input
   is a SUM of contributions, never a list of separate zero tests.
   Residuals are grouped across all inputs before testing cancellation.
   Each prepared row is {physical PV key, alpha coefficient in short
   labels, reference coefficient in short labels}. Only the small PV
   arguments are converted here; coefficients are converted later. *)
(* 1. Prepare common PV keys while retaining short pole labels. *)
RGZGaugePrepare[expr_,reference_,seconds_] := Module[
  {inputs,batches={},raw,z,groups,out={},key,refkey,j,stop},Catch[
  With[{check=RGZGaugeValidate[{expr,reference}]},If[FailureQ[check],Throw[check,stop]]];
  inputs=If[ListQ[expr],expr,{expr}];
  RGZMXProgressUpdate["TermID"->0,"TotalTermCount"->Length[inputs],"CompleteTermCount"->0];
  Do[
    RGZMXProgressUpdate["TermID"->j,"CompleteTermCount"->j-1];
    RGZGaugeStep["separate MasterIntegral: Input "<>ToString[j]<>" / "<>ToString[Length[inputs]]];
    z=CheckAbort[TimeConstrained[RGZGaugePVPairs[inputs[[j]]],seconds,
      Missing["PreparationTimeout"]],$Aborted];
    If[Head[z]===Missing,Throw[Failure["GaugePreparationTimeout",<|
      "Stage"->"Retain pole labels and separate master integrals","InputParts"->j,
      "TimeLimit"->seconds,"Description"->"No gauge residual was obtained; gauge independence cannot be assessed."|>],stop]];
    If[FailureQ[z],Throw[z,stop]];
    If[z===$Aborted,Throw[Failure["GaugeCheckAborted",<|
      "Stage"->"separate MasterIntegral","InputParts"->j|>],stop]];
    With[{check=RGZGaugeValidate[z]},If[FailureQ[check],Throw[check,stop]]];
    If[!ListQ[z] || !AllTrue[z,MatchQ[#,{_,_}]&],
      Throw[Failure["InvalidGaugePreparation",<||>],stop]];
    AppendTo[batches,z];
    RGZMXProgressUpdate["CompleteTermCount"->j],{j,Length[inputs]}];
  RGZGaugeStep["Combine matching master integrals across inputs"];
  raw=({#[[1,1]],Total[#[[All,2]]]}& /@
    GatherBy[Flatten[batches,1],First]);
  RGZMXProgressUpdate["TermID"->0,"TotalTermCount"->Length[raw],"CompleteTermCount"->0];
  Do[
    RGZMXProgressUpdate["TermID"->j,"CompleteTermCount"->j-1];
    RGZGaugeStep["Gaugesubstitution: MasterIntegralParameter "<>ToString[j]<>" / "<>ToString[Length[raw]]];
    key=RGZGaugeCanonicalPV[RGZLoopPoleMasses[raw[[j,1]]]];
    refkey=RGZGaugeCanonicalPV[key/.\[Alpha]->reference];
    With[{check=RGZGaugeValidate[{key,refkey}]},If[FailureQ[check],Throw[check,stop]]];
    AppendTo[out,{key,raw[[j,2]],0}];
    AppendTo[out,{refkey,0,raw[[j,2]]}];
    RGZMXProgressUpdate["CompleteTermCount"->j],{j,Length[raw]}];
  groups=GatherBy[out,First];
  ({#[[1,1]],Total[#[[All,2]]],Total[#[[All,3]]]}& /@ groups),stop]
];

RGZGaugeState[x_] := Which[
  Head[x]===Missing || x===$TimedOut,"Timeout",RGZGaugeValidate[x]=!=True,"Failed",
  TrueQ[x===0],"Zero",True,"Nonzero"];

(* v2: exact algebra with compact square-root symbols. No PowerExpand,
   numeric mass substitution, D->4, M->0 or gauge-independent pole assumption.
   Even powers of a pole label are replaced using its squared mass FIRST.
   Every remaining square root keeps its original principal-root definition.
   Polynomial remainders use only r^2 = radicand. This is a sufficient exact
   zero test; no converse/linear independence of all master functions assumed. *)
RGZGaugePoleSquares[x_] := Module[{labels,squares,rules},
  labels={rgzLoopM1,rgzLoopM2,rgzLoopM3,rgzLoopM4};
  squares=RGZLoopPoleMasses[#^2]& /@ labels;
  rules=MapThread[Function[{label,square},With[{l=label,v=square},
    HoldPattern[Power[l,n_Integer]] /; EvenQ[n] :> v^(n/2)]],{labels,squares}];
  RGZLoopPoleMasses[x/.rules]
];

(* 2. Compare one coefficient in exact radical coordinates. *)
RGZGaugeCoefficient[a_,b_,reference_] := Module[{checked},
 With[{check=RGZGaugeValidate[{a,b,reference}]},If[FailureQ[check],Return[check]]];
 checked=Module[{rgzFunctionReturnTag=Unique["RGZWorkflow`Private`functionReturn"]},Catch[
Module[
  {ca,cb,bases,vars,rules,definitions,radicands,z,num,den,j,physical},
  RGZGaugeStep["PoleSquaredsubstitution"];
  ca=RGZGaugePoleSquares[a];cb=RGZGaugePoleSquares[b]/.\[Alpha]->reference;
  With[{check=RGZGaugeValidate[{ca,cb}]},If[FailureQ[check],Throw[check,rgzFunctionReturnTag]]];
  If[ca===cb,Return[<|"ResidualCoefficient"->0,"RadicalSymbolCoefficient"->0,"RadicalDefinition"->{}|>]];
  RGZGaugeStep["Radicaluse instead ShortSymbol"];
  bases=DeleteDuplicates[Cases[{ca,cb},
    HoldPattern[Power[x_,n_Rational]] /; Denominator[n]===2 :> x,Infinity]];
  If[bases==={},z=Cancel[Together[ca-cb]];
    Return[<|"ResidualCoefficient"->z,"RadicalSymbolCoefficient"->z,"RadicalDefinition"->{}|>]];
  (* Outer radicals precede the radicals in their radicands. *)
  bases=SortBy[bases,-Depth[#]&];
  vars=Table[Unique["rgzGaugeRoot$"],{Length[bases]}];
  rules=MapThread[Function[{base,var},With[{bb=base,vv=var},
    HoldPattern[Power[bb,n_Rational]] /; Denominator[n]===2 :>
      vv^Numerator[n]]],{bases,vars}];
  definitions=MapThread[Rule,{vars,Sqrt /@ bases}];
  radicands=bases/.rules;
  RGZGaugeStep["ShortSymbolRationalExpressionTogether"];
  z=Cancel[Together[(ca/.rules)-(cb/.rules)]];
  If[TrueQ[z===0],Return[<|"ResidualCoefficient"->0,"RadicalSymbolCoefficient"->0,
    "RadicalDefinition"->definitions|>]];
  num=Numerator[z];den=Denominator[z];
  RGZGaugeStep["VerifyRadicalSquaredrelation"];
  Do[
    If[!FreeQ[radicands[[j]],vars[[j]]],
      Throw[Failure["CyclicRootDefinition",<||>],rgzFunctionReturnTag]];
    If[PolynomialQ[num,vars[[j]]] && PolynomialQ[den,vars[[j]]],
      If[Exponent[num,vars[[j]]]>=2,
        num=PolynomialRemainder[num,vars[[j]]^2-radicands[[j]],vars[[j]]]];
      If[Exponent[den,vars[[j]]]>=2,
        den=PolynomialRemainder[den,vars[[j]]^2-radicands[[j]],vars[[j]]]]],
    {j,Length[vars]}];
  If[TrueQ[den===0],Return[Failure["PoleRelationSingularity",<|
    "Description"->"The denominator vanishes under the pole relations; this term does not pass."|>]]];
  z=Cancel[Together[num/den]];
  RGZGaugeStep["RestoreRadicalDefinition"];
  physical=z/.definitions;
  <|"ResidualCoefficient"->physical,"RadicalSymbolCoefficient"->z,"RadicalDefinition"->definitions|>
],rgzFunctionReturnTag]];
 If[FailureQ[checked],checked,If[RGZGaugeCoefficientResultQ[checked],checked,
   Failure["InvalidGaugeCoefficientResult",<||>]]]];

(* Compare a SYMBOLIC alpha with a fixed reference (default 1). Pole masses
   are inserted BEFORE alpha replacement, both in coefficients AND PV
   arguments. This prevents a false pass from treating M1/M2 as constants.
   Only coefficients of identical PV objects are simplified; no large
   FullSimplify. A zero result is a sufficient exact check of the supplied
   expression. Nonzero formal PV coefficients can still require integral
   identities or the final IR-regulator limit; they are not a theorem of
   physical gauge dependence. *)
(* 3. Check every collected coefficient of the supplied expression. *)
Options[RGZGaugeCompare]={"PreprocessTimeLimit"->300,"CacheDirectory"->Automatic,
  "Timeoutstop immediately"->True};

RGZGaugeCompare[expr_,reference_:1,seconds_:30,OptionsPattern[]] := Module[
  {prep,pairs,rows,c,stats,state,n,unresolved,abort,prepareSeconds,
    result,row,cacheDir,path,key,context,time,details,stopTimeout,operation},
  prepareSeconds=OptionValue["PreprocessTimeLimit"];
  stopTimeout=OptionValue["Timeoutstop immediately"];
  If[!FreeQ[reference,\[Alpha]] || !NumericQ[reference] ||
      !TrueQ[reference>0] || !NumericQ[seconds] || !TrueQ[seconds>0] ||
      !NumericQ[prepareSeconds] || !TrueQ[prepareSeconds>0] ||
      !MemberQ[{True,False},stopTimeout],
    Return[Failure["GaugeComparisonArguments",<|
      "Description"->"Use a positive reference gauge, such as 1, and positive simplification and preprocessing time limits."|>]]];
  If[OwnValues[\[Alpha]]=!={},Return[Failure["AssignedGaugeParameter",<||>]]];
  With[{check=RGZGaugeValidate[expr]},If[FailureQ[check],Return[check]]];
  If[!FreeQ[expr,_Failure|_Missing|$Failed|$Aborted|_TID|_PaVeReduce|
      _FeynAmpDenominator|_LorentzIndex|_ExplicitLorentzIndex|_DiracGamma|
      _SUNIndex|_SUNF|_SUND|_SUNDelta],
    Return[Failure["NeedIntegratedColourProjectedScalar",<||>]]];
  unresolved=Cases[expr,x_ /; RGZMXPVObjectQ[x] && !RGZMXPVScalarQ[x],{0,Infinity}];
  If[unresolved=!={},Return[Failure["TensorPVRemaining",
    <|"UnreducedFunctionCount"->Length[DeleteDuplicates[unresolved]]|>]]];
  RGZMXProgressUpdate["Sector"->"RGZ GaugeResidualCheck","Stage"->"GaugeResidual",
    "DiagramID"->0,"DiagramCount"->0,"TermID"->0,"TotalTermCount"->0,"CompleteTermCount"->0,
    "Status"->"ComputeIn","StageStartTime"->AbsoluteTime[]];
  RGZGaugeStep["Retain pole labels and separate master integrals"];
  prep=CheckAbort[TimeConstrained[
    RGZGaugePrepare[expr,reference,prepareSeconds],prepareSeconds,
    Failure["GaugePreparationTimeout",<|
      "Stage"->"Separate and combine master integrals, then substitute gauge parameters","TimeLimit"->prepareSeconds,
      "Description"->"Preprocessing reached the total time limit; provide SelfEnergyTParts and inspect the current substep."|>]],
    Failure["GaugeCheckAborted",<|"Stage"->"Preprocess"|>]];
  If[FailureQ[prep] || Head[prep]===Missing || prep===$Aborted,
    RGZMXProgressUpdate["Status"->"Incomplete"];Return[prep]];
  With[{check=RGZGaugeValidate[prep]},If[FailureQ[check],Return[check]]];
  If[!ListQ[prep] || !AllTrue[prep,MatchQ[#,{_,_,_}]&],
    Return[Failure["InvalidGaugePreparation",<||>]]];
  pairs=prep;
  cacheDir=RGZGaugeCacheDirectory[OptionValue["CacheDirectory"]];
  context=RGZGaugeCoefficientContext[];
  rgzGaugeProgress=<|"CompletedTermCount"->0,"MasterIntegralTermCount"->Length[pairs],
    "Statistics"-><||>,"CurrentTerm"->0,"CacheDirectory"->cacheDir|>;
  rgzGaugeCompletedRows={};rgzGaugeStoppedUnit=Missing["NoStoppedCoefficient"];
  RGZMXProgressUpdate["TotalTermCount"->Length[pairs],"CompleteTermCount"->0];
  rows=Catch[Table[
    RGZMXProgressUpdate["TermID"->n,"CompleteTermCount"->n-1];
    AssociateTo[rgzGaugeProgress,"CurrentTerm"->n];
    path=None;key=None;
    {time,row}=AbsoluteTiming[CheckAbort[TimeConstrained[
      RGZGaugeStep["CheckCoefficientCache"];
      key=Hash[{context,reference,pairs[[n]]},"SHA256"];
      If[StringQ[cacheDir],path=FileNameJoin[{cacheDir,
        "coefficient_"<>IntegerString[key,16]<>".wl"}]];
      result=If[path===None,Missing["NoCache"],RGZGaugeCacheRead[path,key]];
      If[AssociationQ[result],
        Join[result,<|"ID"->n,"Source"->"CacheRestored"|>],
        result=RGZGaugeCoefficient[pairs[[n,2]],pairs[[n,3]],reference];
        If[!RGZGaugeCoefficientResultQ[result],
          <|"ID"->n,"MasterIntegral"->pairs[[n,1]],"OriginalCoefficient"->Missing["NotStored"],
            "ResidualCoefficient"->result,"Status"->"Failed","Source"->"current run Compute"|>,
          Join[<|"ID"->n,"MasterIntegral"->pairs[[n,1]],"OriginalCoefficient"->Missing["UseShortCoefficients"],
            "Status"->RGZGaugeState[result["ResidualCoefficient"]],"Source"->"current run Compute"|>,result]]],
      seconds,<|"ID"->n,"MasterIntegral"->pairs[[n,1]],"OriginalCoefficient"->Missing["NotPrepared"],
        "ResidualCoefficient"->Missing["CoefficientTimeout"],"Status"->"Timeout",
        "Source"->"current run Compute","StoppedOperation"->Lookup[rgzGaugeProgress,"CurrentOperation",""]|>],$Aborted]];
    If[row===$Aborted,Throw[Failure["GaugeCheckAborted",
      <|"CompletedTermCount"->n-1,"Description"->"Completed coefficients saved; comparison with the same input restores the cache."|>],abort]];
    row=Join[row,<|"ElapsedSeconds"->time|>];
    If[MemberQ[{"Zero","Nonzero"},Lookup[row,"Status",None]] && !RGZGaugeRowQ[row],
      Throw[Failure["InvalidGaugeResidualRow",<|"ID"->n|>],abort]];
    If[row["Status"]==="Timeout" && TrueQ[stopTimeout],
      operation=Lookup[row,"StoppedOperation",Lookup[rgzGaugeProgress,"CurrentOperation",""]];
      (* Keep both short-label branches in memory for one-unit diagnostics.
         Do not spend more time serializing a huge failed input before stopping.
         Successful earlier coefficients are already in the unchanged cache. *)
      rgzGaugeStoppedUnit=<|"ID"->n,"TotalTermCount"->Length[pairs],
        "MasterIntegral"->pairs[[n,1]],"AlphaShortCoefficient"->pairs[[n,2]],
        "ReferenceShortCoefficient"->pairs[[n,3]],"ReferenceGauge"->reference,
        "TimeLimit"->seconds,"ElapsedSeconds"->time,"StoppedOperation"->operation,
        "CompletedTermCount"->n-1,"CachePath"->path,"CacheIdentity"->key|>;
      AssociateTo[rgzGaugeProgress,{"CompletedTermCount"->n-1,
        "CurrentTermElapsedSeconds"->time,"CurrentOperation"->operation,
        "Statistics"->Counts[(#["Status"]& /@ rgzGaugeCompletedRows)]}];
      RGZMXProgressUpdate["Status"->"TimeoutStopped","CompleteTermCount"->n-1];
      Throw[Failure["GaugeCoefficientTimeout",<|
        "ID"->n,"TotalTermCount"->Length[pairs],"TimeLimit"->seconds,
        "ElapsedSeconds"->time,"StoppedOperation"->operation,"CompletedTermCount"->n-1,
        "Description"->"Stopped at the first coefficient timeout. Later terms are unchecked; completed coefficients are cached and the stopped input is in rgzGaugeStoppedUnit."|>],abort]];
    AppendTo[rgzGaugeCompletedRows,row];
    AssociateTo[rgzGaugeProgress,{"CompletedTermCount"->n,
      "CurrentTermElapsedSeconds"->time,"Statistics"->Counts[(#["Status"]& /@ rgzGaugeCompletedRows)]}];
    If[MemberQ[{"Zero","Nonzero"},row["Status"]] && row["Source"]=!="CacheRestored",
      RGZGaugeStep["SaveCompletedCoefficient"];RGZGaugeCacheWrite[row,path,key]];
    RGZMXProgressUpdate["CompleteTermCount"->n];row,
    {n,Length[pairs]}],abort];
  If[FailureQ[rows],RGZMXProgressUpdate["Status"->
    If[rows[[1]]==="GaugeCoefficientTimeout","TimeoutStopped","Aborted"]];Return[rows]];
  stats=Counts[(#["Status"]& /@ rows)];
  state=If[AllTrue[rows,RGZGaugeRowQ[#] && #["Status"]==="Zero"&],
    "The checked expression has zero gauge residual","NotYetproofGaugeIndependent"];
  RGZMXProgressUpdate["Status"->If[state==="The checked expression has zero gauge residual","Complete","CheckComplete, pending Term"]];
  <|"ReferenceGauge"->reference,"MasterIntegralTermCount"->Length[rows],"Statistics"->stats,
    "Status"->state,"ResidualParts"->rows,
    "Description"->"Compare alpha with the reference gauge, including alpha-dependent pole masses, at finite M. Pinch terms are not added and M->0 is not taken automatically."|>
];

(* Resumable exact reduction of ONE stopped coefficient (v2.4 algebra).
   No separate-batch zero tests: all nonzero batches are merged pairwise.
   Per-batch and whole-call budgets are separate. Validated v3 coefficient
   and batch caches are isolated; source graph/integral caches are untouched. *)
(* 4. Resume one stopped coefficient through ordinary batches. *)
RGZGaugeBatchChunks[x_List,n_Integer] :=
  Table[Take[x,{j,Min[j+n-1,Length[x]]}],{j,1,Length[x],n}];

RGZGaugeBatchPrepare[a_,b_,reference_,size_Integer] := Module[
  {ca,cb,bases,vars,rules,definitions,radicands,terms,grouped,chunks},
  With[{check=RGZGaugeValidate[{a,b,reference}]},If[FailureQ[check],Return[check]]];
  RGZGaugeStep["Batch preparation: squared poles and common radical basis"];
  ca=RGZGaugePoleSquares[a];cb=RGZGaugePoleSquares[b]/.\[Alpha]->reference;
  With[{check=RGZGaugeValidate[{ca,cb}]},If[FailureQ[check],Return[check]]];
  bases=DeleteDuplicates[Cases[{ca,cb},
    HoldPattern[Power[x_,n_Rational]] /; Denominator[n]===2 :> x,Infinity]];
  bases=SortBy[bases,-Depth[#]&];
  (* Stable private symbols allow intermediate caches to survive Get/restarts.
     Reject assigned symbols rather than silently changing their meaning. *)
  vars=Table[Symbol["RGZGaugeBatchAlgebra`r"<>ToString[j]],{j,Length[bases]}];
  If[AnyTrue[vars,Function[v,OwnValues[v]=!={},HoldAll]],
    Return[Failure["AssignedBatchRootSymbol",<||>]]];
  rules=MapThread[Function[{base,var},With[{bb=base,vv=var},
    HoldPattern[Power[bb,n_Rational]] /; Denominator[n]===2 :> vv^Numerator[n]]],
    {bases,vars}];
  definitions=Table[vars[[j]]->Sqrt[bases[[j]]],{j,Length[vars]}];
  radicands=bases/.rules;
  If[AnyTrue[Range[Length[vars]],!FreeQ[radicands[[#]],vars[[#]]]&],
    Return[Failure["CyclicRootDefinition",<||>]]];
  terms=Join[If[Head[ca]===Plus,List@@ca,{ca}],
    (-#& /@ If[Head[cb]===Plus,List@@cb,{cb}])]/.rules;
  (* Denominator inspects individual summands; no full-amplitude Together.
     Identical syntactic denominators are neighbours before bounded chunks. *)
  terms=DeleteCases[terms,0];grouped=GatherBy[terms,Denominator];
  chunks=Flatten[(RGZGaugeBatchChunks[#,size]& /@ grouped),1];
  <|"Batch"->chunks,"RootSymbol"->vars,"RadicalDefinition"->definitions,
    "Radicand"->radicands,"TermsCount"->Length[terms],
    "same DenominatorgroupCount"->Length[grouped],"initialBatchCount"->Length[chunks]|>
];

RGZGaugeBatchReduce[x_,vars_List,radicands_List] := Module[{z,num,den,j},
  With[{check=RGZGaugeValidate[{x,vars,radicands}]},If[FailureQ[check],Return[check]]];
  z=Cancel[Together[x]];
  With[{check=RGZGaugeValidate[z]},If[FailureQ[check],Return[check]]];
  If[TrueQ[z===0],Return[0]];
  num=Numerator[z];den=Denominator[z];
  Do[
    If[PolynomialQ[num,vars[[j]]] && PolynomialQ[den,vars[[j]]],
      If[Exponent[num,vars[[j]]]>=2,
        num=PolynomialRemainder[num,vars[[j]]^2-radicands[[j]],vars[[j]]]];
      If[Exponent[den,vars[[j]]]>=2,
        den=PolynomialRemainder[den,vars[[j]]^2-radicands[[j]],vars[[j]]]]],
    {j,Length[vars]}];
  If[TrueQ[den===0],Return[Failure["PoleRelationSingularity",<|
    "Description"->"Radical square relations make the denominator zero; this batch is not a valid cancellation result."|>]]];
  z=Cancel[Together[num/den]];
  With[{check=RGZGaugeValidate[z]},If[FailureQ[check],check,z]]
];

Options[RGZGaugeResumeStopped]={"GroupSize"->16,"PrepareTimeLimit"->60,
  "TotalTimeLimit"->1200,"CacheDirectory"->Automatic};

RGZGaugeResumeStopped[seconds_:60,OptionsPattern[]] := Module[
  {unit,size,prepLimit,totalLimit,root,identity,dir=None,prep,prepPath,
    vars,radicands,definitions,chunks,current,next,level=0,groups,
    run,worker,result,z,physical,row,path,key,cacheSaved=False,stop,
    start=AbsoluteTime[],resumeCount=0,computedCount=0,operation,n,
    mergeContext,mergeDir=None,legacyPrefix=True},
  If[!AssociationQ[rgzGaugeStoppedUnit],
    Return[Failure["NoStoppedCoefficient",<||>]]];
  unit=rgzGaugeStoppedUnit;size=OptionValue["GroupSize"];
  rgzGaugeBatchStoppedNode=Missing["NoStoppedBatchNode"];
  rgzGaugeBatchCurrentNode=Missing["NoCurrentBatchNode"];
  prepLimit=OptionValue["PrepareTimeLimit"];totalLimit=OptionValue["TotalTimeLimit"];
  If[!IntegerQ[size] || size<1 ||
      !And@@(NumericQ[#] && TrueQ[#>0]& /@ {seconds,prepLimit,totalLimit}),
    Return[Failure["GaugeBatchArguments",<||>]]];
  If[!And@@(KeyExistsQ[unit,#]& /@
      {"AlphaShortCoefficient","ReferenceShortCoefficient","ReferenceGauge","ID","MasterIntegral"}),
    Return[Failure["IncompleteStoppedInput",<||>]]];
  With[{check=RGZGaugeValidate[Lookup[unit,
      {"AlphaShortCoefficient","ReferenceShortCoefficient","ReferenceGauge","MasterIntegral"}]]},
    If[FailureQ[check],Return[check]]];
  If[OwnValues[\[Alpha]]=!={},
    Return[Failure["AssignedGaugeParameter",<||>]]];
  rgzGaugeBatchProgress=<|"ID"->unit["ID"],"Status"->"ComputeIn",
    "LevelID"->0,"BatchID"->0,"this levelBatchCount"->0,"CacheRestoredBatchCount"->0,
    "NewComputeBatchCount"->0,"SingleBatchTimeLimit"->seconds,"TotalTimeLimit"->totalLimit|>;
  RGZMXProgressUpdate["Sector"->"RGZ GaugeCoefficientBatchCheck","Stage"->"BatchReduce",
    "StageStartTime"->start,"Status"->"ComputeIn","DiagramID"->0,"DiagramCount"->0,
    "TermID"->0,"TotalTermCount"->0,"CompleteTermCount"->0];
  worker[] := Catch[
    RGZGaugeStep["Batch preparation: check input identity and cache"];
    root=RGZGaugeCacheDirectory[OptionValue["CacheDirectory"]];
    identity=Hash[{"RGZGaugeBatch-v3",RGZGaugeCoefficientContext[],size,
      unit["AlphaShortCoefficient"],unit["ReferenceShortCoefficient"],unit["ReferenceGauge"],
      DownValues[RGZGaugeBatchPrepare],DownValues[RGZGaugeBatchReduce],
      DownValues[RGZGaugeBatchChunks],
      DownValues[RGZGaugePoleSquares],DownValues[RGZLoopPoleMasses]},"SHA256"];
    If[StringQ[root],dir=FileNameJoin[{root,"batch_"<>IntegerString[identity,16]}];
      If[!DirectoryQ[dir],Quiet[Check[
        CreateDirectory[dir,CreateIntermediateDirectories->True],
        Throw[Failure["BatchCacheDirectory",<||>],stop]]]]];
    prepPath=If[StringQ[dir],FileNameJoin[{dir,"prepare.wl"}],None];
    prep=RGZGaugeBatchCacheRead[prepPath,{identity,"prepare"}];
    If[!RGZGaugeBatchPreparedQ[prep],
      prep=TimeConstrained[
        RGZGaugeBatchPrepare[unit["AlphaShortCoefficient"],unit["ReferenceShortCoefficient"],
          unit["ReferenceGauge"],size],prepLimit,Missing["BatchPreparationTimeout"]];
      If[Head[prep]===Missing,Throw[Failure["GaugeBatchPreparationTimeout",<|
        "ID"->unit["ID"],"TimeLimit"->prepLimit,
        "StoppedOperation"->"BatchPrepare","Description"->"NotStartedbatchTogether. "|>],stop]];
      If[FailureQ[prep],Throw[prep,stop]];
      If[!RGZGaugeBatchPreparedQ[prep],Throw[Failure["InvalidGaugeBatchPreparation",<||>],stop]];
      result=RGZGaugeBatchCacheWrite[prep,prepPath,{identity,"prepare"}];
      If[FailureQ[result],Throw[result,stop]]];
    mergeContext=RGZGaugeMergeContext[];
    If[StringQ[dir],mergeDir=FileNameJoin[{dir,
      "v26_"<>IntegerString[mergeContext,16]}];
      If[!DirectoryQ[mergeDir],Quiet[Check[
        CreateDirectory[mergeDir,CreateIntermediateDirectories->True],
        Throw[Failure["BatchCacheDirectory",<||>],stop]]]]];
    vars=prep["RootSymbol"];radicands=prep["Radicand"];
    definitions=prep["RadicalDefinition"];chunks=prep["Batch"];
    AssociateTo[rgzGaugeBatchProgress,{
      "TermsCount"->prep["TermsCount"],"initialBatchCount"->prep["initialBatchCount"],
      "same DenominatorgroupCount"->prep["same DenominatorgroupCount"],"RadicalTypes"->Length[vars],"CacheDirectory"->dir}];
    run[part_List,lev_Integer,index_Integer,total_Integer] := Module[
      {nodePath,nodeKey,v,elapsed,saved,fromCache=False,oldPath,oldKey,inputHash},
      operation=If[lev===0,"SmallBatchTogether","PairwiseCombine"];
      RGZMXProgressUpdate["TermID"->index,"TotalTermCount"->total,"CompleteTermCount"->index-1];
      RGZGaugeStep[operation<>": level "<>ToString[lev]<>", batch "<>
        ToString[index]<>" / "<>ToString[total]];
      AssociateTo[rgzGaugeBatchProgress,{
        "LevelID"->lev,"BatchID"->index,"this levelBatchCount"->total,"StoppedOperation"->operation}];
      rgzGaugeBatchCurrentNode=<|"ID"->unit["ID"],"LevelID"->lev,
        "BatchID"->index,"this levelBatchCount"->total,"Input"->part,"RootSymbol"->vars,
        "Radicand"->radicands,"RadicalDefinition"->definitions|>;
      oldKey={identity,lev,index};
      oldPath=If[StringQ[dir],FileNameJoin[{dir,
        "level_"<>ToString[lev]<>"_unit_"<>ToString[index]<>".wl"}],None];
      {elapsed,v}=AbsoluteTiming[TimeConstrained[
        inputHash=Hash[part,"SHA256"];
        nodeKey={identity,mergeContext,lev,index,inputHash};
        nodePath=If[StringQ[mergeDir],FileNameJoin[{mergeDir,
          "level_"<>ToString[lev]<>"_unit_"<>ToString[index]<>
          "_"<>IntegerString[inputHash,16]<>".wl"}],None];
        v=RGZGaugeBatchCacheRead[nodePath,nodeKey];
        If[Head[v]=!=Missing,
          legacyPrefix=False;fromCache=True;resumeCount++;v,
          (* Old indexed nodes are safe only along the unchanged traversal
             prefix. Once a new result is used, only input-keyed v2.5 nodes
             may be restored: changed zero removal cannot misalign caches. *)
          If[TrueQ[legacyPrefix],v=RGZGaugeBatchCacheRead[oldPath,oldKey]];
          If[Head[v]=!=Missing,fromCache=True;resumeCount++;v,
            legacyPrefix=False;
            If[lev===0,RGZGaugeBatchReduce[Total[part],vars,radicands],
              RGZGaugeBatchMerge[part,vars,radicands]]]],
        seconds,Missing["BatchTimeout"]]];
      If[Head[v]===Missing,
        rgzGaugeBatchStoppedNode=<|"ID"->unit["ID"],"LevelID"->lev,
          "BatchID"->index,"this levelBatchCount"->total,"Input"->part,"RootSymbol"->vars,
          "Radicand"->radicands,"RadicalDefinition"->definitions,
          "StoppedOperation"->Lookup[rgzGaugeProgress,"CurrentOperation",operation]|>;
        Throw[Failure["GaugeBatchTimeout",<|
        "ID"->unit["ID"],"LevelID"->lev,"BatchID"->index,
        "this levelBatchCount"->total,"StoppedOperation"->
          Lookup[rgzGaugeProgress,"CurrentOperation",operation],"TimeLimit"->seconds,
        "ElapsedSeconds"->elapsed,"NewComputeBatchCount"->computedCount,
        "CacheRestoredBatchCount"->resumeCount,
        "Description"->"Stopped at a batch timeout; rerun with the same input to reuse completed batches."|>],stop]];
      If[RGZGaugeValidate[v]=!=True,
        Throw[Failure["GaugeBatchReductionFailed",<|
          "ID"->unit["ID"],"LevelID"->lev,"BatchID"->index,
          "Cause"->v|>],stop]];
      (* Cached zero is a valid completed node, not a missing result. *)
      If[!TrueQ[fromCache],
        saved=RGZGaugeBatchCacheWrite[v,nodePath,nodeKey];
        If[FailureQ[saved],Throw[saved,stop]];computedCount++];
      AssociateTo[rgzGaugeBatchProgress,{
        "NewComputeBatchCount"->computedCount,"CacheRestoredBatchCount"->resumeCount,
        "CurrentbatchElapsedSeconds"->elapsed}];
      RGZMXProgressUpdate["CompleteTermCount"->index];v
    ];
    current=Table[run[chunks[[n]],0,n,Length[chunks]],{n,Length[chunks]}];
    current=DeleteCases[current,0];
    While[Length[current]>1,
      level++;groups=RGZGaugeBatchChunks[current,2];
      next=Table[run[groups[[n]],level,n,Length[groups]],{n,Length[groups]}];
      current=DeleteCases[next,0]];
    z=If[current==={},0,First[current]];
    RGZGaugeStep["Batch complete: restore radicals and save the term"];
    physical=z/.definitions;
    With[{check=RGZGaugeValidate[{z,physical,definitions}]},If[FailureQ[check],Throw[check,stop]]];
    row=<|"ID"->unit["ID"],"MasterIntegral"->unit["MasterIntegral"],
      "OriginalCoefficient"->Missing["UseShortCoefficients"],"ResidualCoefficient"->physical,
      "RadicalSymbolCoefficient"->z,"RadicalDefinition"->definitions,
      "Status"->RGZGaugeState[physical],"Source"->"BatchExactReduce",
      "ElapsedSeconds"->AbsoluteTime[]-start|>;
    If[!RGZGaugeRowQ[row],Throw[Failure["InvalidGaugeResidualRow",<||>],stop]];
    path=Lookup[unit,"CachePath",None];key=Lookup[unit,"CacheIdentity",None];
    rgzGaugeBatchLastCoefficient=row;
    If[!TrueQ[physical===0] && LeafCount[z]>5000,
      Throw[Failure["GaugeScalarCoefficientPending",<|
        "ID"->unit["ID"],"StoppedOperation"->"FinalParameterCoefficientSimplifystill Incomplete",
        "Description"->"The combined radical result is retained, but large parameter coefficients remain unnormalized. No completed-coefficient cache was written; neither a nonzero result nor gauge independence is established."|>],stop]];
    (* Only publish into the current validated coefficient cache policy. *)
    If[StringQ[path] && key===Hash[{
        RGZGaugeCoefficientContext[],
        unit["ReferenceGauge"],{unit["MasterIntegral"],unit["AlphaShortCoefficient"],unit["ReferenceShortCoefficient"]}},"SHA256"],
      RGZGaugeCacheWrite[row,path,key];
      cacheSaved=TimeConstrained[
        AssociationQ[RGZGaugeCacheRead[path,key]],10,False]];
    rgzGaugeBatchLastCoefficient=row;
    <|"Status"->"SingleTermComplete","ID"->unit["ID"],
      "CoefficientStatus"->row["Status"],"TermsCount"->prep["TermsCount"],
      "initialBatchCount"->prep["initialBatchCount"],"RadicalTypes"->Length[vars],
      "NewComputeBatchCount"->computedCount,"CacheRestoredBatchCount"->resumeCount,
      "ElapsedSeconds"->AbsoluteTime[]-start,"Saveto OriginalCoefficientCache"->cacheSaved,
      "Description"->"Only the stopped term is complete; batches have been summed. Other master-integral terms still require checks."|>,stop];
  result=CheckAbort[TimeConstrained[worker[],totalLimit,
    Failure["GaugeBatchTotalTimeout",<|
      "ID"->unit["ID"],"TimeLimit"->totalLimit,
      "LevelID"->Lookup[rgzGaugeBatchProgress,"LevelID",0],
      "BatchID"->Lookup[rgzGaugeBatchProgress,"BatchID",0],
      "this levelBatchCount"->Lookup[rgzGaugeBatchProgress,"this levelBatchCount",0],
      "Description"->"The total time limit was reached; completed batch caches are retained."|>]],
    Failure["GaugeBatchAborted",<|"ID"->unit["ID"],
      "Description"->"Aborted; completed batch caches are retained."|>]];
  If[FailureQ[result] && !AssociationQ[rgzGaugeBatchStoppedNode] &&
      AssociationQ[rgzGaugeBatchCurrentNode],
    rgzGaugeBatchStoppedNode=Join[rgzGaugeBatchCurrentNode,<|
      "StoppedOperation"->Lookup[rgzGaugeProgress,"CurrentOperation",""]|>]];
  AssociateTo[rgzGaugeBatchProgress,{
    "Status"->If[FailureQ[result],"Stopped","SingleTermComplete"],
    "ElapsedSeconds"->AbsoluteTime[]-start}];
  RGZMXProgressUpdate["Status"->If[FailureQ[result],"Stopped","SingleTermComplete"]];
  result
];

(* v2.5: merge two already rational batches without factoring/cancelling
   the full new numerator. The denominator GCD has its own short budget;
   GCD timeout falls back to the exact product denominator, never to zero.
   No mass/gauge values or root branches are changed. *)
(* 5. Sparse root algebra and exact pairwise batch merging. *)
RGZGaugeBatchRootReduce[poly_,vars_List,radicands_List] := Module[{z=poly,j},
  Do[If[PolynomialQ[z,vars[[j]]] && Exponent[z,vars[[j]]]>=2,
    z=PolynomialRemainder[z,vars[[j]]^2-radicands[[j]],vars[[j]]]],
    {j,Length[vars]}];z
];

(* v2.6: sparse polynomials in root variables ONLY. Parameter coefficients
   remain exact factored expressions. No full expansion of mass parameters. *)
RGZGaugeSparseGroup[ps_List] := Module[{out},
  With[{check=RGZGaugeValidate[ps]},If[FailureQ[check],Return[check]]];
  out=Select[({#[[1,1]],Total[#[[All,2]]]}& /@ GatherBy[ps,First]),!TrueQ[#[[2]]===0]&];
  With[{check=RGZGaugeValidate[out]},If[FailureQ[check],check,out]]];

RGZGaugeSparseFrom[x_,vars_List] := Module[{rootRules,rootPattern},
  With[{check=RGZGaugeValidate[{x,vars}]},If[FailureQ[check],Return[check]]];
  If[TrueQ[x===0],Return[{}]];
  If[vars==={},Return[{{{},x}}]];
  rootPattern=Alternatives@@vars;
  If[!TrueQ[PolynomialQ[x,vars]],Return[Failure["NeedPolynomialInRoots",<|
    "Description"->"The input is not polynomial in radical variables; failure is not treated as zero."|>]]];
  rootRules=Quiet[Check[CoefficientRules[x,vars],$Failed]];
  If[!ListQ[rootRules] || !AllTrue[rootRules,
      MatchQ[#,_Rule] && ListQ[First[#]] && Length[First[#]]===Length[vars] &&
      VectorQ[First[#],IntegerQ[#] && #>=0&] && FreeQ[Last[#],rootPattern]&],
    Return[Failure["NeedPolynomialInRoots",<|
      "Description"->"Cannot extract a polynomial in the radical variables; failure is not treated as zero."|>]]];
  ({First[#],Last[#]}& /@ rootRules)
];

RGZGaugeSparseTimes[left_List,right_List] := Module[{},
  With[{check=RGZGaugeValidate[{left,right}]},If[FailureQ[check],Return[check]]];
  RGZGaugeSparseGroup[Flatten[Table[
    {leftSparseTerm[[1]]+rightSparseTerm[[1]],leftSparseTerm[[2]] rightSparseTerm[[2]]},{leftSparseTerm,left},{rightSparseTerm,right}],1]]];

RGZGaugeSparsePower[ps_List,k_Integer,dim_Integer] := Module[
  {sparsePowerResult={{ConstantArray[0,dim],1}},sparsePowerBase=ps,sparsePowerExponent=k},
  While[sparsePowerExponent>0,If[OddQ[sparsePowerExponent],sparsePowerResult=RGZGaugeSparseTimes[sparsePowerResult,sparsePowerBase]];
    sparsePowerExponent=Quotient[sparsePowerExponent,2];If[sparsePowerExponent>0,sparsePowerBase=RGZGaugeSparseTimes[sparsePowerBase,sparsePowerBase]]];sparsePowerResult
];

RGZGaugeSparseReduce[ps_List,relations_List,dim_Integer] := Module[
  {reducedSparsePairs=ps,sparsePieces,sparseTerm,sparseRootPower,sparseExponents,sparseRootPosition},
  With[{check=RGZGaugeValidate[{ps,relations}]},If[FailureQ[check],Return[check]]];
  Do[
    sparsePieces=Table[sparseRootPower=Quotient[sparseTerm[[1,sparseRootPosition]],2];
      If[sparseRootPower===0,{sparseTerm},
        sparseExponents=ReplacePart[sparseTerm[[1]],sparseRootPosition->Mod[sparseTerm[[1,sparseRootPosition]],2]];
        ({sparseExponents+#[[1]],sparseTerm[[2]] #[[2]]}& /@
          RGZGaugeSparsePower[relations[[sparseRootPosition]],sparseRootPower,dim])],{sparseTerm,reducedSparsePairs}];
    reducedSparsePairs=RGZGaugeSparseGroup[Flatten[sparsePieces,1]];
    If[FailureQ[reducedSparsePairs],Return[reducedSparsePairs]],{sparseRootPosition,dim}];reducedSparsePairs
];

RGZGaugeSparseTo[ps_List,vars_List] := Total[
  (#[[2]] Times@@MapThread[Power,{vars,#[[1]]}]& /@ ps)];

(* Small scalar coefficients get a bounded exact zero test. Large/unfinished
   coefficients are retained verbatim, never discarded or labelled proven zero. *)
RGZGaugeSparseTidy[ps_List] := Module[
  {pending=0,tidiedPairs,sparseCoefficient,sparseSimplified,j},
  With[{check=RGZGaugeValidate[ps]},If[FailureQ[check],Return[check]]];
  tidiedPairs=Table[sparseCoefficient=ps[[j,2]];
    If[LeafCount[sparseCoefficient]<=1000,
      sparseSimplified=TimeConstrained[Cancel[Together[sparseCoefficient]],.25,
        Missing["ScalarTidyTimeout"]];
      If[Head[sparseSimplified]===Missing,
        pending++;sparseSimplified=sparseCoefficient],
      pending++;sparseSimplified=sparseCoefficient];
    {ps[[j,1]],sparseSimplified},{j,Length[ps]}];
  With[{check=RGZGaugeValidate[tidiedPairs]},If[FailureQ[check],Return[check]]];
  <|"Polynomial"->RGZGaugeSparseGroup[tidiedPairs],"pending ParameterCoefficientCount"->pending|>
];

RGZGaugeMergeContext[] := Hash[{"RGZGaugeMerge-v3",DownValues[RGZGaugeValidate],
  DownValues[RGZGaugeSparseMergeCore],DownValues[RGZGaugeSparseFrom],
  DownValues[RGZGaugeSparseGroup],DownValues[RGZGaugeSparseTimes],
  DownValues[RGZGaugeSparsePower],DownValues[RGZGaugeSparseReduce],
  DownValues[RGZGaugeSparseTo],DownValues[RGZGaugeSparseTidy]},"SHA256"];

RGZGaugeSparseMergeCore[part_List,vars_List,radicands_List] := Module[
  {leftNumerator,rightNumerator,leftDenominator,rightDenominator,denominatorGCD,leftDenominatorMultiplier,rightDenominatorMultiplier,inputs,ps,relations,num,den,tidyN,tidyD,j,merged,dim=Length[vars]},
  With[{check=RGZGaugeValidate[{part,vars,radicands}]},If[FailureQ[check],Return[check]]];
  If[part==={},Return[0]];
  If[Length[part]===1,Return[First[part]]];
  If[Length[part]=!=2,Return[Failure["NeedTwoMergeInputs",<||>]]];
  If[Length[radicands]=!=dim,Return[Failure["RootBasisMismatch",<||>]]];
  If[AnyTrue[Range[dim],
      !FreeQ[radicands[[#]],Alternatives@@Take[vars,#]]&],
    Return[Failure["RootDependencyOrder",<||>]]];
  rgzGaugeSparseProgress=<|"RadicalVariableCount"->dim|>;
  RGZGaugeStep["Sparse combination: read numerator and denominator"];
  {leftNumerator,rightNumerator}=Numerator /@ part;{leftDenominator,rightDenominator}=Denominator /@ part;
  If[leftDenominator===rightDenominator,leftDenominatorMultiplier=1;rightDenominatorMultiplier=1,
    RGZGaugeStep["Sparse combination: find common denominator (up to 3 seconds)"];
    denominatorGCD=Quiet[Check[TimeConstrained[PolynomialGCD[leftDenominator,rightDenominator],3,
      Missing["DenominatorGCDTimeout"]],$Failed]];
    If[Head[denominatorGCD]===Missing || denominatorGCD===$Failed || TrueQ[denominatorGCD===0] ||
        !FreeQ[denominatorGCD,_PolynomialGCD],denominatorGCD=1];
    RGZGaugeStep["Sparse combination: construct denominator multiples"];
    If[denominatorGCD===1,leftDenominatorMultiplier=leftDenominator;rightDenominatorMultiplier=rightDenominator,leftDenominatorMultiplier=Cancel[leftDenominator/denominatorGCD];rightDenominatorMultiplier=Cancel[rightDenominator/denominatorGCD]]];
  inputs={leftNumerator,rightNumerator,leftDenominatorMultiplier,rightDenominatorMultiplier,leftDenominator};
  ps=Table[RGZGaugeStep["Sparse combination: extract radical monomials "<>ToString[j]<>" / 5"];
    RGZGaugeSparseFrom[inputs[[j]],vars],{j,5}];
  If[AnyTrue[ps,FailureQ],Return[First[Select[ps,FailureQ]]]];
  AssociateTo[rgzGaugeSparseProgress,{
    "Input1NumeratorSingleTermexpressionCount"->Length[ps[[1]]],"Input2NumeratorSingleTermexpressionCount"->Length[ps[[2]]]}];
  relations=RGZGaugeSparseFrom[#,vars]& /@ radicands;
  If[AnyTrue[relations,FailureQ],Return[First[Select[relations,FailureQ]]]];
  RGZGaugeStep["Sparse combination: reduce denominator radical squares"];
  den=RGZGaugeSparseReduce[RGZGaugeSparseTimes[ps[[5]],ps[[4]]],relations,dim];
  With[{check=RGZGaugeValidate[den]},If[FailureQ[check],Return[check]]];
  tidyD=RGZGaugeSparseTidy[den];den=tidyD["Polynomial"];
  With[{check=RGZGaugeValidate[{tidyD,den}]},If[FailureQ[check],Return[check]]];
  If[den==={},Return[Failure["PoleRelationSingularity",<||>]]];
  RGZGaugeStep["Sparse combination: multiply numerator monomials and reduce radical squares"];
  num=RGZGaugeSparseGroup[Join[
    RGZGaugeSparseTimes[ps[[1]],ps[[4]]],
    RGZGaugeSparseTimes[ps[[2]],ps[[3]]]]];
  num=RGZGaugeSparseReduce[num,relations,dim];
  With[{check=RGZGaugeValidate[num]},If[FailureQ[check],Return[check]]];
  RGZGaugeStep["Sparse combination: check small parameter coefficients and retain large ones"];
  tidyN=RGZGaugeSparseTidy[num];num=tidyN["Polynomial"];
  With[{check=RGZGaugeValidate[{tidyN,num}]},If[FailureQ[check],Return[check]]];
  AssociateTo[rgzGaugeSparseProgress,{
    "ResultNumeratorSingleTermexpressionCount"->Length[num],"ResultDenominatorSingleTermexpressionCount"->Length[den],
    "pending ParameterCoefficientCount"->tidyN["pending ParameterCoefficientCount"]+tidyD["pending ParameterCoefficientCount"]}];
  If[num==={},
    If[tidyD["pending ParameterCoefficientCount"]>0,
      Return[Failure["UnverifiedMergeDenominator",<||>]],Return[0]]];
  merged=RGZGaugeSparseTo[num,vars]/RGZGaugeSparseTo[den,vars];
  With[{check=RGZGaugeValidate[merged]},If[FailureQ[check],check,merged]]
];

RGZGaugeBatchMerge[part_List,vars_List,radicands_List] := Module[{key},
  With[{check=RGZGaugeValidate[{part,vars,radicands}]},If[FailureQ[check],Return[check]]];
  key=Hash[{RGZGaugeMergeContext[],part,vars,radicands},"SHA256"];
  If[AssociationQ[rgzGaugeSparseTestMemo] &&
      Lookup[rgzGaugeSparseTestMemo,"Identity",None]===key &&
      TrueQ[RGZGaugeValidate[Lookup[rgzGaugeSparseTestMemo,"Result",Missing[]]]===True],
    rgzGaugeSparseProgress=rgzGaugeSparseTestMemo["Diagnostic"];
    Return[rgzGaugeSparseTestMemo["Result"]]];
  RGZGaugeSparseMergeCore[part,vars,radicands]
];

(* Test the already retained stopped node ONLY. Return a short report, not
   its huge expression. A successful result is memoized for the full resume. *)
RGZGaugeTestStoppedMerge[seconds_:60] := Module[{node,result,time,key},
  If[!AssociationQ[rgzGaugeBatchStoppedNode],
    Return[Failure["NoStoppedBatchNode",<||>]]];
  If[!NumericQ[seconds] || !TrueQ[seconds>0],
    Return[Failure["DiagnosticTimeLimit",<||>]]];
  node=rgzGaugeBatchStoppedNode;
  RGZMXProgressUpdate["Sector"->"RGZ isolated stopped-node test","Stage"->"SparseCombine",
    "StageStartTime"->AbsoluteTime[],"Status"->"ComputeIn", "DiagramID"->0,"DiagramCount"->0,
    "TermID"->1,"TotalTermCount"->1,"CompleteTermCount"->0];
  {time,result}=AbsoluteTiming[CheckAbort[TimeConstrained[
    key=Hash[{RGZGaugeMergeContext[],node["Input"],node["RootSymbol"],
      node["Radicand"]},"SHA256"];
    RGZGaugeSparseMergeCore[node["Input"],node["RootSymbol"],node["Radicand"]],
    seconds,Missing["SparseMergeTimeout"]],$Aborted]];
  If[RGZGaugeValidate[result]=!=True,
    RGZMXProgressUpdate["Status"->"Stopped"];
    Return[Failure["GaugeSparseMergeStopped",<|
      "ID"->node["ID"],"LevelID"->node["LevelID"],"BatchID"->node["BatchID"],
      "StoppedOperation"->Lookup[rgzGaugeProgress,"CurrentOperation","SparseCombine"],
      "TimeLimit"->seconds,"ElapsedSeconds"->time,
      "CauseTag"->Which[FailureQ[result],result[[1]],
        Head[result]===Missing,result[[1]],True,"Aborted"],"Cause"->result|>]]];
  rgzGaugeSparseTestMemo=<|"Identity"->key,"Result"->result,"Diagnostic"->rgzGaugeSparseProgress|>;
  RGZMXProgressUpdate["Status"->"SingleNodeComplete","CompleteTermCount"->1];
  Join[<|"Status"->"SingleNodeComplete","ID"->node["ID"],"LevelID"->node["LevelID"],
    "BatchID"->node["BatchID"],"ElapsedSeconds"->time,"ResultLeafCount"->LeafCount[result],
    "Isliteral Zero"->TrueQ[result===0]|>,rgzGaugeSparseProgress]
];


==> anc/software/RGZWorkflow-1.1.2/Kernel/Algebra/LoopPrimitives.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Provide shared two-point conventions, pole splitting and native TID primitives.

   Inputs:
   FeynCalc loop expressions, canonical model parameters and loop/external momenta.

   Dependencies:
   FeynCalc/FeynArts. Definitions only: no AA graph generation or task initialization.
   loadLoopEngine[] loads this file before the mixed and quark backends.
*)

ClearAll[RGZGaugeDifference, RGZLoopDelta, RGZLoopFreeLorentz, RGZLoopGaugeValidate, RGZLoopName, RGZLoopNormalize, RGZLoopPT, RGZLoopPoleMasses, RGZLoopPrepareFA, RGZLoopReduce, RGZLoopSplit, RGZLoopSplitFactor, RGZLoopSplitTerm, RGZLoopTID, RGZLoopTerms, RGZLoopValidValueQ, RGZLoopUnresolved, rgzLoopM1, rgzLoopM2, rgzLoopM3, rgzLoopM4];

RGZLoopName[x_Symbol] := SymbolName[Unevaluated[x]];
RGZLoopName[x_String] := x;
RGZLoopName[_] := "";

(* Validate physical values before algebra can cancel or discard errors. *)
RGZLoopValidValueQ[x_] := FreeQ[x,
 _Failure|_Missing|_TerminatedEvaluation|$Failed|$Aborted|$TimedOut|
 Indeterminate|ComplexInfinity|_DirectedInfinity];
RGZLoopGaugeValidate[x_] := Module[{foreign},
 If[OwnValues[\[Alpha]]=!={},Return[Failure["AssignedGaugeParameter",<||>]]];
 If[!RGZLoopValidValueQ[x],Return[Failure["InvalidGaugeExpression",<||>]]];
 foreign=Cases[x,a_Symbol /; MemberQ[{"\[Alpha]","alpha"},SymbolName[Unevaluated[a]]] &&
   !SameQ[Unevaluated[a],\[Alpha]],{0,Infinity},Heads->True];
 If[foreign=!={} || !FreeQ[x,FCGV["\[Alpha]"|"alpha"]],
  Return[Failure["GaugeSymbolContext",<|"ExpectedContext"->Context[\[Alpha]]|>]]];True];

(* rho is the odd source; Greek Rho is a Lorentz label, not that source.
   Protect internal Lorentz-index objects from parameter replacements. *)
RGZLoopNormalize[expr_] := Module[{params,indices,tags,protected,result},
  params = <|"m" -> m, "mG" -> mG, "M" -> M,
    "\[Mu]" -> \[Mu], "\[Alpha]" -> \[Alpha],
    "m02" -> m^2, "mu2" -> \[Mu]^2, "mg2" -> mG^2,
    "mG2" -> mG^2, "M4" -> M^4, "rho" -> 0,
    "0" -> 0, "1" -> 1, "2" -> 2, "I" -> I|>;
  indices=DeleteDuplicates[Cases[expr,
    _LorentzIndex | _ExplicitLorentzIndex,Infinity]];
  tags=Table[Unique["rgzNormalizeLor"],{Length[indices]}];
  protected=expr /. Thread[indices->tags];
  result=FixedPoint[Function[z, z /. {
    HoldPattern[Superscript[a_, n_Integer]] :> a^n,
    HoldPattern[Subsuperscript[a_, b_, n_Integer]] :> Subscript[a,b]^n,
    HoldPattern[Subscript[a_,b_]] /;
      RGZLoopName[a] == "m" && RGZLoopName[b] == "G" :> mG,
    HoldPattern[FCGV[a_String]] /; KeyExistsQ[params,a] :> params[a],
    a_String /; KeyExistsQ[params,a] :> params[a],
    a_Symbol /; KeyExistsQ[params,RGZLoopName[a]] :>
      params[RGZLoopName[a]],
    HoldPattern[FCGV["N"]] :> SUNN,
    HoldPattern[FCGV["Nc"]] :> SUNN,
    rho -> 0}], protected, 8];
  result /. Thread[tags->indices]
];

(* Preserve the two distinct kinds of adjoint index. *)
RGZLoopPrepareFA[expr_] := expr /. {
  HoldPattern[h_[type_,label_]] /;
    RGZLoopName[h] == "Index" &&
      MemberQ[{"Gluon","Gribov"},RGZLoopName[type]] :>
    SUNIndex[If[IntegerQ[label],
      Symbol["RGZWorkflow`Engine`rgz" <> RGZLoopName[type] <> ToString[label]],
      label]]
};

RGZLoopFreeLorentz[expr_] := DeleteDuplicates[Flatten[
  Map[Function[t,Keys[Select[
    KeyDrop[Counts[Cases[t,HoldPattern[LorentzIndex[a_,___]] :> a,Infinity]],
      {\[Mu],\[Nu]}],# == 1&]]],RGZLoopTerms[Expand[expr]]]]];

RGZLoopReduce[expr_] := Module[{z,extra},
  If[!RGZLoopValidValueQ[expr],Return[Failure["InvalidAAAmplitude",<||>]]];
  z = RGZLoopNormalize[expr];
  z = z /. (HoldPattern[h_[a_,b_]] /;
    RGZLoopName[h] == "IndexDelta" :> SUNDelta[a,b]);
  z = Contract[ExpandScalarProduct[FCI[z]]];
  z = SUNSimplify[z, SUNNToCACF -> False];
  z = FCCanonicalizeDummyIndices[z];
  extra=RGZLoopFreeLorentz[z];
  If[extra =!= {},Return[Failure["UnexpectedFreeLorentzIndex",
    <|"Indices"->extra,"Amplitude"->z|>]]];
  If[!RGZLoopValidValueQ[z],Return[Failure["InvalidAAAmplitude",<||>]]];
  z=Factor2[z];If[RGZLoopValidValueQ[z],z,Failure["InvalidAAAmplitude",<||>]]
];

RGZLoopTerms[expr_] := If[Head[expr] === Plus, List @@ expr, {expr}];
RGZLoopPT[k_,a_,b_] :=
  MTD[a,b] - FVD[k,a] FVD[k,b]/SPD[k,k];
RGZLoopDelta[z_] := (z-m^2)(z-\[Mu]^2)+mG^4;

(* These labels are independent of the user's m1,m2,m3,m4. *)
RGZLoopPoleMasses[expr_] := expr /. {
  rgzLoopM1 -> Sqrt[-I Sqrt[\[Alpha] M^4]],
  rgzLoopM2 -> Sqrt[I Sqrt[\[Alpha] M^4]],
  rgzLoopM3 -> Sqrt[(m^2+\[Mu]^2)/2+
    I Sqrt[mG^4-(m^2-\[Mu]^2)^2/4]],
  rgzLoopM4 -> Sqrt[(m^2+\[Mu]^2)/2-
    I Sqrt[mG^4-(m^2-\[Mu]^2)^2/4]]
};

(* Split a single polynomial denominator in k^2. Repeated poles allowed.
   Coefficients are verified by recombining BEFORE introducing FAD. *)
RGZLoopSplitFactor[den_, var_, k_] := Block[{$Assumptions=True},Module[
  {roots, r, mass, order, quot, regular, coeff, out=0, back=0, degree,emitted,probe=Unique["rgzAAPoleProbe$"]},
  If[!RGZLoopValidValueQ[{den,var,k}],Return[Failure["InvalidAAPoleInput",<||>]]];
  roots = {{0,0},{\[Mu]^2,\[Mu]},
    {-I Sqrt[\[Alpha] M^4],rgzLoopM1},
    {I Sqrt[\[Alpha] M^4],rgzLoopM2},
    {(m^2+\[Mu]^2)/2+I Sqrt[mG^4-(m^2-\[Mu]^2)^2/4],rgzLoopM3},
    {(m^2+\[Mu]^2)/2-I Sqrt[mG^4-(m^2-\[Mu]^2)^2/4],rgzLoopM4}};
  roots = DeleteDuplicates[roots,
    TrueQ[FullSimplify[#1[[1]]-#2[[1]]] === 0]&];
  If[!PolynomialQ[den,var],
    Return[Failure["NonPolynomial",<|"Denominator"->den|>]]];
  degree = Exponent[den,var];
  Do[
    r = pole[[1]]; mass = pole[[2]];
    If[TrueQ[FullSimplify[den /. var->r] === 0],
      order = 1;
      While[order < degree &&
        TrueQ[FullSimplify[D[den,{var,order}] /. var->r] === 0],order++];
      quot = FullSimplify[PolynomialQuotient[den,(var-r)^order,var]];
      regular = 1/quot;
      Do[
        coeff = FullSimplify[
          (D[regular,{var,order-j}] /. var->r)/Factorial[order-j]];
        back += coeff/(var-r)^j;
        out += coeff ChangeDimension[FCI[FAD @@ ConstantArray[{k,mass},j]],D],
        {j,1,order}]
    ], {pole,roots}];
  If[!TrueQ[FullSimplify[Together[1/den-back]] === 0],
    Return[Failure["UnknownPole",<|"Denominator"->den,
      "Remainder"->Together[1/den-back]|>]]];
  With[{route=MomentumExpand[FCI[Momentum[k,D]]]},
    emitted=out /. HoldPattern[PropagatorDenominator[route,label_]] :>
      PropagatorDenominator[Momentum[probe,D],label]];
  emitted=FeynAmpDenominatorExplicit[RGZLoopPoleMasses[emitted]] /.
    Pair[Momentum[probe,D],Momentum[probe,D]]->var;
  If[!RGZLoopValidValueQ[{out,emitted}] || !TrueQ[FullSimplify[Together[1/den-emitted]]===0],
    Return[Failure["PoleLabelReconstruction",<|"Denominator"->den|>]]];
  out
]];

(* The graph may use q, q-p, or q+p. Inspect EACH denominator factor;
   never identify Pair[Momentum[p],Momentum[q]] with q^2.
   Multiply ALL factors with the SAME routing before partial fractions.
   This prevents artificial higher-point integrals from products of
   different simple propagators carrying identical loop momentum.
   Genuine repeated poles retain their powers. *)
RGZLoopSplitTerm[expr_, loop_:q, ext_:p] := Module[
  {x,z,u,v,r,num,den,factors,out,f,n,poly,k,split,backRules,route,
    groups={1,1,1},routing={loop,loop-ext,loop+ext},j,stop},Catch[
  If[!RGZLoopValidValueQ[expr],Throw[Failure["InvalidAAIntegralInput",<||>],stop]];
  r = ExpandScalarProduct[
    FeynAmpDenominatorExplicit[ChangeDimension[FCI[RGZLoopNormalize[expr]],D]]];
  r = r /. {
    HoldPattern[Pair[Momentum[loop,D],Momentum[loop,D]]] -> x,
    HoldPattern[Pair[Momentum[ext,D],Momentum[loop,D]]] -> z,
    HoldPattern[Pair[Momentum[loop,D],Momentum[ext,D]]] -> z,
    HoldPattern[Pair[Momentum[ext,D],Momentum[ext,D]]] -> u};
  r = Together[r]; num = Numerator[r]; den = Denominator[r];
  If[!PolynomialQ[den,{x,z}],
    Throw[Failure["NonRationalDenominator",<|"Expression"->r|>],stop]];
  factors = FactorList[den]; out = num/factors[[1,1]];
  Do[
    {f,n} = item;
    If[FreeQ[f,x|z],out /= f^n,
      route = Which[
        FreeQ[f,z], {f /. x->v,1},
        FreeQ[Expand[f /. x->v+2z-u],z],
          {Expand[f /. x->v+2z-u],2},
        FreeQ[Expand[f /. x->v-2z-u],z],
          {Expand[f /. x->v-2z-u],3},
        True, Throw[Failure["UnsupportedRouting",<|"Factor"->f|>],stop]];
      {poly,j} = route;
      groups[[j]] *= poly^n
    ], {item,Rest[factors]}];
  Do[If[groups[[j]]=!=1,
    k=routing[[j]];
    split=RGZLoopSplitFactor[Expand[groups[[j]]],v,k];
    If[FailureQ[split],Throw[split,stop]];
    out *= split],{j,3}];
  backRules = {x->SPD[loop,loop],z->SPD[ext,loop],u->SPD[ext,ext]};
  FCI[out /. backRules],stop]
];

RGZLoopSplit[expr_, loop_:q, ext_:p] := Module[{parts,bad},
  If[!RGZLoopValidValueQ[expr],Return[Failure["InvalidAAIntegralInput",<||>]]];
  parts = RGZLoopSplitTerm[#,loop,ext]& /@
    RGZLoopTerms[Expand[FCI[expr]]];
  bad = Select[parts,FailureQ];
  If[bad =!= {},Return[First[bad]]];
  If[!RGZLoopValidValueQ[parts],Return[Failure["InvalidAASplitResult",<||>]]];
  FeynAmpDenominatorCombine[Total[parts]]
];

RGZLoopTID[expr_, loop_:q, ext_:p] := Module[{split,parts,result,values},
  If[!RGZLoopValidValueQ[expr],Return[Failure["InvalidAAIntegralInput",<||>]]];
  split = RGZLoopSplit[expr,loop,ext];
  If[!RGZLoopValidValueQ[split],Return[Failure["InvalidAASplitResult",<||>]]];
  parts = RGZLoopTerms[Expand[split]];
  values = Map[
    Function[t,If[FreeQ[t,_FeynAmpDenominator],0,
      TID[t,loop,ToPaVe->True,UsePaVeBasis->True,ApartFF->False]]],
    parts];
  If[!RGZLoopValidValueQ[values],Return[Failure["InvalidAAIntegralResult",<||>]]];
  result=Total[values];
  If[!RGZLoopValidValueQ[result] || !FreeQ[result,_TID|_FeynAmpDenominator],
    Return[Failure["IncompleteTID",<|"Output"->result|>]]];
  result=Factor2[Contract[result]];
  If[RGZLoopValidValueQ[result],result,Failure["InvalidAAIntegralResult",<||>]]
];

(* Gauge dependence is hidden in longitudinal pole masses as well.
   A nonzero un-simplified expression is NOT automatically a proof of
   dependence. Values a1,a2 should avoid a singular/degenerate pole limit. *)
RGZGaugeDifference[expr_,{a1_,a2_}] := Block[{$Assumptions=True},Module[{physical,diff},
  With[{check=RGZLoopGaugeValidate[{expr,a1,a2}]},If[FailureQ[check],Return[check]]];
  physical = RGZLoopPoleMasses[expr];
  If[!RGZLoopValidValueQ[physical],Return[Failure["InvalidGaugeExpression",<||>]]];
  diff = FullSimplify[(physical /.  \[Alpha]->a1)-
    (physical /. \[Alpha]->a2)];
  If[!RGZLoopValidValueQ[diff],Return[Failure["InvalidGaugeDifference",<||>]]];
  <|"ParameterValues"->{a1,a2},"Difference"->diff,
    "Status"->If[TrueQ[diff === 0],"The difference is zero at these two parameter points",
      "The difference is not zero; check missing terms, conventions and integral identities"]|>
]];


RGZLoopUnresolved[expr_] := DeleteDuplicates[Cases[expr,
  a_ /; MemberQ[{"GenericCoupling","FeynAmp","FAScalarProduct",
    "FAMetricTensor","FAFourVector","FAPropagatorDenominator"},
      RGZLoopName[Head[a]]] || RGZLoopName[Head[Head[a]]] == "G",
  Infinity]];



==> anc/software/RGZWorkflow-1.1.2/Kernel/Algebra/MixedIntegrals.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Reduce standard integral/PV units and dispatch explicitly to the configured route.

   Inputs:
   Split scalar/tensor kernels, cache paths, integral environment and time budget.

   Dependencies:
   Native FeynCalc TID/PaVeReduce; Internal/MixedRuntime.wl provides IO and stage predicates.
   TwoPointIntegrals.wl provides the independently named accelerated route.
*)

ClearAll[RGZMXIntegralContext, RGZMXIntegralUnitStandard, RGZMXIntegralUnits, RGZMXIntegrate, RGZMXPVObjectQ, RGZMXPVScalarQ, RGZMXPVUnit, RGZMXScalarReduce];

(* Linearity: factors independent of q belong outside the loop integral.
   Identical q-dependent kernels are integrated only once, including
   across graphs and between T/L. No physical mass relation is assumed. *)
RGZMXIntegralUnits[split_] := Module[{parts,pairs,groups,factors},
  parts=RGZMXTerms[Expand[split]];
  pairs=Map[Function[term,
    factors=If[Head[term]===Times,List@@term,{term}];
    {Times@@Select[factors,FreeQ[#,q]&],
      Times@@Select[factors,!FreeQ[#,q]&]}],parts];
  groups=GatherBy[pairs,Last];
  Select[Map[Function[group,
    {Total[group[[All,1]]],group[[1,2]]}],groups],!TrueQ[#[[1]]===0]&]
];

RGZMXIntegralContext[] := {
  {"MixedIntegralPolicy/2","KeepLogDivergentScalelessIntegrals"->$KeepLogDivergentScalelessIntegrals,
    "Assumptions"->$Assumptions},
  $VersionNumber,$FeynCalcVersion,
  FCI[SPD[p,p]],FCI[SPD[p,q]],FCI[SPD[q,q]],
  Hash[{Options[TID],DownValues[TID]},"SHA256"]};

RGZMXIntegralUnitStandard[kernel_,path_,context_,seconds_] := Module[
  {old,record,z,time,den,r,status},
  If[!RGZMXValidValueQ[kernel],Return[Failure["InvalidIntegralInput",<||>]]];
  If[StringQ[path] && FileExistsQ[path],
    old=Get[path];
    If[AssociationQ[old] && Lookup[old,"Version",0]===1 &&
      Lookup[old,"Status",""]==="Complete" &&
      SameQ[Lookup[old,"Input",Missing[]],kernel] &&
      SameQ[Lookup[old,"Environment",Missing[]],context] &&
      RGZMXStageValueQ["IntegrateT",Lookup[old,"Result",Missing[]]],
      RGZMXReport["Verbose","IntegrateKernel: RestoreCache"];
      AssociateTo[rgzMXLastIntegralUnit,"Status"->"RestoreCache"];
      Return[old["Result"]]]];
  record=<|"Version"->1,"Input"->kernel,"Environment"->context,"Status"->"process In"|>;
  (* Save the exact slow input before TID, so interruption is inspectable. *)
  If[StringQ[path],r=RGZMXWrite[record,path];If[FailureQ[r],Return[r]]];
  {time,z}=AbsoluteTiming[CheckAbort[TimeConstrained[
    If[FreeQ[kernel,_FeynAmpDenominator],
      den=Denominator[Together[kernel]];
      If[!FreeQ[den,q],
        Failure["UnsplitLoopDenominator",<|"InputFile"->path|>],
        0], (* polynomial loop integrals vanish in dimensional regularization *)
      TID[kernel,q,ToPaVe->True,UsePaVeBasis->True,ApartFF->False]],
    seconds,$Aborted],$Aborted]];
  If[z=!=$Aborted && z=!=$Failed && !FailureQ[z] &&
    !RGZMXStageValueQ["IntegrateT",z],
    z=Failure["IncompleteScalarReduction",<|"InputFile"->path|>]];
  status=Which[z===$Aborted,"TimeoutOrAborted",z===$Failed || FailureQ[z],"ComputeFailed",True,"Complete"];
  record=Join[record,<|"Status"->status,"ElapsedSeconds"->time,"Result"->z|>];
  AssociateTo[rgzMXLastIntegralUnit,{"Status"->status,"ElapsedSeconds"->time}];
  If[StringQ[path],r=RGZMXWrite[record,path];If[FailureQ[r],Return[r]]];
  RGZMXReport["Verbose","IntegrateKernel: ",status,"; ElapsedSeconds ",Round[time,0.01]," Seconds. "];
  If[status==="Complete",z,Failure["IntegralUnitStopped",<|
    "TermID"->Lookup[rgzMXLastIntegralUnit,"TermID"],"InputFile"->path,
    "Status"->status,"Cause"->z|>]]
];

RGZMXIntegrate[split_,cacheDir_:Automatic,seconds_:300] := Module[
  {units,out={},z,i,path,context,stop},Catch[
  rgzMXLastIntegralUnit=<|"Status"->"organize IntegrateKernel"|>;
  RGZMXReport["Verbose","Integration: factor out loop-independent coefficients and combine matching kernels"];
  RGZMXProgressUpdate["Substep"->"organize IntegrateKernel"];
  units=RGZMXIntegralUnits[split];context=RGZMXIntegralContext[];
  RGZMXProgressUpdate["Substep"->"TID","TermID"->0,"TotalTermCount"->Length[units],"CompleteTermCount"->0];
  RGZMXReport["Verbose","Integrate: ",Length[units]," ItemsNotsame IntegrateKernel"];
  If[StringQ[cacheDir] && !DirectoryQ[cacheDir],
    CreateDirectory[cacheDir,CreateIntermediateDirectories->True]];
  Do[
    path=If[StringQ[cacheDir],FileNameJoin[{cacheDir,
      "unit_"<>IntegerString[Hash[{"AA-TID-unit-v1",units[[i,2]],context},
        "SHA256"],16]<>".wl"}],None];
    rgzMXLastIntegralUnit=<|"TermID"->i,"TotalTermCount"->Length[units],
      "InputFile"->path,"InputSize"->LeafCount[units[[i,2]]],"Status"->"process In"|>;
    RGZMXProgressUpdate["TermID"->i,"CompleteTermCount"->i-1];
    RGZMXReport["Verbose","TID：",i," / ",Length[units],"; IntegrateKernel LeafCount = ",
      rgzMXLastIntegralUnit["InputSize"]];
    z=RGZMXIntegralUnit[units[[i,2]],path,context,seconds];
    If[FailureQ[z],Throw[z,stop]];
    RGZMXProgressUpdate["CompleteTermCount"->i];
    AppendTo[out,units[[i,1]] z],{i,Length[units]}];
  Total[out],stop]
];

(* Reduce only independent PV FUNCTIONS, never the large coefficients
   multiplying them. Substitute the resulting identities back exactly;
   no expansion or global simplification of the RGZ amplitude is needed.
   Genuine repeated poles may retain degenerate scalar C0/D0 functions. *)
RGZMXPVObjectQ[x_] := !AtomQ[x] && With[{name=RGZLoopName[Head[x]]},
  MemberQ[{"PaVe","GenPaVe"},name] ||
  StringMatchQ[name,("A"|"B"|"C"|"D")~~DigitCharacter..]];

RGZMXPVScalarQ[x_] := MemberQ[{"A0","B0","C0","D0"},RGZLoopName[Head[x]]] ||
  (RGZLoopName[Head[x]]==="PaVe" &&
    MatchQ[List@@x,{0,_List,_List,___Rule}]);

RGZMXPVUnit[object_,path_,context_,seconds_] := Module[
  {old,record,z,time,r,status,remaining},
  If[!RGZMXValidValueQ[object],Return[Failure["InvalidPVInput",<||>]]];
  If[StringQ[path] && FileExistsQ[path],
    old=Get[path];
    If[AssociationQ[old] && Lookup[old,"Version",0]===1 &&
      Lookup[old,"Status",""]==="Complete" &&
      SameQ[Lookup[old,"Input",Missing[]],object] &&
      SameQ[Lookup[old,"Environment",Missing[]],context] &&
      RGZMXStageValueQ["ScalarT",Lookup[old,"Result",Missing[]]],
      RGZMXReport["Verbose","PV Function: RestoreCache"];
      AssociateTo[rgzMXLastPVUnit,"Status"->"RestoreCache"];
      Return[old["Result"]]]];
  record=<|"Version"->1,"Input"->object,"Environment"->context,"Status"->"process In"|>;
  If[StringQ[path],r=RGZMXWrite[record,path];If[FailureQ[r],Return[r]]];
  {time,z}=AbsoluteTiming[CheckAbort[TimeConstrained[
    PaVeReduce[object],seconds,$Aborted],$Aborted]];
  If[z=!=$Aborted && z=!=$Failed && !FailureQ[z],
    remaining=Cases[z,x_ /; RGZMXPVObjectQ[x] && !RGZMXPVScalarQ[x],{0,Infinity}];
    If[!RGZMXStageValueQ["ScalarT",z] || remaining=!={},
      z=Failure["IncompletePaVeReduce",<|"InputFile"->path,
        "UnreducedFunction"->DeleteDuplicates[remaining]|>]]];
  status=Which[z===$Aborted,"TimeoutOrAborted",z===$Failed || FailureQ[z],"ComputeFailed",True,"Complete"];
  record=Join[record,<|"Status"->status,"ElapsedSeconds"->time,"Result"->z|>];
  AssociateTo[rgzMXLastPVUnit,{"Status"->status,"ElapsedSeconds"->time}];
  If[StringQ[path],r=RGZMXWrite[record,path];If[FailureQ[r],Return[r]]];
  RGZMXReport["Verbose","PV Function: ",status,"; ElapsedSeconds ",Round[time,0.01]," Seconds. "];
  If[status==="Complete",z,Failure["PVUnitStopped",<|
    "TermID"->Lookup[rgzMXLastPVUnit,"TermID"],"InputFile"->path,
    "Status"->status,"Cause"->z|>]]
];

RGZMXScalarReduce[expr_,cacheDir_:Automatic,seconds_:300] := Module[
  {objects,needed,out={},z,i,path,context,stop},Catch[
  rgzMXLastPVUnit=<|"Status"->"Collect PV Function"|>;
  RGZMXProgressUpdate["Substep"->"Collect PV Function"];
  RGZMXReport["Verbose","Scalar reduction: collect distinct PV functions with external coefficients"];
  If[!RGZMXStageValueQ["IntegrateT",expr],
    Throw[Failure["IncompleteIntegralInput",<||>],stop]];
  objects=DeleteDuplicates@Cases[expr,x_ /; RGZMXPVObjectQ[x],{0,Infinity}];
  needed=Select[objects,!RGZMXPVScalarQ[#]&];
  RGZMXProgressUpdate["Substep"->"PaVeReduce","TermID"->0,"TotalTermCount"->Length[needed],"CompleteTermCount"->0];
  RGZMXReport["Verbose","ScalarReduce: ",Length[objects]," ItemsNotsame  PV Function; pending Reduce ",Length[needed]," Items"];
  If[needed==={},
    rgzMXLastPVUnit=<|"Status"->"Already a scalar integral","pending ReduceFunctionCount"->0|>;
    Throw[expr,stop]];
  context=Join[RGZMXIntegralContext[],{
    Hash[{Options[PaVeReduce],DownValues[PaVeReduce]},"SHA256"]}];
  If[StringQ[cacheDir] && !DirectoryQ[cacheDir],
    CreateDirectory[cacheDir,CreateIntermediateDirectories->True]];
  Do[
    path=If[StringQ[cacheDir],FileNameJoin[{cacheDir,
      "pv_"<>IntegerString[Hash[{"AA-PV-unit-v1",needed[[i]],context},
        "SHA256"],16]<>".wl"}],None];
    rgzMXLastPVUnit=<|"TermID"->i,"TotalTermCount"->Length[needed],
      "PVFunction"->needed[[i]],"InputFile"->path,"Status"->"process In"|>;
    RGZMXProgressUpdate["TermID"->i,"CompleteTermCount"->i-1];
    RGZMXReport["Verbose","PaVeReduce：",i," / ",Length[needed],"；",
      RGZLoopName[Head[needed[[i]]]],"；LeafCount = ",LeafCount[needed[[i]]]];
    z=RGZMXPVUnit[needed[[i]],path,context,seconds];
    If[FailureQ[z],Throw[z,stop]];RGZMXProgressUpdate["CompleteTermCount"->i];AppendTo[out,z],{i,Length[needed]}];
  RGZMXProgressUpdate["Substep"->"SubstituteBackOriginalCoefficient"];
  RGZMXReport["Verbose","ScalarReduce: SubstituteBackOriginalCoefficient"];
  expr /. Thread[needed->out],stop]
];

(* The only integral-unit entry: route selection is explicit, never a replacement on load. *)
RGZMXIntegralUnit[kernel_,path_,context_,seconds_] :=
 If[TrueQ[rgzMXAcceleration["Enabled"]],
   RGZMXIntegralUnitAccelerated[kernel,path,context,seconds],
   RGZMXIntegralUnitStandard[kernel,path,context,seconds]];


==> anc/software/RGZWorkflow-1.1.2/Kernel/Algebra/MixedPoles.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Split routed quadratic propagators and verify exact pole reconstruction.

   Inputs:
   A rational loop expression and its loop/external momenta.

   Dependencies:
   Algebra/LoopPrimitives.wl provides physical pole conventions;
   Internal/MixedRuntime.wl provides progress callbacks. No source files are loaded here.
*)

ClearAll[RGZMXSplit, RGZMXSplitFactor, RGZMXSplitTerm];

(* A saved decomposition is a general algebraic identity. Never use the
   notebook's conditional mass assumptions to simplify its coefficients. *)
RGZMXSplitFactor[den_, var_, k_] := Block[{$Assumptions=True},Module[
  {roots, r, mass, order, quot, regular, coeff, out=0, back=0, degree, poleNo=0,
    emitted,probe=Unique["rgzPoleProbe$"]},
  roots = Join[({#^2,#}& /@ RGZWorkflow`Private`quarkMasses[]),{{0,0},{\[Mu]^2,\[Mu]},
    {-I Sqrt[\[Alpha] M^4],rgzLoopM1},
    {I Sqrt[\[Alpha] M^4],rgzLoopM2},
    {(m^2+\[Mu]^2)/2+I Sqrt[mG^4-(m^2-\[Mu]^2)^2/4],rgzLoopM3},
    {(m^2+\[Mu]^2)/2-I Sqrt[mG^4-(m^2-\[Mu]^2)^2/4],rgzLoopM4}}];
  RGZMXSplitStep["Deduplicate candidate poles (FullSimplify)",<|"Denominator"->den,"LoopMomentum"->k|>];
  roots = DeleteDuplicates[roots,
    TrueQ[FullSimplify[#1[[1]]-#2[[1]]] === 0]&];
  If[!PolynomialQ[den,var],
    Return[Failure["NonPolynomial",<|"Denominator"->den|>]]];
  RGZMXSplitStep["ReadDenominatorCount",<|"Denominator"->den,"LoopMomentum"->k|>];
  degree = Exponent[den,var];
  Do[
    r = pole[[1]]; mass = pole[[2]];poleNo++;
    RGZMXSplitStep["VerifyPole "<>ToString[poleNo]<>" / "<>ToString[Length[roots]]<>"（FullSimplify）",
      <|"Denominator"->den,"LoopMomentum"->k,"Pole"->r|>];
    If[TrueQ[FullSimplify[den /. var->r] === 0],
      order = 1;
      While[order < degree &&
        (RGZMXSplitStep["CheckRepeatedPole: derivative CountOrderCount "<>ToString[order]<>"（FullSimplify）",
          <|"Denominator"->den,"LoopMomentum"->k,"Pole"->r|>];
         TrueQ[FullSimplify[D[den,{var,order}] /. var->r] === 0]),order++];
      RGZMXSplitStep["Compute pole cofactors (PolynomialQuotient / FullSimplify)",
        <|"Denominator"->den,"LoopMomentum"->k,"Pole"->r,"RepeatedPoleOrder"->order|>];
      quot = FullSimplify[PolynomialQuotient[den,(var-r)^order,var]];
      regular = 1/quot;
      Do[
        RGZMXSplitStep["ComputefractionCoefficient "<>ToString[j]<>" / "<>ToString[order]<>"（FullSimplify）",
          <|"Denominator"->den,"LoopMomentum"->k,"Pole"->r,"RepeatedPoleOrder"->order|>];
        coeff = FullSimplify[
          (D[regular,{var,order-j}] /. var->r)/Factorial[order-j]];
        back += coeff/(var-r)^j;
        out += coeff ChangeDimension[FCI[FAD @@ ConstantArray[{k,mass},j]],D],
        {j,1,order}]
    ], {pole,roots}];
  RGZMXSplitStep["Verify decomposition identity (Together / FullSimplify)",<|"Denominator"->den,"LoopMomentum"->k|>];
  If[!TrueQ[FullSimplify[Together[1/den-back]] === 0],
    Return[Failure["UnknownPole",<|"Denominator"->den,
      "Remainder"->Together[1/den-back]|>]]];
  (* Check the actual FAD output, including the general pole-label map.
     Checking only back would miss inconsistent emitted mass labels. *)
  (* Rename the single route BEFORE expansion: k=q+-p otherwise expands
     into several scalar products and no longer forms one replaceable node. *)
  With[{route=MomentumExpand[FCI[Momentum[k,D]]]},
    emitted=out /. HoldPattern[PropagatorDenominator[route,label_]] :>
      PropagatorDenominator[Momentum[probe,D],label]];
  emitted=FeynAmpDenominatorExplicit[RGZLoopPoleMasses[emitted]] /.
    Pair[Momentum[probe,D],Momentum[probe,D]]->var;
  If[!TrueQ[FullSimplify[Together[1/den-emitted]]===0],
    Return[Failure["PoleLabelReconstruction",<|"Denominator"->den,
      "Remainder"->Together[1/den-emitted]|>]]];
  out
]];

RGZMXSplitTerm[expr_, loop_:q, ext_:p] := Module[
  {x,z,u,v,r,num,den,factors,out,f,n,poly,k,split,backRules,route,
    groups={1,1,1},routing={loop,loop-ext,loop+ext},j,stop},Catch[
  RGZMXSplitStep["Normalize parameters, make propagators explicit and expand scalar products"];
  r = ExpandScalarProduct[
    FeynAmpDenominatorExplicit[ChangeDimension[FCI[RGZLoopNormalize[expr]],D]]];
  RGZMXSplitStep["Replace scalar products with q^2, p.q and p^2"];
  r = r /. {
    HoldPattern[Pair[Momentum[loop,D],Momentum[loop,D]]] -> x,
    HoldPattern[Pair[Momentum[ext,D],Momentum[loop,D]]] -> z,
    HoldPattern[Pair[Momentum[loop,D],Momentum[ext,D]]] -> z,
    HoldPattern[Pair[Momentum[ext,D],Momentum[ext,D]]] -> u};
  RGZMXSplitStep["Combine the rational term (Together)"];
  r = Together[r]; num = Numerator[r]; den = Denominator[r];
  If[!PolynomialQ[den,{x,z}],
    Throw[Failure["NonRationalDenominator",<|"Expression"->r|>],stop]];
  RGZMXSplitStep["Factor the denominator polynomial (FactorList)",<|"Denominator"->den|>];
  factors = FactorList[den]; out = num/factors[[1,1]];
  RGZMXSplitStep["identify and Combine q, q-p, q+p OfDenominator",<|"Denominator"->den|>];
  Do[
    {f,n} = item;
    If[FreeQ[f,x|z],out /= f^n,
      route = Which[
        FreeQ[f,z], {f /. x->v,1},
        FreeQ[Expand[f /. x->v+2z-u],z],
          {Expand[f /. x->v+2z-u],2},
        FreeQ[Expand[f /. x->v-2z-u],z],
          {Expand[f /. x->v-2z-u],3},
        True, Throw[Failure["UnsupportedRouting",<|"Factor"->f|>],stop]];
      {poly,j} = route;
      groups[[j]] *= poly^n
    ], {item,Rest[factors]}];
  Do[If[groups[[j]]=!=1,
    rgzMXSplitRoute=j;k=routing[[j]];
    RGZMXSplitStep["Expand denominators with the same momentum routing",<|"LoopMomentum"->k|>];
    split=RGZMXSplitFactor[Expand[groups[[j]]],v,k];
    If[FailureQ[split],Throw[split,stop]];
    out *= split],{j,3}];
  rgzMXSplitRoute=0;RGZMXSplitStep["Restore FeynCalc ScalarProductAndPropagatorFormat"];
  backRules = {x->SPD[loop,loop],z->SPD[ext,loop],u->SPD[ext,ext]};
  FCI[out /. backRules],stop]
];

RGZMXSplit[expr_,loop_:q,ext_:p] := Module[{terms,parts,bad,i},
  Block[{rgzMXSplitRoute=0},
    RGZMXProgressUpdate["TermID"->0,"TotalTermCount"->0,"CompleteTermCount"->0];
    RGZMXSplitStep["Expand projected expressions and count terms to decompose (Expand / FCI)"];
    terms=RGZLoopTerms[Expand[FCI[expr]]];
    RGZMXProgressUpdate["TotalTermCount"->Length[terms]];
    parts=Table[
      rgzMXSplitRoute=0;
      RGZMXProgressUpdate["TermID"->i,"CompleteTermCount"->i-1];
      RGZMXSplitStep["Prepare propagator decomposition for the current term"];
      With[{z=RGZMXSplitTerm[terms[[i]],loop,ext]},
        RGZMXProgressUpdate["CompleteTermCount"->i];z],{i,Length[terms]}];
    bad=Select[parts,FailureQ];If[bad=!={},Return[First[bad]]];
    rgzMXSplitRoute=0;
    RGZMXSplitStep["Combine decomposed propagators (FeynAmpDenominatorCombine)"];
    FeynAmpDenominatorCombine[Total[parts]]]
];


==> anc/software/RGZWorkflow-1.1.2/Kernel/Algebra/MixedProjection.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Provide shared AA external-leg weights, SU(N) normalization and scalar PV grouping.

   Inputs:
   Ordered 5x5/8x8 self-energy matrices or a linear scalar-PV expression.

   Dependencies:
   OneLoop/MixedSelfEnergy.wl supplies the field basis and scalar-PV predicates; LoopPrimitives.wl supplies normalization. Shared by QQ and PT.
*)


(* Gauge symbols are reserved parameters, not arbitrary scalar constants.
   Reject foreign contexts explicitly rather than silently identifying two
   distinct symbols. Check values before any equal-branch cancellation. *)
RGZGaugeValidate[x_] := Module[{foreign},
  If[OwnValues[\[Alpha]]=!={},Return[Failure["AssignedGaugeParameter",<||>]]];
  If[!RGZMXValidValueQ[x],Return[Failure["InvalidGaugeExpression",<|
    "Description"->"A gauge check requires finite, fully evaluated expressions, including every nested value."|>]]];
  foreign=DeleteDuplicates[Cases[x,s_Symbol /;
    MemberQ[{"\[Alpha]","alpha"},SymbolName[Unevaluated[s]]] &&
    !SameQ[Unevaluated[s],\[Alpha]],{0,Infinity},Heads->True]];
  foreign=Join[foreign,Cases[x,h_[name_String] /;
    RGZLoopName[h]==="FCGV" && MemberQ[{"\[Alpha]","alpha"},name],{0,Infinity}]];
  If[foreign=!={},Return[Failure["GaugeSymbolContext",<|"Symbols"->foreign,
    "ExpectedContext"->Context[\[Alpha]],
    "Action"->"Normalize the gauge parameter to the unassigned Engine alpha before comparing."|>]]];True];

(* The external A row/column of the tree propagators. In the T basis,
   DT[A,i]=dAA u_i. In the L basis the left/right signs differ: no
   transpose/Hermitian-conjugation shortcut is used. *)
RGZGaugeStart[data_Association] := Module[
  {piT,piL,s0,k,h,delta,den,u,dAA,rowL,colL,termsT,termsL},
  If[!And@@(KeyExistsQ[data,#]&/@{"T","L","TFieldOrder","LFieldOrder"}),
    Return[Failure["MissingMixedMatrices",<||>]]];
  If[data["TFieldOrder"]=!=RGZMixBasis["T"] ||
      data["LFieldOrder"]=!=RGZMixBasis["L"],
    Return[Failure["MixedBasisMismatch",<|
      "Description"->"Use the checked kernel field order and normalized adjoint color basis."|>]]];
  piT=data["T"];piL=data["L"];
  With[{check=RGZGaugeValidate[{piT,piL}]},If[FailureQ[check],Return[check]]];
  If[Dimensions[piT]=!={5,5} || Dimensions[piL]=!={8,8} ||
      !FreeQ[{piT,piL},_Failure|_Missing|$Failed|$Aborted],
    Return[Failure["IncompleteMixedMatrices",<||>]]];
  If[OwnValues[\[Alpha]]=!={},Return[Failure["AssignedGaugeParameter",
    <|"Description"->"Keep Alpha symbolic; a fixed-gauge result cannot establish gauge independence."|>]]];
  s0=SPD[p,p];k=s0-\[Mu]^2;h=mG^2/2;
  delta=(s0-m^2)(s0-\[Mu]^2)+mG^4;
  u={1,-h/k,-h/k,h/k,h/k};dAA=-I k/delta;
  den=s0^2+\[Alpha] M^4;
  rowL={-I \[Alpha] s0/den,-s0 Sqrt[s0]/den,
    -\[Alpha] M^4/(Sqrt[s0] den),-\[Alpha] Sqrt[s0]/den,0,0,0,0};
  colL={-I \[Alpha] s0/den,s0 Sqrt[s0]/den,
    \[Alpha] M^4/(Sqrt[s0] den),\[Alpha] Sqrt[s0]/den,0,0,0,0};
  (* Use every ordered pair once; graph symmetry factors are already in Pi. *)
  termsT=Flatten[Table[u[[i]] piT[[i,j]] u[[j]],{i,5},{j,5}]];
  termsL=Flatten[Table[rowL[[i]] piL[[i,j]] colL[[j]],{i,4},{j,4}]];
  <|"TFieldOrder"->data["TFieldOrder"],"LFieldOrder"->data["LFieldOrder"],
    "TreeTransverseAA"->dAA,"TransverseExternalLegsweight"->u,
    "LongitudinalLeftExternalLegs"->rowL,"LongitudinalRightExternalLegs"->colL,
    "SelfEnergyTParts"->termsT,"SelfEnergyT"->Total[termsT],
    "AttachedT"->dAA^2 Total[termsT],"AttachedL"->Total[termsL],
    "Description"->"SelfEnergyT=u.PiT.u; attached T/L=(D0.Pi.D0)AA; pinch terms are excluded."|>
];
RGZGaugeStart[x_] := Failure["RestoreMixedResultFirst",<||>];

(* Candidate kernels contain colour Casimirs rather than external deltas.
   Mixed matrices already have their external adjoint delta stripped.
   Use the same SU(N) invariants, not a new numeric Nc substitution. *)
(* The model's bare N in mG^2/Sqrt[N] is the same colour
   dimension as SUNN. Do not replace the head of numerical N[...]. *)
RGZLoopColour[x_] := Replace[RGZLoopNormalize[x],
  HoldPattern[System`N]->SUNN,{0,Infinity},Heads->False] /.
  {CA->SUNN,CF->(SUNN^2-1)/(2 SUNN)};

(* Scalar PV objects are opaque while coefficients are manipulated.
   Bubble symmetry is exact; general C0/D0 permutations are NOT guessed. *)
RGZGaugePVFreeQ[x_] := FreeQ[x,
  _PaVe|_GenPaVe|_A0|_A00|_B0|_B1|_B00|_B11|_C0|_D0];
RGZGaugeCanonicalPV[x_] := (x /. {
  HoldPattern[PaVe[0,{}, {a_},opts___Rule]] :> A0[a],
  HoldPattern[PaVe[0,{v_},{a_,b_},opts___Rule]] :> B0[v,a,b]
}) /. {
  HoldPattern[B0[v_,a_,b_]] :> With[{ab=Sort[{a,b}]},B0[v,ab[[1]],ab[[2]]]]
};

RGZGaugePVPairs[expr_] := Module[{walk,group,multiply,pairs,stop},Catch[
  With[{check=RGZGaugeValidate[expr]},If[FailureQ[check],Throw[check,stop]]];
  group[ps_List] := Select[
    ({#[[1,1]],Total[#[[All,2]]]}& /@ GatherBy[ps,First]),
    !TrueQ[#[[2]]===0]&];
  multiply[left_List,right_List] := Flatten[Table[
    If[a[[1]]=!=1 && b[[1]]=!=1,
      Throw[Failure["NonlinearOneLoopPV",<||>],stop]];
    {a[[1]] b[[1]],a[[2]] b[[2]]},{a,left},{b,right}],1];
  walk[x_] := Which[
    RGZGaugePVFreeQ[x],{{1,x}},
    RGZMXPVObjectQ[x],
      If[!RGZMXPVScalarQ[x],Throw[Failure["TensorPVRemaining",<||>],stop]];
      {{RGZGaugeCanonicalPV[x],1}},
    Head[x]===Plus,Flatten[walk/@(List@@x),1],
    Head[x]===Times,Fold[multiply,{{1,1}},walk/@(List@@x)],
    True,Throw[Failure["UnsupportedPVStructure",
      <|"head"->RGZLoopName[Head[x]]|>],stop]];
  pairs=walk[expr];group[pairs],stop]
];



(* Index/color audits and projectors used by the mixed graph engine. *)
ClearAll[RGZMXAdjointDimension, RGZMXAuditSums, RGZMXBoundColourCount, RGZMXColourQuartet, RGZMXColourReduce, RGZMXColourSign, RGZMXColourTensorQ, RGZMXExternalSumQ, RGZMXFourColourQ, RGZMXIndexKind, RGZMXIndexOccurrences, RGZMXNormalizeColourSums, RGZMXObjects, RGZMXPrepareIndices, RGZMXProject, RGZMXResolveSpectatorSums, RGZMXSpectatorDeltaQ, RGZMXSpectatorIndexQ, RGZMXSumDimension, RGZMXTerms, RGZMixAdjoint, RGZMixAdjointColour, RGZMixColourFreeQ, RGZMixColourPairs, RGZMixProjectPair];

RGZMXObjects[x_,name_] := DeleteDuplicates@Cases[x,
  h_[___] /; RGZLoopName[h]===name,{0,Infinity}];

RGZMXTerms[x_] := If[Head[x]===Plus,List@@x,{x}];

(* External sum annotations describe external-state sums for squared
   amplitudes. Here external colour indices remain OPEN, so removing
   this annotation neither sums the index nor multiplies its range. *)
RGZMXExternalSumQ[sum_] := Length[sum]>=3 &&
  AnyTrue[Drop[List@@sum,2],RGZLoopName[#]==="External"&];

RGZMXIndexOccurrences[expr_,idx_] := Which[
  SameQ[expr,idx],1,
  AtomQ[expr],0,
  Head[expr]===Power && IntegerQ[expr[[2]]] && expr[[2]]>0,
    expr[[2]] RGZMXIndexOccurrences[expr[[1]],idx],
  True,Total[RGZMXIndexOccurrences[#,idx]&/@(List@@expr)]
];

RGZMXIndexKind[idx_] := Which[
  MemberQ[{"LorentzIndex","ExplicitLorentzIndex"},
    RGZLoopName[Head[idx]]],"Lorentz",
  RGZLoopName[Head[idx]]==="Index" && Length[idx]>0,
    RGZLoopName[idx[[1]]],
  RGZLoopName[Head[idx]]==="SUNIndex","Adjoint",
  True,"Unknown"];

(* The second adjoint label is a spectator at A-auxiliary vertices.
   FeynArts can leave either delta_ij Sum_i Sum_j or just Sum_i after
   its delta contractions. Evaluate those explicit sums using THEIR
   declared ranges; never drop the resulting colour multiplicity.
   Restrict this step to identifiable Gribov labels, not Lorentz labels. *)
RGZMXSpectatorIndexQ[idx_] := Which[
  RGZLoopName[Head[idx]]==="SUNIndex" && Length[idx]===1,
    StringMatchQ[RGZLoopName[idx[[1]]],"rgzGribov"~~__],
  RGZLoopName[Head[idx]]==="Index" && Length[idx]===2,
    RGZLoopName[idx[[1]]]==="Gribov",
  True,False];

RGZMXSpectatorDeltaQ[d_] :=
  MemberQ[{"IndexDelta","SUNDelta"},RGZLoopName[Head[d]]] &&
  Length[d]===2 && And@@(RGZMXSpectatorIndexQ/@(List@@d));

RGZMXSumDimension[r_] := Which[
  IntegerQ[r] && r>0,r,
  ListQ[r] && r=!={},Length[DeleteDuplicates[r]],
  True,Failure["UnknownExplicitSumRange",<|"Scope"->r|>]];

RGZMXResolveSpectatorSums[input_,inputSums_List] := Module[
  {body=input,sums=inputSums,audit={},progress=True,factors,deltas,delta,
    i,j,si,sj,di,dj,internal},
  (* A Kronecker delta is idempotent; this also handles delta_ij^2. *)
  While[progress,
    progress=False;
    body=body /. (HoldPattern[Power[d_,n_Integer]] /;
      n>1 && RGZMXSpectatorDeltaQ[d] :> d);
    factors=If[Head[body]===Times,List@@body,{body}];
    deltas=Select[factors,RGZMXSpectatorDeltaQ];
    Do[
      {i,j}=List@@delta;
      si=Select[sums,SameQ[#[[1]],i]&];
      sj=Select[sums,SameQ[#[[1]],j]&];
      If[si==={} || sj==={},Continue[]];
      di=RGZMXSumDimension[si[[1,2]]];
      dj=RGZMXSumDimension[sj[[1,2]]];
      If[FailureQ[di] || FailureQ[dj] || si[[1,2]]=!=sj[[1,2]],Continue[]];
      If[SameQ[i,j],
        body=Times@@Select[factors,!SameQ[#,delta]&];
        AppendTo[audit,<|"Tensor"->delta,"process "->"Kronecker diagonal entries are 1; retain explicit sums"|>];
        progress=True;Break[]];
      internal=Select[{i,j},Function[idx,
        AnyTrue[sums,SameQ[#[[1]],idx] && !RGZMXExternalSumQ[#]&]]];
      If[internal==={},Continue[]];
      If[SameQ[First[internal],j],{i,j}={j,i}];
      body=(Times@@Select[factors,!SameQ[#,delta]&]) /. (i->j);
      sums=Select[sums,!SameQ[#[[1]],i]&];
      AppendTo[audit,<|"Tensor"->delta,"process "->"Explicit Kronecker sum: eliminate one index and its SumOver",
        "eliminate Index"->i,"RetainIndex"->j,"Scope"->si[[1,2]]|>];
      progress=True;Break[],{delta,deltas}]
  ];
  <|"Expression"->body,"Sum"->sums,"SumAudit"->audit|>
];

(* FeynArts SUNF[a,b,c,d] means SUM_e f[a,b,e] f[e,c,d].
   Expand this shorthand with a fresh typed dummy, then inspect explicit
   IndexSum binders from inside out. Only a full declared adjoint range
   with exactly two colour occurrences per additive term is converted
   to Einstein notation. Partial/unknown ranges or non-colour dependence
   remain failures. No external indices or group factors are discarded. *)
RGZMXFourColourQ[h_,args_List] := Length[args]===4 &&
  FreeQ[args,_Rule|_RuleDelayed] &&
  (RGZLoopName[h]==="FASUNF" ||
    (RGZLoopName[h]==="SUNF" && StringStartsQ[Context[h],"FeynArts`"]));

RGZMXColourTensorQ[h_,args_List] :=
  FreeQ[args,_Rule|_RuleDelayed] &&
  ((MemberQ[{"FASUNF","SUNF","FASUND","SUND"},RGZLoopName[h]] &&
      Length[args]===3) ||
   (MemberQ[{"IndexDelta","SUNDelta"},RGZLoopName[h]] && Length[args]===2));

(* Result {colour occurrences, other occurrences}; count integer powers
   with their multiplicity rather than counting distinct subexpressions. *)
RGZMXBoundColourCount[x_,v_] := Which[
  SameQ[x,v],{0,1},
  AtomQ[x],{0,0},
  Head[x]===Power && IntegerQ[x[[2]]] && x[[2]]>0,
    x[[2]] RGZMXBoundColourCount[x[[1]],v],
  RGZMXColourTensorQ[Head[x],List@@x],
    Total[If[SameQ[#,v],{1,0},RGZMXBoundColourCount[#,v]]& /@ (List@@x)],
  MemberQ[{Times,Plus},Head[x]],
    Total[RGZMXBoundColourCount[#,v]& /@ (List@@x)],
  True,{0,RGZMXIndexOccurrences[x,v]}
];

(* Read the loaded model, not the symbolic colour factor N. In W2.6
   IndexRange[Index[Gluon]]=NoUnfold[Range[8]]. Never assume SU(3) here. *)
RGZMXAdjointDimension[] := Module[{heads,defs,ranges,dims},
  (* Construct qualified names: Names can shorten symbols on ContextPath. *)
  heads=ToExpression /@ Flatten[Function[c,
    If[Names[c<>"IndexRange"]==={}, {}, {c<>"IndexRange"}]] /@ Contexts[]];
  defs=Flatten[DownValues /@ heads];
  ranges=Cases[defs,HoldPattern[RuleDelayed[l_,r_]] /;
    !FreeQ[l,h_[t_] /; RGZLoopName[h]==="Index" &&
      RGZLoopName[t]==="Gluon"] :> r,{1}];
  ranges=ranges /. (h_[lst_List] /; RGZLoopName[h]==="NoUnfold" :> lst);
  dims=DeleteDuplicates@Cases[ranges,lst_List /;
    Length[lst]>0 && SameQ[lst,Range[Length[lst]]] :> Length[lst],{1}];
  If[Length[dims]===1,First[dims],Failure["UnknownAdjointRange",<|
    "Description"->"Cannot uniquely determine IndexRange[Index[Gluon]] for the current model.",
    "candidateScope"->ranges|>]]
];

RGZMXNormalizeColourSums[input_] := Module[
  {walk,resolve,stop=Unique["rgzMixColourStop$"],audit={},result,
    adjointDim=Missing["NotRead"]},
  resolve[args_List] := Module[{body,it,v,dim,dummy,terms,counts,out},
    If[Length[args]=!=2,Throw[Failure["ExplicitIndexSum",<|
      "Description"->"This IndexSum iterator structure is unsupported.","Objects"->{args}|>],stop]];
    body=args[[1]];it=args[[2]];
    dim=Which[
      MatchQ[it,{_Symbol,1,_Integer}] && it[[3]]>0,it[[3]],
      MatchQ[it,{_Symbol,_List}] && Length[it[[2]]]>0 &&
        SameQ[it[[2]],Range[Length[it[[2]]]]],Length[it[[2]]],
      True,Throw[Failure["ExplicitIndexSum",<|
        "Description"->"The complete adjoint color-sum range is unconfirmed.","Objects"->{args}|>],stop]];
    v=First[it];terms=RGZMXTerms[Expand[body]];
    counts=RGZMXBoundColourCount[#,v]& /@ terms;
    If[!And@@(MemberQ[{{2,0},{0,0}},#]& /@ counts),
      Throw[Failure["ExplicitIndexSum",<|
        "Description"->"Summed indices do not occur in pairs exclusively within color tensors in every term.",
        "Scope"->it,"Occurrences (Color, other)"->counts,
        "Objects"->{args}|>],stop]];
    (* A completely index-independent finite sum is literal multiplicity. *)
    If[MemberQ[counts,{2,0}],
      If[Head[adjointDim]===Missing,adjointDim=RGZMXAdjointDimension[]];
      If[FailureQ[adjointDim] || dim=!=adjointDim,
        Throw[Failure["ExplicitIndexSum",<|
          "Description"->"The sum range differs from the complete adjoint color range of the current model.",
          "Scope"->it,"ModelDimension"->adjointDim,"Objects"->{args}|>],stop]]];
    dummy=SUNIndex[Unique["rgzMixSum$"]];
    out=MapThread[If[#2==={0,0},dim #1,#1 /. (v->dummy)]&,{terms,counts}];
    AppendTo[audit,<|"Sum"->it,
      "process "->"Convert complete color sums to paired dummy indices; retain range multipliers for independent terms",
      "ScopeDimension"->dim,"DummyIndex"->dummy|>];
    Total[out]
  ];
  walk[x_?AtomQ] := x;
  walk[x_] := Module[{h=Head[x],args=walk /@ (List@@x),d},
    Which[
      RGZLoopName[h]==="IndexSum",resolve[args],
      RGZMXFourColourQ[h,args],
        d=SUNIndex[Unique["rgzMixF4$"]];
        AppendTo[audit,<|"Colorabbreviation"->Apply[h,args],
          "process "->"Expand four-argument SUNF into two three-argument structure constants","DummyIndex"->d|>];
        h[args[[1]],args[[2]],d] h[d,args[[3]],args[[4]]],
      True,Apply[h,args]]
  ];
  result=Catch[walk[input],stop];
  If[FailureQ[result],result,<|"Expression"->result,"SumAudit"->audit|>]
];

(* Inspect sums BEFORE Contract/SUNSimplify can erase their indices.
   Drop only sums represented by Einstein contractions. The special
   scalar c/eta case has unused Lorentz labels because this custom generic
   model assigns KinematicIndices[U]={Lorentz} to all U classes.
   No factor D is assigned to an artificial scalar-ghost label.
   An index-independent spectator sum multiplies its explicit range.
   In the supplied SU(3) model this range is 8. Other missing sums
   still fail the audit; no general-N replacement is guessed. *)
RGZMXAuditSums[expr_,scalarC_:False] := Module[
  {terms,out={},audit={},sums,body,idx,kind,n,bad={},t,record,dim,multiplicity,
    normalized},
  normalized=RGZMXNormalizeColourSums[expr];
  If[FailureQ[normalized],Return[normalized]];
  audit=normalized["SumAudit"];
  terms=RGZMXTerms[Expand[normalized["Expression"]]];
  Do[
    sums=RGZMXObjects[t,"SumOver"];
    body=t /. (h_[___] /; RGZLoopName[h]==="SumOver" :> 1);
    record=RGZMXResolveSpectatorSums[body,sums];
    body=record["Expression"];sums=record["Sum"];
    audit=Join[audit,record["SumAudit"]];multiplicity=1;
    Do[
      idx=sum[[1]];kind=RGZMXIndexKind[idx];
      n=RGZMXIndexOccurrences[body,idx];
      Which[
        RGZMXExternalSumQ[sum],
          AppendTo[audit,<|"Sum"->sum,
            "process "->"Remove external-leg sum markers; keep open indices without multiplying by the sum range"|>],
        MemberQ[{"Lorentz","Adjoint","Gluon","Gribov","Colour"},kind] && n>=2,
          AppendTo[audit,<|"Sum"->sum,"process "->"Einstein summation in explicit tensors"|>],
        scalarC && kind==="Lorentz" && n===0,
          AppendTo[audit,<|"Sum"->sum,"process "->"Scalar c Ofmanual Lorentz Tag"|>],
        RGZMXSpectatorIndexQ[idx] && n===0,
          dim=RGZMXSumDimension[sum[[2]]];
          If[FailureQ[dim],AppendTo[bad,<|"Sum"->sum,"Cause"->dim|>],
            multiplicity=multiplicity dim;
            AppendTo[audit,<|"Sum"->sum,"process "->"Explicit color sum independent of the index",
              "Multiplier"->dim|>]],
        True,AppendTo[bad,<|"Sum"->sum,"Type"->kind,
          "TensorInOccurrences"->n,"ContainingTerm"->t|>]
      ],{sum,sums}];
    AppendTo[out,multiplicity body],{t,terms}];
  If[bad=!={},Return[Failure["UnresolvedSum",<|
    "Description"->"Cannot determine the sum multiplier. Inspect Objects before integrating.",
    "Objects"->DeleteDuplicates[bad]|>]]];
  If[RGZMXObjects[normalized["Expression"],"IndexSum"]=!={},
    Return[Failure["ExplicitIndexSum",<|"Objects"->
      RGZMXObjects[normalized["Expression"],"IndexSum"]|>]]];
  <|"Expression"->Total[out],"SumAudit"->DeleteDuplicates[audit]|>
];

(* Some FA versions use Ext[1] or a1 instead of an integer index label. *)
RGZMXPrepareIndices[expr_] := expr /. (HoldPattern[h_[type_,label_]] /;
  RGZLoopName[h]==="Index" && MemberQ[{"Gluon","Gribov"},RGZLoopName[type]] :>
  Module[{y=label,n},
    If[!AtomQ[y] && RGZLoopName[Head[y]]==="Ext",y=First[y]];
    If[Head[y]===Symbol && StringMatchQ[RGZLoopName[y],"a"~~DigitCharacter..],
      y=FromDigits[StringDrop[RGZLoopName[y],1]]];
    n=If[IntegerQ[y],Symbol["RGZWorkflow`Engine`rgz"<>RGZLoopName[type]<>ToString[y]],y];
    SUNIndex[n]]);

(* Project while the denominator is still rational. At this stage
   q is NOT integrated: scalar coefficients can contain p.q and q^2.
   Extra q_mu tensors are included by the projectors; reconstruction
   into PT/PL is valid only AFTER loop integration. *)
(* A colour diamond can survive SUNSimplify in some FC versions:
   f[a,i,j] f[b,k,l] f[i,l,r] f[j,k,r] = -N^2 delta[a,b]/2.
   Use the identity only for this isolated, fully paired network.
   All argument permutations contribute their antisymmetry signs.
   An unpaired index or an index shared with another tensor is untouched. *)
RGZMXColourSign[actual_List,target_List] := Module[{order},
  order=Map[Function[idx,First@FirstPosition[target,idx]],actual];
  (order[[2]]-order[[1]]) (order[[3]]-order[[1]]) (order[[3]]-order[[2]])/2
];

RGZMXColourQuartet[term_] := Module[
  {factors,expanded,fs,rest,vertices,ids,open,inside,external,internal,
    fa,fb,fc,fd,a,b,i,j,k,l,r,partners,common,sign},
  factors=If[Head[term]===Times,List@@term,{term}];
  expanded=Flatten[Map[Function[x,If[Head[x]===Power &&
    Head[x[[1]]]===SUNF && IntegerQ[x[[2]]] && 1<x[[2]]<=4,
      ConstantArray[x[[1]],x[[2]]],{x}]],factors],1];
  fs=Select[expanded,Head[#]===SUNF&];
  If[Length[fs]=!=4 || !And@@(Length[#]===3&/@fs),Return[term]];
  rest=Times@@Select[expanded,Head[#]=!=SUNF&];
  vertices=List@@#&/@fs;ids=DeleteDuplicates[Flatten[vertices]];
  If[Length[ids]=!=7 || !And@@(MatchQ[#,_SUNIndex]&/@ids) ||
      AnyTrue[ids,IntegerQ[#[[1]]]&],Return[term]];
  open=Select[ids,Count[Flatten[vertices],#]===1&];
  inside=Select[ids,Count[Flatten[vertices],#]===2&];
  If[Length[open]=!=2 || Length[inside]=!=5 ||
      !And@@(FreeQ[rest,#]&/@inside),Return[term]];
  (* AA open indices must not also occur in the non-colour coefficient. *)
  If[!And@@(FreeQ[rest,#]&/@open),Return[term]];
  external=Select[vertices,Length[Intersection[#,open]]===1&];
  internal=Select[vertices,Intersection[#,open]==={}&];
  If[Length[external]=!=2 || Length[internal]=!=2 ||
      !And@@(Length[DeleteDuplicates[#]]===3&/@vertices),Return[term]];
  fa=external[[1]];fb=external[[2]];
  a=First[Intersection[fa,open]];b=First[Intersection[fb,open]];
  {i,j}=Select[fa,!MemberQ[open,#]&];
  partners=Select[internal,MemberQ[#,i]&];
  If[Length[partners]=!=1,Return[term]];
  fc=First[partners];fd=First[Select[internal,!SameQ[#,fc]&]];
  common=Intersection[fc,fd];If[Length[common]=!=1,Return[term]];
  r=First[common];partners=Intersection[fc,fb];
  If[Length[partners]=!=1,Return[term]];l=First[partners];
  partners=Select[fb,!MemberQ[{b,l},#]&];
  If[Length[partners]=!=1,Return[term]];k=First[partners];
  If[Sort[fc]=!=Sort[{i,l,r}] || Sort[fd]=!=Sort[{j,k,r}],Return[term]];
  sign=Times@@MapThread[RGZMXColourSign,
    {{fa,fb,fc,fd},{{a,i,j},{b,k,l},{i,l,r},{j,k,r}}}];
  -sign SUNN^2 SUNDelta[a,b] rest/2
];

RGZMXColourReduce[expr_] := Module[{z},
  z=SUNSimplify[expr,SUNNToCACF->False];
  If[!FreeQ[z,_SUNF],
    z=Total[RGZMXColourQuartet/@RGZMXTerms[Expand[z,_SUNF]]];
    z=SUNSimplify[z,SUNNToCACF->False]];
  z
];

(* First reduce Lorentz rank, but retain ALL external colour structures.
   VV: T PT + L PL; VS/SV: L p_mu; SS: L.
   Only the final adjoint-channel matrix uses p_mu/Sqrt[p^2]. *)
RGZMXProject[amp_,i_Integer,j_Integer] := Module[{z,t=0,l,bad},
  RGZMXProgressUpdate["Substep"->"Normalize parameters and project external tensors"];
  z=RGZLoopNormalize[amp];
  z=z /. (HoldPattern[h_[a_,b_]] /;
    RGZLoopName[h]==="IndexDelta" :> SUNDelta[a,b]);
  Which[
    RGZMXVectorQ[i] && RGZMXVectorQ[j],
      t=Contract[FCI[RGZLoopPT[p,\[Mu],\[Nu]] z]]/(D-1);
      l=Contract[FCI[FVD[p,\[Mu]] FVD[p,\[Nu]] z/SPD[p,p]]],
    RGZMXVectorQ[i] || RGZMXVectorQ[j],
      l=Contract[FCI[FVD[p,\[Mu]] z/SPD[p,p]]],
    True,l=Contract[FCI[z]]];
  RGZMXProgressUpdate["Substep"->"Contract internal colors and retain external color tensors"];
  t=RGZMXColourReduce[ExpandScalarProduct[t]];
  l=RGZMXColourReduce[ExpandScalarProduct[l]];
  bad=DeleteDuplicates@Cases[{t,l},_LorentzIndex|_ExplicitLorentzIndex,Infinity];
  If[bad=!={},Return[Failure["ProjectionNotScalar",<|"FieldPair"->{i,j},"Index"->bad|>]]];
  (* SUNF/SUND with external auxiliary colour indices are legitimate
     tensor structures, not failed AA colour reduction. Their coefficients
     factor out of integration. Never replace these structures by a delta. *)
  <|"T"->t,"L"->l|>
];

(* Colour projection onto the normalized antisymmetric adjoint channel.
   X_mu^a = f^{abc} X_mu^{bc}/Sqrt[N]. This is a channel projection;
   the orthogonal colour channels remain in the full tensor result. *)
(* Keep colour-independent subexpressions intact, including long PV sums
   and rational mass coefficients. Only sums/products OF colour structures
   are distributed. No Expand, Together or SUNSimplify acts on these scalar
   coefficients. The result is an exact list {colour, scalar coefficient}. *)
RGZMixColourFreeQ[x_] := FreeQ[x,
  _SUNIndex|_SUNFIndex|_SUNF|_SUND|_SUNDelta|_SUNFDelta|_SUNTrace|_SUNT|_SUNTF];

RGZMixColourPairs[expr_] := Module[{walk,multiply,group,pairs,stop},Catch[
  group[ps_List] := Select[
    ({#[[1,1]],Total[#[[All,2]]]}& /@ GatherBy[ps,First]),
    !TrueQ[#[[2]]===0]&];
  multiply[left_List,right_List] := group[Flatten[
    Table[{a[[1]] b[[1]],a[[2]] b[[2]]},{a,left},{b,right}],1]];
  walk[x_] := Which[
    RGZMixColourFreeQ[x],{{1,x}},
    MemberQ[{"SUNF","SUND","SUNDelta","SUNFDelta","SUNTrace","SUNT","SUNTF"},
      RGZLoopName[Head[x]]],{{x,1}},
    Head[x]===Plus,group[Flatten[walk/@(List@@x),1]],
    Head[x]===Times,Fold[multiply,{{1,1}},walk/@(List@@x)],
    Head[x]===Power && IntegerQ[x[[2]]] && x[[2]]>=0,
      With[{base=walk[x[[1]]]},Nest[multiply[#,base]&,{{1,1}},x[[2]]]],
    True,Throw[Failure["ColourSeparationHead",
      <|"head"->RGZLoopName[Head[x]],
        "Description"->"Color indices occur in an unsupported algebraic structure; projection stopped."|>],stop]];
  pairs=walk[expr];group[pairs],stop]
];

(* Reduce ONE small colour kernel. The external-index map and the
   f/Sqrt[N] normalization are identical to the previous implementation. *)
RGZMixAdjointColour[colour_,i_,j_] := Module[
  {z=colour,factors=1,a1=SUNIndex[rgzMixAdj1],a2=SUNIndex[rgzMixAdj2],
    g1=SUNIndex[rgzGluon1],g2=SUNIndex[rgzGluon2],
    h1=SUNIndex[rgzGribov1],h2=SUNIndex[rgzGribov2],delta,c,bad},
  If[TrueQ[z===0],Return[0]];
  If[RGZMXAuxQ[i],factors*=SUNF[a1,g1,h1]/Sqrt[SUNN],z=z/.g1->a1];
  If[RGZMXAuxQ[j],factors*=SUNF[a2,g2,h2]/Sqrt[SUNN],z=z/.g2->a2];
  z=RGZMXColourReduce[z factors];
  bad=DeleteDuplicates@Join[RGZMXObjects[z,"SUNF"],
    RGZMXObjects[z,"SUND"],RGZMXObjects[z,"SUNTrace"],
    RGZMXObjects[z,"SUNT"],RGZMXObjects[z,"SUNTF"]];
  If[bad=!={},Return[Failure["AdjointColourNotReduced",
    <|"FieldPair"->{i,j},"Objects"->bad|>]]];
  delta=SUNDelta[a1,a2];z=z/.SUNDelta[a2,a1]->delta;
  (* Expand only this colour kernel, never the original integral coefficient.
     Remove the common delta only after checking exact reconstruction. *)
  c=Expand[z]/.delta->1;
  If[!TrueQ[Expand[z-delta c]===0],Return[Failure["AdjointDeltaMissing",
    <|"FieldPair"->{i,j},"ColorKernel"->z|>]]];
  If[!RGZMixColourFreeQ[c],Return[Failure["AdjointIndexRemaining",
    <|"FieldPair"->{i,j},"ColorKernel"->c|>]]];c
];

RGZMixAdjoint[expr_,i_,j_,seconds_:60] := Module[{r},
  r=CheckAbort[TimeConstrained[Module[{pairs,coefficients,c,n,stop},Catch[
    If[TrueQ[expr===0],Return[0]];
    RGZMixResultStep["Separate color structures from scalar integral coefficients",{i,j}];
    pairs=RGZMixColourPairs[expr];If[FailureQ[pairs],Throw[pairs,stop]];
    coefficients=Table[
      RGZMixResultStep["ColorStructure "<>ToString[n]<>" / "<>
        ToString[Length[pairs]]<>": SUNSimplify (only ColorKernel)",{i,j}];
      c=RGZMixAdjointColour[pairs[[n,1]],i,j];
      If[FailureQ[c],Throw[c,stop]];c,{n,Length[pairs]}];
    RGZMixResultStep["Restore scalar coefficients without expanding integral expressions",{i,j}];
    Total[MapThread[Times,{coefficients,pairs[[All,2]]}]],stop]],
    seconds,$Aborted],$Aborted];
  If[r===$Aborted,Failure["AdjointProjectionTimeout",
    <|"FieldPair"->{i,j},"TimeLimit"->seconds|>],r]
];

RGZMixProjectPair[data_,pair_List,seconds_:60] := Module[{t,l},
  RGZMixResultStep["Project T coefficients for the current field pair",pair];
  t=Block[{rgzMixProjectionComponent="T"},
    RGZMixAdjoint[data["T"],Sequence@@pair,seconds]];If[FailureQ[t],Return[t]];
  RGZMixResultStep["Project L coefficients for the current field pair",pair];
  l=Block[{rgzMixProjectionComponent="L"},
    RGZMixAdjoint[data["L"],Sequence@@pair,seconds]];If[FailureQ[l],Return[l]];
  If[Xor@@(RGZMXVectorQ/@pair),l=Sqrt[SPD[p,p]] l];
  <|"T"->t,"L"->l|>
];


==> anc/software/RGZWorkflow-1.1.2/Kernel/Algebra/PassarinoVeltman.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Apply scalar/vector PV identities, Gram relations and canonical integral order.

   Inputs:
   Symbolic D-dimensional tensors, scalar masters and their collected coefficients.

   Dependencies:
   FeynCalc for tensor/PV expressions; Internal/ supplies progress and persistence.
*)


(* Gram identities *)
(* Parameter-space recurrences; no inverse Gram matrix and no D -> 4.
   A normalized moment has prefactor
   (-1)^(N+j+Total[counts]) Gamma[N-j-D/2]/2^j.
   counts includes parameter zero; for j>=0, 2j is the number of metric
   indices. Auxiliary j<0 moments are eliminated by dimension recurrences
   before emission; they are never represented as negative PaVe indices. *)
qqPVGramReduce[input_,regular_:False] := Module[{parsed=qqPVParse[input],n,ind,mat,edges,counts,j,
 memo=<||>,directions=<||>,steps=0,rec,emit,make,findDirection,result,stop=Unique["RGZWorkflow`Private`pvGramStop"]},
 If[parsed===$Failed,Return[$Failed]];n=Length[parsed[[3]]];ind=parsed[[1]];
 If[ind==={0},ind={}];
 If[!MemberQ[{2,3,4,5,6},n]||Length[parsed[[2]]]=!=n(n-1)/2||
   !AllTrue[ind,IntegerQ[#]&&0<=#<n&]||OddQ[Count[ind,0]],Return[$Failed]];
 edges=qqPVEdges[n];mat=ConstantArray[0,{n,n}];
 Do[mat[[edges[[k,1]]+1,edges[[k,2]]+1]]=parsed[[2,k]];
    mat[[edges[[k,2]]+1,edges[[k,1]]+1]]=parsed[[2,k]],{k,Length[edges]}];
 counts=Prepend[Table[Count[ind,k],{k,1,n-1}],0];j=Count[ind,0]/2;
 make[dist_,mass_,jj_,cc_] := Module[{nn=Length[mass],ii},
  ii=Join[ConstantArray[0,2jj],Flatten[Table[ConstantArray[k,cc[[k+1]]],{k,1,nn-1}]]];
  If[ii==={},ii={0}];
  FeynCalc`PaVe[Sequence@@ii,(dist[[#[[1]]+1,#[[2]]+1]]&)/@qqPVEdges[nn],mass,
   FeynCalc`PaVeAutoOrder->False,FeynCalc`PaVeAutoReduce->False]];
 (* Remove the reference-parameter moment using x_ref=1-Sum[x_other].
    The sign compensates for the change in the normalized moment rank. *)
 emit[dist_,mass_,jj_,cc_] := Module[{nn=Length[mass],order,dd,mm,c,xx,poly,rules,rank=Total[cc],p,v},
  If[nn===1,Return[(-1)^rank If[First[mass]===0,0,
    First[mass]^jj FeynCalc`A0[First[mass]]/(2^jj qqPVRising[D/2,jj])]]];
  If[jj<0,Throw[$Failed,stop]];
  order=Prepend[DeleteCases[Range[nn],First[Ordering[cc,1]]],First[Ordering[cc,1]]];
  dd=dist[[order,order]];mm=mass[[order]];c=cc[[order]];
  If[First[c]===0,p=make[dd,mm,jj,c];
   v=qqPVMasslessSingleScale[p];If[v===$Failed,v=qqPVZeroInvariant[p]];
   Return[If[v===$Failed,p,v]]];
  xx=Table[Unique["RGZWorkflow`Private`pvMoment"],{nn-1}];
  poly=Expand[(1-Total[xx])^First[c] Times@@MapThread[Power,{xx,Rest[c]}]];
  rules=CoefficientRules[poly,xx];
  Total[(Last[#] (-1)^(rank-Total[First[#]]) emit[dd,mm,jj,Prepend[First[#],0]])& /@rules]];
 findDirection[dist_,mass_] := Module[{key={dist,mass},nn=Length[mass],g,ns,c,kappa,out=None},
  If[KeyExistsQ[directions,key],Return[directions[key]]];
  g=Table[(dist[[1,a]]+dist[[1,b]]-dist[[a,b]])/2,{a,2,nn},{b,2,nn}];
  ns=NullSpace[g];
  If[ns==={}&&TrueQ[regular],out=<|"InverseGram"->Inverse[g]|>;
   AssociateTo[directions,key->out];Return[out]];
  Do[If[!And@@(TrueQ[Expand[#]===0]& /@(g . v)),Continue[]];
   kappa=Factor[Expand[v . (Rest[mass]-First[mass]-Rest[dist[[1]]])]];
   If[kappa=!=0,c=Prepend[v,-Total[v]];out={c,kappa};Break[]],{v,ns}];
  AssociateTo[directions,key->out];out];
 rec[dist_,mass_,jj_,cc_] := Module[{key=Hash[{dist,mass,jj,cc},"SHA256"],nn=Length[mass],
   pair=None,keep,newc,newm,newdist,beta,direction,c,kappa,r,known,inv,l,h,bb,base,a,v},
  If[KeyExistsQ[memo,key],Return[memo[key]]];steps++;
  If[Mod[steps,20]===0,qqProgressOperation["Degenerate PV parameter moment "<>ToString[steps]]];
  If[nn===1,r=emit[dist,mass,jj,cc];AssociateTo[memo,key->r];Return[r]];
  (* Identical vertices of Q: integrate their sharing fraction exactly.
     The beta factor raises the merged parameter power by one, so the
     reduced coefficient has N-1 points, j-1 metrics and rank R+1. *)
  If[jj>0||TrueQ[regular],Do[If[mass[[a]]===mass[[b]]&&dist[[a]]===dist[[b]],pair={a,b};Break[]],
    {a,1,nn-1},{b,a+1,nn}]];
  If[ListQ[pair],
   keep=DeleteCases[Range[nn],pair[[2]]];newc=cc;
   newc[[pair[[1]]]]=cc[[pair[[1]]]]+cc[[pair[[2]]]]+1;
   beta=Factorial[cc[[pair[[1]]]]] Factorial[cc[[pair[[2]]]]]/
     Factorial[cc[[pair[[1]]]]+cc[[pair[[2]]]]+1];
   r=-beta/2 rec[dist[[keep,keep]],mass[[keep]],jj-1,newc[[keep]]];
   AssociateTo[memo,key->r];Return[r]];
  (* A tangent null direction of the quadratic part has d_c Q=kappa.
     Simplex integration by parts lowers N on faces and lowers the total
     parameter degree in the volume term. Never divide by kappa==0. *)
  direction=If[nn>=2,findDirection[dist,mass],None];
  If[ListQ[direction],{c,kappa}=direction;
   r=Total[Table[If[cc[[a]]===0&&c[[a]]=!=0,
      keep=DeleteCases[Range[nn],a];-c[[a]] rec[dist[[keep,keep]],mass[[keep]],jj,cc[[keep]]],0],{a,nn}]];
   r+=2 Total[Table[If[cc[[a]]>0&&c[[a]]=!=0,
      c[[a]] cc[[a]] rec[dist,mass,jj+1,cc-UnitVector[nn,a]],0],{a,nn}]];
   r=r/kappa;AssociateTo[memo,key->r];Return[r]];
  (* Lower-point faces can have a nonsingular Gram matrix even when the
     input has a singular one. Only invert a matrix already proved to have
     an empty null space. Tangent IBP then lowers momentum rank; the Euler
     relation lowers the remaining metric rank without expanding in D-4. *)
  If[AssociationQ[direction],
   inv=direction["InverseGram"];l=Rest[mass]-First[mass]-Rest[dist[[1]]];
   If[Total[Rest[cc]]===0&&First[cc]>0,
    base=cc-UnitVector[nn,1];
    r=-rec[dist,mass,jj,base]-Total[Table[rec[dist,mass,jj,base+UnitVector[nn,b]],{b,2,nn}]];
    AssociateTo[memo,key->r];Return[r]];
   If[Total[Rest[cc]]>0,
    a=First[FirstPosition[Rest[cc],_?Positive]];base=cc-UnitVector[nn,a+1];
    v=inv[[All,a]]/2;c=Prepend[v,-Total[v]];kappa=v . l;
    r=kappa rec[dist,mass,jj,base];
    r+=Total[Table[If[base[[b]]===0&&c[[b]]=!=0,keep=DeleteCases[Range[nn],b];
       c[[b]] rec[dist[[keep,keep]],mass[[keep]],jj,base[[keep]]],0],{b,nn}]];
    r-=2 Total[Table[If[base[[b]]>0&&c[[b]]=!=0,
       c[[b]] base[[b]] rec[dist,mass,jj+1,base-UnitVector[nn,b]],0],{b,nn}]];
    AssociateTo[memo,key->r];Return[r]];
   If[Total[cc]===0,
    v=inv . l/4;h=Factor[Together[First[mass]-l . v]];bb=Prepend[-v,1/2+Total[v]];
    If[jj>0||h===0,
    r=If[h===0,0,h rec[dist,mass,jj-1,cc]];
    r+=Total[Table[If[bb[[b]]=!=0,keep=DeleteCases[Range[nn],b];
       bb[[b]] rec[dist[[keep,keep]],mass[[keep]],jj-1,cc[[keep]]],0],{b,nn}]];
    r=r/(D+2jj-nn-1);AssociateTo[memo,key->r];Return[r]];
    If[jj<0,
     r=(D+2jj+1-nn) rec[dist,mass,jj+1,cc];
     r-=Total[Table[If[bb[[b]]=!=0,keep=DeleteCases[Range[nn],b];
        bb[[b]] rec[dist[[keep,keep]],mass[[keep]],jj,cc[[keep]]],0],{b,nn}]];
     r=r/h;AssociateTo[memo,key->r];Return[r]]]];
  r=emit[dist,mass,jj,cc];AssociateTo[memo,key->r];r];
 result=Catch[rec[mat,parsed[[3]],j,counts],stop];
 If[result===input,$Failed,result]];

(* Scalar master identities *)
(* Exact generic-D Feynman-parameter identities. No epsilon expansion.
   When the nonzero invariant edges form a complete bipartite graph,
   the massless parameter polynomial is -s (Sum_A x) (Sum_B x).
   Dirichlet integration relates every tensor coefficient to B0[s,0,0]. *)
qqPVEdges[2]={{0,1}};
qqPVEdges[3]={{0,1},{1,2},{0,2}};
qqPVEdges[4]={{0,1},{1,2},{2,3},{0,3},{0,2},{1,3}};
qqPVEdges[5]={{0,1},{1,2},{2,3},{3,4},{0,4},{0,2},{1,3},{2,4},{0,3},{1,4}};
(* Six-denominator Denner order: cyclic gaps 1, 2, then the three
   opposite chords. Repeated poles may reach N=6 in a one-loop box. *)
qqPVEdges[6]={{0,1},{1,2},{2,3},{3,4},{4,5},{0,5},
 {0,2},{1,3},{2,4},{3,5},{0,4},{1,5},{0,3},{1,4},{2,5}};
qqPVRising[z_,n_Integer]:=If[n>=0,Product[z+k,{k,0,n-1}],1/Product[z-k,{k,1,-n}]];
qqPVParse[m_FeynCalc`PaVe] := Module[{a=List@@m,pos},
 pos=FirstPosition[a,_List];If[MissingQ[pos],Return[$Failed]];
 pos=First[pos];If[pos+1>Length[a]||!ListQ[a[[pos+1]]],Return[$Failed]];
 {Take[a,pos-1],a[[pos]],a[[pos+1]]}];
qqPVParse[FeynCalc`B0[s_,m1_,m2_]]:={{0},{s},{m1,m2}};
qqPVParse[FeynCalc`B1[s_,m1_,m2_]]:={{1},{s},{m1,m2}};
qqPVParse[FeynCalc`B00[s_,m1_,m2_]]:={{0,0},{s},{m1,m2}};
qqPVParse[FeynCalc`B11[s_,m1_,m2_]]:={{1,1},{s},{m1,m2}};
qqPVParse[FeynCalc`C0[a_,b_,c_,m1_,m2_,m3_]]:={{0},{a,b,c},{m1,m2,m3}};
qqPVParse[FeynCalc`D0[a_,b_,c_,d_,e_,f_,m1_,m2_,m3_,m4_]]:={{0},{a,b,c,d,e,f},{m1,m2,m3,m4}};
qqPVParse[_]:=$Failed;
(* Lightlike two-point functions. Fully contracted tensor traces reduce
   metric-only coefficients to tadpoles. One-mass momentum moments follow
   from a one-variable beta integral, keeping its full D dependence. *)
qqPVZeroInvariant[m_] := Module[{v=qqPVParse[m],ind,j,r,a,b,den,ta,tb,mass,ratio},
 If[v===$Failed||v[[2]]=!={0}||Length[v[[3]]]=!=2,Return[$Failed]];
 ind=v[[1]];If[ind==={0},ind={}];
 If[!AllTrue[ind,MemberQ[{0,1},#]&]||OddQ[Count[ind,0]],Return[$Failed]];
 j=Count[ind,0]/2;r=Count[ind,1];{a,b}=v[[3]];
 If[a===0&&b===0,Return[0]];
 den=Product[D+2k,{k,0,j-1}];
 ta=If[a===0,0,FeynCalc`A0[a]];tb=If[b===0,0,FeynCalc`A0[b]];
 If[r===0,Return[If[a===b,(j+D/2-1) a^(j-1) ta/den,
   (If[a===0,0,a^j ta]-If[b===0,0,b^j tb])/((a-b) den)]]];
 If[a=!=0&&b=!=0,Return[$Failed]];
 mass=If[a===0,b,a];
 ratio=(-1)^(j+r)/2^j mass^j qqPVRising[2-D/2,-j] (D/2-1);
 ratio*=If[a===0,1/(D/2+j+r-1),Factorial[r]/qqPVRising[D/2+j-1,r+1]];
 Cancel[ratio/mass] FeynCalc`A0[mass]];
(* Relabel Feynman parameters while keeping the zero chord fixed. Tensor
   indices label parameter moments; metric index 0 is not a chord label.
   Keeping chord 0 avoids shifts of the loop momentum and tensor mixing. *)
qqPVCanonical[m_] := Module[{v=qqPVParse[m],ind,inv,mass,n,edges,mat,perms,candidates,best},
 If[v===$Failed,Return[m]];{ind,inv,mass}=v;n=Length[mass];
 If[ind==={0}&&n===1&&inv==={},Return[FeynCalc`A0[First[mass]]]];
 If[ind==={0}&&n===2&&Length[inv]===1,Return[FeynCalc`B0[First[inv],Sequence@@mass]]];
 If[!MemberQ[{3,4,5},n]||Length[inv]=!=n(n-1)/2||
   !AllTrue[ind,IntegerQ[#]&&0<=#<n&],Return[m]];
 edges=qqPVEdges[n];mat=ConstantArray[0,{n,n}];
 Do[mat[[edges[[k,1]]+1,edges[[k,2]]+1]]=inv[[k]];
    mat[[edges[[k,2]]+1,edges[[k,1]]+1]]=inv[[k]],{k,Length[edges]}];
 perms=Prepend[#,0]& /@Permutations[Range[n-1]];
 candidates=Table[{Sort[ind/.Thread[Range[n-1]->Rest[Ordering[per]]-1]],
   (mat[[per[[#[[1]]+1]]+1,per[[#[[2]]+1]]+1]]&)/@edges,mass[[per+1]]},{per,perms}];
 best=First[Sort[candidates]];
 If[ind==={0}&&n===3,Return[FeynCalc`C0[Sequence@@Join[best[[2]],best[[3]]]]]];
 If[ind==={0}&&n===4,Return[FeynCalc`D0[Sequence@@Join[best[[2]],best[[3]]]]]];
 FeynCalc`PaVe[Sequence@@best[[1]],best[[2]],best[[3]],
   FeynCalc`PaVeAutoOrder->False,FeynCalc`PaVeAutoReduce->False]];

(* Hide the large spectral-root expressions during native reduction. Each
   distinct nonzero kinematic value is replaced as a whole; zero/equality
   patterns are preserved exactly. The resulting identity is then restored. *)
qqPVNativeReduce[m_] := Module[{v=qqPVParse[m],values,slots,shape,r},
 If[v===$Failed||Length[v[[3]]]>4,Return[m]];
 (* The parameter recurrences already return ordinary scalar masters.
    Re-running native reduction on every repeated scalar leaf is costly
    and cannot lower its tensor rank further. Ordering happens outside. *)
 If[v[[1]]==={0},Return[m]];
 values=DeleteDuplicates[DeleteCases[Join[v[[2]],v[[3]]],0]];
 slots=Table[Symbol["RGZWorkflow`PVSlots`a"<>ToString[i]],{i,Length[values]}];
 shape=FeynCalc`PaVe[Sequence@@v[[1]],v[[2]]/.Thread[values->slots],v[[3]]/.Thread[values->slots],
   FeynCalc`PaVeAutoOrder->False,FeynCalc`PaVeAutoReduce->False];
 r=Block[{FeynCalc`$LimitTo4=False},FeynCalc`PaVeReduce[shape,
   FeynCalc`Dimension->D,FeynCalc`BReduce->True,FeynCalc`PaVeAutoReduce->True]];
 r/.Thread[slots->values]];
(* Transform each distinct integral once. Running PaVeOrder or enumerating
   permutations on every repeated leaf of a high-rank result wastes time
   and can consume the whole integral's limit after rank reduction succeeds. *)
qqPVOrderExpression[expr_,native_] := Module[{ints,rules,r},
 ints=DeleteDuplicates[Cases[{expr},p:(_FeynCalc`PaVe|_FeynCalc`A0|_FeynCalc`A00|
   _FeynCalc`B0|_FeynCalc`B1|_FeynCalc`B00|_FeynCalc`B11|_FeynCalc`C0|_FeynCalc`D0|_FeynCalc`E0):>p,Infinity]];
 rules=Table[r=If[TrueQ[native],qqPVNativeReduce[p],p];
   r=FeynCalc`PaVeOrder[r,FeynCalc`Collecting->False];
   p->(r/.v:(_FeynCalc`PaVe|_FeynCalc`C0|_FeynCalc`D0):>qqPVCanonical[v]),{p,ints}];
 expr/.Dispatch[rules]];
qqPVMasslessSingleScale[m_] := Module[{v,ind,inv,mass,n,j,r,scale,active,vertices,
 a,b,partition=None,counts,ua,ub,ratio},
 v=qqPVParse[m];If[v===$Failed,Return[$Failed]];
 {ind,inv,mass}=v;If[ind==={0},ind={}];n=Length[mass];
 If[!MemberQ[{2,3,4,5,6},n]||Length[inv]=!=n(n-1)/2||
  !And@@(TrueQ[#===0]& /@mass)||!AllTrue[ind,IntegerQ[#]&&0<=#<n&],Return[$Failed]];
 scale=DeleteDuplicates[DeleteCases[inv,0]];
 If[Length[scale]=!=1,Return[$Failed]];scale=First[scale];
 active=Pick[qqPVEdges[n],(#=!=0&/@inv)];vertices=Union[Flatten[active]];
 Do[a=sub;b=Complement[vertices,a];
  If[Sort[Sort/@Tuples[{a,b}]]===Sort[active],partition={a,b};Break[]],
  {sub,Subsets[vertices,{1,Length[vertices]-1}]}];
 If[partition===None||OddQ[Count[ind,0]],Return[$Failed]];
 j=Count[ind,0]/2;r=Length[ind]-2j;
 counts=Table[Count[ind,k],{k,0,n-1}];counts[[1]]=0;
 ua=Length[partition[[1]]]+Total[counts[[partition[[1]]+1]]];
 ub=Length[partition[[2]]]+Total[counts[[partition[[2]]+1]]];
 ratio=(-1)^(n+j+r)/2^j (-scale)^(2+j-n)
  qqPVRising[2-D/2,n-j-2]/qqPVRising[D-2,r+2j-n+2]
  qqPVRising[D/2-1,ua+j+1-n] qqPVRising[D/2-1,ub+j+1-n]
  Times@@(Factorial/@counts)/(Factorial[ua-1] Factorial[ub-1]);
 Cancel[ratio] FeynCalc`B0[scale,0,0]];
(* Collect the scalar masters before reducing small rational kinematic
   coefficients; do not distribute this identity into the full amplitude. *)
qqPVCompactCoefficients[expr_] := Module[{pairs=qqFFCollectMasters[expr,False,1]},
 If[FailureQ[pairs],Return[expr]];
 Total[(First[#] Cancel[Together[Last[#]]]& /@pairs)]];

(* Vector coefficients *)
(* Apply integral identities to a coefficient vector, not by substituting
   expanded identities throughout the amplitude. Keep scalar products factored. *)
qqFFVectorVersion=Hash[{"QQPVVector/1",FileHash[$InputFileName,"SHA256"],
 FileHash[FileNameJoin[{$packageRoot,"Kernel","Algebra/ColorSpinBasis.wl"}],"SHA256"],
 FileHash[FileNameJoin[{$packageRoot,"Kernel","Algebra/PassarinoVeltman.wl"}],"SHA256"],
 FileHash[FileNameJoin[{$packageRoot,"Kernel","Algebra/PassarinoVeltman.wl"}],"SHA256"]},"SHA256"];
qqFFVectorContext[] := Hash[{qqFFVectorVersion,$Version,FeynCalc`$FeynCalcVersion,
 DownValues[FeynCalc`PaVeReduce],DownValues[FeynCalc`PaVeOrder],
 Options[FeynCalc`PaVeReduce],Options[FeynCalc`PaVeOrder]},"SHA256"];
qqFFVectorPairsQ[v_] := ListQ[v]&&AllTrue[v,MatchQ[#,{_,_}]&]&&!qqFFInvalidQ[v];
qqFFIdentityVector[master_,reduce_,seconds_,context_] := Module[{key,file,p,r,v},
 If[master===1,Return[{{1,1}}]];
 key=Hash[{context,master,reduce},"SHA256"];
 file=FileNameJoin[{cacheDirectory[],"qq-pv-vectors",IntegerString[key,16,64]<>".wxf"}];
 If[FileExistsQ[file],qqProgressOperation["Read PV coefficient-vector checkpoint"];
  p=Quiet[Check[Import[file,"WXF"],$Failed]];
  If[AssociationQ[p]&&Lookup[p,"Key",None]===key&&
    qqFFVectorPairsQ[Lookup[p,"Pairs",None]],
   qqProgressUpdate[<|"CacheState"->"Reused","ReusedCheckpoints"->(Lookup[$qqProgress,"ReusedCheckpoints",0]+1)|>];Return[p["Pairs"]]]];
 r=qqFFPVNormalize[master,reduce,seconds];
 If[qqFFInvalidQ[r],Return[Failure["QQPVVectorIncomplete",<|"Master"->master|>]]];
 qqProgressOperation["Collect this PV identity into scalar coefficients"];
 v=qqFFCollectMasters[r,False,seconds];If[FailureQ[v],Return[v]];
 If[!qqFFVectorPairsQ[v],Return[Failure["QQPVVectorIncomplete",<|"Master"->master|>]]];
 (* A timed-out normalization retains its input; it must remain retryable. *)
 If[KeyExistsQ[qqFFPVCache,{master,reduce}],
  If[!DirectoryQ[DirectoryName[file]],CreateDirectory[DirectoryName[file],CreateIntermediateDirectories->True]];
  qqProgressOperation["Save PV coefficient-vector checkpoint"];
  p=atomicWXF[file,<|"Key"->key,"Pairs"->v|>];If[FailureQ[p],Return[p]];
  qqProgressUpdate[<|"CacheState"->"Saved","ComputedCheckpoints"->(Lookup[$qqProgress,"ComputedCheckpoints",0]+1)|>]];v];
qqFFReduceMasterPairs[pairs_,reduce_,simplify_,seconds_,record_:False] := Module[{acc=<||>,identities={},context=qqFFVectorContext[],
 v,co,key,keys,rows={},candidate,stop=Unique["RGZWorkflow`Private`pvVectorStop"]},Catch[
 qqProgressUpdate[<|"PVIndex"->0,"PVTotal"->Length[pairs],"ScalarMasterIndex"->0,"ScalarMasterTotal"->0|>];
 Do[qqProgressOperation["Apply PV coefficient vector "<>ToString[i]<>" / "<>ToString[Length[pairs]]];
  qqProgressUpdate[<|"Master"->pairs[[i,1]],"PVIndex"->i,"PVTotal"->Length[pairs],"ItemStarted"->AbsoluteTime[],"InputLeaves"->LeafCount[pairs[[i,1]]]|>];
  v=qqFFIdentityVector[pairs[[i,1]],reduce,seconds,context];If[FailureQ[v],Throw[v,stop]];
  If[TrueQ[record],AppendTo[identities,{pairs[[i,1]],v}]];
  qqProgressUpdate[<|"OutputLeaves"->LeafCount[v]|>];
  co=pairs[[i,2]];
  Do[key=With[{m=entry[[1]]},HoldComplete[m]];
   AssociateTo[acc,key->Append[Lookup[acc,key,{}],co entry[[2]]]],{entry,v}],{i,Length[pairs]}];
 keys=Keys[acc];
 Do[qqProgressOperation["Merge scalar master coefficient "<>ToString[i]<>" / "<>ToString[Length[keys]]];
  key=keys[[i]];qqProgressUpdate[<|"ScalarMasterIndex"->i,"ScalarMasterTotal"->Length[keys],"Master"->ReleaseHold[key]|>];co=Total[acc[key]];
  If[TrueQ[simplify],candidate=TimeConstrained[qqFFRationalReduce[co],seconds,$TimedOut];
   If[!qqFFInvalidQ[candidate]&&LeafCount[candidate]<=LeafCount[co],co=candidate]];
  If[co=!=0,AppendTo[rows,{ReleaseHold[key],co}]],{i,Length[keys]}];If[TrueQ[record],<|"Pairs"->rows,"Identities"->identities|>,rows],stop]];

(* Scalar relabelling *)
(* Scalar loop integrals are invariant under every propagator relabelling,
   including moving the zero chord. Tensor coefficients must not use this
   operation: a zero-chord shift mixes their tensor structures. *)
qqPVScalarCanonical[m_] := Module[{v=qqPVParse[m],ind,inv,mass,n,edges,mat,perms,candidates,best},
 If[v===$Failed,Return[m]];{ind,inv,mass}=v;n=Length[mass];
 If[ind=!={0},Return[m]];
 If[n===1&&inv==={},Return[FeynCalc`A0[First[mass]]]];
 If[n===2&&Length[inv]===1,Return[FeynCalc`B0[First[inv],Sequence@@Sort[mass]]]];
 If[!MemberQ[{3,4,5},n]||Length[inv]=!=n(n-1)/2,Return[m]];
 edges=qqPVEdges[n];mat=ConstantArray[0,{n,n}];
 Do[mat[[edges[[k,1]]+1,edges[[k,2]]+1]]=inv[[k]];
  mat[[edges[[k,2]]+1,edges[[k,1]]+1]]=inv[[k]],{k,Length[edges]}];
 perms=Select[Permutations[Range[n]],mass[[#]]===Sort[mass]&];
 candidates=Table[{mass[[per]],(mat[[per[[#[[1]]+1]],per[[#[[2]]+1]]]]& /@ edges)},{per,perms}];
 best=First[Sort[candidates]];
 Switch[n,3,FeynCalc`C0[Sequence@@Join[best[[2]],best[[1]]]],
 4,FeynCalc`D0[Sequence@@Join[best[[2]],best[[1]]]],
 5,FeynCalc`PaVe[0,best[[2]],best[[1]],FeynCalc`PaVeAutoOrder->False,FeynCalc`PaVeAutoReduce->False]]];


==> anc/software/RGZWorkflow-1.1.2/Kernel/Algebra/ScalarBasis.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Construct a scalar-master representation of the form factors.

   Inputs:
   Symbolic D-dimensional tensors, scalar masters and their collected coefficients.

   Dependencies:
   FeynCalc for tensor/PV expressions; Internal/ supplies progress and persistence.
*)

(* Separate D-dimensional scalar-PV presentation; source FF and certificates
   remain unchanged. Native tensor identities are applied before epsilon expansion. *)
$scalarFFSourceSHA256=FileHash[$InputFileName,"SHA256"];
qqScalarPVQ[m_] := m===1||MatchQ[m,_FeynCalc`A0|_FeynCalc`B0|_FeynCalc`C0|_FeynCalc`D0]||
 (MatchQ[m,_FeynCalc`PaVe]&&With[{v=qqPVParse[m]},v=!=$Failed&&v[[1]]==={0}&&Length[v[[3]]]<=4]);
qqScalarPVIdentity[m_] := Module[{z,ints,pairs,rules,v},
 If[m===1,Return[{{1,1}}]];
 z=If[qqScalarPVQ[m],m,qqPVNativeReduce[m]];
 If[qqFFInvalidQ[z],Return[Failure["QQScalarPVIdentityFailed",<|"Master"->m|>]]];
 (* Native reduction can leave exceptional B1/B00 at zero invariant.
    Lower these with exact generic-D vacuum identities before validation. *)
 Do[ints=DeleteDuplicates[Cases[z,x_ /; MatchQ[Head[x],qqFFMasterHeads] :> x,{0,Infinity}]];
 rules=Table[v=qqPVZeroInvariant[x];If[v===$Failed,v=If[qqScalarPVQ[x],x,qqPVNativeReduce[x]]];x->v,{x,ints}];
 z=z/.Dispatch[rules],{3}];
 ints=DeleteDuplicates[Cases[z,x_ /; MatchQ[Head[x],qqFFMasterHeads] :> x,{0,Infinity}]];
 If[!AllTrue[ints,qqScalarPVQ],Return[Failure["QQScalarPVUnreduced",<|"Master"->m|>]]];
 z=z/.Dispatch[(#->qqPVScalarCanonical[#])&/@ints];
 pairs=qqFFCollectMasters[z,False,1];
 If[FailureQ[pairs]||!AllTrue[pairs,qqScalarPVQ[First[#]]&],Failure["QQScalarPVIdentityFailed",<|"Master"->m|>],pairs]];
qqScalarCollectRow[pairs_,identities_] := Module[{terms={},id},
 If[!AllTrue[pairs,ListQ[Lookup[identities,First[#],Missing[]]]&],Return[Failure["QQScalarIdentityMissing",<||>]]];
 Do[id=Lookup[identities,First[pair]];
 terms=Join[terms,({First[#],Last[pair] Last[#]}&/@id)],{pair,pairs}];
 ({#[[1,1]],Total[#[[All,2]]]}&/@GatherBy[terms,First])];
Options[RGZQQScalarFormFactors]={"File"->Automatic,"IntegralSeconds"->30,"CoefficientSeconds"->30};
RGZQQScalarFormFactors[seconds_:3600,OptionsPattern[]] := Module[
 {r,p,file=OptionValue["File"],sec=OptionValue["IntegralSeconds"],co=OptionValue["CoefficientSeconds"],key,dir,sourceSHA,masters,identities=<||>,z,rows={},pairs,grouped,out,coeff,cache,ck,cf,n,idx,timeoutCount=0,after,before,stop=Unique["scalarFF"]},
 If[!And@@(NumericQ[#]&&TrueQ[#>0]&/@{seconds,sec,co}),Return[Failure["TimeLimit",<||>]]];
 r=ready[];If[FailureQ[r],Return[r]];r=fcReady[];If[FailureQ[r],Return[r]];
 p=qqUVIRReadFF[file];If[FailureQ[p],Return[p]];
 sourceSHA=FileHash[p["File"],"SHA256"];
 key=Hash[{"QQScalarFormFactors/1",sourceSHA,p["InputSHA256"],$scalarFFSourceSHA256,
 FileHash[FileNameJoin[{$packageRoot,"Kernel","Algebra/PassarinoVeltman.wl"}],"SHA256"],
 FileHash[FileNameJoin[{$packageRoot,"Kernel","Algebra/PassarinoVeltman.wl"}],"SHA256"],FileHash[FileNameJoin[{$packageRoot,"Kernel","Algebra/ColorSpinBasis.wl"}],"SHA256"],
 FileHash[FileNameJoin[{$packageRoot,"Kernel","Algebra/Coefficients.wl"}],"SHA256"],
 FileHash[FileNameJoin[{$packageRoot,"Kernel","Algebra/Coefficients.wl"}],"SHA256"],
 DownValues[FeynCalc`PaVeReduce],Options[FeynCalc`PaVeReduce],$Version},"SHA256"];
 dir=FileNameJoin[{cacheDirectory[],"qq-scalar-ff-"<>IntegerString[key,16,64]}];If[!DirectoryQ[dir],CreateDirectory[dir]];
 r=qqGaugeTimed["QQScalarFormFactors",Catch[
 masters=DeleteDuplicates[Flatten[(First/@#["MasterCoefficients"])&/@p["Rows"],1]];
 Do[qqProgressUpdate[<|"Stage"->"QQScalarFormFactors:Identities","Index"->n,"Total"->Length[masters],"Master"->masters[[n]],"StepLimitSeconds"->sec|>];
 qqProgressOperation["D-dimensional scalar PV identity "<>ToString[n]<>" / "<>ToString[Length[masters]]];
 z=qqAuditCheckpoint[FileNameJoin[{dir,"identity-"<>IntegerString[Hash[masters[[n]],"SHA256"],16,64]<>".wxf"}],Hash[{key,masters[[n]]},"SHA256"],qqScalarPVIdentity[masters[[n]]],sec];
 If[FailureQ[z],Throw[z,stop]];AssociateTo[identities,masters[[n]]->z],{n,Length[masters]}];
 Do[qqProgressUpdate[<|"Stage"->"QQScalarFormFactors:Coefficients","Index"->n,"Total"->Length[p["Rows"]],"StepLimitSeconds"->co|>];
 qqProgressOperation["Collect scalar masters in color-spin row "<>ToString[n]];
 grouped=qqScalarCollectRow[p["Rows"][[n]]["MasterCoefficients"],identities];If[FailureQ[grouped],Throw[grouped,stop]];pairs={};
 Do[qqProgressUpdate[<|"Master"->grouped[[idx,1]],"AlgebraGroupIndex"->idx,"AlgebraGroupTotal"->Length[grouped],"InputLeaves"->LeafCount[grouped[[idx,2]]],"ItemStarted"->AbsoluteTime[]|>];
 qqProgressOperation["Reduce scalar coefficient "<>ToString[idx]<>" / "<>ToString[Length[grouped]]];
 cf=FileNameJoin[{dir,"co-"<>ToString[n]<>"-"<>ToString[idx]<>".wxf"}];ck=Hash[{key,n,grouped[[idx]],co},"SHA256"];
 cache=If[FileExistsQ[cf],Import[cf,"WXF"],None];
 If[AssociationQ[cache]&&Lookup[cache,"Key",None]===ck&&!qqFFInvalidQ[Lookup[cache,"Value",$Failed]],coeff=cache["Value"];qqProgressUpdate[<|"CacheState"->"Reused"|>],
 coeff=TimeConstrained[qqCoefficientRational[grouped[[idx,2]]],co,$TimedOut];
 If[qqFFInvalidQ[coeff],coeff=grouped[[idx,2]];timeoutCount++,coeff=qqCoefficientCompact[grouped[[idx,2]],coeff];
 z=atomicWXF[cf,<|"Key"->ck,"Value"->coeff|>];If[FailureQ[z],Throw[z,stop]]]];
 If[coeff=!=0,AppendTo[pairs,{grouped[[idx,1]],coeff}]],{idx,Length[grouped]}];
 AppendTo[rows,Join[KeyTake[p["Rows"][[n]],{"ColorID","SpinID"}],<|"MasterCoefficients"->pairs,"FormFactor"->Total[Times@@@pairs]|>]],{n,Length[p["Rows"]]}];True,stop],seconds];
 If[FailureQ[r],Return[r]];If[r=!=True,Return[Failure["QQScalarFFIncomplete",<||>]]];
 before=DeleteDuplicates[DeleteCases[masters,1]];after=DeleteDuplicates[DeleteCases[Flatten[(First/@#["MasterCoefficients"])&/@rows,1],1]];
 out=Join[KeyTake[p,{"Schema","SourceFingerprint","InputSHA256","LoopOrder","SelectedComponent","AssemblyConvention","Gauge","RegulatorMass","ColorBasis","SpinStructures","SpinBasisIndependent","Renormalized","GaugeIndependenceVerified"}],
 <|"Key"->Hash[{key,co},"SHA256"],"Status"->If[timeoutCount===0,"ScalarPVCollected","ScalarPVCollectedExactCoefficientsRetained"],"Rows"->rows,"SourceFormFactorsFile"->p["File"],"SourceFormFactorsSHA256"->sourceSHA,
 "AlgorithmSHA256"->$scalarFFSourceSHA256,"PVIdentities"->Normal[identities],"ScalarIntegralInventory"->after,"ScalarIntegralCounts"->Counts[Head/@after],"InputIntegralCount"->Length[before],"OutputIntegralCount"->Length[after],
 "CoefficientTimeouts"->timeoutCount,"ReconstructionVerified"->True,"Verification"-><|"SourceReconstruction"->True,"NativePVIdentities"->"FeynCalc PaVeReduce, Dimension->D","ExactLinearCollection"->True,"IndependentIntegralIdentityProof"->False|>,
 "RequiresRepresentationUVIRLedger"->True,"SeparateUVIRPreservationVerified"->False,"GenericNondegenerateKinematicsRequired"->True,"MasterBasisIndependent"->False,"TensorPVReductionRequested"->True,"UVIRSeparated"->False,
 "Scope"->"D-dimensional scalar-PV presentation of the same pure-loop FF; not a new renormalized amplitude or certificate. Recompute UVIR/MSbar explicitly to use this basis downstream.",
 "File"->FileNameJoin[{dir,"scalar-form-factors-"<>IntegerString[Hash[co,"SHA256"],16,64]<>".wxf"}]|>];
 r=atomicWXF[out["File"],out];If[FailureQ[r],Return[r]];storeResult["QQScalarFormFactors",out];
 KeyTake[out,{"Status","InputIntegralCount","OutputIntegralCount","ScalarIntegralCounts","CoefficientTimeouts","File"}]];

Options[RGZQQScalarPoleAudit]={"ScalarFile"->Automatic,"ReferenceUVIRFile"->Automatic,"IntegralSeconds"->30,"CoefficientSeconds"->30};
RGZQQScalarPoleAudit[seconds_:1200,OptionsPattern[]] := Module[
 {p,old,r,u,sec=OptionValue["IntegralSeconds"],co=OptionValue["CoefficientSeconds"],rows={},prev,du,di,common,eps=Unique["scalarPoleEps"],key,file,out,stop=Unique["scalarPoles"]},
 If[!And@@(NumericQ[#]&&TrueQ[#>0]&/@{seconds,sec,co}),Return[Failure["TimeLimit",<||>]]];
 r=ready[];If[FailureQ[r],Return[r]];r=fcReady[];If[FailureQ[r],Return[r]];
 p=qqAuditRead[OptionValue["ScalarFile"],"QQScalarFormFactors"];old=qqAuditRead[OptionValue["ReferenceUVIRFile"],"QQUVIR"];
 If[!AllTrue[{p,old},AssociationQ]||!TrueQ[Lookup[p,"ReconstructionVerified",False]]||
 !TrueQ[Lookup[old,"CompleteRepresentedUV",False]]||!TrueQ[Lookup[old,"CompleteRepresentedIR",False]]||
 Lookup[p,"SourceFingerprint",None]=!=Lookup[old,"SourceFingerprint",Missing[]]||Lookup[p,"InputSHA256",None]=!=Lookup[old,"InputSHA256",Missing[]]||
 p["ColorBasis"]=!=old["ColorBasis"]||p["SpinStructures"]=!=old["SpinStructures"],Return[Failure["QQScalarPoleSourceMismatch",<||>]]];
 (* Do not replace the certified pipeline's active QQUVIR/renormalization packet. *)
 u=Block[{$results=$results},r=RGZQQUVIR[seconds,"File"->p["File"],"IntegralSeconds"->sec,"CoefficientSeconds"->co];If[FailureQ[r],r,RGZResult["QQUVIR"]]];
 If[FailureQ[u],Return[u]];
 If[Length[u["Rows"]]===0||Length[u["Rows"]]=!=Length[old["Rows"]]||!TrueQ[u["CompleteRepresentedUV"]]||!TrueQ[u["CompleteRepresentedIR"]],Return[Failure["QQScalarPoleUnsupported",<|"File"->u["File"]|>]]];
 r=qqGaugeTimed["QQScalarPoleAudit",Catch[
 Do[prev=SelectFirst[old["Rows"],#["ColorID"]===row["ColorID"]&&#["SpinID"]===row["SpinID"]&,Missing[]];
 If[!AssociationQ[prev],Throw[Failure["QQScalarPoleRowMismatch",<||>],stop]];
 qqProgressOperation["Compare scalar/tensor UV and IR split"];
 du=TimeConstrained[qqUVIRCompactPole[row["UVPole"]-prev["UVPole"]],co,$TimedOut];
 di=TimeConstrained[qqUVIRCompactPole[row["IRPole"]-prev["IRPole"]],co,$TimedOut];
 common=TimeConstrained[qqUVIRCompactPole[(du/.FeynCalc`EpsilonUV->eps)+(di/.FeynCalc`EpsilonIR->eps)],co,$TimedOut];
 If[qqFFInvalidQ[{du,di,common}],Throw[Failure["QQScalarPoleComparisonStopped",<||>],stop]];
 AppendTo[rows,Join[KeyTake[row,{"ColorID","SpinID"}],<|"UVRepresentationTransfer"->du,"IRRepresentationTransfer"->di,"CommonPoleDifference"->common,"CommonPoleZero"->(common===0)|>]],{row,u["Rows"]}];True,stop],seconds];
 If[FailureQ[r],Return[r]];
 key=Hash[{"QQScalarPoleAudit/1",p["Key"],old["Key"],u["Key"],$scalarFFSourceSHA256},"SHA256"];
 file=FileNameJoin[{cacheDirectory[],"qq-scalar-pole-audit-"<>IntegerString[key,16,64]<>".wxf"}];
 out=<|"Status"->If[AllTrue[rows,TrueQ[#["CommonPoleZero"]]&],"CommonRegulatorPolesVerified","CommonRegulatorPoleMismatch"],"Key"->key,
 "SourceFingerprint"->p["SourceFingerprint"],"InputSHA256"->p["InputSHA256"],"Rows"->rows,
 "CommonRegulatorPolesVerified"->AllTrue[rows,TrueQ[#["CommonPoleZero"]]&],
 "SeparateUVIRUnchanged"->AllTrue[rows,#["UVRepresentationTransfer"]===0&&#["IRRepresentationTransfer"]===0&],
 "TransferRowCount"->Count[rows,x_/;x["UVRepresentationTransfer"]=!=0||x["IRRepresentationTransfer"]=!=0],
 "ScalarFormFactorsFile"->p["File"],"ReferenceUVIRFile"->old["File"],"ScalarUVIRFile"->u["File"],
 "FiniteAmplitudeEquivalenceVerified"->False,"FullSMatrixVerified"->False,
 "Scope"->"Pole-level representation transfer only. New basis needs its own consistent UV/IR ledger and finite audit before replacing a certified amplitude.","File"->file|>;
 r=atomicWXF[file,out];If[FailureQ[r],Return[r]];storeResult["QQScalarPoleAudit",out];
 KeyTake[out,{"Status","CommonRegulatorPolesVerified","SeparateUVIRUnchanged","TransferRowCount","File"}]];


==> anc/software/RGZWorkflow-1.1.2/Kernel/Algebra/SpectralCoordinates.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Simplify scalar coefficients in exact squared-pole coordinates.

   Inputs:
   Symbolic D-dimensional tensors, scalar masters and their collected coefficients.

   Dependencies:
   FeynCalc for tensor/PV expressions; Internal/ supplies progress and persistence.
*)


(* Exact spectral-coordinate simplification. *)
qqGroupedRational[input_] := Module[{x=RGZWorkflow`Engine`qqM0X,y=RGZWorkflow`Engine`qqM0Y,
 z=RGZWorkflow`Engine`qqM0Z,u,v,base,root,transform,terms,parts,groups,dens,nums,
 converted,variables,maxPowers=<||>,normalize,normalized,common,polys,result,back,tag=Unique["qqAlgebra"]},
 base=z-(x-y)^2/4;
 root[rad_,power_]:=Module[{ratio=Cancel[Together[rad/base]]},
 If[MatchQ[ratio,_Integer|_Rational]&&TrueQ[ratio>0],
 (Sqrt[ratio]*(v-u)/(2 I))^(2 power),rad^power]];
 transform[expr_]:=(expr/.HoldPattern[Power[rad_,power_Rational]]/;Denominator[power]===2:>root[rad,power])/.
 {x->u+v-y,z->(u-y)(v-y)};
 Catch[
 qqProgressOperation["Group identical denominator products"];
 terms=If[Head[input]===Plus,List@@input,{input}];
 parts=Function[term,Module[{f=If[Head[term]===Times,List@@term,{term}],negative},
 negative=Select[f,MatchQ[#,Power[_,(_Integer|_Rational)?Negative]]&];
 {negative,Times@@Complement[f,negative]}]] /@ terms;
 groups=GatherBy[parts,First];dens=groups[[All,1,1]];
 nums=Total[#[[All,2]]]& /@ groups;Clear[parts,groups,terms];
 qqProgressUpdate[<|"DenominatorGroups"->Length[dens]|>];
 qqProgressOperation["Convert and verify spectral-pole denominators"];
 converted=Factor[Together[transform[Times@@#]]]& /@ dens;
 back={u->(x+y)/2-I Sqrt[base],v->(x+y)/2+I Sqrt[base]};
 If[!And@@MapThread[TrueQ[Cancel[Together[(#1/.back)-Times@@#2]]===0]&,{converted,dens}],Throw[$Failed,tag]];
 variables=DeleteDuplicates[Cases[{converted,nums},a_Symbol/;!NumericQ[a]:>a,Infinity]];
 variables=DeleteDuplicates[Join[DeleteCases[variables,x|z],{u,v,y}]];
 normalize[den_]:=Module[{fac=If[Head[den]===Times,List@@den,{den}],unit=1,norm=1,bb,nn,lead},
 Do[If[NumericQ[f],unit*=f;Continue[]];
 {bb,nn}=If[MatchQ[f,Power[_,_Integer]],List@@f,{f,1}];
 If[!PolynomialQ[bb,variables]||!IntegerQ[nn]||nn<0,Throw[$Failed,tag]];
 lead=Last[First[CoefficientRules[bb,variables]]];If[!NumericQ[lead],Throw[$Failed,tag]];
 bb=Expand[bb/lead];unit*=lead^nn;norm*=bb^nn;
 AssociateTo[maxPowers,bb->Max[Lookup[maxPowers,bb,0],nn]],{f,fac}];{unit,norm}];
 normalized=normalize[Denominator[#]]& /@ converted;
 common=Times@@KeyValueMap[#1^#2&,maxPowers];
 qqProgressOperation["Combine polynomial numerator groups"];
 polys=Table[If[Mod[i-1,20]===0,qqProgressUpdate[<|"AlgebraGroupIndex"->i,"AlgebraGroupTotal"->Length[nums]|>]];Module[{n=Expand[transform[nums[[i]]]],multiplier},
 If[!PolynomialQ[n,variables],Throw[$Failed,tag]];
 multiplier=Cancel[common/normalized[[i,2]]];
 If[!PolynomialQ[multiplier,variables],Throw[$Failed,tag]];
 Expand[n Numerator[converted[[i]]]/normalized[[i,1]] multiplier]],{i,Length[nums]}];
 qqProgressOperation["Factor compact numerator"];
 result=Factor[Expand[Total[polys]]]/common;
 qqProgressOperation["Restore original mass coordinates"];
 result=Cancel[result/.back];
 If[!FreeQ[result,u|v],Throw[$Failed,tag]];
 qqProgressUpdate[<|"AlgebraGroupIndex"->Length[nums],"AlgebraGroupTotal"->Length[nums],"OutputLeaves"->LeafCount[result],"AlgebraMethod"->"GroupedSpectralPoles"|>];result,
 tag]
 ];
qqSimplifyCoefficient[input_] := Module[{r},
 r=qqGroupedRational[input];
 If[r=!=$Failed,Return[r]];
 qqProgressUpdate[<|"AlgebraMethod"->"OriginalRationalFallback"|>];
 qqProgressOperation["Together: common denominator (fallback)"];r=Together[input];
 qqProgressOperation["Cancel: rational cancellation"];r=Cancel[r];
 qqProgressOperation["Factor: factor coefficient"];Factor[r]];


==> anc/software/RGZWorkflow-1.1.2/Kernel/Algebra/TensorIntegrals.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Reduce tensor-integral groups from the quark graphs with reusable integral results.

   Inputs:
   Symbolic D-dimensional tensors, scalar masters and their collected coefficients.

   Dependencies:
   FeynCalc for tensor/PV expressions; Internal/ supplies progress and persistence.
*)

(* Canonical loop origin, including the numerator: translation/reflection
   has unit Jacobian in dimensional regularization. *)
qqTensorAnchor[core_] := Module[{q=RGZWorkflow`Engine`q,props,route,a,r},
 props=Select[Cases[core,_FeynCalc`PropagatorDenominator,Infinity],!FreeQ[#,q]&];
 If[props==={},Return[core]];
 route=First[props][[1]]/.FeynCalc`Momentum[v_,___]:>v;
 If[!PolynomialQ[route,q]||Exponent[route,q]=!=1,Return[Failure["QQTensorRouting",<||>]]];
 a=Coefficient[route,q];If[!MemberQ[{1,-1},a],Return[Failure["QQTensorRouting",<|"LoopCoefficient"->a|>]]];
 r=Expand[route-a q];
 FeynCalc`MomentumCombine[core/.q->(q-r)/a]];
qqRouteApartDen[fad_FeynCalc`FeynAmpDenominator,recur_:qqRouteApartDen] := Module[{props=List@@fad,pair=None,a,b,i,j,rest},
 Do[If[Head[props[[i]]]===FeynCalc`PropagatorDenominator&&Head[props[[j]]]===FeynCalc`PropagatorDenominator&&
 Length[props[[i]]]===2&&Length[props[[j]]]===2&&
 (Expand[props[[i,1]]-props[[j,1]]]===0||Expand[props[[i,1]]+props[[j,1]]]===0)&&
 !TrueQ[Cancel[props[[i,2]]^2-props[[j,2]]^2]===0],pair={i,j};Break[]],{i,Length[props]-1},{j,i+1,Length[props]}];
 If[pair===None,Return[fad]];
 {i,j}=pair;a=props[[i,2]]^2;b=props[[j,2]]^2;
 (recur[FeynCalc`FeynAmpDenominator@@Delete[props,j]]-recur[FeynCalc`FeynAmpDenominator@@Delete[props,i]])/(a-b)];
(* Local memoization also shares intermediate denominator subsets. Thousands
   of NAV occurrences must not repeat the same recursive partial fraction. *)
qqRouteApart[input_] := Module[{memo,fads,values,rules},
 memo[fad_FeynCalc`FeynAmpDenominator]:=memo[fad]=qqRouteApartDen[fad,memo];
 fads=DeleteDuplicates[Cases[input,_FeynCalc`FeynAmpDenominator,{0,Infinity}]];
 values=Table[
  qqProgressOperation["Partial fraction denominator "<>ToString[i]<>" / "<>ToString[Length[fads]]];
  qqProgressUpdate[<|"AlgebraGroupIndex"->i,"AlgebraGroupTotal"->Length[fads]|>];
  memo[fads[[i]]],{i,Length[fads]}];
 rules=Dispatch[MapThread[Rule,{fads,values}]];
 Expand[input/.rules]];

(* Bilinearity only, with no Clifford or four-dimensional identities. Scalar
   components commute with the open chain; unrecognized matrix factors stay
   in the chain. Expanding Dot via the general simplifier is much costlier
   for the complete NAV matrix sum. *)
qqChainScalarQ[x_] := TrueQ[FeynCalc`NonCommFreeQ[x]]&&
 FreeQ[x,FeynCalc`Spinor|FeynCalc`DiracChain|Dot];
qqChainMonomial[args_List] := Module[{co=1,chain={},f,scalar,remaining},
 Do[f=If[Head[arg]===Times,List@@arg,{arg}];
  scalar=Select[f,qqChainScalarQ];remaining=Select[f,!qqChainScalarQ[#]&];
  co*=Times@@scalar;
  If[remaining=!={},AppendTo[chain,Times@@remaining]],{arg,args}];
 co If[chain==={},1,Dot@@chain]];
qqLinearizeChains[input_] := Expand[input/.d_Dot:>
 Total[qqChainMonomial/@Tuples[If[Head[#]===Plus,List@@#,{#}]& /@ (List@@d)]]];

(* v^n/(v-mass^2) = Sum[mass^(2j) v^(n-1-j)] +
   mass^(2n)/(v-mass^2). Lower tensor rank before reduction, while keeping
   massive remainders and repeated poles. Only explicit scalar factors are
   considered; slash momenta and open-chain order are untouched. *)
qqCancelRouteMonomial[term_] := Module[{f,fads,powers,fad,props,v,n,mass,rest,mom,stop=Unique["qqRankStop"]},
 f=If[Head[term]===Times,List@@term,{term}];
 fads=Select[f,Head[#]===FeynCalc`FeynAmpDenominator&];
 powers=Select[f,MatchQ[#,_FeynCalc`Pair|Power[_FeynCalc`Pair,_Integer?Positive]]&];
 Catch[Do[v=If[Head[power]===Power,power[[1]],power];
  n=If[Head[power]===Power,power[[2]],1];
  If[Length[v]=!=2||v[[1]]=!=v[[2]]||FreeQ[v,RGZWorkflow`Engine`q],Continue[]];
  Do[props=List@@fad;
   Do[If[Head[props[[i]]]=!=FeynCalc`PropagatorDenominator,Continue[]];
    mom=props[[i,1]];
    If[Expand[mom-v[[1]]]=!=0&&Expand[mom+v[[1]]]=!=0,Continue[]];
    mass=props[[i,2]];rest=term/(power fad);
    Throw[qqCancelRoutePowers[Expand[
     rest (FeynCalc`FeynAmpDenominator@@Delete[props,i])
       Sum[If[j===0,1,mass^(2 j)] If[n-1-j===0,1,v^(n-1-j)],{j,0,n-1}]+rest mass^(2 n) fad]],stop],
    {i,Length[props]}],{fad,fads}],{power,powers}];term,stop]];
qqCancelRoutePowers[input_] := Total[qqCancelRouteMonomial /@
 If[Head[input]===Plus,List@@input,{input}]];

(* Three scalar coordinates of the NAV loop. These are exact momentum
   identities, including external squares: no on-shell limit is taken here.
   Slash momenta and Lorentz-vector factors remain tensor numerators. *)
qqNAVScalarCoordinates[input_,name_] := Module[{q=RGZWorkflow`Engine`q,ki,ko,p,a,b,c,
  pair,squares,rules,x},
 If[!MemberQ[{"NAV1","NAV2"},name],Return[input]];
 {ki,ko}=If[name==="NAV1",{RGZWorkflow`Engine`qqK1,RGZWorkflow`Engine`qqK3},
  {RGZWorkflow`Engine`qqK2,RGZWorkflow`Engine`qqK4}];p=ko-ki;
 pair[u_,v_]:=FeynCalc`FCI[FeynCalc`SPD[u,v]];
 squares=FeynCalc`MomentumExpand /@ {pair[q,q],pair[q+p,q+p],pair[q-ki,q-ki]};
 rules={pair[q,q]->a,pair[q,ki]->(a+pair[ki,ki]-c)/2,
  pair[ki,q]->(a+pair[ki,ki]-c)/2,
  pair[q,ko]->(b+pair[ki,ki]-pair[p,p]-c)/2,
  pair[ko,q]->(b+pair[ki,ki]-pair[p,p]-c)/2};
 x=input/.v:FeynCalc`Pair[_FeynCalc`Momentum,_FeynCalc`Momentum]/;
  !FreeQ[v,q]:>FeynCalc`ExpandScalarProduct[v];
 Expand[x/.rules]/.{a->squares[[1]],b->squares[[2]],c->squares[[3]]}];

(* Equivalent linear reduction: scalar weights stay outside tensor reduction.
   No changes to external kinematics, dimensional scheme or PV conventions. *)
qqTensorPieces[input_] := Module[{terms,parts,groups,q=RGZWorkflow`Engine`q},
 terms=If[Head[input]===Plus,List@@input,{input}];
 parts=Function[term,Module[{f=If[Head[term]===Times,List@@term,{term}],scalar,co,core,boundLor},
 boundLor=DeleteDuplicates[Cases[Select[f,!FreeQ[#,q]&],_FeynCalc`LorentzIndex,Infinity]];
 scalar=Select[f,FreeQ[#,q]&&Intersection[DeleteDuplicates[Cases[#,_FeynCalc`LorentzIndex,Infinity]],boundLor]==={}&];
 co=Times@@scalar;core=Times@@Complement[f,scalar];
 If[co core=!=term,Return[Failure["QQTensorFactorization",<||>]]];{co,core}]] /@ terms;
 If[AnyTrue[parts,FailureQ],Return[First[Select[parts,FailureQ]]]];
 groups=GatherBy[parts,Last];
 ({Factor[Cancel[Together[Total[#[[All,1]]]]]],#[[1,2]]}& /@ groups)];
(* Work on the numerator only: propagator routing and pole multiplicities
   remain untouched. A bounded non-expanding pass avoids expression swell.
   The same D-dimensional on-shell identities apply to all six QQ parts. *)
qqRestoreAffineSquares[input_] := Module[{q=RGZWorkflow`Engine`q,ks,routes,squares,expanded,restore},
 ks={RGZWorkflow`Engine`qqK1,RGZWorkflow`Engine`qqK2,RGZWorkflow`Engine`qqK3,RGZWorkflow`Engine`qqK4};
 routes=DeleteDuplicates[Join[{q},Flatten[Table[q+a k,{k,ks},{a,{-1,1}}]],
  Flatten[Table[q+a (ks[[i]]-ks[[j]]),{i,4},{j,i+1,4},{a,{-1,1}}]]]];
 squares=FeynCalc`FCI[FeynCalc`SPD[#,#]]& /@ routes;
 expanded=Expand[FeynCalc`ExpandScalarProduct[#]]& /@ squares;
 (* Complete the loop square before factoring Delta((q+k)^2), too.
    Its expanded quartic is a polynomial in that square, not in q^2 alone.
    Local memoization avoids repeating this algebra for every numerator term. *)
 restore[den_]:=restore[den]=Module[{z=Unique["qqRouteSquare"],base,poly,shift,answer=den},
  base=Expand[FeynCalc`ExpandScalarProduct[den]];
  Do[shift=Expand[expanded[[i]]-First[expanded]];
   poly=Expand[base/.First[squares]->z-shift];
   If[FreeQ[poly,q]&&PolynomialQ[poly,z],answer=poly/.z->squares[[i]];Break[]],{i,Length[squares]}];answer];
 FeynCalc`FCI[input]/.HoldPattern[Power[den_Plus,n_Integer?Negative]]:>restore[den]^n];

qqTensorNumeratorSimplify[core_,seconds_] := Module[{den,num,candidate},
 den=Cases[core,_FeynCalc`FeynAmpDenominator,Infinity];
 num=core/._FeynCalc`FeynAmpDenominator->1;
 If[num Times@@den=!=core,Return[core]];
 candidate=TimeConstrained[
  FeynCalc`DiracSimplify[num,FeynCalc`DiracEquation->True,
   FeynCalc`SirlinSimplify->False,FeynCalc`Expanding->False,
   FeynCalc`ExpandScalarProduct->False,FeynCalc`DiracGammaCombine->True],
  Min[10,seconds],$TimedOut];
 If[!FreeQ[candidate,_TerminatedEvaluation|$Failed|$Aborted|$TimedOut|Indeterminate|ComplexInfinity|_DirectedInfinity]||
   LeafCount[candidate]>=LeafCount[num],Return[core]];
 candidate Times@@den];

(* MomentumCombine in qqTensorAnchor can expose route-square cancellations
   that were invisible before shifting. Apply the exact polynomial division
   again, and re-anchor EACH resulting integral: deleting a propagator can
   remove the zero-route line required by TID (notably shifted tadpoles). *)
qqReduceAnchoredCore[core_,seconds_,depth_:0] := Module[{rgzFunctionReturnTag=Unique["RGZWorkflow`Private`functionReturn"]},Catch[
Module[{lowered,parts,results={},next,r},
 qqProgressOperation["Cancel route squares after loop-momentum shift"];
 lowered=qqCancelRoutePowers[core];
 If[lowered===core||depth>=32,Return[RGZWorkflow`Engine`rgzQQReduce[core]]];
 parts=qqTensorPieces[lowered];If[FailureQ[parts],Return[parts]];
 Do[
  (* Polynomial contact integrals generated by cancellation are scaleless
     in dimensional regularization, including the constant contact term. *)
  If[FreeQ[part[[2]],FeynCalc`FeynAmpDenominator],AppendTo[results,0];Continue[]];
  qqProgressOperation["Re-anchor lower-rank integral "<>ToString[Length[results]+1]<>" / "<>ToString[Length[parts]]];
  next=qqTensorAnchor[part[[2]]];If[FailureQ[next],Throw[next,rgzFunctionReturnTag]];
  next=qqTensorNumeratorSimplify[next,seconds];
  r=qqReduceAnchoredCore[next,seconds,depth+1];If[FailureQ[r],Throw[r,rgzFunctionReturnTag]];
  AppendTo[results,part[[1]] r],{part,parts}];
 Total[results]],rgzFunctionReturnTag]];

qqReduceTensorGroups[input_,job_,name_,seconds_] := Module[{pieces,dir,results={},key,file,packet,r,saved,answer,stop=Unique["qqTensorStop"]},
 qqProgressOperation["Linearize open Dirac chains"];
 r=qqLinearizeChains[input];
 qqProgressUpdate[<|"OutputLeaves"->LeafCount[r]|>];
 qqProgressOperation["Combine propagators across chain terms"];
 r=FeynCalc`FeynAmpDenominatorCombine[r,FeynCalc`FCI->True];
 qqProgressOperation["Partial fractions on identical momentum routes"];
 r=qqRouteApart[r];
 qqProgressOperation["Resolve NAV scalar products into propagator coordinates"];
 r=qqNAVScalarCoordinates[r,name];
 qqProgressOperation["Cancel explicit route squares and lower tensor rank"];
 r=qqCancelRoutePowers[r];
 qqProgressOperation["Group equivalent tensor cores and scalar weights"];
 pieces=qqTensorPieces[r];If[FailureQ[pieces],Return[pieces]];
 dir=FileNameJoin[{job["Directory"],name<>"-tensor"}];If[!DirectoryQ[dir],CreateDirectory[dir]];
 Internal`InheritedBlock[{FeynCalc`TID},
 SetOptions[FeynCalc`TID,FeynCalc`FDS->False];
 answer=qqWithTensorIntegralCache[job,Catch[
 Do[
 pieces[[i,2]]=qqTensorAnchor[pieces[[i,2]]];If[FailureQ[pieces[[i,2]]],Throw[pieces[[i,2]],stop]];
 qqProgressOperation["TID tensor core "<>ToString[i]<>" / "<>ToString[Length[pieces]]];
 qqProgressUpdate[<|"AlgebraGroupIndex"->i,"AlgebraGroupTotal"->Length[pieces],"InputLeaves"->LeafCount[pieces[[i,2]]]|>];
 If[pieces[[i,1]]===0,AppendTo[results,0];Continue[]];
 key=Hash[{"QQTensorCore/3",job["Fingerprint"],$Version,Options[FeynCalc`TID],pieces[[i,2]]},"SHA256"];
 file=FileNameJoin[{dir,IntegerString[key,16,64]<>".wxf"}];
 If[FileExistsQ[file],
 packet=Quiet[Check[Import[file,"WXF"],$Failed]];
 If[AssociationQ[packet]&&Lookup[packet,"Key",None]===key&&
  KeyExistsQ[packet,"Value"]&&qqFFInvalidQ[packet["Value"]],
  saved=RenameFile[file,file<>".invalid-"<>CreateUUID[]];
  qqProgressOperation["Isolate invalid tensor checkpoint and recompute"]]];
 If[FileExistsQ[file],
 packet=Quiet[Check[Import[file,"WXF"],$Failed]];
 If[!AssociationQ[packet]||Lookup[packet,"Key",None]=!=key||!KeyExistsQ[packet,"Value"],Throw[Failure["QQTensorCacheInvalid",<|"File"->file|>],stop]];
 r=packet["Value"];
 qqProgressUpdate[<|"CacheState"->"Reused","ReusedCheckpoints"->(Lookup[$qqProgress,"ReusedCheckpoints",0]+1)|>],
 qqProgressUpdate[<|"CacheState"->"Computing"|>];
 qqProgressOperation["Simplify D-dimensional numerator "<>ToString[i]<>" / "<>ToString[Length[pieces]]];
 r=qqTensorNumeratorSimplify[pieces[[i,2]],seconds];
 qqProgressUpdate[<|"OutputLeaves"->LeafCount[r]|>];
 qqProgressOperation["TID tensor core "<>ToString[i]<>" / "<>ToString[Length[pieces]]];
 r=timed["QQTensor:"<>name<>":"<>ToString[i],qqIntegralResolve[qqReduceAnchoredCore[r,seconds]],seconds];
 If[FailureQ[r],Throw[r,stop]];
 If[!FreeQ[r,_HoldForm|_Failure|_Missing|FeynCalc`TID|FeynCalc`FeynAmpDenominator|_TerminatedEvaluation|$Failed|$Aborted|$TimedOut|Indeterminate|ComplexInfinity|_DirectedInfinity],Throw[Failure["QQTensorReductionIncomplete",<|"Part"->name,"Core"->i|>],stop]];
 qqProgressOperation["Save tensor core "<>ToString[i]];
 saved=atomicWXF[file,<|"Key"->key,"Value"->r|>];If[FailureQ[saved],Throw[saved,stop]];
 qqProgressUpdate[<|"CacheState"->"Saved","ComputedCheckpoints"->(Lookup[$qqProgress,"ComputedCheckpoints",0]+1)|>]];
 If[!FreeQ[r,_HoldForm|_Failure|_Missing|FeynCalc`TID|FeynCalc`FeynAmpDenominator|_TerminatedEvaluation|$Failed|$Aborted|$TimedOut|Indeterminate|ComplexInfinity|_DirectedInfinity],Throw[Failure["QQTensorCacheInvalid",<|"File"->file|>],stop]];
 AppendTo[results,pieces[[i,1]] r],{i,Length[pieces]}];
 qqProgressOperation["Assemble reduced tensor cores"];
 Total[results],stop]];answer]
 ];


==> anc/software/RGZWorkflow-1.1.2/Kernel/Algebra/TwoPointIntegrals.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Accelerate scalar two-point integrals with exact D-dimensional A0/B0 formulas and native TID fallback.

   Inputs:
   Symbolic D-dimensional tensors, scalar masters and their collected coefficients.

   Dependencies:
   FeynCalc for tensor/PV expressions; Internal/ supplies progress and persistence.
*)

(* MIXED MATRIX accelerator: independent of the AA accelerator.
   External colour tensor coefficients stay outside loop integration.
   loadLoopEngine[] declares the prerequisites. Cache reuse requires the current source
   identity and the current graph/integral environment policy.
   This accelerator is for scalar projected one-loop two-point integrals in D
   dimensions with quadratic FAD propagators q, q-p or q+p.
   It does not change TID options or $ParallelizeFeynCalc.
   Exact numerator cancellation precedes loop reduction. Simple bubbles
   use B0; radial tadpoles use exact D-dimensional A0 identities. Genuine
   repeated-pole bubbles are sent to TID with UNIT numerator. Unsupported
   inputs or failed preprocessing fall back to the original TID call.
   The original I Pi^2 normalization is retained. Requests to preserve
   logarithmically divergent scaleless integrals use ordinary TID.
   No RGZ pole-mass identities, numerical masses or epsilon expansion.
   Successful unit/graph checkpoints are reused only after validation.
   Revision 2: apply the second partial fraction expansion TERM BY TERM;
   applying it to the entire first expansion can recombine cancelled
   numerator powers and defeat scalar reduction.
   Revision 3: upgrade cached tensor-PV units into scalar sidecars and
   rebuild an unfinished scalar stage from its saved split integrand.
   Original TID/PV checkpoints are retained; no model/hash changes. *)

(* Safety revision: retain scaleless logarithmic integrals through TID,
   and validate complete payloads before reusing units or scalar sidecars.
   The base backend now records policy-bound graph/stage environments. *)

ClearAll[RGZMXSetAcceleration,RGZMXFastScalar,RGZMXFastRational,RGZMXFastApart,
  RGZMXFastTerm,RGZMXFastTadpole,RGZMXFastMass,RGZMXFastEvaluate,
  RGZMXUnitDiagnostics,RGZMXIntegralUnitAccelerated,rgzMXFastLastMethod,
  RGZMXFastPVCount,RGZMXUpgradeCachedUnit,RGZMXRefreshIntegral];
If[!AssociationQ[rgzMXAcceleration],rgzMXAcceleration=<|
  "Enabled"->True,"SingleKernelTimeLimit"->300,"PreprocessTimeLimit"->10|>];

Options[RGZMXSetAcceleration]={"Enabled"->True,"SingleKernelTimeLimit"->300,"PreprocessTimeLimit"->10};
RGZMXSetAcceleration[OptionsPattern[]] := Module[{unit,prep,enabled},
  unit=OptionValue["SingleKernelTimeLimit"];prep=OptionValue["PreprocessTimeLimit"];
  enabled=OptionValue["Enabled"];
  If[!MemberQ[{True,False},enabled] || !NumericQ[unit] || !TrueQ[unit>0] ||
    !NumericQ[prep] || !TrueQ[prep>0],Return[Failure["InvalidAccelerationOptions",<||>]]];
  rgzMXAcceleration=<|"Enabled"->enabled,"SingleKernelTimeLimit"->unit,"PreprocessTimeLimit"->prep|>
];

(* m is a mass, while root is its square. Never replace a labelled mass
   by Sqrt[m^2]; that needlessly introduces square-root branch choices. *)
RGZMXFastMass[root_,metadata_List] := Module[{found},
  found=Select[metadata,TrueQ[Cancel[root-#[[2]]^2]===0]&,1];
  If[found==={},Missing["UnknownPoleMass",root],found[[1,2]]]
];

RGZMXFastApart[r_,x_Symbol,y_Symbol] := Flatten[
  RGZMXTerms[Expand[Apart[#,y]]]& /@
    RGZMXTerms[Expand[Apart[r,x]]],1];

RGZMXFastRational[kernel_] := Module[{rgzFunctionReturnTag=Unique["RGZWorkflow`Private`functionReturn"]},Catch[
Module[
  {denoms,metadata={},k,cq,cp,route,shifted={},sign=-1,r,x,y,s,terms,back,bad},
  (* Loop scalar products must remain independent. Otherwise conversion
     can mistake an assigned q^2 for an external constant. *)
  If[!MatchQ[ChangeDimension[FCI[SPD[q,q]],D],
      HoldPattern[Pair[Momentum[q,D],Momentum[q,D]]]] ||
    !MatchQ[ChangeDimension[FCI[SPD[p,q]],D],HoldPattern[
      Pair[Momentum[p,D],Momentum[q,D]]|Pair[Momentum[q,D],Momentum[p,D]]]],
    Return[Failure["AssignedLoopScalarProducts",<|
      "Description"->"q^2 or p.q has an assigned value. Restore independent loop scalar products before integration."|>]]];
  (* Scalar projection is required. No Lorentz/Dirac/tensor objects. *)
  If[!FreeQ[kernel,_LorentzIndex|_ExplicitLorentzIndex|_DiracGamma|_DiracChain],
    Return[Missing["NotScalar"]]];
  (* FCI expands q+-p into sums of typed Momentum objects. Recover the
     complete linear route before inspecting its q/p coefficients; do
     not silently omit shifted propagators or their mass metadata. *)
  denoms=Cases[ChangeDimension[FCI[kernel],D],
    HoldPattern[PropagatorDenominator[momentum_,mass_]] :>
      {Expand[momentum /. HoldPattern[Momentum[v_,___]] :> v],mass},Infinity];
  If[denoms==={},Return[Missing["NoQuadraticFAD"]]];
  Do[
    k=Expand[d[[1]]];
    If[!PolynomialQ[k,{p,q}],Throw[Missing["UnsupportedRouting",k],rgzFunctionReturnTag]];
    cq=Coefficient[k,q];cp=Coefficient[k,p];
    If[!MemberQ[{-1,1},cq] || !MemberQ[{-1,0,1},cp] ||
      !TrueQ[Expand[k-cq q-cp p]===0],Throw[Missing["UnsupportedRouting",k],rgzFunctionReturnTag]];
    route=cp/cq;
    AppendTo[metadata,{route,d[[2]]}];
    If[route=!=0,AppendTo[shifted,route]],{d,denoms}];
  shifted=DeleteDuplicates[shifted];
  If[Length[shifted]>1,Return[Missing["ThreeMomentumRoutes"]]];
  If[shifted=!={},sign=First[shifted]];
  r=ExpandScalarProduct[FeynAmpDenominatorExplicit[ChangeDimension[FCI[kernel],D]]];
  r=r /. {
    HoldPattern[Pair[Momentum[q,D],Momentum[q,D]]]->x,
    HoldPattern[Pair[Momentum[p,D],Momentum[p,D]]]->s,
    HoldPattern[Pair[Momentum[p,D],Momentum[q,D]]]->(y-x-s)/(2 sign),
    HoldPattern[Pair[Momentum[q,D],Momentum[p,D]]]->(y-x-s)/(2 sign)};
  If[!FreeQ[r,p|q|_FeynAmpDenominator|_Pair|_CartesianPair],
    Return[Missing["UnconvertedMomentum"]]];
  r=Cancel[Together[r]];
  If[!PolynomialQ[Numerator[r],{x,y}] || !PolynomialQ[Denominator[r],{x,y}],
    Return[Missing["NotRationalScalar"]]];
  (* x=q^2, y=(q+sign p)^2. Partial fractions have the same i0
     prescription as the original FADs; no pole is moved. *)
  terms=RGZMXFastApart[r,x,y];
  back=Cancel[Together[r-Total[terms]]];
  If[!TrueQ[back===0],Return[Missing["RationalIdentityNotVerified"]]];
  <|"OriginalExpression"->r,"Contributions"->terms,"Variable"->{x,y,s},
    "Mass"->DeleteDuplicates[metadata],"ChangeOfVariablesReconstructionDifference"->back|>
],rgzFunctionReturnTag]];

(* D-dimensional angular average, including a shifted tadpole:
   <(p.r)^(2n)>=(2n-1)!! (p^2 r^2)^n/[D(D+2)...].
   For q=r+-p, either sign gives the same average of (q^2)^k.
   Repeated poles follow by mass-square differentiation of A0, retaining
   the exact D dependence rather than setting D=4 in divergent terms. *)
RGZMXFastTadpole[poly_,var_,other_,s_,root_,order_Integer] := Module[
  {u,z,avg,angular,n,k,out=0,coeff,radial},
  If[TrueQ[root===0] && TrueQ[$KeepLogDivergentScalelessIntegrals],
    Return[Missing["ScalelessRetentionRequiresTID"]]];
  If[TrueQ[root===0],Return[0]]; (* massless tadpoles are scaleless *)
  If[!PolynomialQ[poly,{var,other}],Return[Missing["NonPolynomialTadpole"]]];
  angular=Expand[poly/.{var->u,other->u+s+2 z}];
  n=If[TrueQ[angular===0],0,Exponent[angular,z]];
  avg[j_Integer] := Which[j===0,1,OddQ[j],0,
    True,Factorial[j] (s u)^(j/2)/
      (2^(j/2) Factorial[j/2] Product[D+2 t,{t,0,j/2-1}])];
  angular=Expand[Total[Table[Coefficient[angular,z,j] avg[j],{j,0,n}]]];
  If[!PolynomialQ[angular,u],Return[Missing["AngularAverageNotPolynomial"]]];
  n=If[TrueQ[angular===0],0,Exponent[angular,u]];
  Do[
    coeff=Coefficient[angular,u,k];
    radial=Total[Table[Binomial[k,j] root^(k-j) *
      Product[D/2-1-t,{t,0,order-j-2}]/((order-j-1)! root^(order-j-1)),
      {j,0,Min[k,order-1]}]];
    out+=coeff radial,{k,0,n}];
  I Pi^2 A0[root] Cancel[Together[out]]
];

RGZMXFastTerm[term_,variables_List,metadata_List] := Module[{rgzFunctionReturnTag=Unique["RGZWorkflow`Private`functionReturn"]},Catch[
Module[
  {x=variables[[1]],y=variables[[2]],s=variables[[3]],num,den,factors,
   factor,power,c,root,rx=None,ry=None,nx=0,ny=0,scale=1,z,mx,my,fd,routes,sign},
  z=Cancel[Together[term]];num=Numerator[z];den=Denominator[z];
  If[!PolynomialQ[num,{x,y}],Return[Missing["NonPolynomialNumerator"]]];
  factors=FactorList[den];scale=factors[[1,1]];
  Do[
    {factor,power}=item;
    Which[
      FreeQ[factor,x|y],scale*=factor^power,
      FreeQ[factor,y] && Exponent[factor,x]===1,
        If[nx=!=0,Throw[Missing["MultipleXPoles"],rgzFunctionReturnTag]];
        c=Coefficient[factor,x];root=Cancel[-Coefficient[factor,x,0]/c];
        rx=root;nx=power;scale*=c^power,
      FreeQ[factor,x] && Exponent[factor,y]===1,
        If[ny=!=0,Throw[Missing["MultipleYPoles"],rgzFunctionReturnTag]];
        c=Coefficient[factor,y];root=Cancel[-Coefficient[factor,y,0]/c];
        ry=root;ny=power;scale*=c^power,
      True,Throw[Missing["NonseparableDenominator",factor],rgzFunctionReturnTag]],{item,Rest[factors]}];
  num/=scale;
  Which[
    nx===0 && ny===0,0,
    nx>0 && ny===0,RGZMXFastTadpole[num,x,y,s,rx,nx],
    nx===0 && ny>0,RGZMXFastTadpole[num,y,x,s,ry,ny],
    True,
      If[!FreeQ[num,x|y],Return[Missing["BubbleNumeratorNotCancelled"]]];
      If[nx===1 && ny===1,Return[I Pi^2 num B0[s,rx,ry]]];
      mx=RGZMXFastMass[rx,Select[metadata,#[[1]]===0&]];
      my=RGZMXFastMass[ry,Select[metadata,#[[1]]=!=0&]];
      If[Head[mx]===Missing || Head[my]===Missing,Return[Missing["MassLabelMissing"]]];
      routes=DeleteDuplicates[Select[First/@metadata,#=!=0&]];
      If[Length[routes]=!=1 || !MemberQ[{-1,1},First[routes]],
        Return[Missing["UnsupportedRepeatedPoleRouting"]]];sign=First[routes];
      (* Only genuine repeated poles reach TID, with rank-zero numerator. *)
      fd=ChangeDimension[FCI[FAD@@Join[ConstantArray[{q,mx},nx],
        ConstantArray[{q+sign p,my},ny]]],D];
      RGZMXProgressUpdate["Substep"->"Repeated pole: TID without a momentum numerator"];
      num TID[fd,q,ToPaVe->True,UsePaVeBasis->True,ApartFF->False]
  ]
],rgzFunctionReturnTag]];

(* Bound algebraic preprocessing separately. An unsupported term sends
   the WHOLE original kernel to ordinary TID; partial results are not
   mixed with a second evaluation of the original kernel. *)
RGZMXFastScalar[kernel_] := Module[{data,terms,result,secs},
  (* The fast identities discard scaleless terms. Replay the WHOLE input
     with TID when UV/IR-separated scaleless integrals must be retained. *)
  If[TrueQ[$KeepLogDivergentScalelessIntegrals],
    Return[Missing["ScalelessRetentionRequiresTID"]]];
  secs=rgzMXAcceleration["PreprocessTimeLimit"];
  data=CheckAbort[TimeConstrained[RGZMXFastRational[kernel],secs,
    Missing["PreparationTimeout"]],$Aborted];
  If[data===$Aborted,Return[$Aborted]];
  If[Head[data]===Missing || FailureQ[data],Return[data]];
  (* An unsupported term sends the whole unit back to ordinary TID. *)
  result=RGZMXFastTerm[#,data["Variable"],data["Mass"]]&/@data["Contributions"];
  If[MemberQ[result,$Aborted],Return[$Aborted]];
  If[AnyTrue[result,Head[#]===Missing || FailureQ[#]&],
    Return[Missing["ScalarReductionUnsupported"]]];
  terms=Total[result]/.data["Variable"][[3]]->SPD[p,p];
  If[!FreeQ[terms,data["Variable"][[1]]|data["Variable"][[2]]|_TID|_FeynAmpDenominator],
    Return[Missing["ScalarReductionIncomplete"]]];
  FCI[terms]
];

RGZMXFastEvaluate[kernel_] := Module[{r},
  rgzMXFastLastMethod="TID";
  If[TrueQ[rgzMXAcceleration["Enabled"]],
    RGZMXProgressUpdate["Substep"->"ScalarIdentity: eliminate MomentumNumerator"];
    r=RGZMXFastScalar[kernel];
    If[r===$Aborted,Return[$Aborted]];
    If[MatchQ[r,Failure["AssignedLoopScalarProducts",_]],Return[r]];
    If[RGZMXStageValueQ["ScalarT",r],
      rgzMXFastLastMethod="ScalarIdentityReduce";Return[r]]];
  RGZMXProgressUpdate["Substep"->"TID (ScalarPreprocessNotapplicable)"];
  TID[kernel,q,ToPaVe->True,UsePaVeBasis->True,ApartFF->False]
];

RGZMXFastPVCount[expr_] := Length[DeleteDuplicates[Cases[expr,
  x_ /; RGZMXPVObjectQ[x] && !RGZMXPVScalarQ[x],{0,Infinity}]]];

(* A cached TID result can contain hundreds of tensor coefficient functions
   even though its original projected integrand is scalar. Upgrade only
   such units, and keep the ORIGINAL unit file unchanged. Sidecars are
   bound to the exact input, old environment and fast reducer definitions.
   Unsupported/slow upgrades retain the original valid TID result. *)
RGZMXUpgradeCachedUnit[old_Association,path_,context_,seconds_] := Module[
  {original=old["Result"],fastContext,upgradePath=None,saved,z,time,
   limit,record,r,good},
  If[!RGZMXStageValueQ["IntegrateT",original],
    Return[Failure["InvalidCachedIntegral",<||>]]];
  If[!TrueQ[rgzMXAcceleration["Enabled"]] || RGZMXFastPVCount[original]===0,
    Return[original]];
  limit=Min[seconds,rgzMXAcceleration["PreprocessTimeLimit"]];
  fastContext=Join[context,{"AA-SCALAR-SIDECAR-v3",limit,
    Hash[{DownValues[RGZMXFastScalar],DownValues[RGZMXFastRational],
      DownValues[RGZMXFastApart],DownValues[RGZMXFastTerm],
      DownValues[RGZMXFastTadpole],DownValues[RGZMXFastMass]},"SHA256"]}];
  If[StringQ[path],upgradePath=path<>".scalar_v3.wl"];
  If[StringQ[upgradePath] && FileExistsQ[upgradePath],saved=Get[upgradePath];
    If[AssociationQ[saved] && Lookup[saved,"Version",0]===3 &&
      SameQ[Lookup[saved,"Input",Missing[]],old["Input"]] &&
      SameQ[Lookup[saved,"Environment",Missing[]],fastContext],
      If[Lookup[saved,"Status",""]==="Complete" &&
          RGZMXStageValueQ["ScalarT",Lookup[saved,"Result",Missing[]]],
        AssociateTo[rgzMXLastIntegralUnit,"Algorithm"->"ScalarCacheRestored"];
        Return[saved["Result"]]];
      If[Lookup[saved,"Status",""]==="RetainOriginalPVResult",Return[original]]]];
  RGZMXProgressUpdate["Substep"->"LegacyIntegrateKernel: direct ScalarReduce"];
  {time,z}=AbsoluteTiming[CheckAbort[TimeConstrained[
    RGZMXFastScalar[old["Input"]],limit,Missing["UpgradeTimeout"]],$Aborted]];
  (* A normal user abort stops the graph; a bounded unsupported upgrade
     is safe to replace by the original, fully evaluated TID checkpoint. *)
  If[z===$Aborted,Return[Failure["ScalarUpgradeAborted",<||>]]];
  If[MatchQ[z,Failure["AssignedLoopScalarProducts",_]],Return[z]];
  good=RGZMXStageValueQ["ScalarT",z];
  record=<|"Version"->3,"Input"->old["Input"],"Environment"->fastContext,
    "Status"->If[good,"Complete","RetainOriginalPVResult"],"ElapsedSeconds"->time,
    "OriginalCache"->path,"Result"->If[good,z,original]|>;
  If[!good,AssociateTo[record,"UpgradeIncompleteCause"->z]];
  If[StringQ[upgradePath],r=RGZMXWrite[record,upgradePath];
    If[FailureQ[r],Return[r]]];
  AssociateTo[rgzMXLastIntegralUnit,{"Algorithm"->If[good,
    "LegacyCacheconvertIsScalarProductpart","reuseOriginalPVCache"],"UpgradeElapsedSeconds"->time}];
  If[good,z,original]
];

(* Only exact current-policy inputs and environments can reuse a result.
   A per-unit cap is added INSIDE the caller's whole-stage time limit. *)
RGZMXIntegralUnitAccelerated[kernel_,path_,context_,seconds_] := Module[
  {old,record,z,time,den,r,status,unitSeconds},
  If[!RGZMXValidValueQ[kernel],Return[Failure["InvalidIntegralInput",<||>]]];
  If[StringQ[path] && FileExistsQ[path],old=Get[path];
    If[AssociationQ[old] && Lookup[old,"Version",0]===1 &&
      Lookup[old,"Status",""]==="Complete" &&
      SameQ[Lookup[old,"Input",Missing[]],kernel] &&
      SameQ[Lookup[old,"Environment",Missing[]],context] &&
      RGZMXStageValueQ["IntegrateT",Lookup[old,"Result",Missing[]]],
      AssociateTo[rgzMXLastIntegralUnit,"Status"->"RestoreCache"];
      Return[RGZMXUpgradeCachedUnit[old,path,context,seconds]]]];
  record=<|"Version"->1,"Input"->kernel,"Environment"->context,"Status"->"process In"|>;
  If[StringQ[path],r=RGZMXWrite[record,path];If[FailureQ[r],Return[r]]];
  unitSeconds=Min[seconds,rgzMXAcceleration["SingleKernelTimeLimit"]];
  rgzMXFastLastMethod="NotStarted";
  {time,z}=AbsoluteTiming[CheckAbort[TimeConstrained[
    If[FreeQ[kernel,_FeynAmpDenominator],
      den=Denominator[Together[kernel]];
      If[!FreeQ[den,q],Failure["UnsplitLoopDenominator",<|"InputFile"->path|>],0],
      RGZMXFastEvaluate[kernel]],unitSeconds,$Aborted],$Aborted]];
  If[z=!=$Aborted && z=!=$Failed && !FailureQ[z] &&
    !RGZMXStageValueQ["IntegrateT",z],
    z=Failure["IncompleteScalarReduction",<|"InputFile"->path|>]];
  status=Which[z===$Aborted,"TimeoutOrAborted",z===$Failed || FailureQ[z],"ComputeFailed",True,"Complete"];
  record=Join[record,<|"Status"->status,"ElapsedSeconds"->time,"Result"->z,
    "Algorithm"->rgzMXFastLastMethod,"SingleKernelTimeLimit"->unitSeconds|>];
  AssociateTo[rgzMXLastIntegralUnit,{"Status"->status,"ElapsedSeconds"->time,
    "Algorithm"->rgzMXFastLastMethod,"SingleKernelTimeLimit"->unitSeconds}];
  If[StringQ[path],r=RGZMXWrite[record,path];If[FailureQ[r],Return[r]]];
  If[status==="Complete",z,Failure["IntegralUnitStopped",<|
    "TermID"->Lookup[rgzMXLastIntegralUnit,"TermID"],"InputFile"->path,
    "Status"->status,"Cause"->z,"SingleKernelTimeLimit"->unitSeconds|>]]
];

RGZMXUnitDiagnostics[] := Module[{a,path,r,objects,momenta},
  If[!AssociationQ[rgzMXLastIntegralUnit],Return[Missing["NoUnitRun"]]];
  a=rgzMXLastIntegralUnit;path=Lookup[a,"InputFile",None];
  r=If[StringQ[path] && FileExistsQ[path],Get[path],<||>];
  Join[KeyTake[a,{"TermID","TotalTermCount","InputFile","InputSize","Status","ElapsedSeconds","Algorithm","SingleKernelTimeLimit"}],
    If[AssociationQ[r] && KeyExistsQ[r,"Input"],
      objects=Cases[r["Input"],_PropagatorDenominator,Infinity];
      <|"PropagatorCount"->Length[objects],"Propagator"->DeleteDuplicates[objects],
        "LoopMomentumNumerator"->(r["Input"]/. _FeynAmpDenominator->1)|>,<||>]]
];

(* Rebuild ONLY the integral representation for one unfinished T/L scalar
   stage. Splitting, projection, other graphs and completed scalar stages
   are untouched. Commit the replacement graph only after every integral
   unit succeeded; original TID and PV unit files remain available. *)
RGZMXRefreshIntegral[n_Integer,component_String:"T",seconds_:600] := Module[
  {row,states,splitStage,integralStage,scalarStage,oldCount,newCount,z,time,
   path,newRow,all,r,result},
  If[!MemberQ[{"T","L"},component] || !NumericQ[seconds] || !TrueQ[seconds>0],
    Return[Failure["RefreshArguments",<||>]]];
  If[!AssociationQ[rgzMXJob],Return[Failure["StartFirst",<||>]]];
  If[Lookup[rgzMXJob,"StageEnvironment",None]=!=RGZMXStageContext[],
    Return[Failure["StaleGraphEnvironment",<|
      "Action"->"Start or resume a graph job for the current environment."|>]]];
  If[n<1 || n>Length[rgzMXJob["PerDiagram"]],Return[Failure["GraphNumber",<||>]]];
  row=RGZMXMigrateRow[rgzMXJob["PerDiagram"][[n]]];states=row["Status"];
  splitStage="Decompose"<>component;integralStage="Integrate"<>component;
  scalarStage="Scalar"<>component;
  If[Lookup[states,scalarStage,""]==="Complete",
    Return[<|"ID"->n,"Stage"->scalarStage,"Status"->"Complete; skipped"|>]];
  If[Lookup[states,splitStage,""]=!="Complete" || !KeyExistsQ[row,splitStage],
    Return[Failure["RunPreviousStage",<|"MissingStage"->{splitStage}|>]]];
  oldCount=If[KeyExistsQ[row,integralStage],RGZMXFastPVCount[row[integralStage]],
    Missing["IntegralNotRun"]];
  RGZMXProgressUpdate["Sector"->row["Category"],"DiagramID"->n,
    "DiagramCount"->Length[rgzMXJob["PerDiagram"]],"Stage"->"Reorganize"<>integralStage,
    "Substep"->"organize LegacyIntegrateKernel","TermID"->0,"TotalTermCount"->0,"CompleteTermCount"->0,
    "Status"->"ComputeIn","StageStartTime"->AbsoluteTime[]];
  {time,z}=AbsoluteTiming[CheckAbort[TimeConstrained[
    RGZMXIntegrate[row[splitStage],
      FileNameJoin[{rgzMXJob["CacheDirectory"],"tid_units_v1"}],seconds],
    seconds,$Aborted],$Aborted]];
  If[!RGZMXStageValueQ[integralStage,z],
    RGZMXProgressUpdate["Status"->"Reorganization is incomplete; original diagram records are retained"];
    Return[Failure["IntegralRefreshStopped",<|"ID"->n,
      "Stage"->integralStage,"ElapsedSeconds"->time,"Cause"->z|>]]];
  newCount=RGZMXFastPVCount[z];
  states=Join[states,<|integralStage->"Complete",scalarStage->"NotRun"|>];
  result=<|"ID"->n,"Stage"->integralStage,"Status"->"ReorganizeComplete",
    "ElapsedSeconds"->time,"ReorganizeBeforepending ReducePVCount"->oldCount,"ReorganizeAfterpending ReducePVCount"->newCount|>;
  newRow=Join[KeyDrop[row,{scalarStage}],<|integralStage->z,
    "Status"->states,"ScalarCacheReorganize"->Join[Lookup[row,"ScalarCacheReorganize",<||>],
      <|component->result|>]|>];
  path=FileNameJoin[{rgzMXJob["CacheDirectory"],"graph_"<>ToString[n]<>".wl"}];
  r=RGZMXWrite[newRow,path];If[FailureQ[r],Return[r]];
  all=rgzMXJob["PerDiagram"];all[[n]]=newRow;
  AssociateTo[rgzMXJob,"PerDiagram"->all];
  RGZMXProgressUpdate["Status"->"Complete"];
  result
];


ClearAll[RGZMixSetAcceleration,RGZMixRefreshIntegral,RGZMixUnitDiagnostics];

Options[RGZMixSetAcceleration]=Options[RGZMXSetAcceleration];
RGZMixSetAcceleration[opts___Rule] := RGZMXSetAcceleration[opts];
RGZMixRefreshIntegral[n_Integer,component_String:"T",seconds_:600] :=
  RGZMXRefreshIntegral[n,component,seconds];
RGZMixUnitDiagnostics[] := RGZMXUnitDiagnostics[];

RGZMXReport["Summary",
  "Scalar accelerator loaded. Original caches are retained; incomplete scalar stages reorganize old integrals. Configure with RGZMixSetAcceleration[\"SingleKernelTimeLimit\"->120,\"PreprocessTimeLimit\"->15]."];


==> anc/software/RGZWorkflow-1.1.2/Kernel/Identities/BRST.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Expose BRST and Ward checks and record the remaining identity requirements.

   Inputs:
   Tree identities or computed amplitudes and the source-linked reports being checked.

   Dependencies:
   Tree/, OneLoop/, Algebra/ and Renormalization/ for the result being checked.
*)

(* A verification ledger: missing functional kernels never count as passes. *)
RGZIdentityRequirements[] := {
 <|"ID"->"ClassicalBRST","Identity"->"s^2=0; s Ah=0; s S=0 (with regulator source)","Scope"->"SU(3), BCH through g^2; local auxiliary algebra"|>,
 <|"ID"->"QuarkWard","Identity"->"q.gamma = S0^-1(p+q)-S0^-1(p)","Scope"->"Bare quark line, exact Clifford algebra"|>,
 <|"ID"->"PropagatorConstraint","Identity"->"K D=i 1; longitudinal Ah multiplier contact identities", "Scope"->"Actual FR quadratic kernel and FA propagators"|>,
 <|"ID"->"NAVReconstruction","Identity"->"V = right longitudinal + left longitudinal + genuine remainder", "Scope"->"All full-matrix NAV connections; algebraic decomposition"|>,
 <|"ID"->"MixedVertexST","Identity"->"delta_c delta_Phi_i delta_Phi_j S(Gamma)=0", "Scope"->"Mixed vertices, two-point inverse matrix, ghost/antifield kernels"|>,
 <|"ID"->"QuarkVertexST","Identity"->"q.Gamma=g F (S^-1 H-Hbar S^-1)", "Scope"->"One-loop quark self energy, ghost dressing and scattering kernels"|>,
 <|"ID"->"OneLoopST","Identity"->"B_S Gamma^(1)=0", "Scope"->"Complete one-loop effective action including BRST source insertions"|>,
 <|"ID"->"Nielsen","Identity"->"partial_alpha Gamma=-B_Gamma partial_chi Gamma", "Scope"->"s alpha=chi; source insertions, regulator doublet retained"|>,
 <|"ID"->"CompositeAh","Identity"->"partial_alpha <Ah Ah>=0", "Scope"->"Full nonlinear composite insertions and physical regulator limit"|>
};
identityEvidence[id_,status_,detail_] := <|"ID"->id,"Status"->status,"Detail"->detail|>;
RGZCheckIdentities[seconds_:300] := Module[{r,algebra,ward,rows,props,nav,connections},
 r=ready[];If[FailureQ[r],Return[r]];
 algebra=timed["BRSTAlgebra",Get[FileNameJoin[{calculationDirectory[],"Identities/BRSTAlgebra.wl"}]],seconds];
 ward=timed["QuarkWard",Module[{gam,z2,id2,v,w,m,slash},
 z2=ConstantArray[0,{2,2}];id2=IdentityMatrix[2];
 gam=Join[{ArrayFlatten[{{id2,z2},{z2,-id2}}]},Table[ArrayFlatten[{{z2,PauliMatrix[j]},{-PauliMatrix[j],z2}}],{j,3}]];
 slash[x_]:=x[[1]]gam[[1]]-Sum[x[[j+1]]gam[[j+1]],{j,3}];
 v=Array[Unique["RGZWorkflow`Private`wardP"]&,4];w=Array[Unique["RGZWorkflow`Private`wardQ"]&,4];m=Unique["RGZWorkflow`Private`wardMass"];
 And[Expand[slash[w]-((slash[v+w]-m IdentityMatrix[4])-(slash[v]-m IdentityMatrix[4]))]===ConstantArray[0,{4,4}],
 And@@Flatten[Table[gam[[i]].gam[[j]]+gam[[j]].gam[[i]]===2 If[i===j,If[i===1,1,-1],0]IdentityMatrix[4],{i,4},{j,4}]]]],seconds];
 rows={identityEvidence["ClassicalBRST",Which[FailureQ[algebra],"Stopped",AssociationQ[algebra]&&AllTrue[Values[algebra],TrueQ],"Passed",True,"Failed"],algebra],
 identityEvidence["QuarkWard",Which[FailureQ[ward],"Stopped",TrueQ[ward],"Passed",True,"Failed"],ward]};
 (* Propagator verification must have been run in this session, against current model data. *)
 props=RGZResult["Propagators"];connections=RGZResult["PropagatorConnections"];
 AppendTo[rows,identityEvidence["PropagatorConstraint",If[ListQ[props]&&Length[props]===69&&AssociationQ[connections]&&Length[connections]===8,
 If[AllTrue[Values[connections],TrueQ[#===0]&]&&AllTrue[Join[Lookup[props,"ModelMinusMinkowski"],Lookup[props,"ModelMinusQuadraticKernel"]],TrueQ[#===0]&],"Passed","Failed"],"NotRun"],"Run RGZCheckPropagators[] first; includes all 69 comparisons and eight contacts."]];
 nav=RGZResult["NAVPinch"];
 AppendTo[rows,identityEvidence["NAVReconstruction",If[AssociationQ[nav]&&ListQ[Lookup[nav,"Connections",None]],
 If[navPacketQ[nav,"RGZNAVPinch/1",{"Kernel"}]&&FileExistsQ[FileNameJoin[{dataDirectory[],"RGZ_all_raw.wxf"}]]&&Lookup[nav,"Fingerprint",None]===navFormulaFingerprint[],"Passed","Failed"],"NotRun"],"Run RGZPTStart[] with FullMatrix NAV; reconstruction is not a mixed-vertex STI proof."]];
 Scan[AppendTo[rows,identityEvidence[#,"NotImplemented","Required ghost/antifield or composite source kernels are not implemented; no zero result inferred."]]&, {"MixedVertexST","QuarkVertexST","OneLoopST","Nielsen","CompositeAh"}];
 r=<|"Status"->If[AnyTrue[rows,MemberQ[{"Failed","Stopped"},#["Status"]]&],"IdentityCheckFailed","PartialVerification"],"Name"->"STWardIdentities","Rows"->Length[rows],"Statistics"->Counts[Lookup[rows,"Status"]],"Checks"->rows,"Requirements"->RGZIdentityRequirements[]|>;
 storeResult["Identities",r];r
];


==> anc/software/RGZWorkflow-1.1.2/Kernel/Identities/BRSTAlgebra.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Evaluate the model BRST algebra and its nilpotency relations.

   Inputs:
   Tree identities or computed amplitudes and the source-linked reports being checked.

   Dependencies:
   Tree/, OneLoop/, Algebra/ and Renormalization/ for the result being checked.
*)

Begin["RGZWorkflow`IdentityAlgebra`"];
projectPath=DirectoryName[DirectoryName[DirectoryName[$InputFileName]]];
checks=<||>; record[n_,v_]:=AssociateTo[checks,n->TrueQ[v]];
go[x_]:={{{},x}}; og[i_]:={{{i},1}};
gsum[x_List]:=Select[({#[[1,1]],Expand[Total[#[[All,2]]]]}& /@ GatherBy[x,First]),Last[#]=!=0&];
ga[x__List]:=gsum[Join[x]];
gscale[a_,x_List]:=gsum[({#[[1]],Expand[a #[[2]]]}& /@ x)];
gp[x_List,y_List]:=Module[{terms={},l,r,key,sign,leftTerm,rightTerm},Do[l=leftTerm[[1]];r=rightTerm[[1]];key=Join[l,r];If[DuplicateFreeQ[key],sign=(-1)^Total[Flatten[Table[Boole[i>j],{i,l},{j,r}]]];AppendTo[terms,{Sort[key],sign leftTerm[[2]]rightTerm[[2]]}]],{leftTerm,x},{rightTerm,y}];gsum[terms]];
ncDim=8;
matrices={{{0,1,0},{1,0,0},{0,0,0}},{{0,-I,0},{I,0,0},{0,0,0}},{{1,0,0},{0,-1,0},{0,0,0}},{{0,0,1},{0,0,0},{1,0,0}},{{0,0,-I},{0,0,0},{I,0,0}},{{0,0,0},{0,0,1},{0,1,0}},{{0,0,0},{0,0,-I},{0,I,0}},{{1,0,0},{0,1,0},{0,0,-2}}/Sqrt[3]}/2;
structure=Table[Simplify[-2 I Tr[(matrices[[i]].matrices[[j]]-matrices[[j]].matrices[[i]]).matrices[[k]]]],{i,ncDim},{j,ncDim},{k,ncDim}];
cross[x_List,y_List]:=Table[ga@@Flatten[Table[gscale[structure[[i,j,k]],gp[x[[j]],y[[k]]]],{j,ncDim},{k,ncDim}],1],{i,ncDim}];
vsum[x__List]:=Map[ga@@#&,Transpose[{x}]];
vscale[a_,x_List]:=gscale[a,#]& /@ x;
av=Table[Symbol["a"<>ToString[i]],{i,ncDim}];xv=Table[Symbol["xi"<>ToString[i]],{i,ncDim}];dxv=Table[Symbol["dxi"<>ToString[i]],{i,ncDim}];
A=go/@av;Xi=go/@xv;DXi=go/@dxv;ghostVector=og/@Range[ncDim];DC=og/@Range[ncDim+1,2ncDim];
sA=vsum[vscale[-1,DC],vscale[-g,cross[A,ghostVector]]];
sXi=vsum[vscale[-1,ghostVector],vscale[g/2,cross[ghostVector,Xi]],vscale[-g^2/12,cross[Xi,cross[Xi,ghostVector]]]];
sDXi=vsum[vscale[-1,DC],vscale[g/2,vsum[cross[DC,Xi],cross[ghostVector,DXi]]],vscale[-g^2/12,vsum[cross[DXi,cross[Xi,ghostVector]],cross[Xi,cross[DXi,ghostVector]],cross[Xi,cross[Xi,DC]]]]];
SC=vscale[g/2,cross[ghostVector,ghostVector]];
SDC=vscale[g/2,vsum[cross[DC,ghostVector],cross[ghostVector,DC]]];
evenVars=Join[av,xv,dxv,{phi,phibar,beta,betabar,F}];
evenS=Join[sA,sXi,sDXi,{og[2ncDim+2],{},og[2ncDim+2],{},og[2ncDim+6]}];
oddS=Join[SC,SDC,{go[-r4],{},go[phibar+betabar],{},{},{}}];
sG[expr_List]:=Module[{out={},key,coef,part},Do[key=term[[1]];coef=term[[2]];
 Do[part=D[coef,evenVars[[i]]];If[part=!=0,out=Join[out,gscale[part,gp[evenS[[i]],{{key,1}}]]]],{i,Length[evenVars]}];
 Do[out=Join[out,gscale[(-1)^(j-1)coef,gp[gp[{{Take[key,j-1],1}},oddS[[key[[j]]]]],{{Drop[key,j],1}}]]],{j,Length[key]}],{term,expr}];gsum[out]];
zeroG[x_List]:=AllTrue[x,Expand[Last[#]]===0&];
zeroOrder[x_List,max_]:=And@@Flatten[Table[Coefficient[Expand[term[[2]]],g,i]===0,{term,x},{i,0,max}]];
Ah=vsum[A,vscale[-1,DXi],vscale[-g,cross[A,Xi]],vscale[-g/2,cross[Xi,DXi]],vscale[g^2/2,cross[Xi,cross[Xi,A]]],vscale[-g^2/6,cross[Xi,cross[Xi,DXi]]]];

modelSource=Import[RGZWorkflow`Private`modelBase[]<>".fr","Text"];
modelStart=First[First[StringPosition[modelSource,"Ah[\\[Mu]_, a_] := Module"]]];
modelEnd=First[First[StringPosition[modelSource,"(* Pure Yang-Mills *)"]]]-1;
Block[{$Context="RGZWorkflow`IdentityModel`",$ContextPath={"System`"}},ToExpression[StringTake[modelSource,{modelStart,modelEnd}],InputForm]];
RGZWorkflow`IdentityModel`gs=g;
RGZWorkflow`IdentityModel`A[_,j_Integer]:=av[[j]];
RGZWorkflow`IdentityModel`\[Xi][j_Integer]:=xv[[j]];
RGZWorkflow`IdentityModel`del[v_,_] /; MemberQ[xv,v] := dxv[[First[First[Position[xv,v]]]]];
RGZWorkflow`IdentityModel`f[i_Integer,j_Integer,k_Integer]:=structure[[i,j,k]];
sumTerm[term_]:=Module[{indices,iterator},indices=DeleteDuplicates[Flatten[Cases[term,RGZWorkflow`IdentityModel`f[idx__]:>Select[{idx},!IntegerQ[#]&],Infinity]]];Fold[Function[{acc,ind},Total[Table[acc/.ind->iterator,{iterator,ncDim}]]],term,indices]];
sumEinstein[expr_]:=Total[sumTerm /@ If[Head[expr]===Plus,List@@expr,{expr}]];
modelAh=Table[Expand[sumEinstein[Expand[RGZWorkflow`IdentityModel`Ah[lor,i]]]],{i,ncDim}];
independentAh=Total[#[[All,2]]]& /@ Ah;
record["ModelAhEqualsIndependentBCHThroughG2",Expand[modelAh-independentAh]===ConstantArray[0,ncDim]];
xiScaling=Thread[Join[xv,dxv]->xiDegree Join[xv,dxv]];
aScaling=Thread[av->aDegree av];
aaXiXi=Coefficient[Coefficient[Expand[Total[modelAh^2]/.aScaling/.xiScaling],aDegree,2],xiDegree,2];
record["CondensateAAXiXiCancels",Expand[aaXiXi]===0];
record["SU3NilpotentGhost",And@@(zeroG[sG[sG[#]]]& /@ ghostVector)];
record["SU3NilpotentGaugeField",And@@(zeroG[sG[sG[#]]]& /@ A)];
record["SU3NilpotentXiThroughG2",And@@(zeroOrder[sG[sG[#]],2]& /@ Xi)];
record["SU3AhInvariantThroughG2",And@@(zeroOrder[sG[#],2]& /@ Ah)];
norm=ga@@(gp[#,#]& /@ Xi);
xic=ga@@MapThread[gp,{Xi,ghostVector}];
record["XiNormVariation",zeroG[ga[sG[norm],gscale[2,xic]]]];
regulator=ga[gscale[-r4/2,norm],gp[og[2ncDim+1],xic]];
record["MinkowskiIRRegulatorInvariant",zeroG[sG[regulator]]];
record["IRRegulatorIsExact",zeroG[ga[sG[gscale[1/2,gp[og[2ncDim+1],norm]]],gscale[-1,regulator]]]];
auxBoson=go[phibar phi+betabar beta];auxGhost=ga[gp[og[2ncDim+3],og[2ncDim+2]],gp[og[2ncDim+5],og[2ncDim+4]]];
aux=ga[gscale[kernel,auxBoson],gscale[-kernel,auxGhost]];
condensate=ga[gscale[-mu2,auxBoson],gscale[mu2,auxGhost]];
horizon=go[horizonCoefficient invariantAh (phi+phibar-beta-betabar)];
record["AuxiliaryKineticInvariant",zeroG[sG[aux]]];
record["AuxiliaryCondensateInvariant",zeroG[sG[condensate]]];
record["HorizonInvariant",zeroG[sG[horizon]]];
AppendTo[oddS,go[-b]];
gf=ga[go[b F+alpha b^2/2],gp[og[2ncDim+7],og[2ncDim+6]]];
record["GaugeFixingWithSbarcMinusB",zeroG[sG[gf]]];
(* rho=0 at fixed M is not a BRST-stable source slice. *)
fixedRegulator=gscale[-r4/2,norm];
record["FiniteMSourceFreeBreaking",zeroG[ga[sG[fixedRegulator],gscale[-r4,xic]]]];


End[];
RGZWorkflow`IdentityAlgebra`checks


==> anc/software/RGZWorkflow-1.1.2/Kernel/Identities/BoxWard.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Apply and check the longitudinal projector Ward relations for the conventional boxes.

   Inputs:
   Tree identities or computed amplitudes and the source-linked reports being checked.

   Dependencies:
   Tree/, OneLoop/, Algebra/ and Renormalization/ for the result being checked.
*)


(* Longitudinal projector contractions *)
(* These Clifford/Dirac identities hold at symbolic D, without a Fierz reduction. *)
qqBoxWardLineChecks[] := Module[{k,l,p,mu,ubar,u,g,p2,exprs},
 ubar=FeynCalc`SpinorUBarD[k,0];u=FeynCalc`SpinorUD[l,0];g=FeynCalc`GAD[mu];p2=FeynCalc`SPD[p,p];
 exprs={ubar.FeynCalc`GSD[p-k].FeynCalc`GSD[p].g.u-p2 ubar.g.u,
 ubar.g.FeynCalc`GSD[p].FeynCalc`GSD[p-l].u-p2 ubar.g.u,
 ubar.FeynCalc`GSD[p-k].FeynCalc`GSD[p].FeynCalc`GSD[p-l].u-p2 ubar.FeynCalc`GSD[p].u};
 FeynCalc`DiracSimplify[#,FeynCalc`DiracEquation->True,FeynCalc`SirlinSimplify->False]===0& /@ exprs];
qqBoxProjectorWard[input_,name_] := Module[{norm,metric,chains,replace,pref,mu,j,jq,prime,indices,props,pol1,pol2,tensor,diff,
 q=RGZWorkflow`Engine`q,k1=RGZWorkflow`Engine`qqK1,k2=RGZWorkflow`Engine`qqK2,k3=RGZWorkflow`Engine`qqK3,k4=RGZWorkflow`Engine`qqK4,a,b,mom1,mom2,verts,matches},
 norm=FeynCalc`MomentumCombine[FeynCalc`DiracGammaCombine[FeynCalc`MomentumCombine[input]]];
 metric=norm/.HoldPattern[FeynCalc`Pair[_FeynCalc`Momentum,_FeynCalc`LorentzIndex]|FeynCalc`Pair[_FeynCalc`LorentzIndex,_FeynCalc`Momentum]]->0;
 chains=DeleteDuplicates[Cases[metric,_Dot,Infinity]];
 If[Length[chains]=!=2||!AllTrue[chains,Length[#]===5&&MatchQ[#[[1]],_FeynCalc`Spinor]&&MatchQ[#[[3]],FeynCalc`DiracGamma[_FeynCalc`Momentum,D]]&&MatchQ[#[[5]],_FeynCalc`Spinor]&],Return[$Failed]];
 If[!AllTrue[chains,#[[1,2]]===0&&#[[5,2]]===0&&#[[1,3]]===1&&#[[5,3]]===1&],Return[$Failed]];
 chains=SortBy[chains,FirstPosition[{FeynCalc`Momentum[k3,D],FeynCalc`Momentum[k4,D]},#[[1,1]]]&];
 If[chains[[1,1,1]]=!=FeynCalc`Momentum[k3,D]||chains[[1,5,1]]=!=FeynCalc`Momentum[k1,D]||chains[[2,1,1]]=!=FeynCalc`Momentum[k4,D]||chains[[2,5,1]]=!=FeynCalc`Momentum[k2,D],Return[$Failed]];
 {mom1,mom2}=If[name==="Box1",{k1-q,q+k2},{q,q+k2-k3}];
 If[!And@@MapThread[TrueQ[FeynCalc`MomentumExpand[#1[[3,1]]-FeynCalc`Momentum[#2,D]]===0]&,{chains,{mom1,mom2}}],Return[$Failed]];
 verts=Flatten[(List@@#& /@ chains)[[All,{2,4}]],1];
 If[!AllTrue[verts,Length[Cases[#,_FeynCalc`DiracGamma,Infinity]]===1&&MatchQ[First[Cases[#,_FeynCalc`DiracGamma,Infinity]],FeynCalc`DiracGamma[_FeynCalc`LorentzIndex,D]]&],Return[$Failed]];
 indices=First[Cases[#,_FeynCalc`DiracGamma,Infinity]][[1]]& /@ verts;
 props=Cases[metric,_FeynCalc`PropagatorDenominator,Infinity];If[Length[props]=!=2||!AllTrue[props,#[[2]]===0&],Return[$Failed]];
 matches=Table[TrueQ[FeynCalc`MomentumExpand[props[[i,1]]-FeynCalc`Momentum[{mom1,mom2}[[j]],D]]===0]||TrueQ[FeynCalc`MomentumExpand[props[[i,1]]+FeynCalc`Momentum[{mom1,mom2}[[j]],D]]===0],{i,2},{j,2}];
 If[!TrueQ[(matches[[1,1]]&&matches[[2,2]])||(matches[[1,2]]&&matches[[2,1]])],Return[$Failed]];
 replace=Thread[chains->Map[(#[[2]]/._FeynCalc`DiracGamma->1)(#[[4]]/._FeynCalc`DiracGamma->1)&,chains]];
 pref=((metric/.replace)/._FeynCalc`FeynAmpDenominator->1)/.HoldPattern[FeynCalc`Pair[_FeynCalc`LorentzIndex,_FeynCalc`LorentzIndex]]->1;
 If[!FreeQ[pref,_FeynCalc`DiracGamma|_FeynCalc`LorentzIndex|_FeynCalc`Spinor|_Dot],Return[$Failed]];
 pol1=If[name==="Box1",{q,indices[[2]],indices[[4]]},{q-k3,indices[[1]],indices[[4]]}];
 pol2=If[name==="Box1",{q-k1+k3,indices[[1]],indices[[3]]},{q-k1,indices[[2]],indices[[3]]}];
 tensor[route_,li_,lj_]:=FeynCalc`Pair[li,lj]-FeynCalc`Pair[li,FeynCalc`Momentum[route,D]] FeynCalc`Pair[lj,FeynCalc`Momentum[route,D]]/FeynCalc`SPD[route,route];
 diff=Cancel[Together[FeynCalc`ExpandScalarProduct[(norm/.replace)-pref (Times@@DeleteDuplicates[Cases[norm,_FeynCalc`FeynAmpDenominator,Infinity]]) (tensor@@pol1)(tensor@@pol2)]]];
 If[diff=!=0,Return[$Failed]];
 j=RGZWorkflow`Engine`rgzQQCurrent[mu,k3,k1] RGZWorkflow`Engine`rgzQQCurrent[mu,k4,k2];
 jq=FeynCalc`SpinorUBarD[k3,0].FeynCalc`GSD[q].FeynCalc`SpinorUD[k1,0];
 If[name==="Box1",a=FeynCalc`SPD[q,q];b=FeynCalc`SPD[q-k1+k3,q-k1+k3];prime=FeynCalc`SpinorUBarD[k4,0].FeynCalc`GSD[q].FeynCalc`SpinorUD[k2,0];metric+pref (j (1/a+1/b)-jq prime/(a b)),
 a=FeynCalc`SPD[q-k3,q-k3];b=FeynCalc`SPD[q-k1,q-k1];prime=FeynCalc`SpinorUBarD[k4,0].FeynCalc`GSD[q-k3].FeynCalc`SpinorUD[k2,0];metric+pref (-j (1/a+1/b)+jq prime/(a b))]];

(* Box Ward identities and reconstruction *)
(* Massless qq' kinematics only. Every rational coordinate rewrite is checked
   against the original Dirac-simplified expression before returning it. *)
qqBoxWardPrecondition[input_,name_] := Module[{q=RGZWorkflow`Engine`q,k1=RGZWorkflow`Engine`qqK1,
 k2=RGZWorkflow`Engine`qqK2,k3=RGZWorkflow`Engine`qqK3,k4=RGZWorkflow`Engine`qqK4,
 s=RGZWorkflow`Engine`qqS,t=RGZWorkflow`Engine`qqT,spinors,shield,conserved,simple,explicit,
 w1,w2,w3,w4,rules,back,collected,result,reconstructed,difference,projector,checks},
 If[!MemberQ[{"Box1","Box2"},name],Return[input]];
 spinors=DeleteDuplicates[Cases[input,_FeynCalc`Spinor,Infinity]];
 If[Length[spinors]=!=4||!AllTrue[spinors,#[[2]]===0&],Return[input]];
 qqProgressOperation["Box: enforce physical momentum conservation"];
 shield=Table[Unique["qqExternalSpinor"],{Length[spinors]}];
 conserved=FeynCalc`MomentumExpand[((input/.Thread[spinors->shield])/.k4->k1+k2-k3)]/.Thread[shield->spinors];
 qqProgressOperation["Box: verify D-dimensional quark Ward identities"];
 If[!TrueQ[$qqBoxWardLinesVerified],checks=qqBoxWardLineChecks[];$qqBoxWardLinesVerified=And@@checks];
 If[TrueQ[$qqBoxWardLinesVerified],
 qqProgressOperation["Box: pinch projector terms before TID"];
 projector=qqBoxProjectorWard[conserved,name];
 If[projector=!=$Failed,conserved=projector;qqProgressUpdate[<|"BoxProjectorWardApplied"->True|>],qqProgressUpdate[<|"BoxProjectorWardApplied"->False|>]]];
 qqProgressOperation["Box: massless external Dirac equations"];
 simple=FeynCalc`DiracSimplify[conserved,FeynCalc`DiracEquation->True,FeynCalc`SirlinSimplify->False];
 explicit=FeynCalc`FCE[FeynCalc`ExpandScalarProduct[FeynCalc`FeynAmpDenominatorExplicit[simple]]]/.
 RGZWorkflow`Engine`rgzQQInvariantRules;
 qqProgressOperation["Box: cancel rational Ward coefficients"];
 rules=Thread[(FeynCalc`FCE /@ {FeynCalc`SPD[q,q],FeynCalc`SPD[q,k1],FeynCalc`SPD[q,k2],FeynCalc`SPD[q,k3],FeynCalc`SPD[q,k4]}) ->
 If[name==="Box1",{w1,(w1-w2)/2,(w3-w1)/2,(w4-w2-t)/2,(w3-w4+t)/2},
 {w1,(w1-w2)/2,(w3-w4+s+t)/2,(w1-w4)/2,(w3-w2+s+t)/2}]];
 collected=FeynCalc`Collect2[explicit/.rules,{Dot},FeynCalc`Factoring->(Factor[Cancel[Together[#]]]& )];
 back=If[name==="Box1",{w1->FeynCalc`SPD[q,q],w2->FeynCalc`SPD[q-k1,q-k1],
 w3->FeynCalc`SPD[q+k2,q+k2],w4->FeynCalc`SPD[q-k1+k3,q-k1+k3]},
 {w1->FeynCalc`SPD[q,q],w2->FeynCalc`SPD[q-k1,q-k1],
 w3->FeynCalc`SPD[q+k2-k3,q+k2-k3],w4->FeynCalc`SPD[q-k3,q-k3]}];
 result=FeynCalc`FCI[collected/.back];
 qqProgressOperation["Box: verify exact coordinate reconstruction"];
 reconstructed=FeynCalc`FCE[FeynCalc`ExpandScalarProduct[result]]/.RGZWorkflow`Engine`rgzQQInvariantRules;
 difference=FeynCalc`Collect2[reconstructed-explicit,{Dot},FeynCalc`Factoring->Cancel];
 If[difference=!=0||!FreeQ[result,w1|w2|w3|w4],Return[Failure["QQBoxWardReconstruction",<|"Part"->name|>]]];
 qqProgressUpdate[<|"WardCoordinateVerified"->True,"WardCoefficientLeaves"->LeafCount[collected]|>];result];


==> anc/software/RGZWorkflow-1.1.2/Kernel/Identities/Consistency.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Link finite, pole, gauge and mass-limit results without promoting missing evidence.

   Inputs:
   Tree identities or computed amplitudes and the source-linked reports being checked.

   Dependencies:
   Tree/, OneLoop/, Algebra/ and Renormalization/ for the result being checked.
*)


(* Finite parts, mass limits and consistency of the assembled result *)
$certificationSourceSHA256=FileHash[$InputFileName,"SHA256"];
(* Independent audit artifacts. Never rewrite a bare amplitude or infer missing
   IR information from a vanishing dimensionally regulated integral. *)
qqAuditRead[file_,name_] := If[file===Automatic,If[name==="QQAmplitude"&&AssociationQ[RGZResult["QQ"]],qqFFReadPacket[Automatic],RGZResult[name]],
 If[StringQ[file]&&FileExistsQ[file],Quiet[Check[Import[file,"WXF"],$Failed]],Missing["AuditInput",name]]];
qqAuditValidQ[x_] := !qqFFInvalidQ[x];
SetAttributes[qqAuditCheckpoint,HoldRest];
qqAuditCheckpoint[file_,key_,body_,seconds_] := Module[{old,z,r},
 qqProgressUpdate[<|"CheckpointFile"->file|>];
 old=If[FileExistsQ[file],Import[file,"WXF"],None];
 If[AssociationQ[old]&&Lookup[old,"Key",None]===key&&qqAuditValidQ[Lookup[old,"Value",Missing[]]],Return[old["Value"]]];
 z=TimeConstrained[body,seconds,$TimedOut];
 If[!qqAuditValidQ[z],Return[Failure["QQAuditStopped",<|"File"->file,"Seconds"->seconds,"Reason"->z|>]]];
 r=atomicWXF[file,<|"Key"->key,"Value"->z|>];If[FailureQ[r],r,z]];
(* The coefficient of the common UV pole of A0 and B0. This operation is
   deliberately performed before mass expansion; no IR conclusion follows. *)
qqAuditPoint[] := <|"p^2"->RGZWorkflow`Engine`qqM0S,"m^2"->RGZWorkflow`Engine`qqM0X,
 "mu^2"->RGZWorkflow`Engine`qqM0Y,"mG^4"->RGZWorkflow`Engine`qqM0Z,"N"->RGZWorkflow`Engine`qqM0N|>;
(* Finite and singular small-e terms of a regulator tadpole, at D=4-2 eps.
   e=M^2>0 fixes Log[e lambda]=Log[e]+Log[lambda] without PowerExpand.
   This is a diagnostic of the Laurent-first order, not a replacement of
   the existing generic-D mass-first prescription. *)
(* Expand short formal series of individual factors. Large parameter-only
   polynomials remain opaque coefficients; never form a global denominator. *)
qqAuditMassSeriesTerm[term_,e_,maximum_:0] := Module[
 {factors,meta={},constant=1,base,power,num,den,vn,vd,low=0,need,cn,cd,baseVec,vec={1},next,out,key,signature,cached,stop=Unique["RGZWorkflow`Private`massSeriesTerm"]},Catch[
 factors=If[Head[term]===Times,List@@term,{term}];
 Do[If[FreeQ[f,e],constant*=f;Continue[]];
 key=Hash[f,"SHA256"];
 cached=If[AssociationQ[$qqMassSeriesSpecCache],Lookup[$qqMassSeriesSpecCache,key,None],None];
 If[ListQ[cached]&&cached[[1]]===f,
 {num,den,power,vn,vd}=cached[[2]];low+=power(vn-vd);AppendTo[meta,cached[[2]]];Continue[]];
 {base,power}=If[Head[f]===Power&&MatchQ[f[[2]],_Integer|_Rational],List@@f,{f,1}];
 (* Parameter subexpressions have already been masked, so this rational
    normalization acts only on short expressions in the mass variable. *)
 If[PolynomialQ[base,e],num=base;den=1,base=Together[base];num=Numerator[base];den=Denominator[base]];
 If[!PolynomialQ[num,e]||!PolynomialQ[den,e],Throw[Failure["QQMassSeriesNonPolynomial",<|"FactorLeaves"->LeafCount[f],"Factor"->If[LeafCount[f]<200,f,Missing["TooLarge"]]|>],stop]];
 vn=Exponent[num,e,Min];vd=Exponent[den,e,Min];If[vn===Infinity,Throw[0,stop]];
 If[AssociationQ[$qqMassSeriesSpecCache],AssociateTo[$qqMassSeriesSpecCache,key->{f,{num,den,power,vn,vd}}]];
 low+=power(vn-vd);AppendTo[meta,{num,den,power,vn,vd}],{f,factors}];
 If[low>maximum,Throw[0,stop]];need=Floor[maximum-low];
 If[need>16,Throw[Failure["QQMassSeriesOrderUnsupported",<|"Order"->need|>],stop]];
 Do[{num,den,power,vn,vd}=entry;
 signature={entry,need};key=Hash[signature,"SHA256"];
 cached=If[AssociationQ[$qqMassSeriesPowerCache],Lookup[$qqMassSeriesPowerCache,key,None],None];
 If[ListQ[cached]&&cached[[1]]===signature,next=cached[[2]],
 cn=Table[Coefficient[num,e,vn+k],{k,0,need}];cd=Table[Coefficient[den,e,vd+k],{k,0,need}];
 If[den===1,baseVec=cn,
 baseVec=ConstantArray[0,need+1];
 Do[baseVec[[k+1]]=(cn[[k+1]]-Sum[cd[[i+1]]baseVec[[k-i+1]],{i,1,k}])/cd[[1]],{k,0,need}]];
 If[power===1,next=baseVec,
 next=ConstantArray[0,need+1];next[[1]]=baseVec[[1]]^power;
 (* B Y' = power B' Y, with Y=B^power, determines each coefficient. *)
 Do[next[[k+1]]=Sum[((power+1)i-k)baseVec[[i+1]]next[[k-i+1]],{i,1,k}]/(k baseVec[[1]]),{k,1,need}]];
 If[AssociationQ[$qqMassSeriesPowerCache],AssociateTo[$qqMassSeriesPowerCache,key->{signature,next}]]];
 vec=Table[Sum[If[i<Length[vec],vec[[i+1]],0]next[[k-i+1]],{i,0,k}],{k,0,need}],{entry,meta}];
 out=Table[constant vec[[k+1]],{k,0,need}];
 If[TrueQ[$qqMassSeriesSparse],AssociationThread[Table[low+k,{k,0,need}],out],Sum[out[[k+1]]e^(low+k),{k,0,need}]],stop]];
qqAuditMassSeries[input_,point_,maximum_:0] := Block[{$qqMassSeriesSpecCache=<||>,$qqMassSeriesPowerCache=<||>,$qqMassSeriesSparse=True},Module[{terms,z,out={},e=RGZResidual39Diagnostic`Private`e,low,co,masked,index=0,rules=<||>,memo=<||>,walk,baseFile,formalFile,formalKey,cached,saved,groups,stop=Unique["RGZWorkflow`Private`massSeries"]},Catch[
 walk[x_] := Module[{key,slot},
 If[FreeQ[x,e],If[LeafCount[x]<16,Return[x]];key=Hash[x,"SHA256"];
 If[KeyExistsQ[memo,key],slot=memo[key];If[rules[slot]=!=x,Throw[Failure["QQMassMaskCollision",<||>],stop]],
 slot=Unique["RGZWorkflow`Private`massParameterCoefficient"];AssociateTo[memo,key->slot];AssociateTo[rules,slot->x]];Return[slot]];
 If[AtomQ[x],x,Map[walk,x]]];
 baseFile=If[ValueQ[$qqMassSeriesCheckpointBase],$qqMassSeriesCheckpointBase,None];
 formalFile=If[StringQ[baseFile],baseFile<>".formal-series.wxf",None];
 formalKey=Hash[{"QQMassFormalSeries/1",Hash[input,"SHA256"],point,maximum,$certificationSourceSHA256},"SHA256"];
 cached=If[StringQ[formalFile]&&FileExistsQ[formalFile],Import[formalFile,"WXF"],None];
 If[AssociationQ[cached]&&Lookup[cached,"Key",None]===formalKey&&ListQ[Lookup[cached,"Rules",None]]&&KeyExistsQ[cached,"Polynomial"]&&qqAuditValidQ[cached],
 masked=cached["Polynomial"];rules=Association[cached["Rules"]];
 qqProgressUpdate[<|"MassSeriesCheckpointFile"->formalFile,"MassSeriesCheckpointReused"->True,"CacheState"->"Reused"|>],
 qqProgressUpdate[<|"MassSeriesCheckpointReused"->False|>];
 qqProgressOperation["Mass series: convert physical coordinates once"];
 z=Block[{RGZResidual39Diagnostic`Private`$parameterPoint=point},RGZResidual39Diagnostic`Private`pointExpression[input]];
 terms=If[Head[z]===Plus,List@@z,{z}];
 qqProgressOperation["Mass series: extract factored coefficients"];
 Do[If[maximum<0&&FreeQ[term,e],Continue[]];index++;If[Mod[index,100]===1,qqProgressUpdate[<|"AlgebraGroupIndex"->index,"AlgebraGroupTotal"->Length[terms]|>]];
 masked=walk[term];
 z=qqAuditMassSeriesTerm[masked,RGZResidual39Diagnostic`Private`e,maximum];
 If[FailureQ[z],Throw[z,stop]];AppendTo[out,z],{term,terms}];
 qqProgressOperation["Mass series: collect formal mass coefficients"];
 (* Each factor routine already returns a short coefficient vector. Merge
    those vectors directly; expanding their global sum redistributes the
    large parameter coefficients and defeats the purpose of masking. *)
 groups=Merge[Select[out,AssociationQ],Total];
 If[!AllTrue[Keys[groups],IntegerQ],Throw[Failure["QQMassSeriesUnresolvedFractionalPowers",<||>],stop]];
 masked=Total[KeyValueMap[#2 e^(#1+16)&,groups]];
 If[StringQ[formalFile],qqProgressOperation["Save formal mass-series checkpoint before parameter restoration"];
 saved=atomicWXF[formalFile,<|"Key"->formalKey,"Polynomial"->masked,"Rules"->Normal[rules],"MaximumPower"->maximum|>];If[FailureQ[saved],Throw[saved,stop]];
 qqProgressUpdate[<|"MassSeriesCheckpointFile"->formalFile,"CacheState"->"Saved"|>]]];
 qqProgressOperation["Mass series: restore exact parameter coefficients"];
 z=(masked/.Dispatch[Normal[rules]])/e^16;
 z=Expand[z,e];low=Exponent[z,e,Min];
 If[IntegerQ[low]&&low< -2,Do[co=Coefficient[z,e,k];If[Cancel[Together[co]]=!=0,Throw[Failure["QQMassSeriesHigherPole",<|"Power"->k|>],stop]];z-=co e^k,{k,low,-3}]];z,stop]]];
SetAttributes[qqAuditTadpole,HoldRest];
qqAuditTadpole[master_,co_,point_] := Module[{e=RGZResidual39Diagnostic`Private`e,z,c,lambda,series},
 z=Block[{RGZResidual39Diagnostic`Private`$parameterPoint=point},RGZResidual39Diagnostic`Private`pointExpression[master]];
 If[!MatchQ[z,RGZResidual39Diagnostic`Private`a0[_]]||FreeQ[z,e],Return[<|"RegulatorTadpole"->False|>]];
 lambda=Cancel[First[z]/e];If[!FreeQ[lambda,e],Return[Failure["QQNonlinearRegulatorTadpole",<|"Master"->master|>]]];
 qqProgressOperation["Extract mass series by factored formal coefficients"];
 c=Block[{$qqMassSeriesCheckpointBase=Lookup[$qqProgress,"CheckpointFile",None]},qqAuditMassSeries[co,point,-1]];
 If[FailureQ[c],Return[c]];
 qqProgressOperation["Mass series: build pole and dimensional finite terms"];
 series=Coefficient[c,e,-2]/e^2+Coefficient[c,e,-1]/e;
 <|"RegulatorTadpole"->True,"Master"->master,"MassRatio"->lambda,
 "LaurentFirstPoleNumerator"->series lambda e,
 "LaurentFirstFinite"->lambda e ((series/.RGZResidual39Diagnostic`Private`dim->4) (1-Log[e/RGZWorkflow`Parameters`muR2]-Log[lambda])-2 (D[series,RGZResidual39Diagnostic`Private`dim]/.RGZResidual39Diagnostic`Private`dim->4)),
 "LimitOrder"->"D Laurent first, then M^2 -> 0+; compare with generic-D mass first"|>];
Options[RGZQQMassLimitLedger]={"JobFile"->Automatic,"CoefficientSeconds"->60};
RGZQQMassLimitLedger[seconds_:1200,OptionsPattern[]] := Module[
 {j,r,p,key,dir,rows={},z,file,out,sec=OptionValue["CoefficientSeconds"],stop=Unique["RGZWorkflow`Private`massAudit"],tad,sourceVerified=False,auditFailure=None,pairCount=0,expected=0,masters,selected,positions,sourceSHA,indexKey,indexFile,index},
 If[!And@@(NumericQ[#]&&TrueQ[#>0]&/@{seconds,sec}),Return[Failure["TimeLimit",<||>]]];
 r=ready[];If[FailureQ[r],Return[r]];r=fcReady[];If[FailureQ[r],Return[r]];
 If[!qqGaugeSymbolicParametersQ[],Return[Failure["SymbolicParametersRequired",<||>]]];
 j=qqAuditRead[OptionValue["JobFile"],"QQ"];
 If[!AssociationQ[j]||!And@@(KeyExistsQ[j,#]&/@{"Fingerprint","MixedSourceHash","Directory","ModelFingerprint","ModelContent"})||
 Lookup[j,"RegulatorMass",None]=!=0||j["ModelFingerprint"]=!=modelKey[]||j["ModelContent"]=!=modelContent[],Return[Failure["QQMassLedgerSourceRequired",<||>]]];
 r=loadQuarkEngine[];If[FailureQ[r],Return[r]];
 file=FileNameJoin[{j["Directory"],"self","pairs.wxf"}];If[!FileExistsQ[file],Return[Failure["QQSelfPairsRequired",<||>]]];
 sourceSHA=FileHash[file,"SHA256"];
 indexKey=Hash[{"QQMassLimitInputs/1",j["Fingerprint"],j["MixedSourceHash"],sourceSHA},"SHA256"];
 indexFile=FileNameJoin[{cacheDirectory[],"qq-mass-inputs-"<>IntegerString[indexKey,16,64]<>".wxf"}];
 key=Hash[{"QQMassLimitLedger/1",j["Fingerprint"],j["MixedSourceHash"],sourceSHA,$certificationSourceSHA256},"SHA256"];
 dir=FileNameJoin[{cacheDirectory[],"qq-mass-ledger-"<>IntegerString[key,16,64]}];If[!DirectoryQ[dir],CreateDirectory[dir]];
 r=qqGaugeTimed["QQMassLimitLedger",Catch[
 qqProgressOperation["Read source-bound regulator-tadpole input index"];
 index=If[FileExistsQ[indexFile],Import[indexFile,"WXF"],None];
 If[AssociationQ[index]&&Lookup[index,"Key",None]===indexKey&&ListQ[Lookup[index,"Masters",None]]&&AssociationQ[Lookup[index,"Selected",None]],
 masters=index["Masters"];selected=index["Selected"];pairCount=Length[masters];expected=Length[selected];sourceVerified=True,
 qqProgressOperation["Read pre-limit mixed-self coefficient pairs"];p=Import[file,"WXF"];
 If[!AssociationQ[p]||Lookup[p,"Key",None]=!=Hash[{j["Fingerprint"],j["MixedSourceHash"]},"SHA256"]||!qqFFVectorPairsQ[Lookup[p,"Value",None]],Throw[Failure["QQMassLedgerSourceMismatch",<||>],stop]];
 sourceVerified=True;pairCount=Length[p["Value"]];masters=p["Value"][[All,1]];
 positions=Flatten[Position[masters,FeynCalc`A0[x_]/;!FreeQ[x,RGZWorkflow`Engine`M],{1}]];expected=Length[positions];
 selected=AssociationThread[positions,Part[p["Value"],positions]];Clear[p];
 index=atomicWXF[indexFile,<|"Key"->indexKey,"SourceSHA256"->sourceSHA,"Masters"->masters,"Selected"->selected|>];If[FailureQ[index],Throw[index,stop]]];
 Do[qqProgressUpdate[<|"Stage"->"QQMassLimitLedger","Index"->n,"Total"->pairCount,"Master"->masters[[n]],"StepLimitSeconds"->sec|>];
 qqProgressOperation["Audit discarded regulator tadpole "<>ToString[n]];
 z=qqAuditCheckpoint[FileNameJoin[{dir,"mass-"<>ToString[n]<>".wxf"}],Hash[{key,n},"SHA256"],If[KeyExistsQ[selected,n],qqAuditTadpole[masters[[n]],selected[n][[2]],qqAuditPoint[]],<|"RegulatorTadpole"->False|>],sec];
 If[FailureQ[z],Throw[z,stop]];AppendTo[rows,z],{n,pairCount}];True,stop],seconds];
 If[FailureQ[r],If[!sourceVerified,Return[r]];auditFailure=r];tad=Select[rows,TrueQ[#["RegulatorTadpole"]]&];
 out=<|"Schema"->"RGZQQMassLimitLedger/1","Status"->If[FailureQ[auditFailure],"MassLimitOrderAuditStopped","MassLimitOrderAudit"],"Key"->key,"ModelFingerprint"->j["ModelFingerprint"],"ModelContent"->j["ModelContent"],
 "SourceFingerprint"->j["Fingerprint"],"MixedSourceHash"->j["MixedSourceHash"],"Gauge"->Lookup[j,"Gauge",None],"RegulatorMass"->0,
 "AuditScope"->"Regulator tadpoles only; bubble-region matching is separate","SeriesDomain"->{RGZResidual39Diagnostic`Private`e>0,RGZResidual39Diagnostic`Private`h>0},"GaugeLimitApplied"->False,
 "PreLimitPairsSHA256"->sourceSHA,"Rows"->rows,"PairCount"->pairCount,"PairsAudited"->Length[rows],"RegulatorTadpolesExpected"->expected,"RegulatorTadpoles"->Length[tad],"AuditComplete"->!FailureQ[auditFailure],"StoppedCheckpoint"->If[FailureQ[auditFailure],Lookup[auditFailure[[2]],"File",None],None],
 "TadpolePoleNumerator"->Total[Lookup[tad,"LaurentFirstPoleNumerator",{}]],"TadpoleFinite"->Total[Lookup[tad,"LaurentFirstFinite",{}]],
 "MassLimitUVIRCertified"->False,"ScalelessLedgerComplete"->False,
 "Outstanding"->{"Combine tadpole terms with all small-mass bubble regions before comparing limit orders","Verify mixed-matrix pre-TID and pre-PV transfers","IR-region and finite limit matching remain required"},
 "File"->FileNameJoin[{dir,"mass-ledger.wxf"}]|>;
 r=atomicWXF[out["File"],out];If[FailureQ[r],Return[r]];storeResult["QQMassLimitLedger",out];
 If[FailureQ[auditFailure],Return[Failure[auditFailure[[1]],Join[auditFailure[[2]],<|"ReportFile"->out["File"],"PairsAudited"->Length[rows],"PairCount"->pairCount,"Action"->"Repeat RGZQQMassLimitLedger; completed formal-series and coefficient checkpoints are reused."|>]]]];
 <|"Status"->out["Status"],"Name"->"QQMassLimitLedger","Rows"->Length[rows],"Statistics"->KeyTake[out,{"RegulatorTadpoles","MassLimitUVIRCertified"}],"File"->out["File"]|>];

(* A certificate is an aggregate of compatible evidence, never an editable
   upgrade of the bare packet. Incomplete evidence remains a saved audit. *)
Options[RGZQQCertification]={"AmplitudeFile"->Automatic,"MSbarFile"->Automatic,"GaugeFile"->Automatic,"MassLedgerFile"->Automatic,"FiniteAuditFile"->Automatic};
Options[qqCertificationEvidence]=Options[RGZQQCertification];
qqCertificationEvidence[OptionsPattern[]] := Module[{a,m,g,l,f,checks,out,file,r,conditions},
 r=ready[];If[FailureQ[r],Return[r]];
 a=qqAuditRead[OptionValue["AmplitudeFile"],"QQAmplitude"];m=qqAuditRead[OptionValue["MSbarFile"],"QQMSbar"];
 g=qqAuditRead[OptionValue["GaugeFile"],"QQGaugeEarly"];l=qqAuditRead[OptionValue["MassLedgerFile"],"QQMassLimitLedger"];
 If[!AllTrue[{a,m,g,l},AssociationQ],Return[Failure["QQCertificationInputsRequired",<|"Action"->"Prepare bare amplitude, MSbar, symbolic gauge comparison and mixed-self mass ledger."|>]]];
 f=qqAuditRead[OptionValue["FiniteAuditFile"],"QQFiniteAudit"];
 conditions=DeleteDuplicates[Join[Lookup[m,"IRValidityConditions",{}],Lookup[l,"ExternalResidueConditions",{}]]];
 checks=<|"CurrentModel"->And@@(Lookup[#,"ModelFingerprint",None]===modelKey[]&/@{a,m,l}),
 "SameBareSource"->(Lookup[a,"Fingerprint",None]=!=None&&Lookup[m,"SourceFingerprint",None]===a["Fingerprint"]&&Lookup[l,"SourceFingerprint",None]===a["Fingerprint"]),
 "SymbolicGaugeZero"->(Lookup[g,"Status",None]==="VerifiedSymbolicZero"&&TrueQ[Lookup[g,"AllCoefficientsZero",False]]&&Lookup[g,"PointTest",None]===False),
 "GaugeSourceCurrent"->(KeyExistsQ[g,"GaugeSymbol"]&&KeyExistsQ[g,"GaugeJobFingerprint"]&&Lookup[g,"GaugeJobFingerprint",None]===qqJobFingerprint[g["GaugeSymbol"],0]),
 "GaugeMixedSourceMatches"->(Lookup[g,"MixedSourceHash",None]=!=None&&Lookup[g,"MixedSourceHash",None]===Lookup[l,"MixedSourceHash",Missing[]]&&Lookup[g,"ModelFingerprint",None]===Lookup[a,"ModelFingerprint",Missing[]]),
 "UVClosed"->TrueQ[Lookup[m,"MSbarUVClosed",False]],"IRClosed"->TrueQ[Lookup[m,"IRPolesCancelled",False]],
 "FinitePartBuilt"->(TrueQ[Lookup[m,"FinitePartBuilt",False]]&&KeyExistsQ[m,"Amplitude"]&&qqAuditValidQ[Lookup[m,"Amplitude",Missing[]]]),
 "AllRowPolesZero"->(ListQ[Lookup[m,"Rows",None]]&&Length[m["Rows"]]>0&&AllTrue[m["Rows"],Lookup[#,"RemainingUVPole",None]===0&&Lookup[#,"RemainingIRPole",None]===0&]),
 "MixedMassLedgerComplete"->TrueQ[Lookup[l,"MassLimitUVIRCertified",False]],
 "FullScalelessLedgerComplete"->TrueQ[Lookup[l,"ScalelessLedgerComplete",False]],
 "FiniteConventionIndependentlyVerified"->(AssociationQ[f]&&TrueQ[Lookup[f,"FiniteAssemblyVerified",False]]&&Lookup[f,"AlgorithmSHA256",None]===$certificationSourceSHA256&&Lookup[f,"MSbarKey",None]===Lookup[m,"Key",Missing[]]&&Lookup[f,"SourceFingerprint",None]===Lookup[a,"Fingerprint",Missing[]]),
 "DomainDeclared"->(ListQ[conditions]&&Length[conditions]>0),
 "LandauM0Scope"->(Lookup[m,"Gauge",None]===0&&Lookup[m,"RegulatorMass",None]===0&&Lookup[a,"Gauge",None]===0&&Lookup[a,"RegulatorMass",None]===0)|>;
 out=<|"Schema"->"RGZQQCertification/1","AlgorithmSHA256"->$certificationSourceSHA256,"Status"->If[And@@Values[checks],"CertifiedWithinDeclaredDomain","CertificationIncomplete"],
 "Checks"->checks,"OutstandingChecks"->Keys[Select[checks,!TrueQ[#]&]],"FullSMatrixVerified"->And@@Values[checks],
 "ModelFingerprint"->modelKey[],"SourceFingerprint"->Lookup[a,"Fingerprint",None],"GaugeJobFingerprint"->Lookup[g,"GaugeJobFingerprint",None],
 "IRValidityConditions"->conditions,"BranchPrescription"->"Continue the RGZ square root and logarithms from the declared Euclidean domain on a common sheet with +i0; crossing a Landau singularity requires a separate boundary analysis.","Scope"->"Two-flavor massless external qqprime; one loop; M -> 0+; conditional complex-mass domain. No all-parameter or inclusive-cross-section claim.",
 "EvidenceFiles"->Map[Lookup[#,"File",Missing["InMemory"]]&,{m,g,l}]|>;
 If[TrueQ[out["FullSMatrixVerified"]],AssociateTo[out,"Amplitude"->m["Amplitude"]]];
 file=FileNameJoin[{cacheDirectory[],"qq-certification-"<>IntegerString[Hash[KeyDrop[out,"Amplitude"],"SHA256"],16,64]<>".wxf"}];AssociateTo[out,"File"->file];
 r=atomicWXF[file,out];If[FailureQ[r],Return[r]];storeResult["QQCertification",out];KeyTake[out,{"Status","Checks","OutstandingChecks","FullSMatrixVerified","File"}]];
$certificationSource=FileNameJoin[{$packageRoot,"Kernel","Identities/Consistency.wl"}];

qqMixedAuditUnit[record_,seconds_] := Module[{x,z,u,v,q=RGZWorkflow`Engine`q},
 x=record["Input"];z=record["Result"];
 If[qqAuditValidQ[{x,z}]=!=True,Return[Failure["QQMixedAuditInvalidUnit",<||>]]];
 If[FreeQ[x,FeynCalc`FeynAmpDenominator],
 If[!FreeQ[Denominator[Together[x]],q],Return[Failure["QQMixedUnsplitUnit",<||>]]];
 Return[<|"Kind"->"Polynomial","UVTransfer"->0,"IRTransfer"->0|>]];
 If[!qqMSbarZeroScaleQ[x],Return[<|"Kind"->"ScalePresent","UVTransfer"->0,"IRTransfer"->0|>]];
 u=Block[{FeynCalc`$KeepLogDivergentScalelessIntegrals=True},
 FeynCalc`PaVeUVPart[FeynCalc`TID[x,q,FeynCalc`ToPaVe->True,FeynCalc`UsePaVeBasis->True,FeynCalc`ApartFF->False]]];
 v=FeynCalc`PaVeUVPart[z];
 If[!FreeQ[{u,v},FeynCalc`TID|FeynCalc`FeynAmpDenominator|FeynCalc`PaVeUVPart],Return[Failure["QQMixedAuditReductionIncomplete",<||>]]];
 u=Cancel[Together[u-v]];
 <|"Kind"->"Scaleless","UVTransfer"->u,"IRTransfer"->-u,
 "Convention"->"UVTransfer is in D-dimensional PV pole convention; IRTransfer uses the independent IR regulator after D expansion"|>];
Options[RGZQQMixedUVIRLedger]={"MatrixManifest"->Automatic,"IntegralSeconds"->60};
RGZQQMixedUVIRLedger[seconds_:1200,OptionsPattern[]] := Module[
 {r,manifest=OptionValue["MatrixManifest"],m,records,dirs,files,dir,key,out,rows={},rec,z,sec=OptionValue["IntegralSeconds"],stop=Unique["RGZWorkflow`Private`mixedLedger"],sum},
 If[!And@@(NumericQ[#]&&TrueQ[#>0]&/@{seconds,sec}),Return[Failure["TimeLimit",<||>]]];
 r=ready[];If[FailureQ[r],Return[r]];r=fcReady[];If[FailureQ[r],Return[r]];
 If[manifest===Automatic,Return[Failure["QQMixedManifestRequired",<|"Action"->"Supply MatrixManifest -> the completed matrix_job.wl. Source caches are read only."|>]]];
 If[!StringQ[manifest]||!FileExistsQ[manifest],Return[Failure["QQMixedManifestRequired",<||>]]];
 m=Get[manifest];If[!AssociationQ[m]||!AssociationQ[Lookup[m,"Records",None]]||Length[m["Records"]]=!=256,Return[Failure["QQMixedManifestIncomplete",<||>]]];
 records=Values[m["Records"]];
 If[!AllTrue[records,Lookup[#,"Status",None]==="Complete"&],Return[Failure["QQMixedManifestIncomplete",<||>]]];
 dirs=DeleteDuplicates[Lookup[records,"PerDiagramCache",None]];
 files=DeleteDuplicates[Flatten[FileNames["unit_*.wl",FileNameJoin[{#,"tid_units_v1"}]]&/@Select[dirs,StringQ]]];
 If[files==={},Return[Failure["QQMixedPreTIDInputsRequired",<||>]]];
 key=Hash[{"QQMixedUVIRLedger/1",FileHash[manifest,"SHA256"],modelKey[],$certificationSourceSHA256},"SHA256"];
 dir=FileNameJoin[{cacheDirectory[],"qq-mixed-ledger-"<>IntegerString[key,16,64]}];If[!DirectoryQ[dir],CreateDirectory[dir]];
 r=qqGaugeTimed["QQMixedUVIRLedger",Catch[
 Do[qqProgressUpdate[<|"Stage"->"QQMixedUVIRLedger","Index"->n,"Total"->Length[files],"StepLimitSeconds"->sec|>];qqProgressOperation["Audit pre-TID mixed kernel "<>ToString[n]];
 rec=Get[files[[n]]];If[!AssociationQ[rec]||Lookup[rec,"Status",None]=!="Complete"||!And@@(KeyExistsQ[rec,#]&/@{"Input","Result"}),Throw[Failure["QQMixedUnitIncomplete",<|"File"->files[[n]]|>],stop]];
 z=qqAuditCheckpoint[FileNameJoin[{dir,IntegerString[Hash[files[[n]],"SHA256"],16,64]<>".wxf"}],Hash[{key,FileHash[files[[n]],"SHA256"]},"SHA256"],qqMixedAuditUnit[rec,sec],sec];
 If[FailureQ[z],Throw[z,stop]];AppendTo[rows,Join[<|"SourceFile"->files[[n]],"InputSHA256"->Hash[rec["Input"],"SHA256"]|>,z]],{n,Length[files]}];True,stop],seconds];
 If[FailureQ[r],Return[r]];
 out=<|"Schema"->"RGZQQMixedUVIRLedger/1","Status"->"PreTIDCacheAudit","ModelFingerprint"->modelKey[],"ManifestSHA256"->FileHash[manifest,"SHA256"],"Key"->key,"Rows"->rows,
 "UnitCount"->Length[rows],"ScalelessUnits"->Count[Lookup[rows,"Kind"],"Scaleless"],
 "AllUnitTransfersZero"->AllTrue[rows,#["UVTransfer"]===0&],"SourceGraphCoverageVerified"->False,"ScalelessLedgerComplete"->False,
 "Outstanding"->{"Match graph coefficients and all pre-PV identities to this unit inventory before declaring matrix coverage","Carry any nonzero transfers through matrix assembly and the common M0 prescription"},
 "File"->FileNameJoin[{dir,"mixed-ledger.wxf"}]|>;
 r=atomicWXF[out["File"],out];If[FailureQ[r],Return[r]];storeResult["QQMixedUVIRLedger",out];
 <|"Status"->out["Status"],"Name"->"QQMixedUVIRLedger","Rows"->Length[rows],"Statistics"->KeyTake[out,{"ScalelessUnits","AllUnitTransfersZero","ScalelessLedgerComplete"}],"File"->out["File"]|>];

(* Independent common-epsilon series check: do not call qqMSbarFiniteRow. *)
qqAuditFiniteRow[pairs_,table_,scale_] := Module[{eps=Unique["RGZWorkflow`Private`auditEps"],r=0,c,p,finite,u,ir},
 Do[c=pair[[2]]/.D->4-2eps;
 If[pair[[1]]===1,r+=SeriesCoefficient[c,{eps,0,0}];Continue[]];
 p=table[pair[[1]]];u=p["UV"]/.D->4-2eps;
 ir=p["IR"]/.{FeynCalc`EpsilonIR->eps,D->4-2eps};
 finite=qqMSbarFiniteMaster[pair[[1]],scale];
 r+=SeriesCoefficient[c,{eps,0,0}] finite+SeriesCoefficient[c,{eps,0,1}] SeriesCoefficient[u+ir,{eps,0,-1}]+SeriesCoefficient[c,{eps,0,2}] SeriesCoefficient[u+ir,{eps,0,-2}],{pair,pairs}];r];
Options[RGZQQFiniteAudit]={"MSbarFile"->Automatic,"UVIRFile"->Automatic,"AmplitudeFile"->Automatic,"CoefficientSeconds"->60};
RGZQQFiniteAudit[seconds_:1200,OptionsPattern[]] := Module[
 {m,u,a,f,r,sec=OptionValue["CoefficientSeconds"],key,dir,rows={},row,source,z,ct,ctFF,ctMap,uv,checks,out,file,xx=Unique["RGZWorkflow`Private`measureEps"],stop=Unique["RGZWorkflow`Private`finiteAudit"]},
 If[!And@@(NumericQ[#]&&TrueQ[#>0]&/@{seconds,sec}),Return[Failure["TimeLimit",<||>]]];
 r=ready[];If[FailureQ[r],Return[r]];r=fcReady[];If[FailureQ[r],Return[r]];
 m=qqAuditRead[OptionValue["MSbarFile"],"QQMSbar"];u=qqAuditRead[OptionValue["UVIRFile"],"QQUVIR"];a=qqAuditRead[OptionValue["AmplitudeFile"],"QQAmplitude"];
 If[!AllTrue[{m,u,a},AssociationQ]||!And@@(KeyExistsQ[m,#]&/@{"SourceFingerprint","Rows","RenormalizationScaleSquared","ModelFingerprint"})||
 !And@@(KeyExistsQ[u,#]&/@{"SourceFingerprint","InputSHA256","MasterPoles","FormFactorsFile"})||!KeyExistsQ[a,"Fingerprint"]||
 m["SourceFingerprint"]=!=a["Fingerprint"]||u["SourceFingerprint"]=!=a["Fingerprint"]||m["ModelFingerprint"]=!=modelKey[]||
 Lookup[m,"InputSHA256",None]=!=u["InputSHA256"]||Hash[Lookup[a,"OneLoop",Missing[]]/I,"SHA256"]=!=u["InputSHA256"],Return[Failure["QQFiniteAuditSourceMismatch",<||>]]];
 f=qqUVIRReadFF[u["FormFactorsFile"]];If[FailureQ[f],Return[f]];
 If[f["SourceFingerprint"]=!=a["Fingerprint"]||f["InputSHA256"]=!=u["InputSHA256"],Return[Failure["QQFiniteAuditSourceMismatch",<||>]]];
 key=Hash[{"QQFiniteAudit/1",m["Key"],u["Key"],$certificationSourceSHA256},"SHA256"];
 dir=FileNameJoin[{cacheDirectory[],"qq-finite-audit-"<>IntegerString[key,16,64]}];If[!DirectoryQ[dir],CreateDirectory[dir]];
 r=qqGaugeTimed["QQFiniteAudit",Catch[
 qqProgressOperation["Independently project local tree parameter counterterm"];
 ct=qqLocalParameterCT[a["Tree"]/I,RGZQQMSbarCounterterms[]["ParameterCounterterms"]];
 ctFF=qqMSbarFF[ct,a["Fingerprint"],sec];If[FailureQ[ctFF],Throw[ctFF,stop]];ctMap=qqMSbarMap[ctFF];
 Do[row=m["Rows"][[n]];source=SelectFirst[f["Rows"],f["ColorBasis"][[#["ColorID"]]]===m["ColorBasis"][[row["ColorID"]]]&&f["SpinStructures"][[#["SpinID"]]]===m["SpinStructures"][[row["SpinID"]]]&,Missing[]];
 If[!AssociationQ[source],Throw[Failure["QQFiniteAuditMissingRow",<|"Index"->n|>],stop]];
 qqProgressUpdate[<|"Stage"->"QQFiniteAudit","Index"->n,"Total"->Length[m["Rows"]],"StepLimitSeconds"->sec|>];qqProgressOperation["Compare independent Laurent finite coefficient and local counterterm"];
 z=qqAuditCheckpoint[FileNameJoin[{dir,"row-"<>ToString[n]<>".wxf"}],Hash[{key,n},"SHA256"],
 <|"FiniteDifference"->qqSimplifyCoefficient[Expand[qqAuditFiniteRow[source["MasterCoefficients"],u["MasterPoles"],m["RenormalizationScaleSquared"]]-row["FiniteFormFactor"]]],
 "CountertermDifference"->Cancel[Together[(qqMSbarLookup[ctMap,m["ColorBasis"][[row["ColorID"]]],m["SpinStructures"][[row["SpinID"]]]]/.FeynCalc`SMP["Delta_UV"]->1/FeynCalc`EpsilonUV)-row["LocalUVPoleCounterterm"]]]|>,sec];
 If[FailureQ[z],Throw[z,stop]];AppendTo[rows,Join[KeyTake[row,{"ColorID","SpinID"}],z]],{n,Length[m["Rows"]]}];True,stop],seconds];
 If[FailureQ[r],Return[r]];
 checks=<|"IndependentLaurentFiniteMatch"->AllTrue[rows,#["FiniteDifference"]===0&],"LocalParameterCountertermMatch"->AllTrue[rows,#["CountertermDifference"]===0&],
 "TreeCountedOnce"->(Lookup[m,"Amplitude",None]===Lookup[m,"TreeAmplitude",Missing[]]+Lookup[m,"OneLoopFiniteAmplitude",Missing[]]),
 "PhysicalLoopMeasure"->(Lookup[a,"AssemblyConvention",None]==="QQPhysicalLoopMeasure/1"&&Lookup[a,"MixedSelfEnergyLoopMeasure",None]===1/(2Pi)^4),
 "DimensionalMeasureConversion"->TrueQ[FullSimplify[SeriesCoefficient[(2Pi)^(2xx),{xx,0,1}]-2Log[2Pi]]===0]|>;
 out=<|"Status"->If[And@@Values[checks],"FiniteAssemblyVerified","FiniteAssemblyMismatch"],"Key"->key,"ModelFingerprint"->modelKey[],"SourceFingerprint"->a["Fingerprint"],"MSbarKey"->m["Key"],
 "Checks"->checks,"Rows"->rows,"FiniteAssemblyVerified"->And@@Values[checks],"AlgorithmSHA256"->$certificationSourceSHA256,"FullSMatrixVerified"->False,
 "Scope"->"Independent Laurent reconstruction and tree-derived counterterm consistency; upstream mass-limit and scaleless coverage remain separate evidence.","File"->FileNameJoin[{dir,"finite-audit.wxf"}]|>;
 r=atomicWXF[out["File"],out];If[FailureQ[r],Return[r]];storeResult["QQFiniteAudit",out];KeyTake[out,{"Status","Checks","File"}]];
(* Link certified renormalized evidence without changing source fingerprints. *)
qqBareSMatrixGate[] := Module[{r=ready[],amp=RGZResult["QQAmplitude"],cert=RGZResult["QQCertification"]},
 If[FailureQ[r],Return[r]];
 If[AssociationQ[cert],Return[Failure["FullSMatrixNotVerified",<|"CertificationImplemented"->True,"Action"->"RGZQQCertification[]","OutstandingChecks"->Lookup[cert,"OutstandingChecks",{}],"CertificationFile"->Lookup[cert,"File",None]|>]]];
 If[!AssociationQ[amp],Return[Failure["QQAmplitudeFirst",<|"Action"->"RGZQQAmplitude[]"|>]]];
 Failure["FullSMatrixNotVerified",<|"CertificationImplemented"->True,"Action"->"RGZQQCertification[]","OutstandingChecks"->Lookup[amp,"OutstandingChecks",{}]|>]];
RGZQQSMatrix[] := Module[{cert,r=ready[],gfile=Automatic,files},
 If[FailureQ[r],Return[r]];
 If[!AllTrue[RGZResult/@{"QQAmplitude","QQMSbar","QQMassLimitLedger","QQFiniteAudit"},AssociationQ],Return[qqBareSMatrixGate[]]];
 cert=RGZResult["QQCertification"];
 If[!AssociationQ[RGZResult["QQGaugeEarly"]]&&AssociationQ[cert],
 files=Lookup[cert,"EvidenceFiles",{}];If[ListQ[files]&&Length[files]===3&&StringQ[files[[2]]],gfile=files[[2]]]];
 r=RGZQQCertification["GaugeFile"->gfile];If[FailureQ[r],Return[r]];cert=RGZResult["QQCertification"];
 If[!TrueQ[cert["FullSMatrixVerified"]],Return[qqBareSMatrixGate[]]];
 <|"Status"->"CertifiedWithinDeclaredDomain","Amplitude"->cert["Amplitude"],"Conditions"->cert["IRValidityConditions"],"BranchPrescription"->cert["BranchPrescription"],"Scope"->cert["Scope"],
 "Convention"->"Sfi = deltafi + i (2 Pi)^4 delta4(Pf-Pi) Amplitude","CertificationFile"->cert["File"]|>];

(* Matching the mathematical results being compared *)
(* Validate actual numerical/algebraic payloads as well as stable job IDs.
   Kept separate from physical algorithms so raw graph/source keys stay valid. *)
$evidenceValidationSHA256=FileHash[$InputFileName,"SHA256"];
qqCertificationPayloadChecks[a_,m_,g_,f_] := Module[{bare,tree,mrows,grows,frows,ids},
 If[!AllTrue[{a,m,g,f},AssociationQ],Return[<|"BareLoopPayloadMatchesMSbar"->False,"BareTreePayloadMatchesMSbar"->False,
 "FiniteAuditRowsConsistent"->False,"GaugeComparisonRowsConsistent"->False,"FinitePayloadsValid"->False,"CurrentBareMeasure"->False|>]];
 bare=Lookup[a,"OneLoop",Missing["OneLoop"]];tree=Lookup[a,"Tree",Missing["Tree"]];
 mrows=Lookup[m,"Rows",Missing["Rows"]];grows=Lookup[g,"Rows",Missing["Rows"]];frows=Lookup[f,"Rows",Missing["Rows"]];
 ids[rows_]:=Sort[({Lookup[#,"ColorID",Missing[]],Lookup[#,"SpinID",Missing[]]}& /@ rows)];
 <|"BareLoopPayloadMatchesMSbar"->(qqAuditValidQ[bare]&&Lookup[m,"InputSHA256",None]=!=None&&Hash[bare/I,"SHA256"]===m["InputSHA256"]),
 "BareTreePayloadMatchesMSbar"->(qqAuditValidQ[tree]&&KeyExistsQ[m,"TreeAmplitude"]&&SameQ[tree/I,m["TreeAmplitude"]]),
 "FiniteAuditRowsConsistent"->(ListQ[mrows]&&mrows=!={}&&AllTrue[mrows,AssociationQ]&&ListQ[frows]&&AllTrue[frows,AssociationQ]&&
 Length[mrows]===Length[frows]&&qqAuditValidQ[ids[mrows]]&&ids[mrows]===ids[frows]&&DuplicateFreeQ[ids[mrows]]&&
 AllTrue[frows,Lookup[#,"FiniteDifference",None]===0&&Lookup[#,"CountertermDifference",None]===0&]),
 "GaugeComparisonRowsConsistent"->(ListQ[grows]&&AllTrue[grows,AssociationQ[#]&&Lookup[#,"Difference",None]===0&&Lookup[#,"Status",None]==="Zero"&]),
 "FinitePayloadsValid"->qqAuditValidQ[{bare,tree,Lookup[m,"Amplitude",Missing[]],mrows,grows,frows}],
 "CurrentBareMeasure"->(Lookup[a,"AssemblyConvention",None]===qqAssemblyConvention&&Lookup[a,"MixedSelfEnergyLoopMeasure",None]===1/(2Pi)^4)|>];
qqCertificationFiniteAssemblyQ[m_] := Module[{rows,col,spin,loop},
 If[!AssociationQ[m]||!And@@(KeyExistsQ[m,#]&/@{"Rows","ColorBasis","SpinStructures","OneLoopFiniteAmplitude","TreeAmplitude","Amplitude"}),Return[False]];
 rows=m["Rows"];col=m["ColorBasis"];spin=m["SpinStructures"];
 If[!ListQ[rows]||!ListQ[col]||!ListQ[spin]||!AllTrue[rows,AssociationQ[#]&&KeyExistsQ[#,"FiniteFormFactor"]&&
 IntegerQ[Lookup[#,"ColorID",None]]&&IntegerQ[Lookup[#,"SpinID",None]]&&1<=#["ColorID"]<=Length[col]&&1<=#["SpinID"]<=Length[spin]&],Return[False]];
 loop=Total[(col[[#["ColorID"]]]spin[[#["SpinID"]]]#["FiniteFormFactor"])&/@rows];
 SameQ[loop,m["OneLoopFiniteAmplitude"]]&&SameQ[m["TreeAmplitude"]+loop,m["Amplitude"]]];
qqCertificationGaugeSourceQ[g_] := Module[{file,p},
 If[!AssociationQ[g]||Lookup[g,"Method",None]=!="RawIntegrandGaugeDifferenceBeforeTID"||!StringQ[Lookup[g,"File",None]],Return[False]];
 file=FileNameJoin[{DirectoryName[g["File"]],"prepared.wxf"}];If[!FileExistsQ[file],Return[False]];
 p=Quiet[Check[Import[file,"WXF"],$Failed]];
 AssociationQ[p]&&Lookup[p,"AlgorithmHash",None]===qqGaugeEarlyAlgorithmHash[]&&
 Lookup[p,"Fingerprint",None]===Lookup[g,"GaugeJobFingerprint",Missing[]]&&Lookup[p,"MixedSourceHash",None]===Lookup[g,"MixedSourceHash",Missing[]]&&
 Lookup[p,"ReferenceGauge",None]===Lookup[g,"ReferenceGauge",Missing[]]&&Lookup[p,"Status",None]==="IntegrandDifferencesPrepared"&&
 Sort[Lookup[p,"Parts",{}]]===Sort[qqGaugeEarlyParts]&&KeyExistsQ[p,"Expression"]&&qqAuditValidQ[p["Expression"]]];
qqCertificationMassEvidenceQ[l_] := Module[{files,hashes,j,pairs},
 If[!AssociationQ[l]||Lookup[l,"Schema",None]=!="RGZQQCompletedMassLedger/1"||
 Lookup[l,"AlgorithmSHA256",None]=!=$massCompletionSHA256||
 !AssociationQ[Lookup[l,"Checks",None]]||Sort[Keys[l["Checks"]]]=!=Sort[{"SameSource","SameMassInput","CurrentModel","SameMixedMatrix","CompletedTadpoleInventory","IndependentRawBounds","GeneralRegionMatch","MatchingRegionInventory","WeightedGraphAndPVCoverage","NoUnappliedMixedTransfer","CompleteProbeLedger","ProbeLedgerUsedByMSbar","ConditionalExternalResidueInventory"}]||!AllTrue[Values[l["Checks"]],TrueQ],Return[False]];
 files=Lookup[l,"EvidenceFiles",None];hashes=Lookup[l,"EvidenceSHA256",None];
 If[!ListQ[files]||Length[files]=!=6||!ListQ[hashes]||Length[hashes]=!=6||
 !AllTrue[files,StringQ[#]&&FileExistsQ[#]&]||!AllTrue[hashes,IntegerQ],Return[False]];
 j=RGZResult["QQ"];If[!AssociationQ[j]||!StringQ[Lookup[j,"Directory",None]],Return[False]];
 pairs=FileNameJoin[{j["Directory"],"self","pairs.wxf"}];
 FileExistsQ[pairs]&&Lookup[l,"PreLimitPairsSHA256",None]===FileHash[pairs,"SHA256"]&&
 Map[FileHash[#,"SHA256"]&,files]===hashes];
(* Copy the original aggregation, but suppress its write until the additional
   checks have been merged. A failed native call cannot expose an old packet. *)
RGZQQCertification[OptionsPattern[]] := Module[{r,a,m,g,f,p,extra,checks,file,hashes},
 r=ready[];If[FailureQ[r],Return[r]];
 $results=KeyDrop[$results,{"QQCertification"}];
 a=qqAuditRead[OptionValue["AmplitudeFile"],"QQAmplitude"];m=qqAuditRead[OptionValue["MSbarFile"],"QQMSbar"];
 g=qqAuditRead[OptionValue["GaugeFile"],"QQGaugeEarly"];f=qqAuditRead[OptionValue["FiniteAuditFile"],"QQFiniteAudit"];
 extra=Join[qqCertificationPayloadChecks[a,m,g,f],<|
 "FiniteAmplitudeAssemblyConsistent"->TrueQ[qqCertificationFiniteAssemblyQ[m]],
 "BareJobSourceCurrent"->(AssociationQ[a]&&And@@(KeyExistsQ[a,#]&/@{"Fingerprint","Gauge","RegulatorMass"})&&IntegerQ[a["Fingerprint"]]&&a["Fingerprint"]===qqJobFingerprint[a["Gauge"],a["RegulatorMass"]]),
 "GaugePreparationSourceCurrent"->TrueQ[qqCertificationGaugeSourceQ[g]],
 "MassEvidenceCurrent"->TrueQ[qqCertificationMassEvidenceQ[qqAuditRead[OptionValue["MassLedgerFile"],"QQMassLimitLedger"]]]|>];
 r=Block[{$results=$results},Internal`InheritedBlock[{atomicWXF},
 Clear[atomicWXF];atomicWXF[_,_]:=<|"Status"->"DeferredCertificationWrite"|>;
 r=qqCertificationEvidence["AmplitudeFile"->OptionValue["AmplitudeFile"],"MSbarFile"->OptionValue["MSbarFile"],
 "GaugeFile"->OptionValue["GaugeFile"],"MassLedgerFile"->OptionValue["MassLedgerFile"],"FiniteAuditFile"->OptionValue["FiniteAuditFile"]];
 If[!FailureQ[r],p=RGZResult["QQCertification"]];r]];
 If[FailureQ[r],Return[r]];If[!AssociationQ[p],Return[Failure["QQCertificationIncompletePacket",<||>]]];
 checks=Join[p["Checks"],extra];
 hashes=If[AllTrue[{a,m,g,f},AssociationQ],<|"BareTree"->Hash[Lookup[a,"Tree",Missing[]],"SHA256"],"BareOneLoop"->Hash[Lookup[a,"OneLoop",Missing[]],"SHA256"],
 "MSbarAmplitude"->Hash[Lookup[m,"Amplitude",Missing[]],"SHA256"],"GaugeRows"->Hash[Lookup[g,"Rows",Missing[]],"SHA256"],"FiniteAuditRows"->Hash[Lookup[f,"Rows",Missing[]],"SHA256"]|>,<||>];
 p=Join[KeyDrop[p,{"Amplitude","File"}],<|"Checks"->checks,"OutstandingChecks"->Keys[Select[checks,!TrueQ[#]&]],
 "FullSMatrixVerified"->AllTrue[Values[checks],TrueQ],"Status"->If[AllTrue[Values[checks],TrueQ],"CertifiedWithinDeclaredDomain","CertificationIncomplete"],
 "ValidationAlgorithmSHA256"->$evidenceValidationSHA256,"EvidencePayloadSHA256"->hashes,
 "FiniteAuditFile"->If[AssociationQ[f],Lookup[f,"File",Missing["InMemory"]],Missing["Absent"]],
 "BareAmplitudeFile"->If[StringQ[OptionValue["AmplitudeFile"]],OptionValue["AmplitudeFile"],Missing["InMemory"]]|>];
 If[TrueQ[p["FullSMatrixVerified"]],AssociateTo[p,"Amplitude"->m["Amplitude"]]];
 file=FileNameJoin[{cacheDirectory[],"qq-certification-"<>IntegerString[Hash[KeyDrop[p,"Amplitude"],"SHA256"],16,64]<>".wxf"}];AssociateTo[p,"File"->file];
 r=atomicWXF[file,p];If[FailureQ[r],Return[r]];storeResult["QQCertification",p];KeyTake[p,{"Status","Checks","OutstandingChecks","FullSMatrixVerified","File"}]];


==> anc/software/RGZWorkflow-1.1.2/Kernel/Identities/GaugeDependence.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Compare the full conventional gauge tasks and their protected integrand differences.

   Inputs:
   Tree identities or computed amplitudes and the source-linked reports being checked.

   Dependencies:
   Tree/, OneLoop/, Algebra/ and Renormalization/ for the result being checked.
*)


(* The full gauge difference *)
(* Independent gauge-verification jobs. Does not change physical QQ fingerprints. *)
(* The private gauge symbol carries the verification algorithm version in its
   context, so existing physical QQ fingerprints isolate all new IR jobs. *)
qqGaugeAlpha = Symbol["RGZWorkflow`Gauge`v"<>StringTake[IntegerString[
 FileHash[FileNameJoin[{$packageRoot,"Kernel","Identities/GaugeDependence.wl"}],"SHA256"],16,64],12]<>"`alpha"];
qqGaugeIR = "DimensionalScalelessZero";
qqGaugeValidJob[] := Module[{j=RGZResult["QQ"],r=ready[]},
 If[FailureQ[r],Return[r]];
 If[!qqGaugeSymbolicParametersQ[],Return[Failure["SymbolicParametersRequired",<||>]]];
 If[!AssociationQ[j]||Lookup[j,"Gauge",None]=!=qqGaugeAlpha||Lookup[j,"GaugeIRPrescription",None]=!=qqGaugeIR||Lookup[j,"RegulatorMass",None]=!=0||Lookup[j,"Fingerprint",None]=!=qqJobFingerprint[qqGaugeAlpha,0],
 Failure["QQSymbolicGaugeStartFirst",<|"Action"->"RGZQQGaugeStart[]"|>],j]];
qqGaugeSymbolicParametersQ[] := AllTrue[{"m","mG","M","\[Mu]","\[Alpha]","p","q","qqS","qqT","qqK1","qqK2","qqK3","qqK4"},
 Function[n,ToExpression["RGZWorkflow`Engine`"<>n,InputForm,Function[sym,OwnValues[sym]==={},HoldAll]]]];
Options[RGZQQGaugeStart]={"IRPrescription"->"DimensionalScalelessZero"};
RGZQQGaugeStart[seconds_:600,OptionsPattern[]] := Module[{answer,staged},
 (* Keep the active result snapshot until both task construction and IR tagging
    succeed. Completed source caches and attempt diagnostics remain reusable. *)
 answer=Block[{$results=$results},
  answer=qqGaugeStartTransaction[seconds,OptionValue["IRPrescription"]];
  If[!FailureQ[answer],staged=$results];answer];
 If[FailureQ[answer],Return[answer]];$results=staged;answer];
qqGaugeStartTransaction[seconds_,ir_] := Module[{r,j,old=RGZResult["QQ"],oldAmplitude=RGZResult["QQAmplitude"],oldFactors=RGZResult["QQFormFactors"],sigma},
 r=masslessQQReady[];If[FailureQ[r],Return[r]];
 If[!NumericQ[seconds]||!TrueQ[seconds>0],Return[Failure["TimeLimit",<||>]]];
 If[!qqGaugeSymbolicParametersQ[],Return[Failure["SymbolicParametersRequired",<||>]]];
 If[ir=!=qqGaugeIR,Return[Failure["QQIRPrescription",<|"Explanation"->"Only common dimensional regularization with scaleless integrals zero is implemented; UV/IR poles are not separated."|>]]];
 r=ready[];If[FailureQ[r],Return[r]];r=fcReady[];If[FailureQ[r],Return[r]];
 If[OwnValues[Evaluate[qqGaugeAlpha]]=!={},Return[Failure["AssignedGaugeParameter",<||>]]];
 r=loadQuarkEngine[];If[FailureQ[r],Return[r]];
 r=engineGet["OneLoop/QuarkGraphs.wl",False];If[FailureQ[r],Return[r]];
 sigma=engineEvaluation[RGZWorkflow`Engine`rgzQQSigmaV0[0,0]];
 If[qqFFInvalidQ[sigma],Return[Failure["QQResidueIncomplete",<||>]]];
 (* This is a separately declared IR prescription, not a change to the default
    finite-M residue. The massless longitudinal on-shell integral is scaleless.
    Quark tools are already loaded before this scoped residue prescription. *)
 r=Block[{FeynCalc`$KeepLogDivergentScalelessIntegrals=False},
 Internal`InheritedBlock[{RGZWorkflow`Engine`rgzQQSigmaV0},
 RGZWorkflow`Engine`rgzQQSigmaV0[g_,0]:=sigma;
 RGZQQStart[seconds,"Gauge"->qqGaugeAlpha,"RegulatorMass"->0]]];
 If[FailureQ[r],Return[r]];
 If[AssociationQ[old]&&Lookup[old,"GaugeIRPrescription",None]=!=qqGaugeIR,
 storeResult["QQBeforeGauge",<|"QQ"->old,"QQAmplitude"->oldAmplitude,"QQFormFactors"->oldFactors|>]];
 j=RGZResult["QQ"];AssociateTo[j,"GaugeIRPrescription"->qqGaugeIR];
 r=atomicWXF[FileNameJoin[{j["Directory"],"job.wxf"}],j];If[FailureQ[r],Return[r]];
 storeResult["QQ",j];$results=KeyDrop[$results,{"QQAmplitude","QQFormFactors","QQGaugeAmplitude","QQGaugeDirect","QQWardCoverage"}];
 <|"Status"->"IntegrandsReady","Name"->"SymbolicGaugeOneLoop","Gauge"->qqGaugeAlpha,"RegulatorMass"->0,"IRPrescription"->qqGaugeIR,"File"->r["File"]|>];
qqGaugeReuseM0[job_] := Module[{previous=RGZResult["QQBeforeGauge"],old,src,dst,key,oldKey,p,target,count=0},
 If[!AssociationQ[previous]||!AssociationQ[Lookup[previous,"QQ",None]],Return[0]];old=previous["QQ"];
 If[Lookup[old,"RegulatorMass",None]=!=0||Lookup[old,"Fingerprint",None]=!=qqJobFingerprint[Lookup[old,"Gauge",None],0]||
 Lookup[old,"MixedSourceHash",None]=!=Lookup[job,"MixedSourceHash",Missing[]],Return[0]];
 src=FileNameJoin[{old["Directory"],"self"}];If[!DirectoryQ[src],Return[0]];
 dst=FileNameJoin[{job["Directory"],"self"}];If[!DirectoryQ[dst],CreateDirectory[dst]];
 oldKey=Hash[{old["Fingerprint"],old["MixedSourceHash"]},"SHA256"];key=Hash[{job["Fingerprint"],job["MixedSourceHash"]},"SHA256"];
 (* These checkpoints precede alpha evaluation; never copy gauge-* or connected. *)
 Do[target=FileNameJoin[{dst,FileNameTake[file]}];
 If[!FileExistsQ[target],p=Quiet[Check[Import[file,"WXF"],$Failed]];
 If[AssociationQ[p]&&Lookup[p,"Key",None]===oldKey&&!qqFFInvalidQ[Lookup[p,"Value",$Failed]],
 If[!FailureQ[atomicWXF[target,<|"Key"->key,"Value"->p["Value"],"ReusedFrom"->file|>]],count++]]],
 {file,Join[FileNames["matrix-*.wxf",src],FileNames["pairs.wxf",src],FileNames["m0-*.wxf",src]]}];count];
Options[RGZQQGaugePrepareSelf]={"TotalSeconds"->3600};
RGZQQGaugePrepareSelf[seconds_:600,OptionsPattern[]] := Module[{j=qqGaugeValidJob[]},If[FailureQ[j],Return[j]];
 qqGaugeReuseM0[j];
 Block[{FeynCalc`$KeepLogDivergentScalelessIntegrals=False},RGZQQPrepareSelf[seconds,"TotalSeconds"->OptionValue["TotalSeconds"]]]];
RGZQQGaugeRunPart[name_String,seconds_:600] := Module[{j=qqGaugeValidJob[]},If[FailureQ[j],Return[j]];
 Block[{FeynCalc`$KeepLogDivergentScalelessIntegrals=False},RGZQQRunPart[name,seconds]]];
RGZQQGaugeAssemble[] := Module[{j=qqGaugeValidJob[],r,p},If[FailureQ[j],Return[j]];
 r=RGZQQAmplitude[];If[FailureQ[r],Return[r]];p=RGZResult["QQAmplitude"];
 p=Join[p,<|"IRPrescription"->qqGaugeIR,"ModelFingerprint"->modelKey[],"GaugeJobFingerprint"->j["Fingerprint"]|>];
 r=atomicWXF[FileNameJoin[{j["Directory"],"gauge-amplitude.wxf"}],p];If[FailureQ[r],Return[r]];
 storeResult["QQGaugeAmplitude",p];$results=KeyDrop[$results,{"QQGaugeDirect","QQWardCoverage"}];<|"Status"->"BareOneLoopAssembled","File"->r["File"]|>];
qqGaugeBackupValidQ[b_] := AssociationQ[b]&&TrueQ[qqSessionJobValidQ[Lookup[b,"QQ",None]]];
RGZQQGaugeRestore[] := Module[{r=ready[],b=RGZResult["QQBeforeGauge"]},
 If[FailureQ[r],Return[r]];
 If[MissingQ[b],Return[Failure["QQPreviousTaskMissing",<||>]]];
 If[!qqGaugeBackupValidQ[b],Return[Failure["QQPreviousTaskInvalid",<|"Action"->"Use a complete original QQ task matching the current workspace, model and sources; or start a fresh fixed-gauge task."|>]]];
 invalidateQQDerived[];
 Scan[Function[n,If[AssociationQ[b[n]],storeResult[n,b[n]],$results=KeyDrop[$results,{n}]]],{"QQ","QQAmplitude","QQFormFactors"}];
 $results=KeyDrop[$results,{"QQBeforeGauge"}];
 <|"Status"->"PreviousQQTaskRestored"|>];
qqGaugePacket[] := Module[{p=RGZResult["QQGaugeAmplitude"],j=qqGaugeValidJob[]},
 If[FailureQ[j],Return[j]];
 If[!AssociationQ[p]||Lookup[p,"Gauge",None]=!=qqGaugeAlpha||Lookup[p,"IRPrescription",None]=!=qqGaugeIR||Lookup[p,"ModelFingerprint",None]=!=modelKey[]||Lookup[p,"GaugeJobFingerprint",None]=!=j["Fingerprint"]||qqFFInvalidQ[Lookup[p,"OneLoop",$Failed]],
 Failure["QQGaugeAssembleFirst",<|"Action"->"RGZQQGaugeAssemble[]"|>],
 If[Lookup[p,"AssemblyConvention",None]=!=qqAssemblyConvention,
  Failure["QQGaugeAssembleFirst",<|"Action"->"RGZQQGaugeAssemble[]","Explanation"->"Reassemble with the physical loop measure; raw checkpoints remain valid."|>],p]]];
(* Form-factor slots need only span the amplitude: zero in every slot proves
   zero; nonzero slots in a redundant basis are not a proof of gauge dependence. *)
SetAttributes[qqGaugeTimed,HoldRest];
qqGaugeTimed[name_,expression_,seconds_] := Module[{r,now=AbsoluteTime[]},
 $qqProgress=<|"Stage"->name,"Status"->"Computing","RunStarted"->now,"ItemStarted"->now,"StepLimitSeconds"->seconds|>;
 r=If[TrueQ[$Notebooks],Monitor[Block[{$IterationLimit=Infinity,FeynCalc`$KeepLogDivergentScalelessIntegrals=False},timed[name,expression,seconds]],Dynamic[qqSelfProgressPanel[],UpdateInterval->1,TrackedSymbols:>{$qqProgress}]],
 Block[{$IterationLimit=Infinity,FeynCalc`$KeepLogDivergentScalelessIntegrals=False},timed[name,expression,seconds]]];
 qqProgressUpdate[<|"Status"->If[FailureQ[r],"Stopped","Complete"],"StoppedAt"->AbsoluteTime[]|>];r];
qqGaugeComparisonExit[x_] := Throw[x,qqGaugeComparisonStop];
qqGaugeCompare[expr_,reference_,seconds_,coSeconds_,tag_] := Catch[Module[{p,r,ff,rows={},pairs,co,d,den,file,key,itemKey,dir,saved,status,failed=0,alpha=qqGaugeAlpha},
 If[!MatchQ[reference,_Integer|_Rational]||!FreeQ[reference,alpha]||qqFFInvalidQ[reference],qqGaugeComparisonExit[Failure["QQGaugeReference",<||>]]];
 If[TrueQ[expr===0],qqGaugeComparisonExit[<|"Status"->"VerifiedSymbolicZero","Rows"->{},"FormFactors"-><||>,"ReferenceGauge"->reference,"GaugeSymbol"->alpha,"AllCoefficientsZero"->True,"PointTest"->False,"Statistics"-><|"Zero"->0|>,"File"->FileNameJoin[{cacheDirectory[],"qq-gauge-zero-"<>IntegerString[Hash[{tag,reference},"SHA256"],16]<>".wxf"}]|>]];
 p=<|"Amplitude"->expr,"Gauge"->alpha,"RegulatorMass"->0,"Fingerprint"->tag|>;
 r=Block[{$results=$results,FeynCalc`$KeepLogDivergentScalelessIntegrals=False},
   Module[{built=qqGaugeDifferenceBuild[p,False,coSeconds,$qqGaugeNativePV,reference]},If[FailureQ[built],built,RGZResult["QQFormFactors"]]]];
 If[!AssociationQ[r]||Lookup[r,"ComparisonSourceSHA256",Lookup[r,"InputSHA256",None]]=!=Hash[expr,"SHA256"],qqGaugeComparisonExit[Failure["QQGaugeFormFactorsIncomplete",<||>]]];ff=r;
 key=Hash[{tag,Hash[expr,"SHA256"],reference,Hash[{FileHash[FileNameJoin[{$packageRoot,"Kernel","Identities/GaugeDependence.wl"}],"SHA256"],"QQCoefficient/1",$qqGaugeNativePV},"SHA256"]},"SHA256"];
 dir=FileNameJoin[{cacheDirectory[],"RGZ_qq_gauge_"<>IntegerString[key,16,64]}];If[!DirectoryQ[dir],CreateDirectory[dir]];
 Do[pairs=ff["Rows"][[i]]["MasterCoefficients"];
 Do[qqProgressOperation[tag<>" coefficient "<>ToString[i]<>":"<>ToString[n]];
 If[!FreeQ[pairs[[n,1]],alpha],qqGaugeComparisonExit[Failure["QQGaugePVArguments",<|"Master"->pairs[[n,1]]|>]]];
 itemKey=Hash[{key,ff["Rows"][[i]]["ColorID"],ff["SpinStructures"][[ff["Rows"][[i]]["SpinID"]]],pairs[[n]]},"SHA256"];
 file=FileNameJoin[{dir,IntegerString[itemKey,16,64]<>".wxf"}];
 qqProgressUpdate[<|"Index"->n,"Total"->Length[pairs],"Master"->pairs[[n,1]],"CheckpointFile"->file|>];
 If[FileExistsQ[file],saved=Import[file,"WXF"];If[!AssociationQ[saved]||Lookup[saved,"Key",None]=!=itemKey||qqFFInvalidQ[Lookup[saved,"Value",$Failed]],qqGaugeComparisonExit[Failure["QQGaugeCheckpointInvalid",<|"File"->file|>]]];d=saved["Value"],
 co=pairs[[n,2]];
 d=TimeConstrained[qqCoefficientReduce[If[TrueQ[Lookup[ff,"GaugeDifferencePreparedBeforeReduction",False]],co,co-(co/.alpha->reference)]],coSeconds,$TimedOut];
 If[qqFFInvalidQ[d],qqGaugeComparisonExit[qqCoefficientStopDetails[d,tag,file,coSeconds]]];
 saved=atomicWXF[file,<|"Key"->itemKey,"Value"->d|>];If[FailureQ[saved],qqGaugeComparisonExit[saved]]];
 d=qqBranchCanonicalCoefficient[d];If[d=!=0,failed++];
 AppendTo[rows,<|"ColorID"->ff["Rows"][[i]]["ColorID"],"SpinID"->ff["Rows"][[i]]["SpinID"],"Master"->pairs[[n,1]],"Difference"->d,"Status"->If[d===0,"Zero","Uncancelled"]|>],{n,Length[pairs]}],{i,Length[ff["Rows"]]}];
 <|"Status"->If[failed===0,"VerifiedSymbolicZero","UncancelledCoefficients"],"Rows"->rows,"FormFactors"->ff,"ReferenceGauge"->reference,"GaugeSymbol"->alpha,"AllCoefficientsZero"->(failed===0),"PointTest"->False,"Statistics"->If[rows==={},<||>,Counts[Lookup[rows,"Status"]]],"File"->FileNameJoin[{dir,"result.wxf"}]|>],qqGaugeComparisonStop];
Options[RGZQQGaugeCheck]={"ReferenceGauge"->1,"CoefficientSeconds"->10,"ReduceTensorIntegrals"->False};
RGZQQGaugeCheck[seconds_:1200,OptionsPattern[]] := Module[{p,r,ref=OptionValue["ReferenceGauge"],co=OptionValue["CoefficientSeconds"],reduce=OptionValue["ReduceTensorIntegrals"]},
 If[!MemberQ[{True,False},reduce],Return[Failure["QQPVReductionOption",<||>]]];
 Block[{$qqGaugeNativePV=reduce},
 If[!NumericQ[seconds]||!TrueQ[seconds>0]||!NumericQ[co]||!TrueQ[co>0],Return[Failure["TimeLimit",<||>]]];
 $results=KeyDrop[$results,{"QQGaugeDirect"}];
 p=qqGaugePacket[];If[FailureQ[p],Return[p]];
 r=qqGaugeTimed["QQGaugeDirect",qqGaugeCompare[p["OneLoop"]/I,ref,seconds,co,"Direct"],seconds];
 If[FailureQ[r],Return[r]];r=Join[r,<|"Method"->"FullOneLoopSymbolicGauge","IRPrescription"->qqGaugeIR,"GaugeJobFingerprint"->p["GaugeJobFingerprint"],"Renormalized"->False,"GaugeIndependenceVerified"->r["AllCoefficientsZero"],"UVIRSeparated"->False|>];
 p=atomicWXF[r["File"],r];If[FailureQ[p],Return[p]];storeResult["QQGaugeDirect",r];
 <|"Status"->r["Status"],"Name"->"QQGaugeDirect","Rows"->Length[r["Rows"]],"Statistics"->r["Statistics"],"File"->r["File"]|>]];
qqGaugePropagatorDerivative[] := Module[{file,t,k,d,e,dk,dd,fail=<|"GaugeParameterOnlyBB"->False,"FullPropagatorGaugeDerivative"->False|>},
 file=FileNameJoin[{dataDirectory[],"Tree.wxf"}];If[!FileExistsQ[file],Return[fail]];
 t=Import[file,"WXF"];If[!AssociationQ[t]||Lookup[t,"Source",None]=!="FeynRulesQuadraticTerms"||Lookup[t,"ModelFingerprint",None]=!=modelKey[],Return[fail]];
 k=RGZWorkflow`Engine`rgzNormalizeKernel[t["KL"]];d=RGZWorkflow`Engine`rgzNormalizeKernel[t["DL"]];
 If[!MatrixQ[k]||!MatrixQ[d]||Dimensions[k]=!={8,8}||Dimensions[d]=!={8,8},Return[fail]];
 e=Normal[SparseArray[{{2,2}->1},{8,8}]];
 dk=Map[Cancel[Together[#]]&,D[k,RGZWorkflow`Engine`\[Alpha]]-e,{2}];
 dd=Map[Cancel[Together[#]]&,D[d,RGZWorkflow`Engine`\[Alpha]]-I d.e.d,{2}];
 <|"GaugeParameterOnlyBB"->(dk===ConstantArray[0,{8,8}]),
 "FullPropagatorGaugeDerivative"->(dd===ConstantArray[0,{8,8}])|>];
qqGaugeWardEvidence[] := Module[{derivative,props=RGZResult["Propagators"],contacts=RGZResult["PropagatorConnections"],nav=RGZResult["NAVPinch"],checks},
 derivative=TimeConstrained[qqGaugePropagatorDerivative[],60,<|"GaugeParameterOnlyBB"->False,"FullPropagatorGaugeDerivative"->False|>];
 checks=Join[derivative,<|"DdimensionalQuarkWard"->And@@qqBoxWardLineChecks[],
 "ActualPropagators"->(ListQ[props]&&Length[props]===69&&AllTrue[Join[Lookup[props,"ModelMinusMinkowski"],Lookup[props,"ModelMinusQuadraticKernel"]],TrueQ[#===0]&]),
 "MultiplierContacts"->(AssociationQ[contacts]&&Length[contacts]===8&&AllTrue[Values[contacts],TrueQ[#===0]&]),
 "FullNAVReconstruction"->TrueQ[qqPVValidNAVProof[nav,navFormulaFingerprint[]]]|>];checks];
(* Collecting the gauge difference in a common basis *)
(* Remove gauge-independent algebra before expensive PV/tensor reduction.
   This changes only comparison preparation, never physical diagram caches. *)
$qqGaugePreparationVersion=Hash[{FileHash[$InputFileName,"SHA256"],
 FileHash[FileNameJoin[{$packageRoot,"Kernel","Algebra/PassarinoVeltman.wl"}],"SHA256"]},"SHA256"];
qqGaugeScalarBasisQ[p_] := qqFFPacketQ[p]&&
 AllTrue[If[p["Rows"]==={}, {},Flatten[Lookup[p["Rows"],"MasterCoefficients",{}],1]],
  MatchQ[#,{1|_FeynCalc`A0|_FeynCalc`B0|_FeynCalc`C0|_FeynCalc`D0,_}]&]&&
 !qqFFInvalidQ[p];
qqGaugeLinearDifference[input_,alpha_,reference_] := Module[{delta},
 delta[x_] := Module[{f,free,dep,terms={},prefix=1,suffix},
  If[FreeQ[x,alpha],Return[0]];
  Switch[Head[x],
   Plus,Total[delta /@ List@@x],
   Times,f=List@@x;free=Select[f,FreeQ[#,alpha]&];dep=Select[f,!FreeQ[#,alpha]&];
    Do[suffix=Times@@Drop[dep,i];AppendTo[terms,prefix delta[dep[[i]]] suffix];
     prefix*=dep[[i]]/.alpha->reference,{i,Length[dep]}];Times@@free Total[terms],
   _,x-(x/.alpha->reference)]];
 delta[input]];
qqGaugeDifferenceBuild[packet_,simplify_,co_,reduce_,reference_] := Module[
 {input=packet["Amplitude"],alpha=packet["Gauge"],ints,delta,r,p,canonical,source,remaining,
  basisKey,basisFile,index,candidate,deltaHash},
 source=Hash[input,"SHA256"];
 qqProgressOperation["Check gauge dependence of PV arguments before reduction"];
 ints=DeleteDuplicates[Cases[{input},m:(_FeynCalc`PaVe|_FeynCalc`A0|_FeynCalc`A00|_FeynCalc`B0|_FeynCalc`B1|_FeynCalc`B00|_FeynCalc`B11|_FeynCalc`C0|_FeynCalc`D0|_FeynCalc`E0):>m,Infinity]];
 If[AnyTrue[ints,!FreeQ[#,alpha]&],Return[Failure["QQGaugePVArguments",<|"Explanation"->"Gauge-dependent PV arguments require a different comparison basis."|>]]];
 qqProgressOperation["Remove gauge-independent terms before PV reduction"];
 delta=qqGaugeLinearDifference[input,alpha,reference];
 canonical=Dispatch[(#->qqPVScalarCanonical[#])& /@ ints];
 delta=delta/.canonical;
 remaining=DeleteDuplicates[Cases[{delta},m:(_FeynCalc`PaVe|_FeynCalc`A0|_FeynCalc`A00|_FeynCalc`B0|_FeynCalc`B1|_FeynCalc`B00|_FeynCalc`B11|_FeynCalc`C0|_FeynCalc`D0|_FeynCalc`E0):>m,Infinity]];
 qqProgressUpdate[<|"GaugeDifferenceInputLeaves"->LeafCount[input],"GaugeDifferenceOutputLeaves"->LeafCount[delta],
  "GaugeDifferencePVBefore"->Length[ints],"GaugeDifferencePVAfter"->Length[remaining]|>];
 If[delta===0,
  storeResult["QQFormFactors",<|"Schema"->"RGZQQFormFactors/1","InputSHA256"->Hash[0,"SHA256"],
   "ComparisonSourceSHA256"->source,"GaugeDifferencePreparedBeforeReduction"->True,
   "Rows"->{},"SpinStructures"->{},"ColorBasis"->qqFFColors[],"ReconstructionVerified"->True,
   "Gauge"->alpha,"GaugeIndependenceVerified"->False,"Renormalized"->False|>];
  Return[<|"Status"->"ExactGaugeDifferenceZero"|>]];
 p=Join[packet,<|"Amplitude"->delta|>];
 deltaHash=Hash[delta,"SHA256"];
 basisKey=Hash[{"QQGaugeScalarBasis/1",deltaHash,reduce,simplify,$Version,FeynCalc`$FeynCalcVersion,$qqGaugePreparationVersion,
  FileHash[FileNameJoin[{$packageRoot,"Kernel","Algebra/ColorSpinBasis.wl"}],"SHA256"],
  FileHash[FileNameJoin[{$packageRoot,"Kernel","Algebra/PassarinoVeltman.wl"}],"SHA256"],
  FileHash[FileNameJoin[{$packageRoot,"Kernel","Algebra/PassarinoVeltman.wl"}],"SHA256"],
  DownValues[FeynCalc`PaVeReduce],DownValues[FeynCalc`PaVeOrder],Options[FeynCalc`PaVeReduce],Options[FeynCalc`PaVeOrder]},"SHA256"];
 basisFile=FileNameJoin[{cacheDirectory[],"qq-gauge-scalar-bases",IntegerString[basisKey,16,64]<>".wxf"}];
 If[FileExistsQ[basisFile],
  index=Quiet[Check[Import[basisFile,"WXF"],$Failed]];
  If[AssociationQ[index]&&Lookup[index,"Key",None]===basisKey&&StringQ[Lookup[index,"File",None]]&&FileExistsQ[index["File"]],
   qqProgressOperation["Restore completed scalar basis independent of coefficient time limit"];
   candidate=Quiet[Check[Import[index["File"],"WXF"],$Failed]];
   If[AssociationQ[candidate]&&Lookup[candidate,"InputSHA256",None]===deltaHash&&qqGaugeScalarBasisQ[candidate],
    storeResult["QQFormFactors",Join[candidate,<|"ComparisonSourceSHA256"->source,"GaugeDifferencePreparedBeforeReduction"->True|>]];
    qqProgressUpdate[<|"ScalarBasisReusedAcrossTimeLimits"->True|>];
    Return[<|"Status"->"CompletedScalarBasisReused"|>]]]];
 r=qqFFBuild[p,simplify,co,reduce];If[FailureQ[r],Return[r]];
 p=RGZResult["QQFormFactors"];
 If[!AssociationQ[p],Return[Failure["QQGaugeFormFactorsIncomplete",<||>]]];
 If[qqGaugeScalarBasisQ[p]&&StringQ[Lookup[p,"File",None]]&&FileExistsQ[p["File"]],
  If[!DirectoryQ[DirectoryName[basisFile]],CreateDirectory[DirectoryName[basisFile],CreateIntermediateDirectories->True]];
  index=atomicWXF[basisFile,<|"Key"->basisKey,"File"->p["File"]|>];If[FailureQ[index],Return[index]]];
 storeResult["QQFormFactors",Join[p,<|"ComparisonSourceSHA256"->source,"GaugeDifferencePreparedBeforeReduction"->True|>]];r];

(* Ward reduction before integration *)
(* Experimental gauge difference BEFORE pole splitting and tensor integration.
   Existing physical jobs, reduced amplitudes and verification flags are untouched. *)
qqGaugeEarlyAlgorithmHash[] := Hash[FileHash[FileNameJoin[{$packageRoot,"Kernel",#}],"SHA256"]& /@
 {"Identities/GaugeDependence.wl","Algebra/FourPointMomenta.wl","Algebra/DiracChains.wl","Algebra/ColorSpinBasis.wl"},"SHA256"];
qqGaugeEarlyParts={"AV1","AV2","Box1","Box2","NAV1","NAV2"};
qqGaugeEarlyWard[input_,coSeconds_,iterate_:False] := Module[{prepared,x,parts,groups,rows={},co,r},
 prepared=qqFFSelectiveExpand[FeynCalc`FCI[input],qqFFColorHeads|qqFFSpinHeads|Dot,True];
 x=FeynCalc`SUNSimplify[FeynCalc`Contract[prepared["Masked"]],FeynCalc`SUNNToCACF->False];
 x=FeynCalc`DiracSimplify[x,FeynCalc`DiracEquation->True,FeynCalc`SirlinSimplify->False];
 x=If[TrueQ[iterate],qqFFSpinReduce[x],qqFFCanon[qqFFScalarKinematics[x]]];
 parts=qqFFSplit /@ If[Head[x]===Plus,List@@x,{x}];
 If[AnyTrue[parts,FailureQ],Return[First[Select[parts,FailureQ]]]];
 (* Contraction can move protected scalars into a color/spin factor. Restore
    the complete triple, not only its scalar coefficient. *)
 parts=parts/.prepared["Rules"];
 groups=GatherBy[parts,Take[#,2]&];
 Do[qqProgressOperation["Early Ward scalar group "<>ToString[i]<>" / "<>ToString[Length[groups]]];
 co=Total[groups[[i,All,3]]];
 r=TimeConstrained[Cancel[Together[co]],coSeconds,$TimedOut];
 If[qqFFInvalidQ[r],r=co];r=qqCoefficientCompact[co,r];If[r=!=0,AppendTo[rows,groups[[i,1,1]] groups[[i,1,2]] r]],{i,Length[groups]}];
 If[qqFFUnresolvedScalarQ[rows],Return[Failure["QQEarlyScalarRestorationIncomplete",<||>]]];
 <|"Expression"->Total[rows],"StructuralGroupsBefore"->Length[groups],"StructuralGroupsAfter"->Length[rows],
 "Identities"->{"D-dimensional Clifford algebra","Massless external Dirac equations","External scalar invariants"}|>];
qqGaugeEarlyWardInput[delta_,name_] := If[MemberQ[{"Box1","Box2"},name],
 qqBoxWardPrecondition[delta,name],delta];
Options[RGZQQGaugeEarlyPrepare]={"ReferenceGauge"->1,"Parts"->All,"CoefficientSeconds"->5};
RGZQQGaugeEarlyPrepare[seconds_:600,OptionsPattern[]] := Module[
 {j=qqGaugeValidJob[],ref=OptionValue["ReferenceGauge"],names=OptionValue["Parts"],co=OptionValue["CoefficientSeconds"],r,dir,key,file,p,raw,delta,wardInput,rows={},built},
 If[FailureQ[j],Return[j]];r=fcReady[];If[FailureQ[r],Return[r]];
 $results=KeyDrop[$results,{"QQGaugeEarlyPrepared","QQGaugeEarly"}];
 If[!NumericQ[seconds]||!TrueQ[seconds>0]||!NumericQ[co]||!TrueQ[co>0],Return[Failure["TimeLimit",<||>]]];
 If[!MatchQ[ref,_Integer|_Rational],Return[Failure["QQGaugeReference",<||>]]];
 If[names===All,names=qqGaugeEarlyParts];
 If[!ListQ[names]||names==={}||!DuplicateFreeQ[names]||!SubsetQ[qqGaugeEarlyParts,names],Return[Failure["QQEarlyParts",<|"Allowed"->qqGaugeEarlyParts|>]]];
 r=engineGet["OneLoop/QuarkGraphs.wl",False];If[FailureQ[r],Return[r]];
 key=Hash[{"QQGaugeEarly/2",j["Fingerprint"],Lookup[j,"MixedSourceHash",None],ref,qqGaugeEarlyAlgorithmHash[],$Version},"SHA256"];
 dir=FileNameJoin[{cacheDirectory[],"qq-gauge-early-"<>IntegerString[key,16,64]}];If[!DirectoryQ[dir],CreateDirectory[dir]];
 r=qqGaugeTimed["QQGaugeEarlyPrepare",Catch[
 Do[file=FileNameJoin[{dir,name<>"-ward.wxf"}];
 If[FileExistsQ[file],p=Import[file,"WXF"];If[!AssociationQ[p]||Lookup[p,"Key",None]=!=key||qqFFInvalidQ[Lookup[p,"Expression",$Failed]],Throw[Failure["QQEarlyCacheInvalid",<|"File"->file|>]]],
 qqProgressOperation["Build raw gauge difference: "<>name];raw=j["Integrands"][name];
 If[MatchQ[raw,Missing["DeferredNAV",_Integer]],raw=-RGZWorkflow`Engine`rgzQQNAV[j["NAVSource"],raw[[2]]];raw=raw/.{RGZWorkflow`Engine`\[Alpha]->j["Gauge"],RGZWorkflow`Engine`M->j["RegulatorMass"]}];
 If[qqFFInvalidQ[raw],Throw[Failure["QQEarlyRawIncomplete",<|"Part"->name|>]]];
 delta=qqGaugeLinearDifference[raw,j["Gauge"],ref];
 wardInput=qqGaugeEarlyWardInput[delta,name];If[qqFFInvalidQ[wardInput],Throw[If[FailureQ[wardInput],wardInput,Failure["QQEarlyWardInputIncomplete",<|"Part"->name|>]]]];
 built=qqGaugeEarlyWard[wardInput,co,MemberQ[{"Box1","Box2"},name]];If[FailureQ[built],Throw[built]];
 built["Expression"]=qqGaugeEarlyCoordinateNormalize[built["Expression"],name,j["Gauge"],co];
 If[FailureQ[built["Expression"]],Throw[built["Expression"]]];
 p=Join[built,<|"Key"->key,"Part"->name,"RawLeaves"->LeafCount[raw],"DifferenceLeaves"->LeafCount[delta],"WardInputLeaves"->LeafCount[wardInput],"OutputLeaves"->LeafCount[built["Expression"]],"RawSHA256"->Hash[raw,"SHA256"]|>];
 built=atomicWXF[file,p];If[FailureQ[built],Throw[built]]];AppendTo[rows,p],{name,names}];True],seconds];
 If[FailureQ[r],Return[r]];If[r=!=True,Return[r]];
 p=<|"Status"->If[Sort[names]===Sort[qqGaugeEarlyParts],"IntegrandDifferencesPrepared","PartialIntegrandDifferencesPrepared"],"Parts"->names,"Rows"->rows,
 "Expression"->Total[Lookup[rows,"Expression"]],"Directory"->dir,"Fingerprint"->j["Fingerprint"],"MixedSourceHash"->Lookup[j,"MixedSourceHash",None],"AlgorithmHash"->qqGaugeEarlyAlgorithmHash[],"ReferenceGauge"->ref,"Gauge"->j["Gauge"],"GaugeIndependenceVerified"->False|>;
 file=FileNameJoin[{dir,"prepared.wxf"}];r=atomicWXF[file,p];If[FailureQ[r],Return[r]];storeResult["QQGaugeEarlyPrepared",p];
 <|"Status"->p["Status"],"Name"->"QQGaugeEarlyPrepared","Rows"->Length[rows],"Statistics"->(KeyTake[#,{"Part","RawLeaves","DifferenceLeaves","OutputLeaves","StructuralGroupsAfter"}]& /@rows),"File"->file|>];
(* Restore each distinct affine square once, rather than scanning all routes
   separately at every repeated denominator occurrence. *)
qqGaugeEarlyRestoreSquares[input_] := Module[{powers,rules},
 powers=DeleteDuplicates[Cases[input,Power[_Plus,_Integer?Negative],{0,Infinity}]];
 rules=Table[qqProgressOperation["Restore early denominator route "<>ToString[i]<>" / "<>ToString[Length[powers]]];
 powers[[i]]->qqRestoreAffineSquares[powers[[i]]],{i,Length[powers]}];
 input/.Dispatch[rules]];
(* Preserve the backend's exact pole reconstruction, but do not redo it for
   repeated denominators or merely renamed polynomial variables. *)
qqGaugeEarlyPoleSplit[input_,gauge_,reg_] := Module[{rgzFunctionReturnTag=Unique["RGZWorkflow`Private`functionReturn"]},Catch[
Module[
 {powers,rules={},q=RGZWorkflow`Engine`q,squares,var,route,poly,z,prepared,r},
 powers=DeleteDuplicates[Cases[FeynCalc`FCI[input],pow:Power[den_,n_Integer?Negative]/;
  !FreeQ[den,FeynCalc`Pair[FeynCalc`Momentum[v_,D],FeynCalc`Momentum[v_,D]]/;!FreeQ[v,q]]:>pow,{0,Infinity}]];
 Do[qqProgressOperation["Split unique early pole factor "<>ToString[i]<>" / "<>ToString[Length[powers]]];
 squares=DeleteDuplicates[Cases[powers[[i,1]],FeynCalc`Pair[FeynCalc`Momentum[v_,D],FeynCalc`Momentum[v_,D]]/;!FreeQ[v,q]:>v,{0,Infinity}]];
 If[Length[squares]=!=1,Throw[Failure["QuarkDenominatorRouting",<|"Denominator"->powers[[i,1]]|>],rgzFunctionReturnTag]];
 route=First[squares];var=Unique["RGZWorkflow`Private`earlyPole"];
 poly=powers[[i,1]]/.FeynCalc`FCI[FeynCalc`SPD[route,route]]->var;
 If[!PolynomialQ[poly,var],Throw[Failure["QuarkNonPolynomialDenominator",<||>],rgzFunctionReturnTag]];
 z=RGZWorkflow`Engine`rgzQQPoleFactor[poly^(-powers[[i,2]]),var,route,gauge,reg];If[qqFFInvalidQ[z],Throw[z,rgzFunctionReturnTag]];
 AppendTo[rules,powers[[i]]->z],{i,Length[powers]}];
 r=FeynCalc`FCI[input]/.Dispatch[rules];
 qqProgressOperation["Distribute pole denominators with scalar coefficients protected"];
 prepared=qqFFSelectiveExpand[r,_FeynCalc`FeynAmpDenominator];
 FeynCalc`FeynAmpDenominatorCombine[prepared["Masked"],FeynCalc`FCI->True]/.prepared["Rules"]],rgzFunctionReturnTag]];
(* Existing tensor stages are linear in loop-independent scalar weights.
   Protect those weights while their structural Expand calls execute. *)
qqGaugeEarlyProtectedApply[fn_,input_] := Module[{p},
 p=qqFFSelectiveExpand[input,RGZWorkflow`Engine`q|qqFFColorHeads|qqFFSpinHeads|_FeynCalc`FeynAmpDenominator];
 fn[p["Masked"]]/.p["Rules"]];
qqGaugeEarlyPieces[input_] := Module[{terms,parts,groups,out={},sum,r,q=RGZWorkflow`Engine`q},
 terms=If[Head[input]===Plus,List@@input,{input}];
 parts=Function[term,Module[{f=If[Head[term]===Times,List@@term,{term}],scalar,co,core,bound},
 bound=DeleteDuplicates[Cases[Select[f,!FreeQ[#,q]&],_FeynCalc`LorentzIndex,Infinity]];
 scalar=Select[f,FreeQ[#,q]&&Intersection[DeleteDuplicates[Cases[#,_FeynCalc`LorentzIndex,Infinity]],bound]==={}&];
 co=Times@@scalar;core=Times@@Complement[f,scalar];
 If[co core=!=term,Return[Failure["QQTensorFactorization",<||>]]];{co,core}]] /@terms;
 If[AnyTrue[parts,FailureQ],Return[First[Select[parts,FailureQ]]]];
 groups=GatherBy[parts,Last];
 Do[qqProgressOperation["Early tensor scalar group "<>ToString[i]<>" / "<>ToString[Length[groups]]];
 sum=Total[groups[[i,All,1]]];r=TimeConstrained[Cancel[Together[sum]],2,$TimedOut];
 If[qqFFInvalidQ[r],r=sum];r=qqCoefficientCompact[sum,r];
 If[r=!=0,AppendTo[out,{r,groups[[i,1,2]]}]],{i,Length[groups]}];out];
SetAttributes[qqGaugeEarlyWithProtectedAlgebra,HoldAll];
qqGaugeEarlyWithProtectedAlgebra[body_] := Module[{linear,apart,cancel},
 Internal`WithLocalSettings[
 DownValues[linear]=DownValues[qqLinearizeChains]/.qqLinearizeChains->linear;
 DownValues[apart]=DownValues[qqRouteApart]/.qqRouteApart->apart;
 DownValues[cancel]=DownValues[qqCancelRoutePowers]/.qqCancelRoutePowers->cancel,
 Internal`InheritedBlock[{qqLinearizeChains,qqRouteApart,qqCancelRoutePowers,qqTensorPieces},
 Clear[qqLinearizeChains,qqRouteApart,qqCancelRoutePowers,qqTensorPieces];
 qqLinearizeChains[x_]:=qqGaugeEarlyProtectedApply[linear,x];
 qqRouteApart[x_]:=qqGaugeEarlyProtectedApply[apart,x];
 qqCancelRoutePowers[x_]:=qqGaugeEarlyProtectedApply[cancel,x];
 qqTensorPieces[x_]:=qqGaugeEarlyPieces[x];body],
 Clear[linear,apart,cancel]]];
qqGaugeEarlyIntegratedRemainder[j_,ref_] := Module[{measure=qqDeclaredLoopMeasure[j]},
 If[qqFFInvalidQ[measure]||TrueQ[measure===0],Return[Failure["QQMeasureConventionRequired",<||>]]];
 qqGaugeLinearDifference[measure j["MixedSelfEnergy"]+2 j["OnShellSigmaV"] j["Tree"],j["Gauge"],ref]];
(* Shift complete tensor cores, including their numerators, before the second
   grouping pass. Scalar weights are loop independent by qqTensorPieces. *)
qqGaugeEarlyRouteInput[input_] := Module[{rgzFunctionReturnTag=Unique["RGZWorkflow`Private`functionReturn"]},Catch[
Module[{r,pieces,anchored={},again},
 qqProgressOperation["Early common routes: linearize protected chains"];
 r=qqLinearizeChains[input];qqProgressUpdate[<|"OutputLeaves"->LeafCount[r]|>];
 qqProgressOperation["Early common routes: combine protected denominators"];
 r=qqGaugeEarlyProtectedApply[Function[x,FeynCalc`FeynAmpDenominatorCombine[x,FeynCalc`FCI->True]],r];
 qqProgressOperation["Early common routes: partial fractions and cancel route squares"];
 r=qqCancelRoutePowers[qqRouteApart[r]];
 pieces=qqTensorPieces[r];If[FailureQ[pieces],Return[pieces]];
 Do[r=qqTensorAnchor[piece[[2]]];If[FailureQ[r],Throw[r,rgzFunctionReturnTag]];AppendTo[anchored,piece[[1]] r],{piece,pieces}];
 again=qqTensorPieces[Total[anchored]];If[FailureQ[again],Return[again]];
 qqProgressUpdate[<|"EarlyRouteCoresBefore"->Length[pieces],"EarlyRouteCoresAfter"->Length[again]|>];
 Total[Times@@@again]],rgzFunctionReturnTag]];
(* Reuse the existing checkpointed TID driver, protecting its denominator
   combination too. This private copy changes no physical part definitions. *)
DownValues[qqGaugeEarlyReduceGroups]=DownValues[qqReduceTensorGroups]/.
 qqReduceTensorGroups->qqGaugeEarlyReduceGroups;
DownValues[qqGaugeEarlyReduceGroups]=DownValues[qqGaugeEarlyReduceGroups]/.
 HoldPattern[FeynCalc`FeynAmpDenominatorCombine[x_,FeynCalc`FCI->True]]:>
 qqGaugeEarlyProtectedApply[Function[z,FeynCalc`FeynAmpDenominatorCombine[z,FeynCalc`FCI->True]],x];
Options[RGZQQGaugeEarlyCheck]={"ReferenceGauge"->1,"CoefficientSeconds"->10,"TensorSeconds"->600,"ReduceTensorIntegrals"->True};
RGZQQGaugeEarlyCheck[seconds_:1200,OptionsPattern[]] := Module[
 {j=qqGaugeValidJob[],p=RGZResult["QQGaugeEarlyPrepared"],ref=OptionValue["ReferenceGauge"],co=OptionValue["CoefficientSeconds"],ts=OptionValue["TensorSeconds"],reduce=OptionValue["ReduceTensorIntegrals"],r,input,reduced,delta,job,file,key},
 If[FailureQ[j],Return[j]];r=fcReady[];If[FailureQ[r],Return[r]];
 If[!MemberQ[{True,False},reduce],Return[Failure["QQPVReductionOption",<||>]]];
 If[!And@@(NumericQ[#]&&TrueQ[#>0]& /@{seconds,co,ts}),Return[Failure["TimeLimit",<||>]]];
  $results=KeyDrop[$results,{"QQGaugeEarly"}];
 If[!AssociationQ[p]||qqFFUnresolvedScalarQ[Lookup[p,"Expression",0]]||Lookup[p,"AlgorithmHash",None]=!=qqGaugeEarlyAlgorithmHash[]||Lookup[p,"Fingerprint",None]=!=j["Fingerprint"]||Lookup[p,"MixedSourceHash",None]=!=Lookup[j,"MixedSourceHash",None]||Lookup[p,"ReferenceGauge",None]=!=ref||Sort[Lookup[p,"Parts",{}]]=!=Sort[qqGaugeEarlyParts],Return[Failure["QQEarlyPrepareAllFirst",<|"Action"->"RGZQQGaugeEarlyPrepare[]"|>]]];
 If[!TrueQ[Lookup[j,"SelfPrepared",False]],Return[Failure["QQPrepareSelfFirst",<||>]]];
 r=engineGet["OneLoop/QuarkGraphs.wl",False];If[FailureQ[r],Return[r]];
 job=Join[j,<|"Directory"->p["Directory"]|>];
 r=qqGaugeTimed["QQGaugeEarlyCheck",Catch[
 qqProgressOperation["Split poles of combined raw gauge difference"];
 input=qqGaugeEarlyRestoreSquares[p["Expression"]];
 input=qqGaugeEarlyPoleSplit[input,j["Gauge"],0];If[qqFFInvalidQ[input],Throw[Failure["QQEarlySplitIncomplete",<|"Cause"->input|>]]];
 input=qqGaugeEarlyWithProtectedAlgebra[qqGaugeEarlyRouteInput[input]];If[qqFFInvalidQ[input],Throw[Failure["QQEarlyRoutesIncomplete",<||>]]];
 reduced=qqGaugeEarlyWithProtectedAlgebra[qqGaugeEarlyReduceGroups[input,job,"GaugeDifference",ts]];If[qqFFInvalidQ[reduced],Throw[If[FailureQ[reduced],reduced,Failure["QQEarlyTIDIncomplete",<||>]]]];
 reduced=RGZWorkflow`Engine`rgzQQRestorePoleMasses[reduced,j["Gauge"],0] j["LoopMeasureConversion"];
 delta=qqGaugeEarlyIntegratedRemainder[j,ref];If[qqFFInvalidQ[delta],Throw[Failure["QQEarlySelfIncomplete",<|"Cause"->delta|>]]];
 delta=(reduced+delta)/I;
 Block[{$qqGaugeNativePV=reduce},qqGaugeCompare[delta,ref,seconds,co,"EarlyIntegrandDirect"]]],seconds];
 If[FailureQ[r],Return[r]];If[!AssociationQ[r],Return[Failure["QQEarlyCheckIncomplete",<||>]]];
 r=Join[r,<|"Method"->"RawIntegrandGaugeDifferenceBeforeTID","GaugeJobFingerprint"->j["Fingerprint"],"MixedSourceHash"->Lookup[j,"MixedSourceHash",None],"ModelFingerprint"->Lookup[j,"ModelFingerprint",None],"ModelContent"->Lookup[j,"ModelContent",None],"IRPrescription"->qqGaugeIR,
 "GaugeIndependenceVerified"->TrueQ[r["AllCoefficientsZero"]],"Renormalized"->False,"UVIRSeparated"->False|>];
 file=FileNameJoin[{p["Directory"],"comparison.wxf"}];AssociateTo[r,"File"->file];key=atomicWXF[file,r];If[FailureQ[key],Return[key]];storeResult["QQGaugeEarly",r];
 <|"Status"->r["Status"],"Name"->"QQGaugeEarly","Rows"->Length[r["Rows"]],"Statistics"->r["Statistics"],"File"->file|>];


==> anc/software/RGZWorkflow-1.1.2/Kernel/Identities/QCDBenchmark.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Run the explicitly invoked independent QCD comparison driver.

   Inputs:
   The selected model and FeynCalc/FeynArts in a dedicated calculation call.

   Dependencies:
   Explicitly loads OneLoop/GluonSelfEnergy.wl, Pinch/Kernels.wl and QCDParts.wl, then runs the QCD comparison. Not part of QQ initialization.
*)

(* QCD benchmark: four candidate pinch contributions plus actual pure-gluon gse.
   Prerequisites: FeynCalc/FeynArts loaded; modelRGZ set, or valid rgzOneLoop.
   Keep m, mG, M, mu, alpha and D symbolic.
   Put this file and the four helper files in the notebook directory.
   This checks the transverse QCD gauge difference Pi(alpha)-Pi(0).
   It does not calculate the complete finite-mass RGZ self-energy. *)

rgzQCDReport = Module[
  {directory,files,missing,part,i,r,rows,summary,total,stop,require},

  require[value_,name_,step_] := If[
    FailureQ[value] || MemberQ[{$Failed,$Aborted},value],
    Throw[Failure["QCDCheckStopped",<|
      "Parts"->name,"Step"->step,"Cause"->value|>],stop],value];

  Catch[
    directory=RGZWorkflow`Private`calculationDirectory[];
    If[!StringQ[directory],Throw[Failure["SaveNotebookFirst",<|
      "Description"->"Save the notebook and make the required calculation sources available."|>],stop]];
    files=FileNameJoin[{directory,#}]& /@ {
      "Algebra/LoopPrimitives.wl","OneLoop/Topologies.wl","OneLoop/GluonSelfEnergy.wl","Pinch/Kernels.wl","Identities/QCDParts.wl"};
    missing=Select[files,!FileExistsQ[#]&];
    If[missing =!= {},Throw[Failure["MissingFiles",<|"MissingFile"->missing|>],stop]];
    Block[{$Output={}},Scan[Get,files]];

    (* Recompute all parts; do not depend on previously saved comparisons. *)
    rgzQCDStepResults=<||>;
    Do[
      Print["Check: ",part];
      r=Block[{$Output={}},RGZQCDStepStart[part]];
      require[r,part,0];
      Do[
        r=Block[{$Output={}},RGZQCDStepRun[i,60]];
        require[r,part,i],
        {i,1,7}],
      {part,{"box","navAll","avAll","qseAll"}}];

    (* gse is already amputated; its helper does not multiply by (p^2)^2. *)
    Print["Check: gse"];
    r=Block[{$Output={}},RGZQCDGSEStart[]];
    require[r,"gse",0];
    Do[
      r=Block[{$Output={}},RGZQCDGSERun[i,60]];
      require[r,"gse",i],
      {i,1,9}];

    rows=Lookup[rgzQCDStepResults,
      {"box","navAll","avAll","qseAll","gse"}];
    summary=Grid[Prepend[
      Map[{#["Parts"],#["Status"],#["IntegrateAfterDifferenceCoefficient"]}&,rows],
      {"Parts","Status","Difference / I11"}],
      Frame->All,Alignment->Left,Spacings->{2,1}];
    total=Block[{$Output={}},RGZQCDGSETotal[]];
    Print[summary];
    Print["SumCheck: ",total];
    <|"PerTermResults"->rows,"Summary"->summary,"SumCheck"->total|>,
    stop]
];

If[FailureQ[rgzQCDReport],Print[rgzQCDReport]];

(* Optional details, run separately:
   RGZShowQCDPart[rgzQCDReport,"box"];
   RGZShowQCDPart[rgzQCDReport,"gse"];
   RGZQCDGSEPaint[];
*)


==> anc/software/RGZWorkflow-1.1.2/Kernel/Identities/QCDComparison.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Expose the explicitly requested QCD benchmark through the public API.

   Inputs:
   Tree identities or computed amplitudes and the source-linked reports being checked.

   Dependencies:
   Tree/, OneLoop/, Algebra/ and Renormalization/ for the result being checked.
*)


RGZQCDBenchmark[seconds_:600] := engineEvaluation@Module[{r=loadLoopEngine[]},If[FailureQ[r],Return[r]];
 r=timed["QCDBenchmark",engineGet["Identities/QCDBenchmark.wl",False],seconds];If[FailureQ[r],Return[r]];
 r=RGZWorkflow`Engine`rgzQCDReport;If[FailureQ[r],Return[r]];If[!AssociationQ[r],Return[Failure["InvalidQCDReport",<||>]]];
 storeResult["QCD",r];<|"Status"->"Complete","Name"->"QCD","Statistics"->Lookup[r,"SumCheck",Missing["NotChecked"]]|>
];


==> anc/software/RGZWorkflow-1.1.2/Kernel/Identities/QCDLimit.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Check the specialized residual packet along the declared common zero-mass QCD path.

   Inputs:
   Tree identities or computed amplitudes and the source-linked reports being checked.

   Dependencies:
   Tree/, OneLoop/, Algebra/ and Renormalization/ for the result being checked.
*)

(* RGZ residual-39: joint zero-mass QCD check, v1.2.

   v1.2: normalize actual Power objects using their base/exponent, instead
   of relying on a literal compound-power pattern. In particular, the
   reported remaining Sqrt[h^2 r^2] is exactly h*r for h>0,r>0.

   v1.1: explicitly Together BEFORE Numerator/Denominator/PolynomialQ.
   Native Mathematica Cancel threads over Plus; it does not combine the
   summands over a common denominator. Testing only in a compatible algebra
   engine did not expose that difference in v1.0.

   Reads the ORIGINAL RGZ_Gauge_Residual_39.wxf, not the seven-row M=0 table.
   No diagrams, integrals, mixed matrices or existing caches are recalculated.
   Exact diagnostic path, r>0:
     p^2=-11, N=SUNN=3,
     m^2=9 r, mu^2=r, mG^4=25 r^2, M^2=r; r -> 0.
   Thus ALL four mass parameters vanish together. alpha and D remain symbolic.
   mG^4=2 N gs^2 gamma^4 implies gamma -> 0; gs is NOT set to zero.
   A common nonzero Pi^2 gs^2 factor is stripped, not assumed to vanish.

   Prescription: first take r->0 at generic dimension (Re[D]>6 suffices for
   coefficients with poles no worse than r^-2), then analytically continue in D.
   Massless tadpoles vanish in dimensional regularization. Soft small-mass
   terms vanish in the stated dimension region. This does NOT assert that
   taking D->4 first and taking r->0 first commute.

   For a=r*k1,b=r*k2 the hard-region bubble expansion is
   B0(s,a,b)/B0(s,0,0) = 1-r*(D-3)*(k1+k2)/s
     +r^2*((k1^2+k2^2)*(D-4)*(D-3)/2+k1*k2*(D-6)*(D-3))/s^2+O(r^3).
   The second-order terms are kept BEFORE degenerate masters are merged.
   No PowerExpand, D->4, numerical alpha, or fitted cancellation is used.

   Scope: a test of the exported candidate GAUGE RESIDUAL on the stated joint
   path. It does not check the full QCD amplitude or prove completeness of the
   full S-matrix/pinch construction. It is not an all-path mass-limit proof.
   Source-derived exact algebra was checked independently; native Mathematica
   and FeynCalc execution have not been tested in the authoring environment.

   Get[FileNameJoin[{RGZWorkflow`Private`cacheDirectory[],"Identities/QCDLimit.wl"}]];
   rgzQCDZero=RGZ39QCDCheck[FileNameJoin[{RGZWorkflow`Private`cacheDirectory[],
     "RGZ_Gauge_Residual_39.wxf"}],60];
   RGZ39QCDSummary[rgzQCDZero];
*)

BeginPackage["RGZResidual39QCD`"];
RGZ39QCDCheck::usage="RGZ39QCDCheck[file,seconds] checks the joint zero-mass limit of the original 39 residuals, keeping alpha and D symbolic. Automatic reads the WXF beside this script.";
RGZ39QCDSummary::usage="RGZ39QCDSummary[result] prints only a compact diagnostic table.";
RGZ39QCDRootCheck::usage="RGZ39QCDRootCheck[] checks the exact positive-scale root normalization before reading the WXF.";
Begin["`Private`"];

$sourceDirectory=If[StringQ[$InputFileName]&&StringLength[$InputFileName]>0,
  DirectoryName[ExpandFileName[$InputFileName]],Directory[]];
$stopTag="RGZ39QCDStopped";
$progress="Prepare";
Clear[r,h,dim,a0,b0];

Clear[scaleRootValue,normalizeScaleRoots];
scaleRootValue[base_,exponent_]:=Module[{bb=Expand[base]},
  Which[
    SameQ[bb,r^2 h^2],(r h)^(2 exponent),
    SameQ[bb,r^2],r^(2 exponent),
    SameQ[bb,h^2],h^(2 exponent),
    True,Refine[base^exponent,r>0&&h>0]
  ]
];
normalizeScaleRoots[expr_]:=Module[{roots,rules},
  roots=DeleteDuplicates@Cases[expr,
    pw_Power/;Head[pw[[2]]]===Rational&&!FreeQ[pw,r|h],{0,Infinity}];
  rules=(#->scaleRootValue[#[[1]],#[[2]]])&/@roots;
  expr/.rules
];
RGZ39QCDRootCheck[]:=And[
  SameQ[normalizeScaleRoots[Sqrt[h^2 r^2]],h r],
  SameQ[normalizeScaleRoots[Sqrt[r^2]],r],
  SameQ[normalizeScaleRoots[1/Sqrt[h^2 r^2]],1/(h r)]
];

SetAttributes[bounded,HoldRest];
bounded[label_,body_,seconds_]:=Module[{ans},
  $progress=label;
  ans=TimeConstrained[body,seconds,
    Failure["QCDCheckTimeout",<|"Operation"->label,"TimeLimit"->seconds|>]];
  If[ans===$Failed||ans===$Aborted,
    ans=Failure["QCDCheckFailed",<|"Operation"->label|>]];
  If[FailureQ[ans],Throw[ans,$stopTag]];
  ans
];

pointExpression[input_]:=Module[{expr},
  expr=input/.{
    HoldPattern[FeynCalc`A0[v_]]:>a0[v],
    HoldPattern[FeynCalc`B0[v_,u_,w_]]:>b0[v,u,w]
  };
  expr=expr/.{
    HoldPattern[FeynCalc`Pair[FeynCalc`Momentum[RGZWorkflow`Engine`p,___],FeynCalc`Momentum[RGZWorkflow`Engine`p,___]]]->-11,
    HoldPattern[FeynCalc`SPD[RGZWorkflow`Engine`p,RGZWorkflow`Engine`p]]->-11,
    HoldPattern[FeynCalc`SMP["g_s"]]->1,
    HoldPattern[System`N]->3,
    HoldPattern[FeynCalc`SUNN]->3,
    HoldPattern[RGZWorkflow`Engine`m]->3 Sqrt[r],
    HoldPattern[RGZWorkflow`Engine`μ]->Sqrt[r],
    HoldPattern[RGZWorkflow`Engine`mG]->Sqrt[5] Sqrt[r],
    HoldPattern[RGZWorkflow`Engine`M]->Sqrt[r],
    HoldPattern[RGZWorkflow`Engine`α]->h^2,
    HoldPattern[System`D]->dim
  };
  (* Root bases are compared algebraically under the stated positive path. *)
  normalizeScaleRoots[expr]
];

prettyCoefficient[expr_]:=Module[{q},
  q=Expand[expr]/.{HoldPattern[h^n_Integer]/;EvenQ[n]:>RGZWorkflow`Engine`α^(n/2)};
  Factor[Cancel[Together[q/.{h->Sqrt[RGZWorkflow`Engine`α],dim->System`D}]]]
];

(* Do not replace Together with Cancel: Cancel threads over sums in MMA. *)
singleFraction[expr_]:=Cancel[Together[normalizeScaleRoots[expr]]];

(* Exact rational recurrence avoids an expensive general Series operation. *)
rationalLaurent[co_]:=Module[{fraction,nn,dd,nmin,dmin,low,d0,values,k,j,next},
  If[co===0,Return[0]];
  fraction=singleFraction[co];
  nn=Numerator[fraction];dd=Denominator[fraction];
  nmin=Exponent[nn,r,Min];dmin=Exponent[dd,r,Min];low=nmin-dmin;
  If[low>0,Return[0]];
  d0=Coefficient[dd,r,dmin];values=ConstantArray[0,1-low];
  Do[
    next=Coefficient[nn,r,nmin+k]-
      Sum[Coefficient[dd,r,dmin+j]values[[k-j+1]],{j,1,k}];
    values[[k+1]]=Factor[singleFraction[next/d0]],{k,0,-low}];
  Total[Table[values[[k+1]]r^(low+k),{k,0,-low}]]
];

bubbleTaylor[sp_,k1_,k2_]:=1-r(dim-3)(k1+k2)/sp+
  r^2((k1^2+k2^2)(dim-4)(dim-3)/2+k1 k2(dim-6)(dim-3))/sp^2;

checkCore[file_,seconds_]:=Block[
  {RGZWorkflow`Engine`m,RGZWorkflow`Engine`μ,RGZWorkflow`Engine`mG,RGZWorkflow`Engine`M,RGZWorkflow`Engine`α,RGZWorkflow`Engine`p,FeynCalc`SUNN},
  Module[{packet,rows,row,i,master,co,nn,dd,low,laurent,parts={},zeros={},
    k1,k2,sp,unknown,whole,cm2,cm1,c0,answer,hash},
    packet=bounded["ReadOriginal 39 Term WXF",Quiet[Check[Import[file,"WXF"],$Failed]],seconds];
    If[!AssociationQ[packet],Throw[Failure["InvalidPacket",<||>],$stopTag]];
    rows=Lookup[packet,"ResidualParts",Missing["NoRows"]];
    If[!ListQ[rows]||Length[rows]=!=39||!AllTrue[rows,AssociationQ],
      Throw[Failure["InvalidRows",<|"Description"->"Provide the original 39 residual terms rather than the seven-term fixed-mass table."|>],$stopTag]];
    If[!TrueQ[Lookup[packet,"ReferenceGauge",Missing[]]===1],
      Throw[Failure["DifferentReferenceGauge",<|"Description"->"This check requires reference gauge 1."|>],$stopTag]];
    Do[
      row=rows[[i]];
      If[!And@@(KeyExistsQ[row,#]&/@{"ID","MasterIntegral","ResidualCoefficient"}),
        Throw[Failure["MissingRowKey",<|"ID"->i|>],$stopTag]];
      master=pointExpression[row["MasterIntegral"]];
      If[!MatchQ[master,_a0|_b0],
        Throw[Failure["UnsupportedMaster",<|"ID"->i|>],$stopTag]];
      co=bounded["CommonZeroMassPath: Coefficient "<>ToString[i]<>" / 39",
        singleFraction[pointExpression[row["ResidualCoefficient"]]/Pi^2],seconds];
      unknown=DeleteDuplicates@Cases[co,sym_Symbol/;
        !MemberQ[{r,h,dim,System`I},sym]&&Context[sym]=!="System`",Infinity];
      If[unknown=!={},Throw[Failure["UnmappedSymbols",<|"ID"->i,"Symbol"->unknown|>],$stopTag]];
      If[co===0,AppendTo[zeros,row["ID"]];Continue[]];
      nn=Numerator[co];dd=Denominator[co];
      If[!PolynomialQ[nn,r]||!PolynomialQ[dd,r],
        Throw[Failure["NonRationalMassScale",<|"ID"->i,
          "Coefficienthead"->Head[co],"Numeratorhead"->Head[nn],"Denominatorhead"->Head[dd],
          "remainingremaining contains sizedegreeRadical"->Take[DeleteDuplicates@Cases[co,
            pw:Power[base_,_Rational]/;!FreeQ[base,r],Infinity],UpTo[6]]|>],$stopTag]];
      low=Exponent[nn,r,Min]-Exponent[dd,r,Min];
      If[low< -2,
        Throw[Failure["HigherMassPole",<|"ID"->i,"MinPower"->low,"Description"->"A master-integral expansion beyond second order is required; this check cannot pass directly."|>],$stopTag]];
      If[Head[master]===a0,
        k1=Cancel[master[[1]]/r];
        If[!FreeQ[k1,r],Throw[Failure["NonScalingTadpole",<|"ID"->i|>],$stopTag]];
        Continue[]
      ];
      sp=master[[1]];k1=Cancel[master[[2]]/r];k2=Cancel[master[[3]]/r];
      If[!TrueQ[sp===-11]||!FreeQ[{k1,k2},r],
        Throw[Failure["NonScalingBubble",<|"ID"->i|>],$stopTag]];
      laurent=bounded["Laurent Coefficient: "<>ToString[i]<>" / 39",rationalLaurent[co],seconds];
      AppendTo[parts,laurent bubbleTaylor[sp,k1,k2]],{i,39}];
    whole=bounded["CombineAlldegeneratesimplificationMasterIntegral",Expand[r^2 Total[parts]],seconds];
    cm2=bounded["Verify r^-2 Coefficient",Factor[singleFraction[Coefficient[whole,r,0]]],seconds];
    cm1=bounded["Verify r^-1 Coefficient",Factor[singleFraction[Coefficient[whole,r,1]]],seconds];
    c0=bounded["VerifyFiniteCoefficient",Factor[singleFraction[Coefficient[whole,r,2]]],seconds];
    answer=If[And@@(TrueQ[#===0]&/@{cm2,cm1,c0}),"Passed","Nonzero"];
    hash=Quiet[TimeConstrained[Check[FileHash[file,"SHA256","HexString"],Missing["NotAvailable"]],
      seconds,Missing["HashTimeout"]]];
    <|"Version"->"1.2","Status"->answer,"OriginalTermCount"->39,"ReferenceGauge"->1,
      "Path"->"m^2=9 r, μ^2=r, mG^4=25 r^2, M^2=r；r→0+",
      "MomentumSquared"->-11,"ColorCount"->3,"RetainParameter"->{RGZWorkflow`Engine`α,System`D},
      "OriginalCoefficientZeroID"->zeros,"CombineMasterIntegral"->FeynCalc`B0[-11,0,0],
      "r^-2Coefficient"->prettyCoefficient[cm2],"r^-1Coefficient"->prettyCoefficient[cm1],
      "FiniteCoefficient"->prettyCoefficient[c0],
      "GaugeResiduallimit (StripPi^2gs^2)"->prettyCoefficient[c0]FeynCalc`B0[-11,0,0],
      "InputFile"->file,"InputSHA256"->hash,
      "limitConvention"->"Take the common zero-mass limit at Re[D]>6, then analytically continue in D; do not set D=4.",
      "Scope"->"Verify that the exported candidate gauge residual vanishes on this path. This does not prove the full QCD amplitude or S matrix."|>
  ]
];

Options[RGZ39QCDCheck]={"ShowProgress"->True};
RGZ39QCDCheck[file_:Automatic,seconds_:60,OptionsPattern[]]:=Module[{path,ans},
  If[!NumericQ[seconds]||!TrueQ[seconds>0],Return[Failure["InvalidTimeLimit",<||>]]];
  If[!TrueQ[RGZ39QCDRootCheck[]],
    Return[Failure["RootNormalizationFailed",<|"Description"->"The positive-scale radical self-check failed; original data was neither read nor modified."|>]]];
  If[Length[OwnValues[RGZWorkflow`Engine`α]]>0,
    Return[Failure["AssignedGaugeParameter",<|"Description"->"Run Clear[alpha] and keep the gauge parameter symbolic."|>]]];
  If[Length[OwnValues[System`D]]>0,
    Return[Failure["AssignedDimension",<|"Description"->"D has a numeric value; run this check in a kernel with symbolic D."|>]]];
  path=If[file===Automatic,FileNameJoin[{$sourceDirectory,"RGZ_Gauge_Residual_39.wxf"}],file];
  If[!StringQ[path]||!FileExistsQ[path],
    Return[Failure["InputNotFound",<|"File"->path|>]]];
  ans=If[TrueQ[OptionValue["ShowProgress"]],
    Monitor[Catch[checkCore[path,seconds],$stopTag],Style[$progress,12]],
    Catch[checkCore[path,seconds],$stopTag]];
  ans
];

RGZ39QCDSummary[ans_]:=If[AssociationQ[ans],
  Print[Grid[{
    {"CheckParts","Result"},
    {"CommonZeroMassPath",ans["Path"]},
    {"p² / N",{ans["MomentumSquared"],ans["ColorCount"]}},
    {"RetainParameter",ans["RetainParameter"]},
    {"OriginalTermCount",ans["OriginalTermCount"]},
    {"CombineMasterIntegral",TraditionalForm[ans["CombineMasterIntegral"]]},
    {"r^-2 Coefficient",TraditionalForm[ans["r^-2Coefficient"]]},
    {"r^-1 Coefficient",TraditionalForm[ans["r^-1Coefficient"]]},
    {"FiniteCoefficient",TraditionalForm[ans["FiniteCoefficient"]]},
    {"GaugeResidualCheck",ans["Status"]}
  },Frame->All,Alignment->Left,Spacings->{2,1}]],
  If[FailureQ[ans],Print["StoppedTag: ",ans[[1]]];
    Print[Grid[Prepend[List@@@Normal[ans[[2]]],{"Parts","Diagnostic"}],Frame->All,Alignment->Left]],
    Print["NotYetobtain ValidCheckResult; head: ",Head[ans]]]
];

End[];
EndPackage[];
Print["Common zero-mass QCD checker v1.2 loaded; radical self-check: ",RGZ39QCDRootCheck[],
  ". Run RGZ39QCDCheck[originalWXFPath,60]; summarize with RGZ39QCDSummary[result]."];


==> anc/software/RGZWorkflow-1.1.2/Kernel/Identities/QCDParts.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Specify and check the QCD reference contributions in a common integral convention.

   Inputs:
   Tree identities or computed amplitudes and the source-linked reports being checked.

   Dependencies:
   Tree/, OneLoop/, Algebra/ and Renormalization/ for the result being checked.
*)


(* Common massless master and reference coefficients *)
(* Load RGZ_OneLoop_AA_PT_Check.wl BEFORE this file.
   Comparison with 0909.2536, Eqs.(2.45),(2.47),(2.52),(2.56).
   Compare only the transverse, propagator-like gauge-dependent parts.
   The reference is converted from alpha=1 to alpha=0.
   Raw pinch kernels are amputated by s^2 in their massless QCD limit.
   Keep D symbolic. Every loop result is a coefficient of the SAME
   massless bubble I11(s)=Integral[1/(q^2 (q-p)^2)].
   Actual FeynArts rows are computed only from diagrams supplied by user;
   reference gse is NEVER substituted for a missing calculated gse.
   No statement about finite-mass RGZ gauge independence is made here. *)

ClearAll[RGZQCDPaperParts, RGZQCDRational, RGZQCDMassless,
  RGZQCDProject, RGZQCDXY, RGZQCDPoch, RGZQCDBubbleRatio,
  RGZQCDMasterCoefficient, RGZQCDRow, RGZQCDCalculatedLoops,
  RGZCompareWithQCD, RGZShowQCDPart,
  rgzQCDS, rgzQCDX, rgzQCDY];

RGZQCDPaperParts[] := Module[
  {l=1-\[Alpha],g2=SMP["g_s"]^2,s0=SPD[p,p],pt,h,jbox,jnav,k,t},
  pt=RGZLoopPT[p,\[Mu],\[Nu]];
  h=RGZLoopPT[p,\[Mu],\[Rho]] RGZLoopPT[p,\[Nu],\[Sigma]]
    FVD[q,\[Rho]] FVD[q,\[Sigma]] FAD[q,q,p-q,p-q];
  jbox=pt FAD[q,q,p-q];
  jnav=pt FAD[q,p-q,p-q];
  k=RGZLoopPT[p,\[Nu],\[Rho]] FVD[q,\[Mu]] FVD[q,\[Rho]]
    FAD[q,q,p-q];
  t=pt FAD[q,q];
  (* Keep Jbox and Jnav separate as printed in the paper.
     Their integrals agree by a loop-momentum change of variables. *)
  Map[ChangeDimension[FCI[#],D]&,
    <|"box"->g2 CA (l^2 s0^2 h/2-l s0^2 jbox),
      "navAll"->2g2 CA (-l^2 s0^2 h/2+
        l (s0^2 jnav+s0 k-s0 t)),
      "avAll"->2l g2 (CA/2-CF)s0 t,
      "qseAll"->4l g2 CF s0 t/2,
      "gse"->g2 CA (l^2 s0^2 h/2-
        l (s0^2 jnav+2s0 k-s0 t))|>]
];

RGZQCDRational[expr_] := Module[{r},
  If[FailureQ[expr],Return[expr]];
  If[MemberQ[{$Failed,$Aborted},expr],
    Return[Failure["InvalidInput",<|"Input"->expr|>]]];
  r=ChangeDimension[FCI[RGZLoopNormalize[expr]],D];
  r=FeynAmpDenominatorExplicit[r];
  r=RGZLoopPoleMasses[r];
  (* Recombine generic poles BEFORE taking a degenerate massless limit. *)
  FullSimplify[Cancel[Together[r]]]
];

RGZQCDMassless[expr_] := Module[{r,indices,tags,protected},
  r=RGZQCDRational[expr];
  If[FailureQ[r] || r === $Failed,Return[r]];
  (* mu is BOTH the mass symbol and an external Lorentz-index label.
     Protect every LorentzIndex object before setting the mass to zero. *)
  indices=DeleteDuplicates[Cases[r,_LorentzIndex,Infinity]];
  tags=Table[Unique["rgzProtectedLor"],{Length[indices]}];
  protected=r /. Thread[indices->tags];
  protected=FullSimplify[Cancel[Together[
    protected /. {m->0,mG->0,M->0,\[Mu]->0}]]];
  If[!FreeQ[protected,Indeterminate|ComplexInfinity|DirectedInfinity[_]],
    Return[Failure["SingularMasslessLimit",<|"Expression"->protected|>]]];
  protected /. Thread[tags->indices]
];

RGZQCDProject[expr_] := Module[{r,deltas,c},
  If[FailureQ[expr] || expr === $Failed,Return[expr]];
  r=Contract[FCI[RGZLoopPT[p,\[Mu],\[Nu]]] FCI[expr]]/(D-1);
  r=SUNSimplify[r,SUNNToCACF->True] /. SUNN->CA;
  r=FullSimplify[ExpandScalarProduct[r]];
  deltas=DeleteDuplicates[Cases[r,_SUNDelta,Infinity]];
  If[Length[deltas] > 1,
    Return[Failure["UnresolvedColor",<|"Expression"->r|>]]];
  If[Length[deltas] == 1,
    c=Coefficient[Expand[r],First[deltas],1];
    If[!TrueQ[FullSimplify[r-c First[deltas]] === 0],
      Return[Failure["NonlinearColor",<|"Expression"->r|>]]];
    r=c];
  If[!FreeQ[r,_LorentzIndex | _ExplicitLorentzIndex |
      _TemporalPair | _TemporalMomentum | _CartesianPair | _CartesianMomentum],
    Return[Failure["NonCovariantScalar",<|"Expression"->r,
      "Message"->"The scalar projection contains Lorentz indices or fixed spacetime components; check whether parameter substitution affected indices."|>]]];
  FullSimplify[r]
];

(* x=q^2, y=(q-p)^2, s=p^2. Normalize q+p routing independently for
   each calculated diagram by q -> -q BEFORE identifying y. *)
RGZQCDXY[expr_] := Module[{r,x,z,s0,den,factors,plus,minus,c},
  If[FailureQ[expr],Return[expr]];
  If[MemberQ[{$Failed,$Aborted},expr],
    Return[Failure["InvalidScalar",<|"Input"->expr|>]]];
  r=ExpandScalarProduct[ChangeDimension[FCI[expr],D]];
  r=r /. {
    HoldPattern[Pair[Momentum[q,D],Momentum[q,D]]] -> x,
    HoldPattern[Pair[Momentum[p,D],Momentum[q,D]]] -> z,
    HoldPattern[Pair[Momentum[q,D],Momentum[p,D]]] -> z,
    HoldPattern[Pair[Momentum[p,D],Momentum[p,D]]] -> s0};
  If[!FreeQ[r,_Pair | _LorentzIndex | _ExplicitLorentzIndex |
      _TemporalPair | _TemporalMomentum | _CartesianPair | _CartesianMomentum],
    Return[Failure["ResidualTensor",<|"Expression"->r,
      "Message"->"The s, x, y conversion still contains unresolved tensors or time components."|>]]];
  r=Cancel[Together[r]]; den=Denominator[r];
  If[!PolynomialQ[den,{x,z}],
    Return[Failure["UnknownScalarProduct",<|"Expression"->r|>]]];
  factors=First /@ Rest[FactorList[den]];
  plus=AnyTrue[factors,Function[f,c=Coefficient[f,x];
    !TrueQ[c === 0] && TrueQ[FullSimplify[f-c(x+2z+s0)] === 0]]];
  minus=AnyTrue[factors,Function[f,c=Coefficient[f,x];
    !TrueQ[c === 0] && TrueQ[FullSimplify[f-c(x-2z+s0)] === 0]]];
  If[plus && minus,
    Return[Failure["MixedRouting",<|"Expression"->r|>]]];
  If[plus,r=r /. z->-z];
  FullSimplify[Cancel[Together[r /. {
    z->(rgzQCDS+rgzQCDX-rgzQCDY)/2,
    x->rgzQCDX,s0->rgzQCDS}]]]
];

RGZQCDPoch[z_,n_Integer] /; n>=0 := Product[z+j,{j,0,n-1}];

(* Exact D-dimensional massless two-propagator ratios.
   I21/I11=-(D-3)/s; I22/I11=(D-6)(D-3)/s^2.
   Nonpositive powers leave one massless denominator and give scaleless
   polynomial/tadpole integrals, zero in dimensional regularization. *)
RGZQCDBubbleRatio[a_Integer,b_Integer] := If[a<=0 || b<=0,0,
  FullSimplify[
    rgzQCDS^(2-a-b) RGZQCDPoch[2-D/2,a+b-2]
      RGZQCDPoch[D-a-b,a+b-2]/
    (Factorial[a-1] Factorial[b-1]
      RGZQCDPoch[D/2-a,a-1] RGZQCDPoch[D/2-b,b-1])]];

RGZQCDMasterCoefficient[expr_] := Module[{r,num,den,dx,dy,c,rules},
  If[FailureQ[expr] || Head[expr] === Missing,Return[expr]];
  If[MemberQ[{$Failed,$Aborted},expr],
    Return[Failure["InvalidIntegrand",<|"Input"->expr|>]]];
  r=Cancel[Together[expr]]; If[TrueQ[r === 0],Return[0]];
  If[!FreeQ[r,_Pair | _LorentzIndex | _ExplicitLorentzIndex |
      _TemporalPair | _TemporalMomentum | _CartesianPair | _CartesianMomentum],
    Return[Failure["ResidualTensor",<|"Expression"->r|>]]];
  num=Numerator[r]; den=Denominator[r];
  If[!PolynomialQ[num,{rgzQCDX,rgzQCDY}] ||
      !PolynomialQ[den,{rgzQCDX,rgzQCDY}],
    Return[Failure["NonRationalIntegrand",<|"Expression"->r|>]]];
  dx=Exponent[den,rgzQCDX]; dy=Exponent[den,rgzQCDY];
  c=Cancel[den/(rgzQCDX^dx rgzQCDY^dy)];
  If[!FreeQ[c,rgzQCDX|rgzQCDY],
    Return[Failure["NotMasslessBubble",<|"Denominator"->den|>]]];
  rules=CoefficientRules[num,{rgzQCDX,rgzQCDY}];
  FullSimplify[Total[Map[Function[rule,
    Last[rule]/c RGZQCDBubbleRatio[
      dx-First[rule][[1]],dy-First[rule][[2]]]],rules]]]
];

RGZQCDRow[name_,eq_,actual_,reference_] := Module[
  {diff,shiftDiff,actualMaster,refMaster,masterDiff,state},
  If[Head[actual] === Missing || FailureQ[actual],
    Return[<|"Parts"->name,"LiteratureEquation"->eq,"ComputedValue"->actual,
      "LiteratureReference"->reference,"AfterSubstitutionDifference"->actual,
      "IntegrateAfterDifferenceCoefficient"->actual,"Status"->
        If[Head[actual] === Missing,"NotRunActualloopDiagram","ComputeFailed"]|>]];
  diff=Cancel[Together[actual-reference]];
  shiftDiff=FullSimplify[Cancel[Together[
    (diff+(diff /. {rgzQCDX->rgzQCDY,rgzQCDY->rgzQCDX}))/2]]];
  actualMaster=RGZQCDMasterCoefficient[actual];
  refMaster=RGZQCDMasterCoefficient[reference];
  masterDiff=If[FailureQ[actualMaster] || FailureQ[refMaster],
    Failure["MasterReduction",<|"Actual"->actualMaster,"Reference"->refMaster|>],
    FullSimplify[actualMaster-refMaster]];
  state=Which[FailureQ[masterDiff],"IntegrateReduceFailed",
    TrueQ[shiftDiff === 0] && TrueQ[masterDiff === 0],"PassedBeforeAndAfterIntegration",
    TrueQ[masterDiff === 0],"Passed after integration; integrand forms differ",
    True,"DifferenceNonzero"];
  <|"Parts"->name,"LiteratureEquation"->eq,"ComputedValue"->actual,
    "LiteratureReference"->reference,"AfterSubstitutionDifference"->shiftDiff,
    "ComputedI11Coefficient"->actualMaster,"LiteratureI11Coefficient"->refMaster,
    "IntegrateAfterDifferenceCoefficient"->masterDiff,"Status"->state|>
];

RGZQCDCalculatedLoops[loops_Association] := Module[
  {pureV,pureU,convert,selected,amps,parts,bad,out},
  pureV=With[{fields=LoopFields[##]},
    fields =!= {} && And@@(MatchQ[#,V[1,___]|-V[1,___]]& /@ fields)]&;
  pureU=With[{fields=LoopFields[##]},
    fields =!= {} && And@@(MatchQ[#,U[1,___]|-U[1,___]]& /@ fields)]&;
  convert[key_,filter_] := Module[{graphs},
    selected=DiagramSelect[loops["InsertionDiagram"][key],filter];
    amps=RGZLoopConvert[selected];
    If[FailureQ[amps],Return[amps]];
    parts=Map[Function[a,Module[{sc},
      sc=RGZQCDMassless[a]; If[FailureQ[sc],Return[sc]];
      sc=RGZQCDProject[sc]; If[FailureQ[sc],Return[sc]];
      RGZQCDXY[sc]]],amps];
    bad=Select[parts,FailureQ];
    If[bad =!= {},Return[First[bad]]];
    FullSimplify[Total[parts]]];
  out=<|"gse"->convert["BosonicThreePointLoop",pureV],
    "FourGluonloopDiagram"->convert["FourPointVertexLoop",pureV],
    "FPGhostLoopDiagram"->convert["GhostThreePointLoop",pureU]|>;
  out
];

Options[RGZCompareWithQCD]={"FeynArtsToPaperFactor"->1};
RGZCompareWithQCD[pinches_:Automatic,loops_:Automatic,OptionsPattern[]] := Module[
  {source,paper,paperDelta,refXY,calcXY=Association[],weights,keys,eqs,
    a,sc,rows,loopParts,factor,totalPaper,totalCalc,summary},
  If[Length[DownValues[RGZCandidatePinches]] === 0,
    Return[Failure["LoadMainFile",<|"Message"->"Load RGZ_OneLoop_AA_PT_Check.wl first."|>]]];
  If[Total[Length /@ {OwnValues[m],OwnValues[mG],OwnValues[M],
      OwnValues[\[Mu]],OwnValues[\[Alpha]]}] > 0,
    Return[Failure["SymbolicParametersRequired",<|
      "Message"->"Keep m, mG, M, mu and alpha unassigned before comparison; do not set masses or alpha to zero first."|>]]];
  source=If[pinches === Automatic,RGZCandidatePinches[],pinches];
  keys={"box","navAll","avAll","qseAll"};
  If[!AssociationQ[source] || !And@@(KeyExistsQ[source,#]& /@ keys),
    Return[Failure["MissingPinchParts",<|"RequiredKeys"->keys|>]]];
  If[loops =!= Automatic &&
      (!AssociationQ[loops] || !KeyExistsQ[loops,"InsertionDiagram"]),
    Return[Failure["MissingLoopGraphs",<|
      "Message"->"Loop comparison requires rgzOneLoop from a successful RGZRunAA[] call; omit the second argument to compare only the four handwritten sectors."|>]]];
  paper=RGZQCDPaperParts[];
  paperDelta=Map[FullSimplify[#-(# /. \[Alpha]->0)]&,paper];
  refXY=Map[RGZQCDXY[RGZQCDProject[RGZQCDRational[#]]]&,paperDelta];
  If[AnyTrue[Values[refXY],FailureQ],
    Return[Failure["ReferenceConstruction",<|"Parts"->refXY|>]]];
  Do[
    Print["Comparing the QCD limit: ",key];
    a=RGZQCDMassless[source[key]];
    If[FailureQ[a],AssociateTo[calcXY,key->a],
      (* d(s)^2=1/s^2: amputate the common external propagators. *)
      sc=RGZQCDProject[SPD[p,p]^2 a];
      AssociateTo[calcXY,key->If[FailureQ[sc],sc,RGZQCDXY[sc]]]],
    {key,keys}];
  eqs=<|"box"->"(2.45)","navAll"->"2 × (2.47)",
    "avAll"->"2 × (2.47)","qseAll"->"4 × (2.52)",
    "gse"->"(2.56)"|>;
  rows=Map[RGZQCDRow[#,eqs[#],calcXY[#],refXY[#]]&,keys];
  If[AssociationQ[loops] && KeyExistsQ[loops,"InsertionDiagram"],
    Print["Comparing generated QCD gluon, four-gluon and FP-ghost loop diagrams."];
    loopParts=RGZQCDCalculatedLoops[loops];
    factor=OptionValue["FeynArtsToPaperFactor"];
    Do[
      a=loopParts[key];
      If[!FailureQ[a],a=factor(a-(a /. \[Alpha]->0))];
      AssociateTo[calcXY,key->a],{key,{"gse","FPGhostLoopDiagram"}}];
    AssociateTo[calcXY,"FourGluonloopDiagram"->If[FailureQ[loopParts["FourGluonloopDiagram"]],
      loopParts["FourGluonloopDiagram"],factor loopParts["FourGluonloopDiagram"]]],
    AssociateTo[calcXY,{"gse"->Missing["ActualGraphsNotProvided"],
      "FourGluonloopDiagram"->Missing["ActualGraphsNotProvided"],
      "FPGhostLoopDiagram"->Missing["ActualGraphsNotProvided"]}]];
  AppendTo[rows,RGZQCDRow["gse",eqs["gse"],calcXY["gse"],refXY["gse"]]];
  AppendTo[rows,RGZQCDRow["FourGluonloopDiagram","without MasstadpoleIntegrate=0",
    calcXY["FourGluonloopDiagram"],0]];
  AppendTo[rows,RGZQCDRow["FPGhostLoopGaugeDifference","α Independent",
    calcXY["FPGhostLoopDiagram"],0]];
  totalPaper=RGZQCDMasterCoefficient[Total[Values[refXY]]];
  totalCalc=If[AnyTrue[Lookup[calcXY,Append[keys,"gse"]],
    FailureQ[#] || Head[#] === Missing&],Missing["ActualTotalNotAvailable"],
    RGZQCDMasterCoefficient[Total[Lookup[calcXY,Append[keys,"gse"]]]]];
  summary=Grid[Prepend[Map[
    {#["Parts"],#["LiteratureEquation"],#["Status"],#["IntegrateAfterDifferenceCoefficient"]}&,rows],
    {"CompareParts","LiteratureSource","Status","Difference / I11"}],
    Frame->All,Alignment->Left,Spacings->{2,1}];
  Print[summary];
  Print["Literaturefive sectorsGaugeDifferenceSum / I11: ",totalPaper];
  Print["ActualComputefive sectorsGaugeDifferenceSum / I11: ",totalCalc];
  <|"PerTermResults"->rows,"LiteratureOriginalformula (α=1Benchmark)"->paper,
    "LiteratureGaugeDifference (α=0Benchmark)"->paperDelta,
    "LiteratureTotalDifferenceCoefficient"->totalPaper,"ComputeTotalDifferenceCoefficient"->totalCalc,
    "Summary"->summary,
    "Description"->"s=p^2, x=q^2, y=(q-p)^2; multiply integrated results by the common I11(s). This compares transverse gauge-dependent terms in the QCD limit."|>
];

RGZShowQCDPart[report_Association,name_String] := Module[{row,fields},
  row=SelectFirst[report["PerTermResults"],#["Parts"] === name&,Missing["NoSuchPart"]];
  If[Head[row] === Missing,Return[row]];
  fields={"ComputedValue","LiteratureReference","AfterSubstitutionDifference","ComputedI11Coefficient",
    "LiteratureI11Coefficient","IntegrateAfterDifferenceCoefficient","Status"};
  Print["Parts: ",name,"; Literature: ",row["LiteratureEquation"]];
  Print[Grid[Map[{#,Pane[TraditionalForm[Lookup[row,#,Missing["NotComputed"]]],
    ImageSize->{850,Automatic},Scrollbars->{True,False}]}&,fields],
    Frame->All,Alignment->Left]]
];

Print["QCD term comparison loaded. Run RGZCompareWithQCD[rgzPinch,rgzOneLoop]."];
Print["RGZCompareWithQCD[] compares the four handwritten sectors only; the actual gse is marked NotRun."];

(* The four candidate pinch contributions *)
(* Load the corrected RGZ_OneLoop_AA_PT_Check.wl and
   RGZ_QCD_PartComparison.wl first. This file checks the four candidate
   pinch contributions in the massless QCD limit, one stage at a time.
   Rational propagators are exactly the recombined pole forms.
   It does not compute the actual gse or establish finite-mass RGZ STIs. *)

ClearAll[RGZCandidatePinchesRational, RGZQCDRationalMassless,
  RGZQCDStepStart, RGZQCDStepRun, RGZQCDStepShow, RGZQCDStepSummary];

Options[RGZCandidatePinchesRational]=Options[RGZCandidatePinches];
RGZCandidatePinchesRational[OptionsPattern[]] := Module[{r=RGZBuildPinches[
  "Mode"->OptionValue["Mode"],"ReferenceGauge"->OptionValue["ReferenceGauge"],
  "Representation"->"Rational"]},If[FailureQ[r],r,KeyTake[r,{"box","navAll","avAll","qseAll"}]]];

RGZQCDRationalMassless[expr_] := Module[{r,indices,tags},
  If[FailureQ[expr] || MemberQ[{$Failed,$Aborted},expr],
    Return[Failure["InvalidInput",<|"Input"->expr|>]]];
  r=ChangeDimension[FCI[expr],D];
  If[!FreeQ[r,_FeynAmpDenominator | _PropagatorDenominator],
    Return[Failure["RationalInputRequired",<|
      "Message"->"This function accepts only combined rational propagators."|>]]];
  indices=DeleteDuplicates[Cases[r,_LorentzIndex,Infinity]];
  tags=Table[Unique["rgzStepLor"],{Length[indices]}];
  r=r /. Thread[indices->tags];
  r=r /. {m->0,mG->0,M->0,\[Mu]->0};
  If[!FreeQ[r,Indeterminate | ComplexInfinity | DirectedInfinity[_]],
    Return[Failure["SingularMasslessLimit",<|"Expression"->r|>]]];
  r /. Thread[tags->indices]
];

If[!AssociationQ[rgzQCDStepResults],rgzQCDStepResults=Association[]];
If[AssociationQ[rgzBoxComparison] &&
    KeyExistsQ[rgzBoxComparison,"IntegrateAfterDifferenceCoefficient"],
  AssociateTo[rgzQCDStepResults,"box"->rgzBoxComparison]];

RGZQCDStepStart[name_String] := Module[{sources,paper,eqs},
  If[Length[DownValues[RGZLoopPT]] === 0 ||
      Length[DownValues[RGZQCDRow]] === 0,
    Return[Failure["LoadFilesFirst",<|
      "Message"->"Load the corrected one-loop check and QCD comparison modules first."|>]]];
  If[Total[Length /@ {OwnValues[m],OwnValues[mG],OwnValues[M],
      OwnValues[\[Mu]],OwnValues[\[Alpha]]}] > 0,
    Return[Failure["SymbolicParametersRequired",<|
      "Message"->"Keep m, mG, M, mu and alpha unassigned."|>]]];
  eqs=<|"box"->"(2.45)","navAll"->"2 × (2.47)",
    "avAll"->"2 × (2.47)","qseAll"->"4 × (2.52)"|>;
  If[!KeyExistsQ[eqs,name],Return[Failure["UnknownPart",<|"Name"->name|>]]];
  sources=RGZCandidatePinchesRational[];
  paper=RGZQCDPaperParts[][name];
  rgzQCDStepSession=<|"Parts"->name,"LiteratureEquation"->eqs[name],
    "OriginalRationalExpression"->sources[name],
    "OriginalLiteratureGaugeDifference"->Expand[paper-(paper /. \[Alpha]->0)],
    "CompletedStep"->0|>;
  Print["Prepare: ",name,"; run RGZQCDStepRun[1] through [7] individually."];
  <|"Parts"->name,"Status"->"PrepareComplete"|>
];

RGZQCDStepRun[n_Integer,seconds_:60] := Module[
  {keys,labels,t,result,input,row},
  keys={"QCDlimit","Project","ComputedValue","LiteratureRationalExpression",
    "LiteratureProject","LiteratureReference","CompareResult"};
  labels={"take massless Mass QCD limit","Amputate external legs and project transversely",
    "ComputedValueConvertIs s, x, y","LiteratureReferenceConvertIsRationalExpression",
    "LiteratureReferenceTransverseProject","LiteratureReferenceConvertIs s, x, y",
    "Check substitutions and compare master-integral coefficients"};
  If[!AssociationQ[rgzQCDStepSession],
    Return[Failure["StartFirst",<|"Message"->"Run RGZQCDStepStart first."|>]]];
  If[n<1 || n>7,Return[Failure["InvalidStage",<|"Stage"->n|>]]];
  If[!NumericQ[seconds] || !TrueQ[seconds>0],
    Return[Failure["InvalidTimeout",<|"Seconds"->seconds|>]]];
  If[n =!= rgzQCDStepSession["CompletedStep"]+1,
    Return[Failure["StageOrder",<|
      "NextStep"->(rgzQCDStepSession["CompletedStep"]+1)|>]]];
  Print[rgzQCDStepSession["Parts"],", Step ",n,"：",labels[[n]]];
  {t,result}=AbsoluteTiming[TimeConstrained[
    Switch[n,
      1,RGZQCDRationalMassless[rgzQCDStepSession["OriginalRationalExpression"]],
      2,RGZQCDProject[SPD[p,p]^2 rgzQCDStepSession["QCDlimit"]],
      3,RGZQCDXY[rgzQCDStepSession["Project"]],
      4,RGZQCDRational[rgzQCDStepSession["OriginalLiteratureGaugeDifference"]],
      5,RGZQCDProject[rgzQCDStepSession["LiteratureRationalExpression"]],
      6,RGZQCDXY[rgzQCDStepSession["LiteratureProject"]],
      7,RGZQCDRow[rgzQCDStepSession["Parts"],
        rgzQCDStepSession["LiteratureEquation"],rgzQCDStepSession["ComputedValue"],
        rgzQCDStepSession["LiteratureReference"]]],seconds,$Aborted]];
  Print["ElapsedSeconds: ",NumberForm[t,{10,3}]," Seconds"];
  If[result === $Aborted,Return[Failure["Timeout",<|
    "Step"->n,"Description"->"No progress; increase the time limit and retry this step."|>]]];
  If[result === $Failed || FailureQ[result],
    Return[Failure["StageFailed",<|"Step"->n,"Cause"->result|>]]];
  AssociateTo[rgzQCDStepSession,
    {keys[[n]]->result,"CompletedStep"->n}];
  If[rgzQCDStepSession["CompletedStep"] =!= n ||
      !KeyExistsQ[rgzQCDStepSession,keys[[n]]],
    Return[Failure["StateWriteFailed",<|"Step"->n,
      "Description"->"Computation returned, but the result could not be stored in the step state."|>]]];
  If[n === 7,
    AssociateTo[rgzQCDStepResults,rgzQCDStepSession["Parts"]->result];
    RGZQCDStepShow[]];
  <|"Step"->n,"Status"->"Complete","ElapsedSeconds (Seconds)"->t,
    "ExpressionSize"->LeafCount[result]|>
];

RGZQCDStepShow[] := Module[{row,fields},
  If[!AssociationQ[rgzQCDStepSession] ||
      !KeyExistsQ[rgzQCDStepSession,"CompareResult"],
    Return[Failure["ComparisonNotReady",<||>]]];
  row=rgzQCDStepSession["CompareResult"];
  fields={"ComputedValue","LiteratureReference","AfterSubstitutionDifference","ComputedI11Coefficient",
    "LiteratureI11Coefficient","IntegrateAfterDifferenceCoefficient","Status"};
  Print["Parts: ",row["Parts"],"; Literature: ",row["LiteratureEquation"]];
  Print[Grid[Prepend[Map[{#,TraditionalForm[Lookup[row,#,
    Missing["NotComputed"]]]}&,fields],{"CheckParts","Result"}],
    Frame->All,Alignment->Left,Spacings->{2,1}]]
];

RGZQCDStepSummary[] := Grid[Prepend[
  Map[Function[name,If[KeyExistsQ[rgzQCDStepResults,name],
    With[{r=rgzQCDStepResults[name]},
      {name,r["Status"],r["IntegrateAfterDifferenceCoefficient"]}],
    {name,"NotYetCheck",Missing["NotComputed"]}]],
    {"box","navAll","avAll","qseAll"}],
  {"Parts","Status","Difference / I11"}],Frame->All,Alignment->Left];

Print["Stepwise checks loaded. Run RGZQCDStepStart[\"navAll\"], then RGZQCDStepRun[1] through [7] individually."];

(* The calculated gluon self energy *)
(* Actual FeynArts gse versus arXiv:0909.2536 Eq.(2.56).
   Load the corrected main, comparison, and pinch-step files first.
   The model must encode full rational propagators in its two-leg vertices.
   Select only V[1] on both internal lines of the cubic-vertex bubble.
   Compare alpha minus alpha=0 after taking the massless QCD limit.
   This amplitude is ALREADY amputated: do not multiply it by (p^2)^2.
   The user-specified common conversion factor defaults to 1; no sign or
   phase is selected automatically by fitting the paper result. *)

ClearAll[RGZQCDGSEStart, RGZQCDGSERun, RGZQCDGSEShow,
  RGZQCDGSEPaint, RGZQCDGSETotal, RGZQCDGSEMap];

RGZQCDGSEMap[fun_,amps_] := Module[{out,bad},
  If[!ListQ[amps] || amps === {},
    Return[Failure["NoAmplitudes",<|"Input"->amps|>]]];
  out=fun /@ amps;
  bad=Select[out,FailureQ[#] || MemberQ[{$Failed,$Aborted},#]&];
  If[bad =!= {},First[bad],out]
];

Options[RGZQCDGSEStart]={"FeynArtsToPaperFactor"->1};
RGZQCDGSEStart[loops_:Automatic,OptionsPattern[]] := Module[
  {input=loops,sector="BosonicThreePointLoop",graphs,probe},
  If[Length[DownValues[RGZQCDRationalMassless]] === 0 ||
      Length[DownValues[RGZQCDRow]] === 0,
    Return[Failure["LoadHelpers",<|
      "Message"->"Load the one-loop check, QCD comparison and stepwise pinch modules first."|>]]];
  If[Total[Length /@ {OwnValues[m],OwnValues[mG],OwnValues[M],
      OwnValues[\[Mu]],OwnValues[\[Alpha]]}] > 0,
    Return[Failure["SymbolicParametersRequired",<|
      "Message"->"m, mG, M, mu and alpha must be unassigned symbols."|>]]];
  probe=FCI[FVD[q,\[Rho]]];
  If[RGZLoopNormalize[probe] =!= probe,
    Return[Failure["IndexNormalizationBug",<|
      "Message"->"The normalization function changed Lorentz indices; load the corrected main module first."|>]]];
  If[input === Automatic && AssociationQ[rgzOneLoop],input=rgzOneLoop];
  If[input === Automatic,
    If[!StringQ[modelRGZ],Return[Failure["SetModel",<|
      "Message"->"No reusable rgzOneLoop; set modelRGZ to the common gen/mod path."|>]]];
    graphs=Missing["GenerateAtStage1"],
    If[!AssociationQ[input] || !KeyExistsQ[input,"InsertionDiagram"] ||
        !AssociationQ[input["InsertionDiagram"]] ||
        !KeyExistsQ[input["InsertionDiagram"],sector],
      Return[Failure["MissingGraphs",<|"Sector"->sector|>]]];
    graphs=input["InsertionDiagram"][sector]];
  rgzQCDGSESession=<|"CompletedStep"->0,"candidate Diagram"->graphs,
    "OverallFactor"->OptionValue["FeynArtsToPaperFactor"]|>;
  Print["gse Prepare: ",If[Head[graphs] === Missing,
    "Step 1 direct Generaterequired topologies. ","Reuse existing inserted diagrams."]];
  Print["Run RGZQCDGSERun[1] through [9] individually; do not multiply this term by (p^2)^2."];
  <|"Status"->"PrepareComplete","OverallFactor"->rgzQCDGSESession["OverallFactor"]|>
];

RGZQCDGSERun[n_Integer,seconds_:60] := Module[
  {labels,keys,t,result,graphs,pure,fc,bad,r,parts,paper,a,ref,ratio},
  labels={"Select pure-gluon loops with two three-point vertices","Generate amplitudes with CreateFeynAmp",
    "Convert to FeynCalc with FCFAConvert","explicitrationalDenominatorand take  QCD limit",
    "Subtract the Landau-gauge amplitude","Transverse projection by diagram",
    "Normalize loop momenta and sum diagrams","construct Literature gse GaugeDifference",
    "IntegrateBeforeAfterCompareand display Result"};
  keys={"InsertionDiagram","FeynArtsAmplitude","FeynCalcAmplitude","QCDAmplitude",
    "GaugeDifferenceAmplitude","ProjectList","ComputedValue","LiteratureReference","CompareResult"};
  If[!AssociationQ[rgzQCDGSESession],
    Return[Failure["StartFirst",<|"Message"->"Run RGZQCDGSEStart[] first."|>]]];
  If[n<1 || n>9,Return[Failure["InvalidStage",<|"Stage"->n|>]]];
  If[!NumericQ[seconds] || !TrueQ[seconds>0],
    Return[Failure["InvalidTimeout",<|"Seconds"->seconds|>]]];
  If[n =!= rgzQCDGSESession["CompletedStep"]+1,
    Return[Failure["StageOrder",<|
      "NextStep"->(rgzQCDGSESession["CompletedStep"]+1)|>]]];
  Print["gse, Step ",n,"：",labels[[n]]];
  {t,result}=AbsoluteTiming[TimeConstrained[Switch[n,
    1,
      graphs=rgzQCDGSESession["candidate Diagram"];
      If[Head[graphs] === Missing,
        graphs=InsertFields[rgzLoopTopBosonBubble,{V[1]}->{V[1]},
          InsertionLevel->{Particles},Model->modelRGZ,
          GenericModel->modelRGZ]];
      pure=With[{fields=LoopFields[##]},fields =!= {} &&
        And@@(MatchQ[#,V[1,___]|-V[1,___]]& /@ fields)]&;
      DiagramSelect[graphs,pure],
    2,
      CreateFeynAmp[rgzQCDGSESession["InsertionDiagram"],Truncated->True,
        GaugeRules->{},PreFactor->1],
    3,
      fc=FCFAConvert[RGZLoopPrepareFA[rgzQCDGSESession["FeynArtsAmplitude"]],
        IncomingMomenta->{p},OutgoingMomenta->{p},LoopMomenta->{q},
        LorentzIndexNames->{\[Mu],\[Nu]},ChangeDimension->D,
        UndoChiralSplittings->True,List->True,DropSumOver->True,SMP->True];
      If[!ListQ[fc] || fc === {},Failure["NoConvertedAmplitudes",<|"Output"->fc|>],
        bad=RGZLoopUnresolved[fc];
        If[bad =!= {},Failure["UnresolvedCoupling",<|"Objects"->bad|>],fc]],
    4,
      RGZQCDGSEMap[Function[amp,
        r=RGZLoopNormalize[ChangeDimension[FCI[amp],D]];
        bad=Cases[r,x_ /; MemberQ[
          {"mG1","mG2","mG3","mA1","mA2","mB",
           "m1","m2","m3","m4","rgzLoopM1","rgzLoopM2",
           "rgzLoopM3","rgzLoopM4"},RGZLoopName[x]],Infinity];
        If[bad =!= {},Failure["RationalModelRequired",<|
          "Objects"->DeleteDuplicates[bad],
          "Message"->"Use the checked rational-propagator model; legacy placeholder-denominator rules are not applied."|>],
          RGZQCDRationalMassless[FeynAmpDenominatorExplicit[r]]]],
        rgzQCDGSESession["FeynCalcAmplitude"]],
    5,
      RGZQCDGSEMap[Function[amp,
        RGZLoopReduce[Expand[amp-(amp /. \[Alpha]->0)]]],
        rgzQCDGSESession["QCDAmplitude"]],
    6,
      RGZQCDGSEMap[RGZQCDProject,rgzQCDGSESession["GaugeDifferenceAmplitude"]],
    7,
      parts=RGZQCDGSEMap[RGZQCDXY,rgzQCDGSESession["ProjectList"]];
      If[FailureQ[parts],parts,
        Cancel[Together[rgzQCDGSESession["OverallFactor"] Total[parts]]]],
    8,
      paper=RGZQCDPaperParts[]["gse"];
      a=RGZQCDRational[Expand[paper-(paper /. \[Alpha]->0)]];
      If[FailureQ[a],a,a=RGZQCDProject[a];
        If[FailureQ[a],a,RGZQCDXY[a]]],
    9,
      RGZQCDRow["gse","(2.56)",rgzQCDGSESession["ComputedValue"],
        rgzQCDGSESession["LiteratureReference"]]],seconds,$Aborted]];
  Print["ElapsedSeconds: ",NumberForm[t,{10,3}]," Seconds"];
  If[result === $Aborted,Return[Failure["Timeout",<|
    "Step"->n,"Description"->"No progress; increase the time limit and retry this step."|>]]];
  If[result === $Failed || FailureQ[result],
    Return[Failure["StageFailed",<|"Step"->n,"Cause"->result|>]]];
  AssociateTo[rgzQCDGSESession,{keys[[n]]->result,"CompletedStep"->n}];
  If[rgzQCDGSESession["CompletedStep"] =!= n ||
      !KeyExistsQ[rgzQCDGSESession,keys[[n]]],
    Return[Failure["StateWriteFailed",<|"Step"->n|>]]];
  If[MemberQ[{3,4,5,6},n],Print["AmplitudeTermCount: ",Length[result]]];
  If[n === 9,
    a=result["ComputedI11Coefficient"];ref=result["LiteratureI11Coefficient"];
    ratio=If[FailureQ[a] || FailureQ[ref] || TrueQ[ref === 0],
      Missing["RatioUnavailable"],Cancel[Together[a/ref]]];
    AssociateTo[rgzQCDGSESession,"CoefficientRatioNotUsedForAdjustment"->ratio];
    If[!AssociationQ[rgzQCDStepResults],rgzQCDStepResults=Association[]];
    AssociateTo[rgzQCDStepResults,"gse"->result];
    RGZQCDGSEShow[]];
  <|"Step"->n,"Status"->"Complete","ElapsedSeconds (Seconds)"->t,
    "ExpressionSize"->LeafCount[result]|>
];

RGZQCDGSEPaint[] := If[AssociationQ[rgzQCDGSESession] &&
    KeyExistsQ[rgzQCDGSESession,"InsertionDiagram"],
  Paint[rgzQCDGSESession["InsertionDiagram"],Numbering->Simple,SheetHeader->None],
  Failure["SelectGraphsFirst",<|"Message"->"Complete step 1 first."|>]];

RGZQCDGSEShow[] := Module[{row,fields},
  If[!AssociationQ[rgzQCDGSESession] ||
      !KeyExistsQ[rgzQCDGSESession,"CompareResult"],
    Return[Failure["ComparisonNotReady",<||>]]];
  row=rgzQCDGSESession["CompareResult"];
  fields={"ComputedValue","LiteratureReference","AfterSubstitutionDifference","ComputedI11Coefficient",
    "LiteratureI11Coefficient","IntegrateAfterDifferenceCoefficient","Status"};
  Print[Grid[Prepend[Map[{#,TraditionalForm[Lookup[row,#,
    Missing["NotComputed"]]]}&,fields],{"gse CheckParts","Result"}],
    Frame->All,Alignment->Left,Spacings->{2,1}]];
  Print["CommonFactor: ",rgzQCDGSESession["OverallFactor"]];
  Print["Compute / Literature OfIntegrateCoefficientratio (Notused for adjustment): ",
    rgzQCDGSESession["CoefficientRatioNotUsedForAdjustment"]]
];

RGZQCDGSETotal[] := Module[{names,missing,rows,bad,coefficient},
  names={"box","navAll","avAll","qseAll","gse"};
  If[!AssociationQ[rgzQCDStepResults],
    Return[Failure["NoResults",<||>]]];
  missing=Select[names,!KeyExistsQ[rgzQCDStepResults,#]&];
  If[missing =!= {},Return[Failure["IncompleteParts",<|"MissingParts"->missing|>]]];
  rows=Lookup[rgzQCDStepResults,names];
  bad=Select[rows,!MemberQ[{"PassedBeforeAndAfterIntegration","Passed after integration; integrand forms differ"},
    Lookup[#,"Status",Missing["NotComputed"]]]&];
  If[bad =!= {},Return[Failure["ComparisonNotPassed",<|"NotPassedParts"->
    Lookup[bad,"Parts"]|>]]];
  coefficient=RGZQCDMasterCoefficient[Total[Lookup[rows,"ComputedValue"]]];
  If[FailureQ[coefficient],Return[coefficient]];
  Print[Grid[Prepend[Map[{#["Parts"],#["Status"],#["IntegrateAfterDifferenceCoefficient"]}&,
    rows],{"Parts","Status","Difference / I11"}],Frame->All,Alignment->Left]];
  <|"ComputedFiveSectorGaugeDifference / I11"->coefficient,
    "CancellationCheck"->If[TrueQ[coefficient === 0],"Passed","Sumstill Nonzero"]|>
];

Print["Actual gse checks loaded. Run RGZQCDGSEStart[], then RGZQCDGSERun[1] through [9] individually."];

(* ================================================================
   Exact QCD check: review 0909.2536, Eqs.(2.45),(2.47),(2.52),(2.56).
   lambda = 1-alpha; every term below is AMPUTATED and uses the SAME
   common integration convention. The loop routing is q and q+p.
   This is an independent benchmark, not an RGZ derivation.
   ================================================================ *)
RGZQCDPinchBenchmark[] := Module[
  {lambda=1-\[Alpha],g2=SMP["g_s"]^2,s0=SPD[p,p],pr,h,j,k,t,
    basis,cb,cn,ca,cq,cg,coeffSum,oldRGZResidual,
    box,nav,av,qse,gse,sum},
  pr=RGZLoopPT[p,\[Mu],\[Nu]];
  h=ChangeDimension[FCI[RGZLoopPT[p,\[Mu],\[Rho]] RGZLoopPT[p,\[Nu],\[Sigma]]
    FVD[q,\[Rho]] FVD[q,\[Sigma]] FAD[q,q,q+p,q+p]],D];
  j=ChangeDimension[FCI[pr FAD[q,q,q+p]],D];
  k=ChangeDimension[FCI[RGZLoopPT[p,\[Nu],\[Rho]] FVD[q,\[Mu]] FVD[q,\[Rho]]
    FAD[q,q,q+p]],D];
  t=ChangeDimension[FCI[pr FAD[q,q]],D];
  basis={h,j,k,t};
  cb=g2 CA {lambda^2 s0^2/2,-lambda s0^2,0,0};
  cn=g2 CA {-lambda^2 s0^2/2,lambda s0^2,lambda s0,-lambda s0};
  ca=g2 {0,0,0,lambda (CA/2-CF) s0};
  cq=g2 {0,0,0,lambda CF s0/2};
  cg=g2 CA {lambda^2 s0^2/2,-lambda s0^2,-2lambda s0,lambda s0};
  {box,nav,av,qse,gse}=(#.basis& /@ {cb,cn,ca,cq,cg});
  coeffSum=FullSimplify[Expand[cg+cb+2cn+2ca+4cq]];
  sum=coeffSum.basis;
  (* After repairing BT, leaving the OLD three negative signs in nav
     gives this residual in the massless QCD alpha-minus-Landau test. *)
  oldRGZResidual=g2 CA {2(\[Alpha]^2-2\[Alpha])s0^2,
    4\[Alpha]s0^2,4\[Alpha]s0,0};
  <|"box"->box,"navSingleDiagram"->nav,"avSingleDiagram"->av,
    "qseSingleLeg"->qse,"gseGaugeDependentPart"->gse,
    "cancellationCoefficient"->coeffSum,"CancellationDifference"->sum,"Passed"->TrueQ[sum === 0],
    "OriginalNAVSignQCDLimitResidualCoefficient"->oldRGZResidual|>
];



==> anc/software/RGZWorkflow-1.1.2/Kernel/Identities/ScalarBasis.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Check scalar-basis transformations, finite coefficients and sector irreducibility.

   Inputs:
   Tree identities or computed amplitudes and the source-linked reports being checked.

   Dependencies:
   Tree/, OneLoop/, Algebra/ and Renormalization/ for the result being checked.
*)

(* Read-only follow-up proofs for the separate scalar presentation. These
   reports never upgrade a certificate or replace the original MSbar packet. *)
$scalarAuditSHA256=FileHash[$InputFileName,"SHA256"];
qqScalarCommonResidues[p_] := Module[{e=Unique["scalarResidue"],z},
 If[!AssociationQ[p]||!And@@(KeyExistsQ[p,#]&/@{"UV","IR"}),Return[Failure["ScalarPoleMissing",<||>]]];
 z=Expand[((p["UV"]/.FeynCalc`EpsilonUV->e)+(p["IR"]/.FeynCalc`EpsilonIR->e))/.D->4-2e];
 If[qqFFInvalidQ[z],Return[Failure["ScalarPoleMissing",<||>]]];
 {SeriesCoefficient[z,{e,0,-1}],SeriesCoefficient[z,{e,0,-2}]}];
qqScalarRegularJet[c_] := Module[{d,jet},
 d=Cancel[Together[Denominator[c]/.D->4]];
 If[d===0,Return[Failure["ScalarHigherEpsilonRequired",<||>]]];
 jet={c/.D->4,-2(D[c,D]/.D->4),2(D[c,{D,2}]/.D->4)};
 If[qqFFInvalidQ[jet],Failure["ScalarHigherEpsilonRequired",<||>],jet]];
qqScalarFiniteIdentity[pairs_,table_] := Module[{terms={},rational=0,j,p,stop=Unique["finiteIdentity"]},Catch[
 Do[j=qqScalarRegularJet[pair[[2]]];If[FailureQ[j],Throw[j,stop]];
 If[pair[[1]]===1,rational+=j[[1]],
 p=qqScalarCommonResidues[Lookup[table,pair[[1]],None]];If[FailureQ[p],Throw[p,stop]];
 AppendTo[terms,{pair[[1]],j[[1]]}];rational+=j[[2]]p[[1]]+j[[3]]p[[2]]],{pair,pairs}];
 <|"ScalarFiniteCoefficients"->terms,"DimensionalFiniteTransfer"->Cancel[Together[rational]]|>,stop]];
qqScalarSectorCertificate[inv_,mass_] := Module[{n=Length[mass],edges,dist,S,det,x,g,res,gram,conditions},
 If[n<1||n>4||Length[inv]=!=n(n-1)/2,Return[Failure["ScalarSectorShape",<||>]]];
 dist=ConstantArray[0,{n,n}];If[n>1,edges=qqPVEdges[n]+1;
 Do[dist[[edges[[k,1]],edges[[k,2]]]]=dist[[edges[[k,2]],edges[[k,1]]]]=inv[[k]],{k,Length[edges]}]];
 S=Table[mass[[a]]+mass[[b]]-dist[[a,b]],{a,n},{b,n}];det=Factor[Det[S]];
 If[det===0,Return[<|"Verified"->False,"Reason"->"DegenerateHessianRequiresSeparateAnalysis","Hessian"->S,"Determinant"->0|>]];
 x=Factor/@LinearSolve[S,-ConstantArray[1,n]];g=Factor[Total[x]/2];
 res=(Cancel[Together[#]]&)/@(S.x+ConstantArray[1,n]);
 gram=If[n===1,1,Factor[Det[Table[(dist[[1,a]]+dist[[1,b]]-dist[[a,b]])/2,{a,2,n},{b,2,n}]]]];
 conditions=DeleteDuplicates[Unequal[#,0]&/@DeleteDuplicates[Join[{det,g,gram},x]]];
 <|"Verified"->(res===ConstantArray[0,n]&&g=!=0&&gram=!=0&&AllTrue[x,#=!=0&]),
 "Hessian"->S,"Determinant"->det,"CriticalPoint"->x,"CriticalValue"->g,"CriticalResidual"->res,"GramDeterminant"->gram,
 "ProperCriticalPointCount"->If[g=!=0,1,0],"MilnorNumber"->1,"Conditions"->conditions,
 "Polynomial"->"G(x)=Sum[x]+1/2 x.Hessian.x; gradients=1+Hessian.x"|>];
qqScalarAuditCoordinates[input_] := Module[{x=RGZWorkflow`Engine`m^2,y=RGZWorkflow`Engine`\[Mu]^2,z=RGZWorkflow`Engine`mG^4,
 rm=RGZWorkflow`ScalarAudit`rMinus,rp=RGZWorkflow`ScalarAudit`rPlus,mu=RGZWorkflow`ScalarAudit`mu2,base,roots,rules,ratio,out},
 base=z-(x-y)^2/4;roots=DeleteDuplicates[Cases[input,Power[_,1/2],Infinity]];
 rules=Map[Function[root,ratio=Cancel[Together[root[[1]]/base]];
 If[MatchQ[ratio,_Rational|_Integer]&&TrueQ[ratio>0],root->Sqrt[ratio](rp-rm)/(2I),root->root]],roots];
 out=input/.Dispatch[rules];
 out=With[{ms=RGZWorkflow`Engine`m,mus=RGZWorkflow`Engine`\[Mu],mgs=RGZWorkflow`Engine`mG},out/.{
 HoldPattern[Power[ms,k_Integer]]/;EvenQ[k]:>(rp+rm-mu)^(k/2),
 HoldPattern[Power[mus,k_Integer]]/;EvenQ[k]:>mu^(k/2),
 HoldPattern[Power[mgs,k_Integer]]/;Divisible[k,4]:>((rp-mu)(rm-mu))^(k/4)}];
 out=out/.{RGZWorkflow`Engine`m^2->rp+rm-mu,RGZWorkflow`Engine`\[Mu]^2->mu,RGZWorkflow`Engine`mG^4->(rp-mu)(rm-mu),RGZWorkflow`Engine`qqS->RGZWorkflow`ScalarAudit`s,RGZWorkflow`Engine`qqT->RGZWorkflow`ScalarAudit`t};
 Map[Factor,out,{2}]];
qqScalarAuditExact[input_] := Module[{z=qqScalarAuditCoordinates[{{},{input}}][[2,1]],
 rm=RGZWorkflow`ScalarAudit`rMinus,rp=RGZWorkflow`ScalarAudit`rPlus,roots,rules,ratio},
 (* This is the selected pole branch, not PowerExpand: rPlus-rMinus=2 I Sqrt[base]. *)
 Do[roots=DeleteDuplicates[Cases[z,Power[_,1/2],Infinity]];
 rules=Map[Function[root,ratio=Cancel[Together[root[[1]]/(-(rm-rp)^2)]];
 If[MatchQ[ratio,_Rational|_Integer]&&TrueQ[ratio>0],root->Sqrt[ratio](rp-rm)/I,root->root]],roots];
 z=z/.Dispatch[rules];z=qqScalarAuditCoordinates[{{},{Expand[z]}}][[2,1]],{3}];
 Cancel[Together[Expand[z]]]];
qqScalarOrbit[inv_,mass_] := Module[{n=Length[mass],dist,edges},
 If[n===1,Return[{mass,{}}]];
 edges=qqPVEdges[n]+1;dist=ConstantArray[0,{n,n}];
 Do[dist[[edges[[k,1]],edges[[k,2]]]]=dist[[edges[[k,2]],edges[[k,1]]]]=inv[[k]],{k,Length[edges]}];
 First[Sort[Table[{mass[[per]],(dist[[per[[#[[1]]]],per[[#[[2]]]]]]&/@edges)},{per,Permutations[Range[n]]}]]]];
qqScalarCommonEmbedding[inv_,mass_] := Module[{n=Length[mass],s=RGZWorkflow`ScalarAudit`s,t=RGZWorkflow`ScalarAudit`t,
 g,vec,dd,target,edges,zero,sets,chosen,A,aug,piv},
 g={{0,s/2,-t/2},{s/2,0,(s+t)/2},{-t/2,(s+t)/2,0}};
 vec=Tuples[{-1,0,1},3];zero=First[FirstPosition[vec,{0,0,0}]];
 dd=Table[Expand[(a-b).g.(a-b)],{a,vec},{b,vec}];
 target=ConstantArray[0,{n,n}];If[n>1,edges=qqPVEdges[n]+1;
 Do[target[[edges[[k,1]],edges[[k,2]]]]=target[[edges[[k,2]],edges[[k,1]]]]=inv[[k]],{k,Length[edges]}]];
 sets={{zero}};
 Do[sets=Flatten[Map[Function[as,Map[Append[as,#]&,Select[Range[Length[vec]],Function[j,And@@Table[dd[[as[[h]],j]]===Expand[target[[h,pos]]],{h,Length[as]}]]]]],sets],1];
 If[sets==={},Break[]],{pos,2,n}];
 If[sets==={},Return[Failure["ScalarCommonEmbeddingMissing",<||>]]];
 chosen=vec[[First[sets]]];A=Prepend[#,1]&/@chosen;
 aug=MapThread[Append,{A,MapThread[Subtract,{Expand[#.g.#]&/@chosen,mass}]}];
 piv=SelectFirst[Subsets[Range[4],{n}],Det[A[[All,#]]]=!=0&,Missing[]];
 If[MissingQ[piv],Return[Failure["ScalarCutRankDeficient",<||>]]];
 <|"Chords"->chosen,"CutEquations"->aug,"PivotColumns"->piv,"AmbientGram"->Factor[Det[g]]|>];
qqScalarCutSeparation[target_,other_] := Module[{a=target["CutEquations"],b=other["CutEquations"],piv=target["PivotColumns"],lambda,res,witness=None},
 Do[lambda=LinearSolve[Transpose[a[[All,piv]]],b[[j,piv]]];
 res=Factor/@(b[[j]]-lambda.a);
 If[AnyTrue[res,#=!=0&],witness=<|"OtherDenominator"->j,"EliminationCoefficients"->lambda,"NonzeroAffineResidual"->res|>;Break[]],{j,Length[b]}];
 witness];

Options[RGZQQScalarBasisAudit]={"ScalarFile"->Automatic};
RGZQQScalarBasisAudit[seconds_:300,OptionsPattern[]] := Module[{p,r,rows={},v,z,orbit,conditions,key,out,file,embeddings={},cutChecks={},embedding,witness,cutOK=False,cutConditions={},stop=Unique["sectorProof"]},
 r=ready[];If[FailureQ[r],Return[r]];p=qqAuditRead[OptionValue["ScalarFile"],"QQScalarFormFactors"];
 If[!AssociationQ[p]||!ListQ[Lookup[p,"ScalarIntegralInventory",None]]||p["ScalarIntegralInventory"]==={},Return[Failure["ScalarFormFactorsRequired",<||>]]];
 r=qqGaugeTimed["QQScalarBasisAudit",Catch[
 Do[qqProgressOperation["Prove one-loop sector critical-point count"];
 v=If[MatchQ[m,_FeynCalc`A0],{{0},{},{First[m]}},qqPVParse[m]];
 If[v===$Failed||v[[1]]=!={0},Throw[Failure["ScalarSectorShape",<||>],stop]];
 v=qqScalarAuditCoordinates[{v[[2]],v[[3]]}];
 If[!FreeQ[v,RGZWorkflow`Engine`m|RGZWorkflow`Engine`\[Mu]|RGZWorkflow`Engine`mG],Throw[Failure["ScalarSpectralCoordinatesUnsupported",<||>],stop]];
 z=qqScalarSectorCertificate[v[[1]],v[[2]]];If[FailureQ[z],Throw[z,stop]];
 AppendTo[rows,Join[<|"Master"->m,"InvariantCoordinates"->v[[1]],"MassCoordinates"->v[[2]],"Orbit"->qqScalarOrbit[v[[1]],v[[2]]]|>,z]],{m,p["ScalarIntegralInventory"]}];True,stop],seconds];
 If[FailureQ[r],Return[r]];
 r=qqGaugeTimed["QQScalarBasisCuts",Catch[
 Do[embedding=qqScalarCommonEmbedding[rows[[i]]["InvariantCoordinates"],rows[[i]]["MassCoordinates"]];
 If[FailureQ[embedding],Throw[embedding,stop]];AppendTo[embeddings,embedding],{i,Length[rows]}];
 Do[If[i=!=j&&Length[embeddings[[i]]["Chords"]]===Length[embeddings[[j]]["Chords"]],
 witness=qqScalarCutSeparation[embeddings[[i]],embeddings[[j]]];
 AppendTo[cutChecks,<|"Target"->i,"Other"->j,"Separated"->(witness=!=None),"Witness"->witness|>]],{i,Length[rows]},{j,Length[rows]}];True,stop],seconds];
 If[FailureQ[r],Return[r]];cutOK=AllTrue[cutChecks,TrueQ[#["Separated"]]&];
 cutConditions=DeleteDuplicates[Map[Function[c,Or@@(Unequal[#,0]&/@c["Witness"]["NonzeroAffineResidual"])],Select[cutChecks,TrueQ[#["Separated"]]&]]];
 orbit=DeleteDuplicates[Lookup[rows,"Orbit"]];conditions=DeleteDuplicates[DeleteCases[Join[Flatten[Lookup[rows,"Conditions",{}],1],cutConditions,{embeddings[[1]]["AmbientGram"]!=0}],True]];
 key=Hash[{"ScalarBasisAudit/1",p["Key"],$scalarAuditSHA256},"SHA256"];
 file=FileNameJoin[{cacheDirectory[],"qq-scalar-basis-audit-"<>IntegerString[key,16,64]<>".wxf"}];
 out=<|"Status"->If[AllTrue[rows,TrueQ[#["Verified"]]&],If[cutOK&&Length[orbit]===Length[rows],"MinimalWithinDeclaredIBPFamily","SectorIrreducibilityVerified"],"SectorAnalysisIncomplete"],"Key"->key,
 "SourceFingerprint"->p["SourceFingerprint"],"InputSHA256"->p["InputSHA256"],"ScalarFile"->p["File"],"Rows"->rows,
 "SectorIrreducibilityVerified"->AllTrue[rows,TrueQ[#["Verified"]]&],"DistinctSectorOrbits"->Length[orbit],"CandidateCount"->Length[rows],
 "CommonFamilyEmbeddings"->embeddings,"CutSeparationChecks"->cutChecks,"CommonFamilyCutIndependenceVerified"->cutOK,
 "DeclaredIBPMinimalityVerified"->(cutOK&&Length[orbit]===Length[rows]&&AllTrue[rows,TrueQ[#["Verified"]]&]),
 "CutArgument"->"Descending propagator count: smaller sectors have zero maximal residue. Every same-size different sector has a nonzero affine-ideal residual on the target cut; each diagonal cut is nonzero on the stated nondegenerate Gram/Cayley domain. Full propagator permutations are deduplicated. This proves independence in the explicit common parent IBP family.",
 "CoefficientField"->"Rational functions of generic D,s,t,mu2,rMinus,rPlus; fixed dimension; IBP within each sector",
 "Conditions"->conditions,"ParameterPointTest"->False,"GlobalMinimalityProved"->False,"MasterBasisIndependent"->False,
 "Outstanding"->{"No proof of unrestricted functional identities outside the declared common-parent IBP and propagator-permutation relations","No claim about an epsilon-truncated or finite-function basis"},
 "TheoremSource"->"https://arxiv.org/abs/1308.6676","Scope"->"Generic-D one-loop critical-point count, exact common-parent cut separation and permutation-orbit test; no claim for truncated epsilon series or arbitrary functional identities.","File"->file|>;
 r=atomicWXF[file,out];If[FailureQ[r],Return[r]];storeResult["QQScalarBasisAudit",out];KeyTake[out,{"Status","CandidateCount","DistinctSectorOrbits","DeclaredIBPMinimalityVerified","GlobalMinimalityProved","File"}]];

Options[RGZQQScalarFiniteAudit]={"ScalarFile"->Automatic,"ReferenceUVIRFile"->Automatic,"ReferenceMSbarFile"->Automatic,
 "ReferenceFiniteAuditFile"->Automatic,"PoleAuditFile"->Automatic,"CoefficientSeconds"->30};
RGZQQScalarFiniteAudit[seconds_:3600,OptionsPattern[]] := Module[
 {p,o,m,fa,pa,u,src,r,tab,ids,masters,key,dir,file,co=OptionValue["CoefficientSeconds"],checks={},finiteIDs=<||>,rows={},expected,actual,keys,delta,z,oldPole,newPole,jet,ref,packet,fin,out,stop=Unique["finiteScalar"]},
 If[!And@@(NumericQ[#]&&TrueQ[#>0]&/@{seconds,co}),Return[Failure["TimeLimit",<||>]]];
 r=ready[];If[FailureQ[r],Return[r]];r=fcReady[];If[FailureQ[r],Return[r]];
 p=qqAuditRead[OptionValue["ScalarFile"],"QQScalarFormFactors"];o=qqAuditRead[OptionValue["ReferenceUVIRFile"],"QQUVIR"];
 m=qqAuditRead[OptionValue["ReferenceMSbarFile"],"QQMSbar"];fa=qqAuditRead[OptionValue["ReferenceFiniteAuditFile"],"QQFiniteAudit"];
 pa=qqAuditRead[OptionValue["PoleAuditFile"],"QQScalarPoleAudit"];
 If[!AllTrue[{p,o,m,fa,pa},AssociationQ]||!TrueQ[Lookup[pa,"CommonRegulatorPolesVerified",False]]||
 Lookup[pa,"ScalarFormFactorsFile",None]=!=Lookup[p,"File",Missing[]]||!TrueQ[Lookup[fa,"FiniteAssemblyVerified",False]]||
 Lookup[fa,"AlgorithmSHA256",None]=!=$certificationSourceSHA256||Lookup[fa,"MSbarKey",None]=!=Lookup[m,"Key",Missing[]]||
 !AllTrue[{o,m,fa,pa},Lookup[#,"SourceFingerprint",None]===p["SourceFingerprint"]&]||
 !AllTrue[{o,m,pa},Lookup[#,"InputSHA256",None]===p["InputSHA256"]&],Return[Failure["ScalarFiniteEvidenceMismatch",<||>]]];
 src=Import[p["SourceFormFactorsFile"],"WXF"];u=Import[pa["ScalarUVIRFile"],"WXF"];
 If[FileHash[p["SourceFormFactorsFile"],"SHA256"]=!=p["SourceFormFactorsSHA256"]||
 FileHash[o["FormFactorsFile"],"SHA256"]=!=m["FormFactorsSHA256"]||o["FormFactorsFile"]=!=src["File"]||
 u["FormFactorsFile"]=!=p["File"]||src["ColorBasis"]=!=p["ColorBasis"]||src["SpinStructures"]=!=p["SpinStructures"],Return[Failure["ScalarFiniteEvidenceMismatch",<||>]]];
 (* Imported Association keys must be reevaluated under the current FeynCalc
    definitions before lookup: A0/PaVe heads can normalize their arguments. *)
 o=Join[o,<|"MasterPoles"->Association[Normal[o["MasterPoles"]]]|>];tab=Association[Normal[u["MasterPoles"]]];ids=Association[p["PVIdentities"]];
 key=Hash[{"ScalarFiniteAudit/1",p["Key"],o["Key"],m["Key"],fa["Key"],pa["Key"],$scalarAuditSHA256,co},"SHA256"];
 dir=FileNameJoin[{cacheDirectory[],"qq-scalar-finite-audit-"<>IntegerString[key,16,64]}];If[!DirectoryQ[dir],CreateDirectory[dir]];
 r=qqGaugeTimed["QQScalarFiniteAudit",Catch[
 masters=DeleteDuplicates[DeleteCases[Flatten[(First/@#)&/@Values[ids],1],1]];
 Do[If[!KeyExistsQ[tab,x],z=qqUVIRMaster[x,False];If[qqFFInvalidQ[z],Throw[Failure["ScalarFiniteUnsupportedMaster",<|"Master"->x|>],stop]];AssociateTo[tab,x->z]],{x,masters}];
 Do[qqProgressUpdate[<|"Stage"->"QQScalarFiniteAudit:Identities","Index"->i,"Total"->Length[ids],"Master"->Keys[ids][[i]],"StepLimitSeconds"->co|>];
 qqProgressOperation["Check primitive common poles and epsilon-dependent finite map"];
 ref=Keys[ids][[i]];
 z=qqAuditCheckpoint[FileNameJoin[{dir,"identity-"<>ToString[i]<>".wxf"}],Hash[{key,i},"SHA256"],Module[{v=ids[ref],a,b,mapping},
 a=If[ref===1,{0,0},qqScalarCommonResidues[Lookup[o["MasterPoles"],ref,None]]];
 b=Total[Map[Function[term,If[First[term]===1,{0,0},With[{j=qqScalarRegularJet[Last[term]],q=qqScalarCommonResidues[Lookup[tab,First[term],None]]},If[qqFFInvalidQ[{j,q}],{Missing["Pole"],Missing["Pole"]},{j[[1]]q[[1]]+j[[2]]q[[2]],j[[1]]q[[2]]}]]]],v]];
 If[qqFFInvalidQ[{a,b}],Return[Failure["ScalarFiniteUnsupportedMaster",<|"Master"->ref|>]]];
 mapping=qqScalarFiniteIdentity[v,tab];If[FailureQ[mapping],Return[mapping]];
 <|"CommonPoleDifference"->(qqCoefficientRational/@(a-b)),"FiniteMap"->mapping|>],co];
 If[FailureQ[z],Throw[z,stop]];If[z["CommonPoleDifference"]=!={0,0},Throw[Failure["ScalarPrimitivePoleMismatch",<|"Master"->ref,"Difference"->z["CommonPoleDifference"]|>],stop]];
 AssociateTo[finiteIDs,ref->z["FiniteMap"]];AppendTo[checks,True],{i,Length[ids]}];
 Do[qqProgressUpdate[<|"Stage"->"QQScalarFiniteAudit:Rows","Index"->n,"Total"->Length[p["Rows"]]|>];
 ref=SelectFirst[src["Rows"],#["ColorID"]===p["Rows"][[n]]["ColorID"]&&#["SpinID"]===p["Rows"][[n]]["SpinID"]&,Missing[]];
 If[!AssociationQ[ref],Throw[Failure["ScalarFiniteRowMismatch",<||>],stop]];
 expected=qqScalarCollectRow[ref["MasterCoefficients"],ids];If[FailureQ[expected],Throw[expected,stop]];
 expected=Association[(First[#]->Last[#])&/@expected];actual=Association[(First[#]->Last[#])&/@p["Rows"][[n]]["MasterCoefficients"]];keys=Union[Keys[expected],Keys[actual]];
 Do[qqProgressOperation["Verify exact D-dimensional scalar coefficient "<>ToString[k]<>" / "<>ToString[Length[keys]]];
 qqProgressUpdate[<|"Master"->keys[[k]],"AlgebraGroupIndex"->k,"AlgebraGroupTotal"->Length[keys]|>];
 delta=qqAuditCheckpoint[FileNameJoin[{dir,"row-"<>ToString[n]<>"-co-"<>ToString[k]<>".wxf"}],Hash[{key,n,k},"SHA256"],
 qqScalarAuditExact[Lookup[expected,keys[[k]],0]-Lookup[actual,keys[[k]],0]],co];
 If[FailureQ[delta],Throw[delta,stop]];If[delta=!=0,Throw[Failure["ScalarFiniteCoefficientMismatch",<|"Row"->n,"Master"->keys[[k]]|>],stop]],{k,Length[keys]}];
 qqProgressOperation["Build scalar finite row with epsilon-times-pole contributions"];
 fin=qqAuditCheckpoint[FileNameJoin[{dir,"finite-row-"<>ToString[n]<>".wxf"}],Hash[{key,n,"finite"},"SHA256"],
 qqMSbarFiniteRow[p["Rows"][[n]]["MasterCoefficients"],tab,m["RenormalizationScaleSquared"],co],Max[co,Length[keys]co]];
 If[FailureQ[fin],Throw[fin,stop]];
 AppendTo[rows,Join[KeyTake[p["Rows"][[n]],{"ColorID","SpinID"}],fin,<|"ExactDdimensionalCoefficientMatch"->True,"FiniteEquivalenceByLaurentProductRule"->True|>]],{n,Length[p["Rows"]]}];True,stop],seconds];
 If[FailureQ[r],Return[r]];
 out=<|"Status"->"ScalarFiniteRepresentationVerified","Key"->key,"SourceFingerprint"->p["SourceFingerprint"],"InputSHA256"->p["InputSHA256"],
 "Rows"->rows,"ColorBasis"->p["ColorBasis"],"SpinStructures"->p["SpinStructures"],"FiniteMasterIdentities"->Normal[finiteIDs],
 "PrimitivePoleChecks"->Length[checks],"FiniteAmplitudeEquivalenceVerified"->(And@@checks&&Length[rows]===Length[p["Rows"]]),
 "Proof"->"For I=sum a_j(D) J_j, Finite[I]=sum a_j(4) Finite[J_j]-2 a'_j(4) Pole1[J_j]+2 a''_j(4) Pole2[J_j]. Primitive residues and every full-D collected coefficient checked exactly; Laurent product rule then proves the complete finite basis transformation.",
 "SelectedPoleBranch"->"rPlus-rMinus=2 I Sqrt[mG^4-(m^2-mu^2)^2/4]; positive rational rescalings of this principal radical only; no PowerExpand",
 "NativePVIdentityAssumption"->True,"FiniteFunctionsNumericallyEvaluated"->False,"FullSMatrixVerified"->False,
 "ScalarFormFactorsFile"->p["File"],"ReferenceMSbarFile"->m["File"],"ReferenceFiniteAuditFile"->fa["File"],"ReferenceUVIRFile"->o["File"],"PoleAuditFile"->pa["File"],
 "RenormalizationScaleSquared"->m["RenormalizationScaleSquared"],"Conditions"->DeleteDuplicates[Join[Lookup[m,"IRValidityConditions",{}],Lookup[u,"IRValidityConditions",{}],Flatten[Lookup[Values[tab],"IRConditions",{}],1]]],
 "OneLoopFiniteAmplitude"->Total[(p["ColorBasis"][[#["ColorID"]]]p["SpinStructures"][[#["SpinID"]]]#["FiniteFormFactor"])&/@rows],
 "TreeAmplitude"->m["TreeAmplitude"],"Scope"->"Finite representation equivalent to the referenced MSbar amplitude conditional on its domain and exact native D-dimensional identities. No certificate or separate UV/IR ledger is overwritten.",
 "File"->FileNameJoin[{dir,"finite-audit.wxf"}]|>;
 AssociateTo[out,"Amplitude"->out["TreeAmplitude"]+out["OneLoopFiniteAmplitude"]];
 z=atomicWXF[out["File"],out];If[FailureQ[z],Return[z]];storeResult["QQScalarFiniteAudit",out];
 KeyTake[out,{"Status","PrimitivePoleChecks","FiniteAmplitudeEquivalenceVerified","FullSMatrixVerified","File"}]];


==> anc/software/RGZWorkflow-1.1.2/Kernel/Internal/GaugeRuntime.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Provide coefficient/batch checkpoint IO, progress and bounded diagnostics for both reduction algorithms.

   Inputs:
   Coefficient records, batch identities and explicit cache paths.

   Dependencies:
   Algebra/MixedProjection.wl supplies finite gauge validation; GaugeCoefficients.wl
   supplies coefficient/batch predicates at call time. No reduction algorithm is selected or redefined here.
*)

ClearAll[RGZGaugeBatchCacheRead, RGZGaugeBatchCacheWrite, RGZGaugeBatchSummary, RGZGaugeCacheDirectory, RGZGaugeCacheRead, RGZGaugeCacheWrite, RGZGaugeFixedCacheFailure, RGZGaugeFixedCacheInfo, RGZGaugeFixedCacheRead, RGZGaugeFixedCacheWrite, RGZGaugeFixedFinalInfo, RGZGaugeFixedSaveProgress, RGZGaugeFixedSetCache, RGZGaugeFixedSummary, RGZGaugeFixedValidPacketQ, RGZGaugeInspectBatch, RGZGaugeInspectStopped, RGZGaugeProgressSummary, RGZGaugeShow, RGZGaugeSparseSummary, RGZGaugeStep, RGZGaugeStoppedInfo, RGZGaugeSummary];

RGZGaugeStep[label_String] := (
  RGZMXProgressUpdate["Substep"->label,"OperationStartTime"->AbsoluteTime[]];
  If[AssociationQ[rgzGaugeProgress],AssociateTo[rgzGaugeProgress,
    {"CurrentOperation"->label,"OperationStartTime"->AbsoluteTime[]}]];Null);

(* Separate residual cache: the diagram/integral caches are never modified.
   A fingerprint contains BOTH coefficient branches, the physical master key,
   reference gauge, pole definitions and this exact algebra implementation.
   Timed-out/failed rows are not reused as a successful computation. *)
RGZGaugeCacheDirectory[root_] := Module[{r=root,dir},
  If[r===None,Return[None]];
  If[r===Automatic,r=Quiet[Check[RGZWorkflow`Private`cacheDirectory[],None]]];
  If[!StringQ[r],Return[None]];
  dir=FileNameJoin[{r,"RGZ_Gauge_coefficient_cache_v3"}];
  If[!DirectoryQ[dir],Quiet[Check[
    CreateDirectory[dir,CreateIntermediateDirectories->True],Return[None]]]];
  dir
];

RGZGaugeCacheRead[path_String,key_] := Module[{r},
  If[!FileExistsQ[path],Return[Missing["NoCache"]]];
  r=Quiet[Check[Get[path],$Failed]];
  If[AssociationQ[r] && Lookup[r,"Identity",None]===key &&
      Lookup[r,"ValidationPolicy",None]==="GaugeFiniteScalar/3" &&
      RGZGaugeRowQ[Lookup[r,"Result",None]],
    r["Result"],Missing["NoValidCache"]]
];

RGZGaugeCacheWrite[row_,path_,key_] := Module[{r},
  If[!RGZGaugeRowQ[row],Return[Failure["InvalidGaugeCacheRow",<||>]]];
  If[path===None,Return[Null]];
  r=CheckAbort[TimeConstrained[
    RGZMXWrite[<|"Identity"->key,"ValidationPolicy"->"GaugeFiniteScalar/3","Result"->row|>,path],10,
    Missing["CacheWriteTimeout"]],Missing["CacheWriteAborted"]];
  If[FailureQ[r] || Head[r]===Missing,
    AssociateTo[rgzGaugeProgress,"CacheWrite"->"Incomplete, memoryResultRetain"]];Null
];

RGZGaugeProgressSummary[] := If[AssociationQ[rgzGaugeProgress],
  Grid[({#,Lookup[rgzGaugeProgress,#,Missing["Unavailable"]]}& /@
    {"CompletedTermCount","MasterIntegralTermCount","Statistics","CurrentTerm","CurrentOperation","CurrentTermElapsedSeconds","CacheDirectory"}),
    Frame->All,Alignment->Left],"still NotStartedNewversionCoefficientCheck"];

(* Print only a bounded diagnostic, never the stored coefficient input. *)
RGZGaugeStoppedInfo[] := If[AssociationQ[rgzGaugeStoppedUnit],
  Grid[({#,Lookup[rgzGaugeStoppedUnit,#,Missing["Unavailable"]]}& /@
    {"ID","TotalTermCount","StoppedOperation","TimeLimit","ElapsedSeconds","CompletedTermCount"}),
    Frame->All,Alignment->Left],"No stopped timeout term was saved in this run"];

(* Structural inspection only: no Together, Cancel, Simplify or PV evaluation.
   Each column has a separate small time budget; never print raw coefficients. *)
RGZGaugeInspectStopped[seconds_:10] := Module[
  {labels,keys,columns,metrics,x,z,key},
  If[!AssociationQ[rgzGaugeStoppedUnit],
    Return[Failure["NoStoppedCoefficient",<||>]]];
  If[!NumericQ[seconds] || !TrueQ[seconds>0],
    Return[Failure["DiagnosticTimeLimit",<||>]]];
  labels={"Structure","ExpressionLeafCount","Size (MiB)","TopLevelAdditiveTermCount",
    "PoleTagOccurrences","SquaredrootOccurrences"};
  keys={"AlphaShortCoefficient","ReferenceShortCoefficient"};
  metrics[e_] := {Head[e],LeafCount[e],N[ByteCount[e]/2^20,4],
    If[Head[e]===Plus,Length[e],1],
    Count[e,rgzLoopM1|rgzLoopM2|rgzLoopM3|rgzLoopM4,{0,Infinity}],
    Count[e,HoldPattern[Power[_,n_Rational]] /; Denominator[n]===2,
      {0,Infinity}]};
  columns=Table[
    x=Lookup[rgzGaugeStoppedUnit,key,Missing["NoInput"]];
    If[Head[x]===Missing,ConstantArray[x,Length[labels]],
      z=CheckAbort[TimeConstrained[metrics[x],seconds,
        Missing["DiagnosticTimeout"]],Missing["DiagnosticAborted"]];
      If[ListQ[z],z,ConstantArray[z,Length[labels]]]],{key,keys}];
  Grid[Transpose[{
    Prepend[labels,"CheckParts"],
    Prepend[columns[[1]],"αShortLabelCoefficient"],
    Prepend[columns[[2]],"ReferenceShortLabelCoefficient"]
  }],Frame->All,Alignment->Left]
];

(* Bounded summary; do not format a Failure's full amplitude or data. *)
RGZGaugeSummary[report_] := Which[
  AssociationQ[report],Print[Grid[{
    {"ReferenceGauge",report["ReferenceGauge"]},{"MasterIntegralTermCount",report["MasterIntegralTermCount"]},
    {"Statistics",report["Statistics"]},{"Status",report["Status"]}},Frame->All,Alignment->Left]],
  FailureQ[report],Print["CheckIncomplete; FailedTag: ",report[[1]]];
    Module[{data=report[[2]],keys},
      keys=Select[{"ID","TotalTermCount","Stage","StoppedOperation","InputParts",
        "TimeLimit","ElapsedSeconds","CompletedTermCount","Description"},KeyExistsQ[data,#]&];
      If[keys=!={},Print[Grid[({#,data[#]}& /@ keys),
        Frame->All,Alignment->Left]]]],
  Head[report]===Missing,Print["CheckIncomplete: ",report];
    If[report[[1]]==="PreparationTimeout",
      Print["Legacy preprocessing timed out before master-integral coefficient checks."]],
  True,Print["CheckIncomplete; head: ",Head[report]]
];

RGZGaugeShow[report_Association,n_Integer] := Module[{rows,row},
  rows=Lookup[report,"ResidualParts",{}];
  If[n<1 || n>Length[rows],Return[Failure["ResidualRowNumber",<||>]]];
  row=rows[[n]];
  Grid[{{"ID",n},{"MasterIntegral",TraditionalForm[row["MasterIntegral"]]},
    {"ResidualCoefficient",TraditionalForm[row["ResidualCoefficient"]]},
    {"Status",row["Status"]}},Frame->All,Alignment->Left]
];

RGZGaugeBatchCacheRead[path_,identity_] := Module[{r},
  If[!StringQ[path],Return[Missing["NoBatchCache"]]];
  If[FileExistsQ[path],
    r=Quiet[Check[Get[path],$Failed]];
    If[AssociationQ[r] && Lookup[r,"Identity",None]===identity &&
        Lookup[r,"ValidationPolicy",None]==="GaugeFiniteScalar/3" &&
        KeyExistsQ[r,"Result"] && TrueQ[RGZGaugeValidate[r["Result"]]===True] &&
        If[AssociationQ[r["Result"]],RGZGaugeBatchPreparedQ[r["Result"]],!ListQ[r["Result"]]],
      Return[r["Result"]]]];
  (* Ordinary batches formerly used the fixed WXF writer after that module
     was loaded. Read those records without changing the current write route. *)
  If[FileExistsQ[path<>".wxf"],
    r=RGZGaugeFixedCacheRead[path,identity];
    If[!MissingQ[r] && !FailureQ[r] && RGZGaugeValidate[r]===True &&
        If[AssociationQ[r],RGZGaugeBatchPreparedQ[r],!ListQ[r]],Return[r]]];
  Missing[If[FileExistsQ[path],"NoValidBatchCache","NoBatchCache"]]
];

RGZGaugeBatchCacheWrite[x_,path_,identity_] := Module[{r},
  With[{check=RGZGaugeValidate[x]},If[FailureQ[check],Return[check]]];
  If[If[AssociationQ[x],!RGZGaugeBatchPreparedQ[x],ListQ[x]],
    Return[Failure["InvalidGaugeBatchCacheValue",<||>]]];
  If[path===None,Return[True]];
  r=CheckAbort[TimeConstrained[
    RGZMXWrite[<|"Identity"->identity,"ValidationPolicy"->"GaugeFiniteScalar/3","Result"->x|>,path],10,
    Missing["BatchCacheWriteTimeout"]],Missing["BatchCacheWriteAborted"]];
  If[FailureQ[r] || Head[r]===Missing || r===$Failed || !FileExistsQ[path],
    Failure["BatchCacheWriteFailed",<|
      "Description"->"The batch was computed but not cached; combination has stopped."|>],True]
];

RGZGaugeBatchSummary[report_] := Module[{data,keys},
  data=Which[AssociationQ[report],report,FailureQ[report],report[[2]],
    True,Return[Print["BatchResulthead: ",Head[report]]]];
  If[FailureQ[report],Print["BatchStoppedTag: ",report[[1]]]];
  keys=Select[{"Status","ID","CoefficientStatus","TermsCount","initialBatchCount","RadicalTypes",
    "LevelID","BatchID","this levelBatchCount","StoppedOperation","TimeLimit","ElapsedSeconds",
    "NewComputeBatchCount","CacheRestoredBatchCount","Saveto OriginalCoefficientCache","Description"},
    KeyExistsQ[data,#]&];
  Print[Grid[({#,data[#]}& /@ keys),Frame->All,Alignment->Left]]
];

(* The timed-out node is retained in memory without printing its expressions. *)
RGZGaugeInspectBatch[seconds_:10] := Module[{node,inputs,vars,cols,measure,z},
  If[!AssociationQ[rgzGaugeBatchStoppedNode],
    Return[Failure["NoStoppedBatchNode",<||>]]];
  If[!NumericQ[seconds] || !TrueQ[seconds>0],
    Return[Failure["DiagnosticTimeLimit",<||>]]];
  node=rgzGaugeBatchStoppedNode;inputs=node["Input"];vars=node["RootSymbol"];
  measure[e_] := {LeafCount[e],LeafCount[Numerator[e]],
    LeafCount[Denominator[e]],If[vars==={},0,
      Max[Exponent[Numerator[e],#]& /@ vars]],
    If[vars==={},0,Max[Exponent[Denominator[e],#]& /@ vars]]};
  cols=Table[z=CheckAbort[TimeConstrained[measure[inputs[[j]]],seconds,
    Missing["DiagnosticTimeout"]],Missing["DiagnosticAborted"]];
    If[ListQ[z],z,ConstantArray[z,5]],{j,Length[inputs]}];
  Grid[Prepend[Transpose[Prepend[cols,
      {"ExpressionLeafCount","NumeratorLeafCount","DenominatorLeafCount","NumeratorMaxRootPower","DenominatorMaxRootPower"}]],
    Prepend[Table["Input "<>ToString[j],{j,Length[inputs]}],"CheckParts"]],
    Frame->All,Alignment->Left]
];

RGZGaugeSparseSummary[report_] := Module[{data},
  data=Which[AssociationQ[report],report,FailureQ[report],
    Print["SingleNodeStoppedTag: ",report[[1]]];KeyDrop[report[[2]],{"Cause"}],
    True,Return[Print["Resulthead: ",Head[report]]]];
  Print[Grid[({#,data[#]}& /@ Keys[data]),Frame->All,Alignment->Left]]
];

RGZGaugeFixedSummary[report_] := Module[{data,keys},
  data=Which[AssociationQ[report],report,FailureQ[report],
    Print["FixedDenominatorStoppedTag: ",report[[1]]];report[[2]],
    True,Return[Print["Resulthead: ",Head[report]]]];
  keys=Select[{"Status","ID","CoefficientStatus","ResultLeafCount","Source",
    "OriginalTermsCount","CommonDenominatorFactorCount","PoleSquaredStructureCount","InputFileVerify",
    "CompletedgroupCount","GroupID","TimeLimit","ElapsedSeconds","Saveto OriginalCoefficientCache","Description"},
    KeyExistsQ[data,#]&];
  Print[Grid[({#,data[#]}& /@ keys),Frame->All,Alignment->Left]]
];

If[!AssociationQ[rgzGaugeFixedCacheSettings],
  rgzGaugeFixedCacheSettings=<|"WriteTimeLimit"->120,"ReadTimeLimit"->60|>];

Options[RGZGaugeFixedSetCache]={"WriteTimeLimit"->120,"ReadTimeLimit"->60};

RGZGaugeFixedSetCache[OptionsPattern[]] := Module[{w,r},
  w=OptionValue["WriteTimeLimit"];r=OptionValue["ReadTimeLimit"];
  If[!And@@(NumericQ[#] && TrueQ[#>0]& /@ {w,r}),
    Return[Failure["CacheTimeLimitArguments",<||>]]];
  rgzGaugeFixedCacheSettings=<|"WriteTimeLimit"->w,"ReadTimeLimit"->r|>;
  <|"Status"->"Configured","CacheFormat"->"WXF","WriteTimeLimit"->w,"ReadTimeLimit"->r|>
];

RGZGaugeFixedValidPacketQ[r_,identity_] := AssociationQ[r] &&
  Lookup[r,"Identity",None]===identity && KeyExistsQ[r,"Result"] &&
  Lookup[r,"ValidationPolicy",None]==="FixedFiniteScalar/2" &&
  Lookup[r,"ContentHash",None]===Hash[r["Result"],"SHA256"] &&
  RGZGaugeValidate[r["Result"]]===True;

RGZGaugeFixedCacheRead[path_,identity_] := Module[{r,binary,limit},
  If[!StringQ[path],Return[Missing["NoBatchCache"]]];
  limit=rgzGaugeFixedCacheSettings["ReadTimeLimit"];
  binary=path<>".wxf";
  If[FileExistsQ[binary],
    r=CheckAbort[TimeConstrained[
      Quiet[Check[Import[binary,"WXF"],$Failed]],limit,
      Missing["BinaryCacheReadTimeout"]],Missing["BinaryCacheReadAborted"]];
    If[RGZGaugeFixedValidPacketQ[r,identity],Return[r["Result"]]]];
  (* Text checkpoints from v1.1 and older remain valid; never delete them. *)
  If[!FileExistsQ[path],Return[Missing["NoBatchCache"]]];
  r=CheckAbort[TimeConstrained[Quiet[Check[Get[path],$Failed]],limit,
    Missing["LegacyCacheReadTimeout"]],Missing["LegacyCacheReadAborted"]];
  If[RGZGaugeFixedValidPacketQ[r,identity],r["Result"],
    Missing["NoValidBatchCache"]]
];

RGZGaugeFixedCacheFailure[reason_,path_,operation_,limit_,elapsed_,messages_:{}] := Module[{data},
  data=<|"Status"->"SaveFailed","CacheFormat"->"WXF","CauseTag"->reason,
    "StoppedOperation"->operation,"File"->path,"TimeLimit"->limit,"ElapsedSeconds"->elapsed,
    "underlyingMessages"->If[ListQ[messages],
      (ToString[#,InputForm]& /@ Take[messages,Min[8,Length[messages]]]),{}],
    "Description"->"Completed groups remain in memory. Keep the kernel running, fix the save failure and resume from this group."|>;
  rgzGaugeFixedCacheLast=data;
  Failure["BatchCacheWriteFailed",data]
];

RGZGaugeFixedCacheWrite[x_,path_,identity_] := Module[
  {binary,tmp,limit,start=AbsoluteTime[],operation="create CacheDirectory",r,bytes,reason,
    messages={},ioResult},
  With[{check=RGZGaugeValidate[x]},If[FailureQ[check],Return[check]]];
  If[path===None,Return[True]];
  limit=rgzGaugeFixedCacheSettings["WriteTimeLimit"];
  If[!StringQ[path],Return[RGZGaugeFixedCacheFailure[
    "InvalidCachePath",ToString[Head[path]],operation,limit,0]]];
  binary=path<>".wxf";
  tmp=binary<>".tmp-"<>CreateUUID[];
  r=Block[{$MessageList={}},ioResult=CheckAbort[TimeConstrained[
    Quiet[Check[
      If[!DirectoryQ[DirectoryName[binary]],
        CreateDirectory[DirectoryName[binary],CreateIntermediateDirectories->True]];
      operation="Save WXF checkpoint";
      RGZGaugeStep[operation];
      rgzGaugeFixedCacheLast=<|"Status"->"SaveIn","CacheFormat"->"WXF",
        "StoppedOperation"->operation,"File"->binary,"TimeLimit"->limit|>;
      If[!StringQ[Export[tmp,<|"Format"->"RGZFixedBatchWXF-v1",
          "Identity"->identity,"ValidationPolicy"->"FixedFiniteScalar/2",
          "ContentHash"->Hash[x,"SHA256"],"Result"->x|>,"WXF"]],
        $Failed,
        operation="Commit WXF checkpoint";
        bytes=FileByteCount[tmp];
        If[!IntegerQ[bytes] || bytes<=0,$Failed,
          RenameFile[tmp,binary,OverwriteTarget->True]]],
      $Failed]],limit,Missing["BinaryCacheWriteTimeout"]],
    Missing["BinaryCacheWriteAborted"]];messages=$MessageList;ioResult];
  If[!StringQ[r] || !FileExistsQ[binary],
    If[FileExistsQ[tmp],Quiet[Check[DeleteFile[tmp],Null]]];
    reason=If[Head[r]===Missing,r[[1]],"BinaryCacheWriteIOFailed"];
    Return[RGZGaugeFixedCacheFailure[reason,binary,operation,limit,
      AbsoluteTime[]-start,messages]]];
  rgzGaugeFixedCacheLast=<|"Status"->"SaveComplete","CacheFormat"->"WXF",
    "File"->binary,"Size (MiB)"->N[bytes/2^20],
    "ElapsedSeconds"->AbsoluteTime[]-start,"TimeLimit"->limit|>;
  True
];

Options[RGZGaugeFixedSaveProgress]={"CacheDirectory"->Automatic};

RGZGaugeFixedSaveProgress[OptionsPattern[]] := Module[{root,id,path,r},
  If[!AssociationQ[rgzGaugeFixedWork] ||
      !And@@(KeyExistsQ[rgzGaugeFixedWork,#]& /@
        {"Identity","Prepare","Numerator","CompletegroupCount"}),
    Return[Failure["NoInMemoryFixedCheckpoint",<|
      "Description"->"No pending group checkpoints in memory; resume using disk caches."|>]]];
  root=RGZGaugeCacheDirectory[OptionValue["CacheDirectory"]];
  If[!StringQ[root],Return[Failure["CacheDirectoryUnavailable",<||>]]];
  id=rgzGaugeFixedWork["Identity"];
  path=FileNameJoin[{root,"fixed_"<>IntegerString[id,16],"checkpoint.wl"}];
  r=RGZGaugeBatchCacheWrite[rgzGaugeFixedWork,path,{id,"fixed"}];
  If[FailureQ[r],r,<|"Status"->"in-memory progressSave",
    "CompletedgroupCount"->rgzGaugeFixedWork["CompletegroupCount"],"CacheFormat"->"WXF"|>]
];

RGZGaugeFixedCacheInfo[] := Module[{keys,data},
  If[!AssociationQ[rgzGaugeFixedCacheLast],
    Return[Print["No current-format cache writes are recorded in this kernel."]]];
  data=rgzGaugeFixedCacheLast;
  keys=Select[{"Status","CacheFormat","CauseTag","StoppedOperation","File",
    "Size (MiB)","TimeLimit","ElapsedSeconds","underlyingMessages","Description"},KeyExistsQ[data,#]&];
  Grid[({#,data[#]}& /@ keys),Frame->All,Alignment->Left]
];

RGZGaugeFixedFinalInfo[] := Module[{d,keys},
  If[!AssociationQ[rgzGaugeFixedCancelWork],
    Return[Print["No factor cancellation records exist in this kernel."]]];
  d=rgzGaugeFixedCancelWork;
  keys={"FactorID","TotalFactorCount","CancelledPower","CheckCount"};
  Grid[Prepend[({#,d[#]}& /@ keys),{"Finalcancellation progress","Value"}],
    Frame->All,Alignment->Left]
];


==> anc/software/RGZWorkflow-1.1.2/Kernel/Internal/IntegralCache.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Share canonical native TID tensor integrals while restoring original free-index labels.

   Inputs:
   The current configuration and the explicit expression, task or result packet supplied by the caller.

   Dependencies:
   The package configuration and explicitly supplied data; no physics task is started merely by loading.
*)

(* Share TID's own canonical tensor integrals across open spin chains.
   No new tensor decomposition is used. The hook is scoped to this call;
   FeynCalc definitions and the original outer checkpoint keys are preserved. *)
qqIntegralRename[x_,rules_] := x/.FeynCalc`LorentzIndex[label_,dim___]:>
 FeynCalc`LorentzIndex[label/.rules,dim];
qqIntegralTemplate[x_] := Module[{labels,names,forward,back,core},
 labels=DeleteDuplicates[Cases[x,FeynCalc`LorentzIndex[label_,___]:>label,Infinity]];
 names=Table[Symbol["RGZWorkflow`IntegralCache`li"<>ToString[i]],{i,Length[labels]}];
 (* Avoid a simultaneous rename with overlapping source and target names. *)
 If[Intersection[labels,names]=!={},Return[$Failed]];
 forward=Thread[labels->names];back=Thread[names->labels];
 core=qqIntegralRename[x,forward];
 If[qqIntegralRename[core,back]=!=x,Return[$Failed]];
 <|"Core"->core,"Back"->back|>];
qqIntegralValueQ[x_] := FreeQ[x,_Failure|_Missing|_TerminatedEvaluation|
 $Failed|$Aborted|$TimedOut|Indeterminate|ComplexInfinity|_DirectedInfinity|_HoldForm|
 FeynCalc`TID`Private`tidSingleIntegral];

(* Validate dependencies without expanding the represented expressions. *)
qqIntegralAcyclicQ[values_List] := Module[{n=Length[values],dependencies,parents,remaining,queue,cursor=1,node,parent,i,dependency},
 dependencies=DeleteDuplicates[Cases[#,qqIntegralAbbreviation[j_Integer]:>j,{0,Infinity}]]&/@values;
 If[!AllTrue[Flatten[dependencies],1<=#<=n&],Return[False]];
 parents=ConstantArray[{},n];remaining=Length/@dependencies;
 Do[Do[AppendTo[parents[[dependency]],i],{dependency,dependencies[[i]]}],{i,n}];
 queue=Flatten[Position[remaining,0,{1},Heads->False]];
 While[cursor<=Length[queue],node=queue[[cursor]];cursor++;
  Do[remaining[[parent]]--;If[remaining[[parent]]===0,AppendTo[queue,parent]],{parent,parents[[node]]}]];
 Length[queue]===n];

(* Freeze the abbreviation graph without FRH-expanding its shared scalar
   factors. Expanding a rank-five result here can multiply its size by orders
   of magnitude and undo the benefit of TID's Isolate representation. *)
qqIntegralFreeze[x_] := Module[{rgzFunctionReturnTag=Unique["RGZWorkflow`Private`functionReturn"]},Catch[
Module[{held,values={},more,rules,packet,i=1},
 held=DeleteDuplicates[Cases[x,_HoldForm,{0,Infinity}]];
 While[i<=Length[held],
  more=ReleaseHold[held[[i]]];
  If[more===held[[i]],Throw[$Failed,rgzFunctionReturnTag]];
  AppendTo[values,more];
  held=DeleteDuplicates[Join[held,Cases[more,_HoldForm,{0,Infinity}]]];i++];
 (* TID isolates scalar coefficients only; index-bearing abbreviations must
    not bypass the index-renaming operation outside HoldForm. *)
 If[!FreeQ[values,_FeynCalc`LorentzIndex],Return[$Failed]];
 rules=Dispatch[MapIndexed[Rule[#1,qqIntegralAbbreviation[First[#2]]]&,held]];
 packet=<|"Value"->(x/.rules),"Abbreviations"->(values/.rules)|>;
 If[qqIntegralAcyclicQ[packet["Abbreviations"]],packet,$Failed]],rgzFunctionReturnTag]];
(* Resolve the frozen DAG to ordinary expressions before returning to TID.
   No HoldForm or session-local definition may reach an outer checkpoint. *)
qqIntegralThaw[packet_] := Module[{values=packet["Abbreviations"],resolve,state=<||>,stop=Unique["thawStop"],answer},
 Internal`WithLocalSettings[Null,Catch[
 resolve[i_Integer] := Module[{r},
  If[!TrueQ[1<=i<=Length[values]],Throw[$Failed,stop]];
  If[Lookup[state,i,None]==="Visiting",Throw[$Failed,stop]];
  If[KeyExistsQ[state,i]&&state[i]=!="Visiting",Return[state[i]]];
  AssociateTo[state,i->"Visiting"];
  r=values[[i]]/.HoldPattern[qqIntegralAbbreviation[j_Integer]]:>resolve[j];
  AssociateTo[state,i->r];r];
 answer=packet["Value"]/.HoldPattern[qqIntegralAbbreviation[j_Integer]]:>resolve[j];
 If[qqIntegralValueQ[answer],answer,$Failed],stop],Clear[resolve];state=<||>]];
qqIntegralResolve[x_] := Module[{p},If[FreeQ[x,_HoldForm],Return[x]];
 p=qqIntegralFreeze[x];If[p===$Failed,Return[$Failed]];qqIntegralThaw[p]];
qqIntegralPacketQ[packet_,key_] := AssociationQ[packet]&&Lookup[packet,"Key",None]===key&&
 KeyExistsQ[packet,"Value"]&&ListQ[Lookup[packet,"Abbreviations",None]]&&
 qqIntegralValueQ[{packet["Value"],packet["Abbreviations"]}]&&
 AllTrue[Cases[{packet["Value"],packet["Abbreviations"]},qqIntegralAbbreviation[i_]:>i,Infinity],
  IntegerQ[#]&&1<=#<=Length[packet["Abbreviations"]]&]&&qqIntegralAcyclicQ[packet["Abbreviations"]];

SetAttributes[qqWithTensorIntegralCache,HoldRest];
qqWithTensorIntegralCache[job_,body_] := Module[{original,definitions,signature,dir,memo=<||>,instances=<||>,answer},
 definitions=DownValues[FeynCalc`TID`Private`tidSingleIntegral];
 (* A FeynCalc release without this helper uses the unmodified pipeline. *)
 If[definitions==={},Return[body]];
 signature=Hash[{definitions,$Version,Options[FeynCalc`TID],
  DownValues[RGZWorkflow`Engine`rgzQQReduce]},"SHA256"];
 dir=FileNameJoin[{job["Directory"],"tensor-integrals-v2"}];
 If[!DirectoryQ[dir],CreateDirectory[dir]];
 DownValues[original]=definitions/.FeynCalc`TID`Private`tidSingleIntegral->original;
 answer=Internal`InheritedBlock[{FeynCalc`TID`Private`tidSingleIntegral},
 DownValues[FeynCalc`TID`Private`tidSingleIntegral]={};
 FeynCalc`TID`Private`tidSingleIntegral[args___] := Module[
  {a={args},template,canonical,state,key,file,packet,r,saved,rank,operation},
  If[Length[a]=!=7,Return[original[args]]];
  template=qqIntegralTemplate[First[a]];
  If[template===$Failed,Return[original[args]]];
  canonical=Prepend[Rest[a],template["Core"]];
  (* Capture the actual scalar-product definitions inside rgzQQReduce's
     inherited kinematic scope, including the scaleless-integral convention. *)
  state=Hash[{DownValues[FeynCalc`Pair],DownValues[FeynCalc`ScalarProduct],
   DownValues[FeynCalc`SP],DownValues[FeynCalc`SPD],DownValues[FeynCalc`SPE],
   DownValues[FeynCalc`SPLR],DownValues[FeynCalc`SPLRD],
   FeynCalc`$KeepLogDivergentScalelessIntegrals,FeynCalc`TID`Private`genpave,
   FeynCalc`TID`Private`paveao,FeynCalc`TID`Private`pavear},"SHA256"];
  key=Hash[{"QQTensorIntegral/2",job["Fingerprint"],signature,state,canonical},"SHA256"];
  file=FileNameJoin[{dir,IntegerString[key,16,64]<>".wxf"}];
  rank=Length[DeleteDuplicates[Cases[First[canonical],_FeynCalc`LorentzIndex,Infinity]]];
  operation="TID integral (rank "<>ToString[rank]<>")";
  qqProgressOperation[operation<>" - lookup"];
  If[KeyExistsQ[memo,key],packet=memo[key],
   If[FileExistsQ[file],
    packet=Quiet[Check[Import[file,"WXF"],$Failed]];
    If[!qqIntegralPacketQ[packet,key],packet=$Failed],packet=$Failed];
   If[packet=!=$Failed,AssociateTo[memo,key->packet]]];
  If[packet=!=$Failed,
   qqProgressUpdate[<|"TensorIntegralReused"->(Lookup[$qqProgress,"TensorIntegralReused",0]+1)|>],
   qqProgressOperation[operation<>" - reduce"];
   r=original@@canonical;
   packet=qqIntegralFreeze[r];
   If[packet===$Failed,Return[qqIntegralRename[r,template["Back"]]]];
   packet=Join[packet,<|"Key"->key|>];
   If[!qqIntegralPacketQ[packet,key],Return[qqIntegralRename[r,template["Back"]]]];
   qqProgressOperation[operation<>" - save"];
   saved=atomicWXF[file,packet];
   If[!FailureQ[saved],AssociateTo[memo,key->packet]];
   qqProgressUpdate[<|"TensorIntegralComputed"->(Lookup[$qqProgress,"TensorIntegralComputed",0]+1)|>]];
  If[KeyExistsQ[instances,key],r=instances[key],
   r=qqIntegralThaw[packet];AssociateTo[instances,key->r]];
  r=qqIntegralRename[r,template["Back"]];
  qqProgressOperation["TID - PV conversion and final contraction"];
  r];
 body];answer];


==> anc/software/RGZWorkflow-1.1.2/Kernel/Internal/MixedRuntime.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Run graph stages and maintain mixed-task records, checkpoints and progress.

   Inputs:
   Mixed graph rows, current task configuration and explicit stage requests.

   Dependencies:
   Algebra/MixedIntegrals.wl supplies the integral dispatcher; MixedPoles.wl and
   MixedProjection.wl supply algebra. OneLoop/MixedSelfEnergy.wl supplies graph generation and sector/matrix sums.
*)

ClearAll[RGZMXConvertedQ, RGZMXInitStep, RGZMXLegacyAA, RGZMXMigrateRow, RGZMXModelFingerprint, RGZMXMonitor, RGZMXProgressPanel, RGZMXProgressUpdate, RGZMXReport, RGZMXResume, RGZMXRun, RGZMXRunAll, RGZMXSetDisplay, RGZMXShow, RGZMXSplitStep, RGZMXStageContext, RGZMXStageNeeds, RGZMXStageValueQ, RGZMXStart, RGZMXStatus, RGZMXValidValueQ, RGZMXWrite, RGZMixCompactData, RGZMixMonitor, RGZMixPrepare, RGZMixProjectedPair, RGZMixRead, RGZMixRecordPath, RGZMixResultReport, RGZMixResultStep, RGZMixRun, RGZMixSetDisplay, RGZMixShow, RGZMixShowGraph, RGZMixSplitDiagnostics, RGZMixStart, RGZMixStatus, RGZMixStore];

(* Display policy only: no change to amplitudes or cache fingerprints.
   A single optional Monitor cell refreshes at most once per two seconds.
   Ordinary messages and failure notices are never suppressed by quiet mode. *)
If[!MemberQ[{"Compact","Quiet","Verbose"},$RGZMXOutputMode],$RGZMXOutputMode="Compact"];

rgzMXProgress=<|"Sector"->"", "DiagramID"->0,"DiagramCount"->0,"Stage"->"Waiting",
  "Substep"->"", "TermID"->0,"TotalTermCount"->0,"CompleteTermCount"->0,
  "Status"->"Waiting","StageStartTime"->AbsoluteTime[]|>;

RGZMXSetDisplay[mode_String:"Compact"] :=
  If[MemberQ[{"Compact","Quiet","Verbose"},mode],$RGZMXOutputMode=mode,
    Failure["DisplayMode",<|"Availablemode"->{"Compact","Quiet","Verbose"}|>]];

RGZMXReport[level_String,args___] := If[
  level==="Error" || $RGZMXOutputMode==="Verbose" ||
    (level==="Summary" && $RGZMXOutputMode==="Compact"),Print[args]];

RGZMXProgressUpdate[rules__Rule] :=
  (rgzMXProgress=Join[rgzMXProgress,Association@@{rules}];Null);

RGZMXProgressPanel[] := Module[{a=rgzMXProgress,n,total,done,elapsed,bar,operationInfo},
  n=Lookup[a,"TermID",0];total=Lookup[a,"TotalTermCount",0];
  done=Lookup[a,"CompleteTermCount",0];
  elapsed=Max[0,Round[AbsoluteTime[]-Lookup[a,"StageStartTime",AbsoluteTime[]]]];
  bar=If[total>0,ProgressIndicator[done,{0,total}],
    If[Lookup[a,"Status",""]==="Complete",ProgressIndicator[1],ProgressIndicator[Indeterminate]]];
  operationInfo=Which[
    Lookup[a,"Status",""]==="ComputeIn" &&
      MemberQ[{"DecomposeT","DecomposeL"},Lookup[a,"Stage",""]] &&
      AssociationQ[rgzMXLastSplitStep],
    Row[{"CurrentOperation ",Max[0,Round[AbsoluteTime[]-
      Lookup[rgzMXLastSplitStep,"StartTime",AbsoluteTime[]]]]," Seconds",
      If[Lookup[rgzMXLastSplitStep,"MomentumRouting",0]>0,
        Row[{"  ·  Routing ",rgzMXLastSplitStep["MomentumRouting"]," / 3"}],""]}],
    Lookup[a,"Status",""]==="ComputeIn" &&
      MemberQ[{"Aggregate","TensorMatrix","TMatrix","LMatrix"},Lookup[a,"Stage",""]],
      Row[{"CurrentOperation ",Max[0,Round[AbsoluteTime[]-
        Lookup[a,"OperationStartTime",AbsoluteTime[]]]]," Seconds"}],
    True,Nothing];
  Panel[Column[{
    Row[{Lookup[a,"Sector",""],"  ·  ",
      If[Lookup[a,"DiagramCount",0]>0,
        Row[{"Diagram ",Lookup[a,"DiagramID",0]," / ",Lookup[a,"DiagramCount",0],"  ·  "}],""],
      Lookup[a,"Stage",""]}],
    Row[{Lookup[a,"Substep",""],
      If[total>0,Row[{"  ",n," / ",total}],""]}],
    bar,operationInfo,Row[{Lookup[a,"Status",""],"  ·  StageElapsedSeconds ",elapsed," Seconds"}]
  },Spacings->0.4],ImageSize->480]
];

SetAttributes[RGZMXMonitor,HoldAll];

RGZMXMonitor[expr_] := If[
  $FrontEnd===Null || $RGZMXOutputMode==="Quiet" || TrueQ[rgzMXMonitorActive],expr,
  Monitor[Block[{rgzMXMonitorActive=True},expr],
    Refresh[RGZMXProgressPanel[],UpdateInterval->2,TrackedSymbols:>{}]]];

SetAttributes[RGZMXInitStep,HoldRest];

RGZMXInitStep[label_,expr_,seconds_] := Module[{time,z},
  RGZMXProgressUpdate["Substep"->label,"Status"->"ComputeIn"];
  RGZMXReport["Verbose","Start: ",label];
  {time,z}=AbsoluteTiming[CheckAbort[
    TimeConstrained[expr,seconds,$Aborted],$Aborted]];
  RGZMXReport["Verbose","End: ",label,"; ElapsedSeconds ",Round[time,0.01]," Seconds; ",
    Which[z===$Aborted,"TimeoutOrAborted",z===$Failed || FailureQ[z],"Failed",True,"Complete"]];
  If[z===$Aborted || z===$Failed || FailureQ[z],
    RGZMXProgressUpdate["Status"->"InitializeIncomplete"];
    RGZMXReport["Error","InitializeIncomplete: ",label,"; ElapsedSeconds ",Round[time,0.01]," Seconds. "]];
  If[z===$Aborted || z===$Failed,
    Failure["InitializationStopped",<|"Step"->label,"Cause"->z|>],z]
];

(* Inspect nested payloads, not only their outer head. Metadata about a
   stopped attempt may contain a Failure; only stage VALUES are validated. *)
RGZMXValidValueQ[x_] := FreeQ[x,
  _Failure|_Missing|_TerminatedEvaluation|$Failed|$Aborted|$TimedOut|
    Indeterminate|ComplexInfinity|_DirectedInfinity];

RGZMXStageNeeds[] := <|"Convert"->{},"Project"->{"Convert"},
  "DecomposeT"->{"Project"},"IntegrateT"->{"DecomposeT"},"ScalarT"->{"IntegrateT"},
  "DecomposeL"->{"Project"},"IntegrateL"->{"DecomposeL"},"ScalarL"->{"IntegrateL"}|>;

RGZMXStageValueQ[stage_String,value_] := RGZMXValidValueQ[value] && Which[
  stage==="Project",AssociationQ[value] && And@@(KeyExistsQ[value,#]&/@{"T","L"}),
  MemberQ[{"IntegrateT","IntegrateL","ScalarT","ScalarL"},stage],
    !AssociationQ[value] && !ListQ[value] && FreeQ[value,_TID|_PaVeReduce|_FeynAmpDenominator] &&
      (!StringStartsQ[stage,"Scalar"] ||
        Cases[value,x_ /; RGZMXPVObjectQ[x] && !RGZMXPVScalarQ[x],{0,Infinity}]==={}),
  True,!AssociationQ[value] && !ListQ[value]];

RGZMXStageContext[] := {"MixedStageContext/2",RGZMXIntegralContext[],
  Options[FCFAConvert],Options[PaVeReduce]};

RGZMXConvertedQ[row_Association] :=
  RGZMXStageValueQ["Convert",Lookup[row,"Amplitude",Missing["NotConverted"]]];

RGZMXMigrateRow[row_Association] := Module[
  {out=row,states,contexts,needs=RGZMXStageNeeds[],context=RGZMXStageContext[],value,failed},
  states=Lookup[row,"Status",<||>];contexts=Lookup[row,"StageEnvironment",<||>];
  If[!AssociationQ[states],states=<||>];If[!AssociationQ[contexts],contexts=<||>];
  failed=Lookup[row,"FailedRecord",<||>];If[!AssociationQ[failed],failed=<||>];
  Do[If[Lookup[states,stage,""]==="Complete",
    value=Lookup[out,If[stage==="Convert","Amplitude",stage],Missing["AbsentStage"]];
    If[Lookup[contexts,stage,None]=!=context || !RGZMXStageValueQ[stage,value] ||
        !AllTrue[needs[stage],Lookup[states,#,""]==="Complete"&],
      AssociateTo[failed,stage->Failure["InvalidStoredStage",<|
        "Action"->"Recompute this stage and its dependent stages."|>]];
      AssociateTo[states,stage->"NotRun"];contexts=KeyDrop[contexts,stage];
      out=KeyDrop[out,If[stage==="Convert",{"Amplitude","Convert"},{stage}]]]],
    {stage,Keys[needs]}];
  Join[out,<|"Status"->states,"StageEnvironment"->contexts,"FailedRecord"->failed|>]
];

(* Replace each checkpoint atomically; a failed stage does not erase
   previously successful stages. One graph per file, avoiding repeated
   writes of the entire large amplitude collection. *)
RGZMXWrite[value_,path_String] := Module[{tmp=path<>"."<>CreateUUID[]<>".tmp",r},
  Internal`WithLocalSettings[Null,
    r=Quiet[Check[Put[value,tmp],$Failed]];
    If[r=!=Null || !FileExistsQ[tmp],Return[Failure["CacheWrite",<|"Path"->path|>]]];
    r=Quiet[Check[RenameFile[tmp,path,OverwriteTarget->True],$Failed]];
    If[!StringQ[r] || !FileExistsQ[path],Failure["CacheWrite",<|"Path"->path|>],path],
    If[FileExistsQ[tmp],Quiet[DeleteFile[tmp]]]]
];

(* Reuse a trusted, completed AA checkpoint by COPYING it into the new
   matrix cache. The old AA manifest and graph files are never modified. *)
RGZMXLegacyAA[sector_String,root_String] := Module[{hash,path,m,files,rows},
  hash=IntegerString[Hash[{Import[modelRGZ<>".gen","Text"],
    Import[modelRGZ<>".mod","Text"],{sector},
    If[sector==="FourPointVertexLoop","AA-workflow-v3",
      "AA-workflow-v3-grouped-routes-v5"]},"SHA256"],16];
  path=FileNameJoin[{root,"RGZ_AA_cache_"<>StringTake[hash,12]}];
  If[!FileExistsQ[FileNameJoin[{path,"job.wl"}]],Return[Missing["NoAACache"]]];
  m=Get[FileNameJoin[{path,"job.wl"}]];
  If[!AssociationQ[m] || Lookup[m,"Version",0]=!=3 ||
    Lookup[m,"Model",None]=!=modelRGZ || Lookup[m,"ComputeCategory",{}]=!={sector} ||
    Lookup[m,"ModelFingerprint",None]=!=RGZMXModelFingerprint[] ||
    Lookup[m,"StageEnvironment",None]=!=RGZMXStageContext[] ||
    !IntegerQ[Lookup[m,"DiagramCount",None]],Return[Missing["IncompatibleAACache"]]];
  files=Table[FileNameJoin[{path,"graph_"<>ToString[n]<>".wl"}],{n,m["DiagramCount"]}];
  If[!And@@(FileExistsQ/@files),Return[Missing["IncompleteAACache"]]];
  rows=Get/@files;
  If[!And@@(AssociationQ/@rows),Return[Missing["BadAACache"]]];
  <|"Source"->path,"PerDiagram"->(RGZMXMigrateRow/@rows)|>
];

(* Explicit cache directories must obey the same model identity as the
   automatic hash directories. A basename alone cannot validate a cache. *)
RGZMXModelFingerprint[] := Hash[{RGZWorkflow`Private`workflowFingerprint[],Import[modelRGZ<>#, "Text"]& /@ {".gen",".mod"},RGZWorkflow`Private`quarkMasses[]},"SHA256"];

Options[RGZMXStart]={"CacheDirectory"->Automatic,"Category"->All,"SingleStepTimeLimit"->60,
  "FieldPair"->{1,1},"reuseAACache"->True};

RGZMXStart[OptionsPattern[]] := Module[
  {dir,root,hash,tops,ins,rows={},i,pair,process,selected,seconds,
   content,cache,manifest,r,stop,old,origin=None,generated},Catch[
  pair=OptionValue["FieldPair"];seconds=OptionValue["SingleStepTimeLimit"];
  If[!MatchQ[pair,{_Integer,_Integer}] || !And@@(1<=#<=8&/@pair),
    Throw[Failure["FieldPair",<|"FieldPair"->pair|>],stop]];
  If[!NumericQ[seconds] || !TrueQ[seconds>0],
    Throw[Failure["InvalidTimeLimit",<||>],stop]];
  content=RGZWorkflow`Private`modelContent[];If[FailureQ[content],Throw[content,stop]];
  process={RGZMXField[pair[[1]]]}->{RGZMXAntiField[pair[[2]]]};
  tops=<|"FourPointVertexLoop"->rgzLoopTopTadpole,
    "BosonicThreePointLoop"->rgzLoopTopBosonBubble,
    "GhostThreePointLoop"->rgzLoopTopGhostBubble,"QuarkBubble"->rgzLoopTopGhostBubble|>;
  selected=OptionValue["Category"];If[selected===All,selected=Keys[tops]];
  If[!ListQ[selected] || selected==={} || !And@@(KeyExistsQ[tops,#]&/@selected),
    Throw[Failure["SectorName",<|"AvailableCategory"->Keys[tops]|>],stop]];
  tops=KeyTake[tops,DeleteDuplicates[selected]];
  If[!StringQ[modelRGZ] || !And@@(FileExistsQ[modelRGZ<>#]&/@{".gen",".mod"}),
    Throw[Failure["ModelPath",<|"Description"->"Set modelRGZ first."|>],stop]];
  root=Quiet[Check[RGZWorkflow`Private`cacheDirectory[],$Failed]];If[!StringQ[root],root=Directory[]];
  dir=OptionValue["CacheDirectory"];
  If[dir===Automatic,
    hash=IntegerString[Hash[{Import[modelRGZ<>".gen","Text"],
      Import[modelRGZ<>".mod","Text"],Keys[tops],pair,
      "mixed-complete-matter-v3",RGZWorkflow`Private`workflowFingerprint[],RGZWorkflow`Private`quarkMasses[],$FeynCalcVersion,$VersionNumber,
      Options[FCFAConvert],RGZMXIntegralContext[],Options[PaVeReduce]},"SHA256"],16];
    dir=FileNameJoin[{root,"RGZ_Mix_cache_"<>StringTake[hash,12]}]];
  cache=ExpandFileName[dir];manifest=FileNameJoin[{cache,"job.wl"}];
  RGZMXProgressUpdate["Sector"->StringRiffle[RGZMXLabel/@pair," / "],
    "DiagramID"->0,"DiagramCount"->0,"Stage"->"Initialize","Substep"->"PrepareExternalLegs",
    "TermID"->0,"TotalTermCount"->0,"CompleteTermCount"->0,"Status"->"ComputeIn",
    "StageStartTime"->AbsoluteTime[]];
  If[FileExistsQ[manifest],
    old=Get[manifest];
    If[!AssociationQ[old] || Lookup[old,"FieldPair",None]=!=pair ||
      Lookup[old,"ComputeCategory",{}]=!=Keys[tops] || Lookup[old,"Model",None]=!=modelRGZ,
      Throw[Failure["CachePairMismatch",<|"Directory"->cache|>],stop]];
    Throw[RGZMXResume[cache],stop]];
  If[!DirectoryQ[cache],CreateDirectory[cache,CreateIntermediateDirectories->True]];
  If[pair==={1,1} && Length[Keys[tops]]===1 && TrueQ[OptionValue["reuseAACache"]] &&
    RGZMXUnfixedKinematicsQ[],
    old=RGZMXLegacyAA[First[Keys[tops]],root];
    If[AssociationQ[old],rows=old["PerDiagram"];origin=old["Source"]]];
  ins=<||>;
  If[origin===None,
    generated=RGZMXGenerateGraphs[pair,tops,process,content,seconds];
    If[FailureQ[generated],Throw[generated,stop]];
    rows=generated["PerDiagram"];ins=generated["InsertionDiagram"]];
  (* A successfully generated empty insertion list is a calculated zero.
     It is distinct from an error, timeout, or a pair never requested. *)
  rgzMXJob=<|"Version"->3,"Model"->modelRGZ,"ModelFingerprint"->RGZMXModelFingerprint[],"CacheDirectory"->cache,
    "StageEnvironment"->RGZMXStageContext[],
    "FieldPair"->pair,"AllIncomingFields"->(RGZMXField/@pair),"FAoverprocess"->process,
    "ComputeCategory"->Keys[tops],"InsertionDiagram"->ins,"PerDiagram"->rows,"AACacheSource"->origin|>;
  Do[r=RGZMXWrite[rows[[i]],FileNameJoin[{cache,"graph_"<>ToString[i]<>".wl"}]];
    If[FailureQ[r],Throw[r,stop]],{i,Length[rows]}];
  r=RGZMXWrite[Join[KeyDrop[rgzMXJob,"PerDiagram"],<|"DiagramCount"->Length[rows]|>],manifest];
  If[FailureQ[r],Throw[r,stop]];
  RGZMXProgressUpdate["DiagramCount"->Length[rows],"Status"->"InitializeComplete"];
  <|"FieldPair"->(RGZMXLabel/@pair),"DiagramCount"->Length[rows],"CacheDirectory"->cache,
    "Status"->If[rows==={},"No inserted diagrams; this sector is zero","InitializeComplete"],
    "AACacheSource"->origin|>,stop]
];

RGZMXResume[dir_String] := Module[{m,files,rows},
  m=Get[FileNameJoin[{dir,"job.wl"}]];
  If[!AssociationQ[m] || Lookup[m,"Version",0]=!=3,
    Return[Failure["BadCache",<|"Path"->dir,
      "Description"->"This version uses v3 caches and retains earlier cache directories."|>]]];
  If[Lookup[m,"ModelFingerprint",None]=!=RGZMXModelFingerprint[],
    Return[Failure["StaleGraphCache",<|"Path"->dir,
      "Action"->"RGZMXStart[] with an automatic cache directory; recompute with the current model."|>]]];
  If[Lookup[m,"StageEnvironment",None]=!=RGZMXStageContext[],
    Return[Failure["StaleGraphEnvironment",<|"Path"->dir,
      "Action"->"Start a new automatic cache for the current integral convention and environment."|>]]];
  files=Table[FileNameJoin[{dir,"graph_"<>ToString[i]<>".wl"}],{i,m["DiagramCount"]}];
  If[!And@@(FileExistsQ/@files),Return[Failure["MissingCheckpoint",<|"Files"->files|>]]];
  rows=Get/@files;
  If[!And@@(AssociationQ/@rows),Return[Failure["BadGraphCache",<||>]]];
  rows=RGZMXMigrateRow/@rows;
  rgzMXJob=Join[KeyDrop[m,"DiagramCount"],<|"PerDiagram"->rows|>];
  RGZMXProgressUpdate["DiagramCount"->Length[rows],"Status"->"CacheRestore"];
  RGZMXReport["Verbose","Restore ",Length[rows]," diagrams; completed stages are skipped."];RGZMXStatus[]
];

(* The splitting algebra below matches RGZLoopSplit/Term/Factor.
   Add only progress callbacks: all FullSimplify checks, repeated-pole
   coefficients and final reconstruction checks are retained. The bar
   counts completed additive terms, not elapsed time or pole evaluations.
   Diagnostics expose only the currently active splitting operation. *)
RGZMXSplitStep[label_String,extra_Association:<||>] := (
  rgzMXLastSplitStep=Join[<|"Operation"->label,"StartTime"->AbsoluteTime[],
    "Stage"->Lookup[rgzMXProgress,"Stage",""],
    "TermID"->Lookup[rgzMXProgress,"TermID",0],
    "TotalTermCount"->Lookup[rgzMXProgress,"TotalTermCount",0],
    "MomentumRouting"->If[IntegerQ[rgzMXSplitRoute],rgzMXSplitRoute,0]|>,extra];
  RGZMXProgressUpdate["Substep"->label];Null);

RGZMixSplitDiagnostics[] := If[AssociationQ[rgzMXLastSplitStep],
  Join[rgzMXLastSplitStep,<|"OperationElapsedSeconds (Seconds)"->
    Max[0,AbsoluteTime[]-rgzMXLastSplitStep["StartTime"]]|>],
  Missing["NoSplitOperation"]];

RGZMXRun[n_Integer,stage_String,seconds_:300] := Module[
  {row,all,states,needs,req,z,time,status,r,path,result,context,contexts,valid,
    component,integralStage,splitStage,refreshRecord},
  If[!AssociationQ[rgzMXJob],Return[Failure["StartFirst",<||>]]];
  If[n<1 || n>Length[rgzMXJob["PerDiagram"]],Return[Failure["GraphNumber",<||>]]];
  context=RGZMXStageContext[];
  If[Lookup[rgzMXJob,"StageEnvironment",None]=!=context,
    Return[Failure["StaleGraphEnvironment",<|
      "Action"->"Start or resume a graph job generated for the current environment."|>]]];
  (* Before scalar reduction, reorganize unfinished tensor-PV integrals
     when the optional scalar accelerator is enabled. *)
  If[TrueQ[rgzMXAcceleration["Enabled"]] &&
      MemberQ[{"ScalarT","ScalarL"},stage] && AssociationQ[rgzMXJob] &&
      1<=n<=Length[rgzMXJob["PerDiagram"]],
    row=RGZMXMigrateRow[rgzMXJob["PerDiagram"][[n]]];
    component=StringTake[stage,-1];
    integralStage="Integrate"<>component;splitStage="Decompose"<>component;
    refreshRecord=Lookup[Lookup[row,"ScalarCacheReorganize",<||>],component,<||>];
    If[Lookup[row["Status"],stage,""]=!="Complete" &&
      Lookup[row["Status"],splitStage,""]==="Complete" &&
      Lookup[row["Status"],integralStage,""]==="Complete" &&
      KeyExistsQ[row,integralStage] &&
      Lookup[refreshRecord,"Status",""]=!="ReorganizeComplete" &&
      RGZMXFastPVCount[row[integralStage]]>0,
      r=RGZMXRefreshIntegral[n,component,seconds];
      If[FailureQ[r],Return[r]]]];
  row=RGZMXMigrateRow[rgzMXJob["PerDiagram"][[n]]];states=row["Status"];
  contexts=row["StageEnvironment"];needs=RGZMXStageNeeds[];
  If[!KeyExistsQ[needs,stage],Return[Failure["StageName",<|"AvailableStage"->Keys[needs]|>]]];
  If[Lookup[states,stage,""]==="Complete",Return[<|"ID"->n,"Stage"->stage,"Status"->"Complete; skipped"|>]];
  (* Existing callers may still start at projection. Convert only THAT
     graph, then reload its checkpointed row before continuing. *)
  If[stage==="Project" && Lookup[states,"Convert",""]=!="Complete",
    r=RGZMXRun[n,"Convert",seconds];If[FailureQ[r],Return[r]];
    row=rgzMXJob["PerDiagram"][[n]];states=row["Status"];contexts=row["StageEnvironment"]];
  req=Select[needs[stage],Lookup[states,#,""]=!="Complete"&];
  If[req=!={},Return[Failure["RunPreviousStage",<|"MissingStage"->req|>]]];
  RGZMXProgressUpdate["Sector"->row["Category"],"DiagramID"->n,"DiagramCount"->Length[rgzMXJob["PerDiagram"]],
    "Stage"->stage,"Substep"->"Prepare","TermID"->0,"TotalTermCount"->0,"CompleteTermCount"->0,
    "Status"->"ComputeIn","StageStartTime"->AbsoluteTime[]];
  RGZMXReport["Verbose","number  ",n," / ",Length[rgzMXJob["PerDiagram"]]," Diagram: ",stage];
  {time,z}=AbsoluteTiming[CheckAbort[TimeConstrained[
    Switch[stage,
      "Convert",If[!KeyExistsQ[row,"OriginalFAAmplitude"],
        Failure["MissingRawAmplitude",<|"ID"->n|>],
        RGZMXConvertOne[row["OriginalFAAmplitude"],TrueQ[Lookup[row,"ScalarGhost",MemberQ[{1,4},row["UCategory"]]]],
          Lookup[row,"OriginalSumAudit",{}]]],
      "Project",RGZMXProject[row["Amplitude"],Sequence@@rgzMXJob["FieldPair"]],
      "DecomposeT",RGZMXSplit[row["Project"]["T"]],
      "DecomposeL",RGZMXSplit[row["Project"]["L"]],
      "IntegrateT",RGZMXIntegrate[row["DecomposeT"],
        FileNameJoin[{rgzMXJob["CacheDirectory"],"tid_units_v1"}],seconds],
      "IntegrateL",RGZMXIntegrate[row["DecomposeL"],
        FileNameJoin[{rgzMXJob["CacheDirectory"],"tid_units_v1"}],seconds],
      "ScalarT",RGZMXScalarReduce[row["IntegrateT"],
        FileNameJoin[{rgzMXJob["CacheDirectory"],"pv_units_v1"}],seconds],
      "ScalarL",RGZMXScalarReduce[row["IntegrateL"],
        FileNameJoin[{rgzMXJob["CacheDirectory"],"pv_units_v1"}],seconds]],seconds,$Aborted],$Aborted]];
  valid=If[stage==="Convert",AssociationQ[z] && RGZMXValidValueQ[z] &&
    RGZMXStageValueQ[stage,Lookup[z,"Amplitude",Missing[]]],RGZMXStageValueQ[stage,z]];
  If[!valid && z=!=$Aborted && z=!=$Failed && !FailureQ[z],
    z=Failure["InvalidStageResult",<|"Stage"->stage,"Cause"->z|>]];
  status=Which[z===$Aborted,"TimeoutOrAborted",z===$Failed,"ComputeFailed",
    FailureQ[z],"ComputeFailed",True,"Complete"];
  AssociateTo[states,stage->status];AssociateTo[row,"Status"->states];
  If[status==="Complete",
    AssociateTo[contexts,stage->context];AssociateTo[row,"StageEnvironment"->contexts];
    If[stage==="Convert",row=Join[row,z,<|"Convert"-><|"Status"->"Complete"|>|>],
      AssociateTo[row,stage->z]],
    AssociateTo[row,"FailedRecord"->Append[row["FailedRecord"],stage->z]]];
  all=rgzMXJob["PerDiagram"];all[[n]]=row;
  AssociateTo[rgzMXJob,"PerDiagram"->all];
  path=FileNameJoin[{rgzMXJob["CacheDirectory"],"graph_"<>ToString[n]<>".wl"}];
  r=RGZMXWrite[row,path];If[FailureQ[r],Return[r]];
  RGZMXProgressUpdate["Status"->status];
  RGZMXReport[If[status==="Complete","Verbose","Error"],
    "number  ",n," Diagram: ",stage,"；",status,"; ElapsedSeconds ",Round[time,0.01]," Seconds. "];
  result=<|"ID"->n,"Stage"->stage,"Status"->status,"ElapsedSeconds"->time|>;
  If[status==="Complete",result,Failure["StageStopped",Append[result,"Cause"->z]]]
];

RGZMXRunAll[stages_List:{"Project","DecomposeT","IntegrateT","DecomposeL","IntegrateL"},seconds_:300] := Module[{r,n,st,stop},Catch[
  If[!AssociationQ[rgzMXJob],Throw[Failure["StartFirst",<||>],stop]];
  Do[Do[r=RGZMXRun[n,st,seconds];If[FailureQ[r],Throw[r,stop]],{st,stages}],
    {n,Length[rgzMXJob["PerDiagram"]]}];RGZMXStatus[],stop]
];

RGZMXStatus[] := If[!AssociationQ[rgzMXJob],Failure["StartFirst",<||>],
  Grid[Prepend[Map[Function[row,Join[
    {row["ID"],row["Category"],row["UCategory"],Lookup[row,"FClass",0]},
    Lookup[row["Status"],{"Convert","Project","DecomposeT","IntegrateT","ScalarT","DecomposeL","IntegrateL","ScalarL"},"NotRun"]]],
    rgzMXJob["PerDiagram"]],{"ID","Category","UCategory","FClass","Convert","Project","DecomposeT","IntegrateT","ScalarT","DecomposeL","IntegrateL","ScalarL"}],
    Frame->All,Alignment->Left]];

RGZMXShow[n_Integer,stage_String:"Project"] := Module[{row},
  If[!AssociationQ[rgzMXJob],Return[Failure["StartFirst",<||>]]];
  If[n<1 || n>Length[rgzMXJob["PerDiagram"]],Return[$Failed]];
  row=rgzMXJob["PerDiagram"][[n]];
  Print["number  ",n," Diagram: ",row["Category"],"；",stage];
  TraditionalForm[Lookup[row,stage,Missing["NotRun"]]]
];

RGZMXReport["Verbose","Mixed-matrix stage engine loaded. Use RGZMXMonitor[command] for progress and RGZMXSetDisplay[\"Compact\"/\"Quiet\"/\"Verbose\"] for display mode."];

RGZMixSetDisplay[mode_String:"Compact"] := RGZMXSetDisplay[mode];

SetAttributes[RGZMixMonitor,HoldAll];

RGZMixMonitor[expr_] := RGZMXMonitor[expr];

RGZMixPrepare[] := Module[{root,hash,path,m,r,context},
  If[!StringQ[modelRGZ] || !And@@(FileExistsQ[modelRGZ<>#]&/@{".gen",".mod"}),
    Return[Failure["ModelPath",<|"Description"->"Set modelRGZ first."|>]]];
  root=Quiet[Check[RGZWorkflow`Private`cacheDirectory[],$Failed]];If[!StringQ[root],root=Directory[]];
  context={RGZMXIntegralContext[],Options[PaVeReduce],Options[FCFAConvert]};
  hash=IntegerString[Hash[{Import[modelRGZ<>".gen","Text"],
    Import[modelRGZ<>".mod","Text"],context,"mixed-matrix-complete-matter-v3",RGZWorkflow`Private`workflowFingerprint[],RGZWorkflow`Private`quarkMasses[]},"SHA256"],16];
  path=FileNameJoin[{root,"RGZ_Mixed_matrix_"<>StringTake[hash,12]}];
  If[AssociationQ[rgzMixOverallJob] && Lookup[rgzMixOverallJob,"Fingerprint",None]===hash &&
    Lookup[rgzMixOverallJob,"Directory",None]===path,Return[True]];
  If[!DirectoryQ[path],CreateDirectory[path,CreateIntermediateDirectories->True]];
  If[FileExistsQ[FileNameJoin[{path,"matrix_job.wl"}]],
    m=Get[FileNameJoin[{path,"matrix_job.wl"}]];
    If[!AssociationQ[m] || Lookup[m,"Fingerprint",None]=!=hash ||
      Lookup[m,"Version",0]=!=1 || !AssociationQ[Lookup[m,"Record",None]],
      Return[Failure["BadMatrixCache",<|"Directory"->path|>]]];rgzMixOverallJob=m,
    rgzMixOverallJob=<|"Version"->1,"Model"->modelRGZ,"Fingerprint"->hash,
      "Directory"->path,"LFieldOrder"->RGZMixBasis["L"],"TFieldOrder"->RGZMixBasis["T"],
      "Record"-><||>,"Convention"->"Matrix columns are all-incoming fields; FA outgoing particles are their antiparticles"|>;
    r=RGZMXWrite[rgzMixOverallJob,FileNameJoin[{path,"matrix_job.wl"}]];
    If[FailureQ[r],Return[r]]];True
];

RGZMixStart[] := Module[{r=RGZMixPrepare[]},If[FailureQ[r],r,
  <|"LFieldOrder"->RGZMixBasis["L"],"TFieldOrder"->RGZMixBasis["T"],
    "orderedFieldPairCount"->64,"CacheDirectory"->rgzMixOverallJob["Directory"],
    "Description"->"Initialize the matrix inventory without generating or converting all diagrams at once."|>]];

RGZMixRecordPath[pair_List,sector_String] := FileNameJoin[
  {rgzMixOverallJob["Directory"],"pair_"<>ToString[pair[[1]]]<>"_"<>
    ToString[pair[[2]]]<>"_"<>ToString[First@FirstPosition[RGZMixSectorNames,sector]]<>".wl"}];

RGZMixStore[pair_List,sector_String,entry_Association] := Module[{path,key,records,r,meta},
  path=RGZMixRecordPath[pair,sector];
  r=RGZMXWrite[Join[entry,<|"FieldPair"->pair,"Sector"->sector|>],path];
  If[FailureQ[r],Return[r]];
  key=StringRiffle[ToString/@pair,"_"]<>"_"<>sector;
  records=rgzMixOverallJob["Record"];
  meta=Join[KeyTake[entry,{"Status","DiagramCount","PerDiagramCache"}],<|"ResultFile"->path|>];
  AssociateTo[records,key->meta];AssociateTo[rgzMixOverallJob,"Record"->records];
  RGZMXWrite[rgzMixOverallJob,FileNameJoin[{rgzMixOverallJob["Directory"],"matrix_job.wl"}]]
];

RGZMixRead[pair_List,sector_String] := Module[{path=RGZMixRecordPath[pair,sector],z},
  If[!FileExistsQ[path],Return[Missing["NotRun",{pair,sector}]]];
  z=Get[path];If[AssociationQ[z] && Lookup[z,"FieldPair",None]===pair &&
    Lookup[z,"Sector",None]===sector&&
    (Lookup[z,"Status",None]=!="Complete"||(IntegerQ[Lookup[z,"DiagramCount",None]]&&z["DiagramCount"]>=0&&
     And@@(KeyExistsQ[z,#]&/@{"T","L"})&&!RGZWorkflow`Private`qqFFInvalidQ[{z["T"],z["L"]}])),z,Failure["BadPairCache",<|"File"->path|>]]];

RGZMixRun[n_Integer,stage_String,seconds_:300] := RGZMXRun[n,stage,seconds];

RGZMixShowGraph[n_Integer,stage_String:"ScalarT"] := RGZMXShow[n,stage];

(* A small 8 x 8 status grid; never put the full long expressions here. *)
RGZMixStatus[] := Module[{r,records,status,pairs,rows},
  r=RGZMixPrepare[];If[FailureQ[r],Return[r]];
  records=rgzMixOverallJob["Record"];
  status[i_,j_] := Module[{v,k},
    k=(ToString[i]<>"_"<>ToString[j]<>"_"<>#)&/@RGZMixSectorNames;
    v=Lookup[Lookup[records,k,<||>],"Status","NotRun"];
    Which[And@@(#==="Complete"&/@v),Style["Complete",Darker[Green]],
      MemberQ[v,"Incomplete"|"InitializeFailed"],Style["Stopped",Red],
      AllTrue[v,#==="NotRun"&],"NotRun",
      True,ToString[Count[v,"Complete"]]<>" / "<>ToString[Length[RGZMixSectorNames]]]];
  rows=Table[Prepend[Table[status[i,j],{j,8}],RGZMXLabel[i]],{i,8}];
  Grid[Prepend[rows,Prepend[RGZMixBasis["L"],"Row / Column"]],Frame->All,
    Alignment->Center,Spacings->{1,0.6},Background->{None,{LightGray}}]
];

(* Result assembly reports one ordered field pair at a time in the SAME
   monitor panel. Only display state changes; colour algebra, projection
   cache keys and original amplitude normalization remain unchanged. *)
RGZMixResultStep[label_String,pair_:None] := (
  RGZMXProgressUpdate["Substep"->If[ListQ[pair],
    StringRiffle[RGZMXLabel/@pair," / "]<>" · "<>
      If[MemberQ[{"T","L"},rgzMixProjectionComponent],
        rgzMixProjectionComponent<>" Coefficient · ",""]<>label,label],
    "OperationStartTime"->AbsoluteTime[]];Null);

RGZMixProjectedPair[pair_List,seconds_:60] := Module[{data,path,old,r},
  data=RGZMixReadPair[pair];If[Head[data]===Missing || FailureQ[data],Return[data]];
  path=FileNameJoin[{rgzMixOverallJob["Directory"],
    "adjoint_"<>StringRiffle[ToString/@pair,"_"]<>".wl"}];
  RGZMixResultStep["Checkhas AdjointProjectCache",pair];
  If[FileExistsQ[path],
    RGZMixResultStep["Readand VerifyAdjointProjectCache",pair];old=Get[path];
    If[AssociationQ[old] && SameQ[Lookup[old,"Input",None],data] &&
      Lookup[old,"Status",""]==="Complete",Return[old["Result"]]]];
  r=RGZMixProjectPair[data,pair,seconds];If[FailureQ[r],Return[r]];
  RGZMixResultStep["Save the adjoint-projection cache for the current field pair",pair];
  With[{w=RGZMXWrite[<|"Input"->data,"Status"->"Complete","Result"->r|>,path]},
    If[FailureQ[w],Return[w]]];r
];

(* Display bounded metadata only. Never typeset the full result or a long
   colour/integral expression when reporting an incomplete projection. *)
RGZMixResultReport[result_] := Module[{data,reasons,rows},
  Which[
    AssociationQ[result],Print["Summary complete; matrix dimensions: ",
      Dimensions /@ Lookup[result,{"T","L","FullColorTensorMatrix"}]],
    FailureQ[result],
      Print["SummaryFailedTag: ",result[[1]]];data=result[[2]];
      reasons=Lookup[data,"Cause",Lookup[data,"IncompleteOrFailed",{}]];
      If[!ListQ[reasons],reasons={reasons}];
      rows=Map[Function[e,If[FailureQ[e],
        {e[[1]],Lookup[e[[2]],"FieldPair","NotProvided"],
          Lookup[e[[2]],"TimeLimit","NotProvided"]},
        {Head[e],"NotProvided","NotProvided"}]],Take[reasons,UpTo[16]]];
      If[rows=!={},Print[Grid[Prepend[rows,{"FailedTag","FieldPair","TimeLimit"}],Frame->All]]];
      If[Length[reasons]>16,Print["also  ",Length[reasons]-16," TermNotdisplay. "]],
    True,Print["NotYetobtain ValidSummaryResult; head: ",Head[result]]];Null
];

RGZMixCompactData[expr_,seconds_:30] := Module[{r},
  r=CheckAbort[TimeConstrained[Module[{objects,vars,z,c,coeff,res,rows},
    objects=DeleteDuplicates@Cases[expr,x_ /; RGZMXPVObjectQ[x],{0,Infinity}];
    vars=Table[Unique["rgzMixPV$"],{Length[objects]}];
    z=expr/.Thread[objects->vars];c=z/.Thread[vars->0];
    coeff=Coefficient[z,#]&/@vars;
    res=Expand[z-c-Total[coeff vars]];
    If[!TrueQ[res===0],Return[Failure["NonlinearPVExpression",<||>]]];
    coeff=FactorTerms[Cancel[Together[#]]]&/@coeff;
    rows=Select[Transpose[{objects,coeff}],!TrueQ[#[[2]]===0]&];
    If[!TrueQ[c===0],AppendTo[rows,{1,FactorTerms[Cancel[Together[c]]]}]];
    If[rows==={},rows={{1,0}}];rows],seconds,$Aborted],$Aborted];
  If[r===$Aborted,Failure["CompactDisplayTimeout",<|"TimeLimit"->seconds|>],r]
];

RGZMixShow[a_,b_,component_String:"L",seconds_:30] := Module[{pair,data,z,rows,display},
  pair=RGZMixValidatePair[a,b];If[FailureQ[pair],Return[pair]];
  If[!MemberQ[{"T","L","TensorT","TensorL"},component],Return[Failure["Component",<||>]]];
  data=If[StringStartsQ[component,"Tensor"],RGZMixReadPair[pair],RGZMixProjectedPair[pair,seconds]];
  If[Head[data]===Missing || FailureQ[data],Return[data]];
  z=data[StringTake[component,-1]];
  rows=RGZMixCompactData[z,seconds];If[FailureQ[rows],Return[rows]];
  display={rgzLoopM1->Subscript[\[ScriptM],1],rgzLoopM2->Subscript[\[ScriptM],2],
    rgzLoopM3->Subscript[\[ScriptM],3],rgzLoopM4->Subscript[\[ScriptM],4]};
  Print[StringRiffle[RGZMXLabel/@pair," / "],"；",component,
    "; MasterIntegralAndCoefficient (Notadd  loop measure)"];
  Grid[Prepend[(TraditionalForm/@(#/.display))&/@rows,{"MasterIntegral","Coefficient"}],
    Frame->All,Alignment->Left,Spacings->{1.5,0.6},Background->{None,{LightGray}}]
];

RGZMXReport["Summary","Mixed-matrix workflow loaded. Initialize with RGZMixStart[]; compute one pair with RGZMixComputePair[\"A\",\"\[Xi]\",300]."];

RGZMXReport["Summary","All field pairs: RGZMixComputeAll[300]; status: RGZMixStatus[]; matrix: RGZMixMatrix[\"T\"/\"L\"/\"Tensor\"]."];


==> anc/software/RGZWorkflow-1.1.2/Kernel/Internal/PaperReference.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Read the inert author reference table without certifying the current calculation.

   Inputs:
   The current configuration and the explicit expression, task or result packet supplied by the caller.

   Dependencies:
   The package configuration and explicitly supplied data; no physics task is started merely by loading.
*)

(* Read the author's inert electronic reference without promoting a live task. *)
RGZPaperResult[] := Module[{file,meta,held,names,p,rows,ids,pairs,sha},
 file=FileNameJoin[{$packageRoot,"Paper","data","form-factors.wl"}];
 meta=Quiet[Check[Import[FileNameJoin[{$packageRoot,"Paper","provenance.json"}],"RawJSON"],$Failed]];
 If[!FileExistsQ[file]||!AssociationQ[meta],Return[Failure["PaperResultMissing",<||>]]];
 sha=IntegerString[FileHash[file,"SHA256"],16,64];
 If[sha=!=Lookup[meta,"FormFactorsSHA256",None],Return[Failure["PaperResultIntegrityMismatch",<||>]]];
 held=Quiet[Check[ToExpression["("<>Import[file,"Text"]<>")",InputForm,HoldComplete],$Failed]];
 names=DeleteDuplicates[Cases[held,s_Symbol/;Context[Unevaluated[s]]==="RGZPaper`":>
  Context[Unevaluated[s]]<>SymbolName[Unevaluated[s]],{0,Infinity},Heads->True]];
 If[!AllTrue[names,ToExpression[#,InputForm,Function[sym,OwnValues[sym]==={}&&DownValues[sym]==={}&&
  UpValues[sym]==={}&&SubValues[sym]==={}&&NValues[sym]==={},HoldAll]]&],
  Return[Failure["PaperSymbolsAssigned",<|"Action"->"Read the reference table in a fresh kernel or clear definitions in the RGZPaper` context."|>]]];
 p=Quiet[Check[ReleaseHold[held],$Failed]];
 If[!AssociationQ[p]||Lookup[p,"Schema",None]=!="RGZPRDFormFactors/1"||Lookup[p,"LoopOrder",None]=!=1||
 !ListQ[Lookup[p,"Rows",None]]||!ListQ[Lookup[p,"Functions",None]],Return[Failure["InvalidPaperResult",<||>]]];
 rows=p["Rows"];ids=({Lookup[#,"ColorID",None],Lookup[#,"SpinID",None]}&/@rows);
 If[Length[rows]=!=8||Sort[ids]=!=Sort[Tuples[{{1,2},Range[4]}]]||Length[p["Functions"]]=!=31||First[p["Functions"]]=!=1||
 !AllTrue[rows,AssociationQ[#]&&KeyExistsQ[#,"Prefactor"]&&ListQ[Lookup[#,"ReducedCoefficients",None]]&],Return[Failure["InvalidPaperResult",<||>]]];
 pairs=Flatten[Lookup[rows,"ReducedCoefficients"],1];
 If[Length[pairs]=!=144||!AllTrue[pairs,MatchQ[#,{_Integer,_}]&&0<=First[#]<31&]||
 !AllTrue[rows,DuplicateFreeQ[First/@#["ReducedCoefficients"]]&]||qqFFInvalidQ[p],Return[Failure["InvalidPaperResult",<||>]]];
 Join[p,<|"ReferenceOnly"->True,"CurrentTaskCertified"->False,"Provenance"->meta,"File"->file|>]
];


==> anc/software/RGZWorkflow-1.1.2/Kernel/Internal/Progress.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Observe QQ progress and store resumable self-preparation checkpoints.

   Inputs:
   The current configuration and the explicit expression, task or result packet supplied by the caller.

   Dependencies:
   The package configuration and explicitly supplied data; no physics task is started merely by loading.
*)

(* Progress and equivalent algebra layer: physical checkpoint identities stay unchanged. *)
qqProgressUpdate[fields_Association] := (
 If[!AssociationQ[$qqProgress],$qqProgress=<||>];
 AssociateTo[$qqProgress,fields];storeResult["QQProgress",$qqProgress]);
qqSelfProgress[stage_,index_,total_,state_:"Computing"] := Module[{now=AbsoluteTime[],fresh},
 fresh=stage==="Matrix"&&index===0&&state==="Computing";
 If[fresh,$qqProgress=<|"RunStarted"->now,"ReusedCheckpoints"->0,"ComputedCheckpoints"->0|>];
 If[Lookup[$qqProgress,"Stage",None]=!=stage||Lookup[$qqProgress,"Index",None]=!=index,
 qqProgressUpdate[<|"ItemStarted"->now,"Operation"->"Preparing stage","OperationStarted"->now,"OperationFinished"->Missing["NotAvailable"],"Master"->Missing["NotAvailable"],"InputLeaves"->Missing["NotAvailable"],"DenominatorGroups"->Missing["NotAvailable"],"OutputLeaves"->Missing["NotAvailable"],"AlgebraGroupIndex"->0,"AlgebraGroupTotal"->0|>]];
 qqProgressUpdate[<|"Stage"->stage,"Index"->index,"Total"->total,"Status"->state|>];
 If[MemberQ[{"Stopped","Complete"},state],qqProgressUpdate[<|"StoppedAt"->now|>]]];
qqProgressOperation[name_] := qqProgressUpdate[<|"Operation"->name,"OperationStarted"->AbsoluteTime[],"OperationFinished"->Missing["NotAvailable"]|>];
(* Inactivate algebra before snapshotting its data arguments: cache lookup must
   not evaluate the expensive stage. Resolve association-valued accessors;
   ordinary value arguments evaluate inside Inactivate without running heads. *)
SetAttributes[qqSelfCheckpointInput,HoldAll];
qqSelfCheckpointInput[expression_] := Module[{held,locals,rules},
 held=Inactivate[expression];
 held=held/.Inactive[s_Symbol]/;OwnValues[s]=!={} && (AssociationQ[s]||ListQ[s]):>s;
 (* A local assignment in a CompoundExpression has a new Module suffix on
    every restart. Canonicalize only assignment-bound names, not arbitrary
    free symbols or dummy indices contained in physical data. *)
 locals=DeleteDuplicates[Cases[held,Inactive[Set|SetDelayed][v_Symbol,_]:>v,Infinity]];
 rules=MapIndexed[Rule[#1,qqCheckpointLocal[First[#2]]]&,locals];
 held=held/.rules;
 (* These two trailing arguments are execution budgets, not physical data. *)
 held/.{Inactive[RGZWorkflow`Engine`rgzQQM0Term][pair_,_]:>Inactive[RGZWorkflow`Engine`rgzQQM0Term][pair,qqCheckpointBudget],
  Inactive[RGZWorkflow`Engine`rgzQQGaugeValue][value_,gauge_,_]:>Inactive[RGZWorkflow`Engine`rgzQQGaugeValue][value,gauge,qqCheckpointBudget]}];
qqSelfPacketQ[p_,key_,name_,identity_] := AssociationQ[p]&&
 Lookup[p,"Schema",None]==="QQSelfCheckpoint/2"&&Lookup[p,"Key",None]===key&&
 Lookup[p,"Name",None]===name&&Lookup[p,"InputIdentity",None]===identity&&
 KeyExistsQ[p,"Value"]&&!qqFFInvalidQ[p["Value"]]&&
 Lookup[p,"ValueHash",None]===Hash[p["Value"],"SHA256"];
SetAttributes[qqSelfCheckpointBound,HoldAll];
qqSelfCheckpointBound[dir_,name_,key_,expression_,seconds_] := Module[{file,r,saved,input,identity},
 If[!StringQ[dir]||!StringQ[name]||!NumericQ[seconds]||!TrueQ[seconds>0],Return[Failure["QQSelfCheckpointArguments",<||>]]];
 file=FileNameJoin[{dir,name<>".wxf"}];
 If[StringMatchQ[name,"m0-sum-"~~DigitCharacter..],qqSelfProgress["M0Sum",ToExpression[StringDrop[name,7]],3]];
 qqProgressUpdate[<|"Checkpoint"->name,"CheckpointFile"->file,"StepLimitSeconds"->seconds|>];
 qqProgressOperation["Snapshot checkpoint inputs without running stage algebra"];
 input=timed["QQSelfInput:"<>name,qqSelfCheckpointInput[expression],seconds];
 If[qqFFInvalidQ[input],Return[Failure["QQSelfCheckpointInputInvalid",<|"Cause"->input|>]]];
 identity=Hash[{"QQSelfCheckpoint/2",key,name,input,qqCalculationContext[],workflowFingerprint[]},"SHA256"];
 If[FileExistsQ[file],
 qqProgressOperation["Read completed checkpoint"];qqProgressUpdate[<|"CacheState"->"Reading"|>];
 r=timed["QQSelfRead:"<>name,Quiet[Check[Import[file,"WXF"],$Failed]],seconds];
 If[FailureQ[r],Return[r]];
 If[qqSelfPacketQ[r,key,name,identity],
  qqProgressUpdate[<|"OperationFinished"->AbsoluteTime[],"CacheState"->"Reused","ReusedCheckpoints"->(Lookup[$qqProgress,"ReusedCheckpoints",0]+1)|>];
  Return[r["Value"]]];
 qqProgressUpdate[<|"CacheState"->"RecomputeIncompatibleCheckpoint"|>]];
 qqProgressUpdate[<|"CacheState"->"Computing"|>];
 r=timed["QQSelf:"<>name,expression,seconds];If[FailureQ[r],Return[r]];
 If[qqFFInvalidQ[r],Return[Failure["QQSelfCheckpointIncomplete",<|"Checkpoint"->name|>]]];
 qqProgressOperation["Save completed checkpoint"];
 saved=timed["QQSelfWrite:"<>name,atomicWXF[file,<|"Schema"->"QQSelfCheckpoint/2","Key"->key,"Name"->name,
  "InputIdentity"->identity,"Value"->r,"ValueHash"->Hash[r,"SHA256"]|>],seconds];
 If[FailureQ[saved],saved,
 qqProgressUpdate[<|"OperationFinished"->AbsoluteTime[],"CacheState"->"Saved","ComputedCheckpoints"->(Lookup[$qqProgress,"ComputedCheckpoints",0]+1)|>];r]];
SetAttributes[qqSelfCheckpoint,HoldAll];
qqSelfCheckpoint[dir_,name_,key_,expression_,seconds_] := qqSelfCheckpointBound[dir,name,key,expression,seconds];
qqSelfProgressPanel[] := Module[{p=$qqProgress,now,elapsed,operationElapsed,runElapsed,master},
 now=If[MemberQ[{"Stopped","Complete"},Lookup[p,"Status",None]],Lookup[p,"StoppedAt",AbsoluteTime[]],AbsoluteTime[]];
 elapsed=Max[0,Floor[now-Lookup[p,"ItemStarted",now]]];
 operationElapsed=Max[0,Floor[If[NumericQ[Lookup[p,"OperationFinished",None]],p["OperationFinished"],now]-Lookup[p,"OperationStarted",now]]];
 runElapsed=Max[0,Floor[now-Lookup[p,"RunStarted",now]]];
 master=Lookup[p,"Master",Missing["NotAvailable"]];
 Panel[Grid[{
 {"Stage",Lookup[p,"Stage",""]<>"   "<>ToString[Lookup[p,"Index",0]]<>" / "<>ToString[Lookup[p,"Total",0]]},
 {"Master integral",If[MissingQ[master],"-",Short[master,3]]},
 {"Operation",Lookup[p,"Operation","Preparing"]},
 {"Current operation",ToString[operationElapsed]<>" s"},
 {"Current item",ToString[elapsed]<>" s; step limit "<>ToString[Lookup[p,"StepLimitSeconds","-"]]<>" s"},
 {"This run",ToString[runElapsed]<>" s"},
 {"Input expression",If[MissingQ[Lookup[p,"InputLeaves",Missing["NotAvailable"]]],"-",ToString[p["InputLeaves"]]<>" leaves"]},
 {"Algebra groups",ToString[Lookup[p,"AlgebraGroupIndex",0]]<>" / "<>ToString[Lookup[p,"AlgebraGroupTotal",0]]},
 {"PV transforms",ToString[Lookup[p,"PVIndex",0]]<>" / "<>ToString[Lookup[p,"PVTotal",0]]},
 {"Scalar masters",ToString[Lookup[p,"ScalarMasterIndex",0]]<>" / "<>ToString[Lookup[p,"ScalarMasterTotal",0]]},
 {"Output expression",If[MissingQ[Lookup[p,"OutputLeaves",Missing["NotAvailable"]]],"-",ToString[p["OutputLeaves"]]<>" leaves"]},
 {"Checkpoints",ToString[Lookup[p,"ReusedCheckpoints",0]]<>" reused; "<>ToString[Lookup[p,"ComputedCheckpoints",0]]<>" newly saved"},
 {"Coefficient blocks",ToString[Lookup[p,"CoefficientCacheReused",0]]<>" reused; "<>ToString[Lookup[p,"CoefficientCacheSaved",0]]<>" newly saved"},
 {"Coefficient subgroups",ToString[Lookup[p,"CoefficientSubReused",0]]<>" reused; "<>ToString[Lookup[p,"CoefficientSubSaved",0]]<>" newly saved"},
 {"Numerator coefficients",ToString[Lookup[p,"NumeratorCoefficientIndex",0]]<>" / "<>ToString[Lookup[p,"NumeratorCoefficientTotal",0]]},
 {"Numerator cache",ToString[Lookup[p,"NumeratorCacheReused",0]]<>" reused; "<>ToString[Lookup[p,"NumeratorCacheSaved",0]]<>" newly saved"},
 {"TID integrals",ToString[Lookup[p,"TensorIntegralReused",0]]<>" reused; "<>ToString[Lookup[p,"TensorIntegralComputed",0]]<>" computed"},
 {"Cache",Lookup[p,"CacheState","-"]},
 {"Status",Lookup[p,"Status","Computing"]}
 },Alignment->Left]]];
(* Observation only: the same expression is evaluated with or without a front end. *)
SetAttributes[qqSelfMonitor,HoldAll];
qqSelfMonitor[expression_,display_] := If[TrueQ[$Notebooks],
 Monitor[expression,Dynamic[qqSelfProgressPanel[],UpdateInterval->1,TrackedSymbols:>{$qqProgress}]],expression];


==> anc/software/RGZWorkflow-1.1.2/Kernel/Internal/Resume.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Resume incomplete conventional QQ calculations from completed physical checkpoints.

   Inputs:
   An interrupted current-source QQ task and its completed checkpoints.

   Dependencies:
   OneLoop/MixedMatrices.wl loads only shared quark tools; QQMixedSelf.wl and Renormalization/MassRestoration.wl provide preparation/restoration.
*)

(* Recovery of interrupted calculations; amplitude assembly lives in
   OneLoop/Amplitude.wl and is never redefined here. *)
qqRepairArchive[file_,valid_] := Module[{p,dest},
 If[!FileExistsQ[file],Return[False]];p=Quiet[Check[Import[file,"WXF"],$Failed]];
 If[TrueQ[valid[p]],Return[False]];
 dest=file<>".invalid-"<>CreateUUID[];RenameFile[file,dest];True];
qqRepairSelfFromFinite[job_,seconds_] := Module[{key,dir,packets={},file,r,scalar,finiteRows,restored={},pairs,values={},answer,stop=Unique["qqRepairSelfStop"]},Catch[
 If[job["RegulatorMass"]=!=0,Throw[Failure["QQRepairSelfRequiresM0",<|"Action"->"Prepare the finite-regulator self energy again."|>],stop]];
 dir=FileNameJoin[{job["Directory"],"self"}];key=Hash[{job["Fingerprint"],job["MixedSourceHash"]},"SHA256"];
 Do[file=FileNameJoin[{dir,"m0-sum-"<>ToString[i]<>".wxf"}];
 If[!FileExistsQ[file],Throw[Failure["QQFiniteCheckpointRequired",<|"File"->file|>],stop]];
 r=Import[file,"WXF"];
 If[!AssociationQ[r]||Lookup[r,"Key",None]=!=key||qqFFInvalidQ[Lookup[r,"Value",$Failed]],Throw[Failure["QQFiniteCheckpointInvalid",<|"File"->file|>],stop]];
 AppendTo[packets,r["Value"]],{i,3}];
 If[Take[packets,2]=!={0,0},Throw[Failure["QQSelfM0Divergent",<||>],stop]];
 Do[qqRepairArchive[file,Function[p,AssociationQ[p]&&Lookup[p,"Key",None]===key&&!qqFFInvalidQ[Lookup[p,"Value",$Failed]]]],
 {file,FileNames["gauge*.wxf",dir]~Join~{FileNameJoin[{dir,"connected.wxf"}]}}];
 r=engineGet["Renormalization/RegulatorLimit.wl"];If[FailureQ[r],Throw[r,stop]];
 r=engineGet["OneLoop/QuarkGraphs.wl",False];If[FailureQ[r],Throw[r,stop]];
 (* Restoration is linear in the masters. Never form a common denominator
    across all thirteen finite coefficients just to restore their symbols. *)
 finiteRows=timed["QQRepair:SplitFiniteM0",RGZWorkflow`Engine`RGZGaugePVPairs[RGZResidual39Diagnostic`Private`publicMaster[packets[[3]]]],seconds];
 If[FailureQ[finiteRows]||qqFFInvalidQ[finiteRows],Throw[Failure["QQRepairFiniteRestore",<|"Cause"->finiteRows|>],stop]];
 Do[qqProgressOperation["Restore finite master "<>ToString[i]<>" / "<>ToString[Length[finiteRows]]];
 r=timed["QQRepair:RestoreFiniteM0:"<>ToString[i],qqRestoreProgress[Times@@finiteRows[[i]]],seconds];
 If[FailureQ[r]||qqFFInvalidQ[r],Throw[Failure["QQRepairFiniteRestore",<|"Cause"->r|>],stop]];AppendTo[restored,r],{i,Length[finiteRows]}];
 scalar=Total[restored];
 pairs=qqSelfCheckpoint[dir,"gauge-pairs",key,RGZWorkflow`Engine`RGZGaugePVPairs[scalar],seconds];If[FailureQ[pairs],Throw[pairs,stop]];
 Do[qqSelfProgress["GaugeCoefficient",i,Length[pairs]];
 r=qqSelfCheckpoint[dir,"gauge-"<>ToString[i],key,RGZWorkflow`Engine`rgzQQGaugeValue[Times@@pairs[[i]],job["Gauge"],seconds],seconds];
 If[FailureQ[r],Throw[r,stop]];AppendTo[values,r],{i,Length[pairs]}];
 answer=qqSelfCheckpoint[dir,"connected",key,
 (-FeynCalc`SMP["g_s"]^2 RGZWorkflow`Engine`rgzQQBornCurrent[RGZWorkflow`Engine`qqMu,RGZWorkflow`Engine`qqNu]
 RGZWorkflow`Engine`RGZLoopPT[RGZWorkflow`Engine`p,RGZWorkflow`Engine`qqMu,RGZWorkflow`Engine`qqNu] Total[values])/.
 {RGZWorkflow`Engine`p->RGZWorkflow`Engine`qqK3-RGZWorkflow`Engine`qqK1,RGZWorkflow`Engine`M->job["RegulatorMass"]},seconds];answer,stop]];
RGZQQRepairIncomplete[seconds_:600] := engineEvaluation@Block[{$IterationLimit=Infinity},Module[{job=RGZResult["QQ"],r,file,bad={},repaired={},valid,now=AbsoluteTime[]},
 If[!NumericQ[seconds]||!TrueQ[seconds>0],Return[Failure["TimeLimit",<||>]]];
 If[!AssociationQ[job],Return[Failure["QQStartFirst",<||>]]];
 If[job["Fingerprint"]=!=qqJobFingerprint[job["Gauge"],job["RegulatorMass"]],Return[Failure["QQRestartRequired",<|"Action"->"RGZQQStart[]"|>]]];
 $qqProgress=<|"Stage"->"QQRepair","Status"->"Computing","RunStarted"->now,"ItemStarted"->now,"StepLimitSeconds"->seconds|>;
 r=loadQuarkEngine[];If[FailureQ[r],Return[r]];
 If[!qqPreparedSelfQ[job],
 r=qqRepairSelfFromFinite[job,seconds];If[FailureQ[r]||qqFFInvalidQ[r],Return[If[FailureQ[r],r,Failure["QQSelfIncomplete",<||>]]]];
 AssociateTo[job,{"MixedSelfEnergy"->r,"SelfPrepared"->True,"MixedSelfProof"->qqSelfProof[job,r]}];invalidateQQDerived[];storeResult["QQ",job];AppendTo[repaired,"MixedSelfEnergy"]];
 Do[file=FileNameJoin[{job["Directory"],name<>"-reduced.wxf"}];
 valid=Function[p,AssociationQ[p]&&Lookup[p,"Fingerprint",None]===job["Fingerprint"]&&Lookup[p,"Part",None]===name&&!qqFFInvalidQ[Lookup[p,"Expression",$Failed]]];
 If[qqRepairArchive[file,valid]||!KeyExistsQ[job["Reduced"],name]||qqFFInvalidQ[job["Reduced"][name]],AppendTo[bad,name]],
 {name,{"AV1","AV2","Box1","Box2","NAV1","NAV2"}}];
 If[Join[bad,repaired]==={},Return[<|"Status"->"Complete","Name"->"QQRecovery","Statistics"-><|"Reused"->True,"Repaired"->{}|>|>]];
 invalidateQQDerived[];
 r=atomicWXF[FileNameJoin[{job["Directory"],"job.wxf"}],job];If[FailureQ[r],Return[r]];
 Do[r=RGZQQRunPart[name,seconds];If[FailureQ[r],Break[]];AppendTo[repaired,name],{name,bad}];
 If[FailureQ[r],Return[r]];
 <|"Status"->"Complete","Name"->"QQRecovery","Statistics"-><|"Repaired"->repaired,"ValidCachesPreserved"->True|>|>]];


==> anc/software/RGZWorkflow-1.1.2/Kernel/Internal/Session.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Provide configuration, dependency loading, result storage and explicit session save/restore.

   Inputs:
   The current configuration and the explicit expression, task or result packet supplied by the caller.

   Dependencies:
   The package configuration and explicitly supplied data; no physics task is started merely by loading.
*)

(* Configuration, late binding, timed stages, explicit data packets. *)
workflowFingerprint[] := Hash[{$RGZWorkflowVersion,
 ({FileNameDrop[# ,FileNameDepth[$packageRoot]],FileHash[#,"SHA256"]}& /@
  Sort[FileNames[{"*.wl","*.m"},FileNameJoin[{$packageRoot,"Kernel"}],Infinity]])},"SHA256"];
ready[] := Which[Length[$config]===0,Failure["InitializeFirst",<|"Action"->"RGZInitialize[workDirectory]"|>],Lookup[$config,"ModelFingerprint",None]=!=modelKey[],Failure["ModelChangedRestart",<|"Explanation"->"Model files changed after initialization; restart before continuing."|>],Lookup[$config,"WorkflowFingerprint",None]=!=workflowFingerprint[],Failure["WorkflowChangedRestart",<|"Action"->"Restart the kernel after changing package sources."|>],True,True];
calculationDirectory[] := FileNameJoin[{$packageRoot,"Kernel"}];
pinchFormulaFingerprint[] := FileHash[FileNameJoin[{calculationDirectory[],"Pinch/Kernels.wl"}],"SHA256"];
dataDirectory[] := $config["DataDirectory"];
cacheDirectory[] := $config["CacheDirectory"];
modelBase[] := $config["ModelBase"];
quarkMasses[] := Lookup[$config,"QuarkMasses",{0,0}];
quarkMassRules[] := Thread[{RGZWorkflow`Engine`mQ1,RGZWorkflow`Engine`mQ2}->quarkMasses[]];
modelFingerprint[base_,masses_] := Hash[{"RGZWorkflowEngineContext/3",Import[base<>#, "Text"]& /@ {".fr",".gen",".mod"},masses},"SHA256"];
modelKey[] := modelFingerprint[modelBase[],quarkMasses[]];
masslessQQReady[] := If[AllTrue[quarkMasses[],TrueQ[#==0]&],True,
 Failure["MassiveQQNotImplemented",<|"QuarkMasses"->quarkMasses[],"Explanation"->"Masses are supported in the base model and closed quark bubbles. Full QQ scattering still requires massless external quarks; massive on-shell residues, kinematics and counterterms are not implemented.","Action"->"Use a fresh kernel and RGZInitialize[..., \"QuarkMasses\" -> {0,0}] for the current full QQ workflow."|>]];
(* Model content is declarative JSON in both source and FA model; it is
   covered by modelKey and never inferred from an old session result. *)
modelContent[] := Module[{rgzFunctionReturnTag=Unique["RGZWorkflow`Private`functionReturn"]},Catch[
Module[{markers,packets,texts,declared,content},
 texts=Import[modelBase[]<>#, "Text"]&/@{".fr",".mod"};
 markers=StringCases[#,
  (StartOfLine~~"(* RGZ-CONTENT "~~json:Shortest[__]~~" *)"~~EndOfLine):>json]&/@texts;
 If[!AllTrue[markers,Length[#]===1&],Return[Failure["ModelContentRequired",<||>]]];
 packets=Quiet[Check[ImportString[First[#],"RawJSON"]&/@markers,$Failed]];
 If[!ListQ[packets]||Length[packets]=!=2||!SameQ@@packets||Lookup[First[packets],"Schema",None]=!="RGZModelContent/1",Return[Failure["ModelContentMismatch",<||>]]];
 content=First[packets];
 If[!And@@(ListQ[Lookup[content,#,None]]&/@{"GhostClasses","QuarkClasses","ScalarGhostClasses"})||Lookup[content,"ClosedQuarkFlavors",None]=!=Length[content["QuarkClasses"]],Return[Failure["ModelContentMismatch",<||>]]];
 Do[declared=Sort[FromDigits/@StringCases[text,(StartOfLine~~WhitespaceCharacter...~~spec[[1]]~~"["~~id:DigitCharacter..~~"]"~~WhitespaceCharacter...~~"=="):>id]];
 If[declared=!=Sort[content[spec[[2]]]],Throw[Failure["ModelContentClassMismatch",<|"FieldType"->spec[[1]]|>],rgzFunctionReturnTag]],
 {text,texts},{spec,{{"U","GhostClasses"},{"F","QuarkClasses"}}}];
 Join[content,<|"QuarkMasses"->quarkMasses[]|>]],rgzFunctionReturnTag]];
$engineContext = "RGZWorkflow`Engine`";
(* Establish shared physical/index symbols before dependencies are loaded. *)
Scan[Symbol[$engineContext<>#]&, {"m","mG","M","s","p","q","p$",
 "mQ1","mQ2","eta","etabar","Q1","Q1bar","Q2","Q2bar","\[Mu]","\[Alpha]","\[Xi]","\[Tau]","\[Phi]","\[Beta]","\[Omega]","\[Zeta]",
 "ϕ","ϕbar","βbar","A","b","c","gs","aS","m02","mu2","mg2","M4","gamma2","Nc","rho",
 "a","d","e","f","g","i","j","u","v","g1","g2","h1","h2","QCD","xiGauge","Ah","LTotal",
 "Gluon","Gribov","Colour","Generation","Fadj","dSUN","SU3C","RGZAuxiliaryMass"}];
engineContextPath[] := DeleteDuplicates[Join[{$engineContext},Select[{"FeynCalc`","FeynArts`","FeynRules`","FeynHelpers`"},MemberQ[$Packages,#]&],{"System`"}]];
engineGet[name_String, once_:True] := Module[{path,r},
 If[TrueQ[once] && MemberQ[$loaded,name],Return[Null]];
 path=FileNameJoin[{calculationDirectory[],name}];
 If[!FileExistsQ[path],Return[Failure["BackendMissing",<|"File"->name|>]]];
 r=engineEvaluation[Block[{$Output={}},
  CheckAbort[Check[With[{loaded=Get[path]},If[FailureQ[loaded]||loaded===$Failed||loaded===$Aborted,loaded,Null]],Failure["BackendLoadFailed",<|"File"->name|>]],Failure["BackendAborted",<|"File"->name|>]]]];
 If[r===Null,AppendTo[$loaded,name]];r
];
(* Dependency helpers use ToExpression at run time; isolate execution as well as loading.
   In FC sessions the current Engine context is sufficient for new symbols. Putting
   Engine on $ContextPath makes creation of a duplicate notebook name emit shdw even
   when Global is absent from the path. FR needs Engine first for shared model names. *)
SetAttributes[engineEvaluation,HoldAll];
engineEvaluation[expr_] := Block[{$ContextPath={"System`"}},
 Block[{$Context=$engineContext,$ContextPath=If[MemberQ[$Packages,"FeynRules`"],engineContextPath[],DeleteCases[engineContextPath[],$engineContext]]},expr]];
engineCode[code_String] := engineEvaluation[ToExpression[code,InputForm]];
fcReady[] := If[MemberQ[$Packages,"FeynCalc`"],True,Failure["FeynCalcRequired",<|"Action"->"RGZLoadFeynCalc[]"|>]];
frReady[] := If[MemberQ[$Packages,"FeynRules`"],True,Failure["FeynRulesRequired",<|"Action"->"RGZLoadFeynRules[...] in a fresh kernel"|>]];
SetAttributes[frEvaluation,HoldAll];
frEvaluation[expr_] := engineEvaluation[expr];
$sharedSymbolNames={"A","b","c","eta","Q1","Q2","\[Xi]","\[Tau]","\[Phi]","\[Beta]","\[Omega]","\[Zeta]",
 "aS","gs","\[Alpha]","m02","mu2","mg2","M4","gamma2","Nc","rho","m","mG","M","s","p","q","\[Mu]"};
symbolSnapshot[names_,context_] := AssociationMap[Function[name,With[{sym=Symbol[context<>name]},
 <|"Context"->Context[sym],"DefinitionHash"->Hash[{OwnValues[sym],DownValues[sym],UpValues[sym],SubValues[sym],Attributes[sym]},"SHA256"],
 "Resolved"->ToExpression[name,InputForm,Function[x,Context[Unevaluated[x]],HoldAll]],
 "ReplacementCheck"->SameQ[sym /. HoldPattern[sym]->RGZWorkflow`Private`rgzAuditMarker,RGZWorkflow`Private`rgzAuditMarker]|>]],names];
modelRulesHash[] := Hash[{FeynRules`M$Parameters,FeynRules`M$ClassesDescription,
 FeynRules`MR$Parameters,FeynRules`MR$ClassesDescription},"SHA256"];
RGZSymbolAudit[] := Module[{r,master,rulesHash,workers={}},
 r=ready[];If[FailureQ[r],Return[r]];r=frReady[];If[FailureQ[r],Return[r]];
 master=Block[{$Context=$engineContext,$ContextPath=engineContextPath[]},symbolSnapshot[$sharedSymbolNames,$engineContext]];
 rulesHash=modelRulesHash[];
 If[TrueQ[Global`FR$Parallelize] && Length[Kernels[]]>0,
  (* Send only held audit code, never recursively distribute model definitions:
     copying master physics state would conceal a worker mismatch. *)
  With[{names=$sharedSymbolNames,context=$engineContext,
    symbolCode=DownValues[symbolSnapshot],rulesCode=DownValues[modelRulesHash]},
   workers=ParallelEvaluate[
    Block[{$Context="RGZWorkflow`Engine`",$ContextPath={"RGZWorkflow`Engine`","FeynRules`","System`"}},
     DownValues[RGZWorkflow`Private`symbolSnapshot]=symbolCode;
     DownValues[RGZWorkflow`Private`modelRulesHash]=rulesCode;
     <|"KernelID"->$KernelID,"Symbols"->RGZWorkflow`Private`symbolSnapshot[names,context],
       "ModelRulesHash"->RGZWorkflow`Private`modelRulesHash[]|>],DistributedContexts->None]]];
 r=<|"Status"->If[AllTrue[Values[master],#["Context"]===$engineContext && #["Resolved"]===$engineContext && TrueQ[#["ReplacementCheck"]]&] &&
  AllTrue[workers,#["Symbols"]===master && #["ModelRulesHash"]===rulesHash&],"Passed","Failed"],"Master"->master,"ModelRulesHash"->rulesHash,"Workers"->workers|>;
 storeResult["SymbolAudit",r];r
];
validMixed[x_] := AssociationQ[x] && And@@(KeyExistsQ[x,#]& /@ {"T","L","FullColorTensorMatrix","TFieldOrder","LFieldOrder"}) &&
 Dimensions[x["T"]]==={5,5} && Dimensions[x["L"]]==={8,8} && Dimensions[x["FullColorTensorMatrix"]]==={8,8} &&
 !qqFFInvalidQ[{x["T"],x["L"],x["FullColorTensorMatrix"]}];
SetAttributes[timed,HoldRest];
timed[name_,expr_,seconds_] := Module[{time,r,state},
 If[!NumericQ[seconds] || !TrueQ[seconds>0],Return[Failure["TimeLimit",<||>]]];
 {time,r}=AbsoluteTiming[CheckAbort[TimeConstrained[expr,seconds,Failure["StageTimeout",<|"Stage"->name,"Seconds"->seconds|>]],Failure["StageAborted",<|"Stage"->name|>]]];
 (* Backends can return interruption sentinels without throwing an abort or
    reaching this wrapper's own time limit. Normalize them before recording. *)
 r=Which[r===$Failed,Failure["StageEvaluationFailed",<|"Stage"->name|>],
  r===$Aborted,Failure["StageAborted",<|"Stage"->name,"Reason"->"BackendReturnedAbort"|>],
  r===$TimedOut,Failure["StageTimeout",<|"Stage"->name,"Reason"->"BackendReturnedTimeout","StageLimitSeconds"->seconds|>],
  MatchQ[r,_TerminatedEvaluation],Failure["StageEvaluationTerminated",<|"Stage"->name,"Cause"->r|>],
  True,r];
 state=If[FailureQ[r],"Stopped","Complete"];
 AssociateTo[$stageStatus,name-><|"Status"->state,"Seconds"->time,"FailureTag"->If[FailureQ[r],r[[1]],None]|>];r
];
storeResult[name_,r_] := (If[!FailureQ[r] && r=!=$Failed && r=!=$Aborted,AssociateTo[$results,name->r]];r);
atomicWXF[file_,packet_] := Module[{temp=file<>"."<>CreateUUID[]<>".pending.wxf",r},
 Internal`WithLocalSettings[Null,
 r=Check[Export[temp,packet,"WXF"],$Failed];
 If[r===$Failed || !FileExistsQ[temp],Return[Failure["SaveFailed",<|"File"->file|>]]];
 r=Check[RenameFile[temp,file,OverwriteTarget->True],$Failed];
 If[r===$Failed,Failure["CommitFailed",<|"File"->file|>],<|"Status"->"Saved","File"->file|>],
 If[FileExistsQ[temp],Quiet[DeleteFile[temp]]]]
];
Options[RGZInitialize]={"ModelBase"->Automatic,"Display"->"Compact","QuarkMasses"->{0,0}};
RGZInitialize[directory_String,OptionsPattern[]] := Module[{root,base,dirs,missing,mode,fingerprint,masses,workflow,changed,created},
 root=ExpandFileName[directory];base=OptionValue["ModelBase"];
 If[base===Automatic,base=FileNameJoin[{$packageRoot,"Models","RGZ_W2.6"}],base=ExpandFileName[base]];
 missing=Select[{".fr",".gen",".mod"},!FileExistsQ[base<>#]&];
 If[missing=!={},Return[Failure["ModelFilesMissing",<|"ModelBase"->base,"Extensions"->missing|>]]];
 masses=OptionValue["QuarkMasses"];
 If[!MatchQ[masses,{_,_}]||!AllTrue[masses,(NumberQ[#]&&TrueQ[Im[#]==0]&&TrueQ[#>=0])||(MatchQ[#,_Symbol]&&!MemberQ[{True,False,Null,Indeterminate,Infinity},#])&],Return[Failure["QuarkMasses",<|"Explanation"->"Specify two nonnegative real masses or unassigned symbolic masses, in flavor order."|>]]];
 fingerprint=modelFingerprint[base,masses];
 mode=OptionValue["Display"];If[!MemberQ[{"Compact","Quiet","Verbose"},mode],Return[Failure["DisplayMode",<||>]]];
 dirs=FileNameJoin[{root,#}]& /@ {"Data","Cache","Results"};workflow=workflowFingerprint[];
 changed=Length[$config]>0 && ($config["WorkDirectory"]=!=root || $config["ModelBase"]=!=base || Lookup[$config,"ModelFingerprint",None]=!=fingerprint || Lookup[$config,"WorkflowFingerprint",None]=!=workflow);
 If[changed && (Length[$loaded]>0 || MemberQ[$Packages,"FeynRules`"] || MemberQ[$Packages,"FeynCalc`"]),
  Return[Failure["FreshKernelForNewProject",<|"Explanation"->"Loaded engine state belongs to the current project. Restart before switching projects."|>]]];
 created=Quiet[Check[Scan[If[!DirectoryQ[#],CreateDirectory[#,CreateIntermediateDirectories->True]]&,dirs];And@@(DirectoryQ/@dirs),False]];
 If[!TrueQ[created],Return[Failure["WorkDirectoryUnavailable",<|"WorkDirectory"->root|>]]];
 If[changed,$results=<||>;$stageStatus=<||>;
  Clear[RGZWorkflow`Engine`rgzMixed,RGZWorkflow`Engine`rgzQCDReport,RGZWorkflow`Engine`rgzPTJob]];
 $config=<|"Version"->$RGZWorkflowVersion,"WorkflowFingerprint"->workflow,"WorkDirectory"->root,"DataDirectory"->dirs[[1]],"CacheDirectory"->dirs[[2]],"ResultsDirectory"->dirs[[3]],"ModelBase"->base,"QuarkMasses"->masses,"ModelFingerprint"->fingerprint,"Display"->mode|>;
 RGZWorkflow`Engine`modelRGZ=base;
 <|"Status"->"Initialized","WorkDirectory"->root,"ModelBase"->base,"NoCalculationsStarted"->True|>
];
RGZConfiguration[] := $config;
RGZSymbols[] := <|"mQ1"->RGZWorkflow`Engine`mQ1,"mQ2"->RGZWorkflow`Engine`mQ2,"m"->RGZWorkflow`Engine`m,"mG"->RGZWorkflow`Engine`mG,"M"->RGZWorkflow`Engine`M,
 "mu"->RGZWorkflow`Engine`\[Mu],"alpha"->RGZWorkflow`Engine`\[Alpha],"s"->RGZWorkflow`Engine`s,
 "p"->RGZWorkflow`Engine`p,"q"->RGZWorkflow`Engine`q|>;
RGZDependencies[] := <|"ModelContent"->If[Length[$config]>0,modelContent[],Missing["InitializeFirst"]],"WolframVersion"->$Version,"FeynRulesLoaded"->MemberQ[$Packages,"FeynRules`"],"FeynCalcLoaded"->MemberQ[$Packages,"FeynCalc`"],
 "FeynRulesFile"->Quiet[Check[FindFile["FeynRules`"],Missing["NotOnPath"]]],"FeynCalcFile"->Quiet[Check[FindFile["FeynCalc`"],Missing["NotOnPath"]]]|>;
Options[RGZLoadFeynRules]={"Directory"->Automatic};
RGZLoadFeynRules[OptionsPattern[]] := Module[{r,path,old,audit,env,entry},
 r=ready[];If[FailureQ[r],Return[r]];
 If[MemberQ[$Packages,"FeynCalc`"],Return[Failure["FreshKernelRequired",<|"Explanation"->"Use separate kernels for FeynRules and FeynCalc."|>]]];
 path=OptionValue["Directory"];
 If[path===Automatic,env=Environment["RGZ_FEYNRULES_DIRECTORY"];If[StringQ[env]&&StringLength[env]>0,path=env]];
 If[path===Automatic,
  entry=Quiet[Check[FindFile["FeynRules`"],$Failed]];
  If[!StringQ[entry]||!FileExistsQ[entry],Return[Failure["FeynRulesPath",<|"Action"->"Supply Directory -> the external FeynRules installation or set RGZ_FEYNRULES_DIRECTORY."|>]]];
  path=DirectoryName[entry]];
 If[!StringQ[path],Return[Failure["FeynRulesPath",<|"Directory"->path|>]]];
 path=ExpandFileName[path];
 If[!And@@(FileExistsQ[FileNameJoin[{path,#}]]&/@{"FeynRules.m","FeynRulesPackage.m"}),Return[Failure["FeynRulesPath",<|"Directory"->path|>]]];
 Global`$FeynRulesPath=path;old=Directory[];
 r=Internal`WithLocalSettings[Null,
  Block[{$Context="Global`",$ContextPath={"System`"}},CheckAbort[Check[SetDirectory[path];Get["FeynRules.m"],$Failed],$Aborted]],
  SetDirectory[old]];
 If[r===$Failed||r===$Aborted||!MemberQ[$Packages,"FeynRules`"],Return[Failure["LoadFeynRulesFailed",<||>]]];
  $ContextPath=DeleteDuplicates[Join[$ContextPath,{"FeynRules`"}]];
 r=timed["LoadFRModel",frEvaluation[engineCode["LoadModel[RGZWorkflow`Private`modelBase[] <> \".fr\"];"]],120];
 If[FailureQ[r],Return[r]];
 If[engineCode["Length[DownValues[LTotal]]+Length[OwnValues[LTotal]]"]===0,Return[Failure["FRModelDefinitionsMissing",<||>]]];
 If[TrueQ[Global`FR$Parallelize] && Length[Kernels[]]>0,
  ParallelEvaluate[$Context="RGZWorkflow`Engine`";$ContextPath={"RGZWorkflow`Engine`","FeynRules`","System`"}]];
 audit=RGZSymbolAudit[];
 If[!AssociationQ[audit] || audit["Status"]=!="Passed",Return[Failure["FRSymbolContextMismatch",<|"Action"->"RGZSymbolAudit[]","Explanation"->"Master/worker model symbols or definitions differ."|>]]];
 <|"Status"->"FRModelLoaded","ModelBase"->modelBase[],"SymbolAudit"->"Passed"|>
];
RGZLoadFeynCalc[] := Module[{r},
 r=ready[];If[FailureQ[r],Return[r]];
 If[MemberQ[$Packages,"FeynRules`"],Return[Failure["FreshKernelRequired",<|"Explanation"->"Export FR data, restart the kernel, then load FeynCalc."|>]]];
 If[!MemberQ[$Packages,"FeynCalc`"],
  (* FC migrates and removes these Global startup options. Keep their names
     in strings so re-reading Core after FC loads cannot recreate them. *)
  Block[{$ContextPath={"System`"}},ToExpression["Global`$LoadAddOns={\"FeynArts\"};Global`$FeynCalcStartupMessages=False;"]];
  r=Block[{$Context="Global`",$ContextPath={"System`"}},Check[If[TrueQ[$Notebooks],Needs["FeynCalc`"],
   (* FC startup can request frontend services (including an external
      FCConfig.m format setting) in CLI. Ignore only this display message. *)
   Quiet[Needs["FeynCalc`"],FrontEndObject::notavail]],$Failed,{Get::noopen,Needs::nocont}]];
  If[r===$Failed,Return[Failure["LoadFeynCalcFailed",<||>]]]];
  $ContextPath=DeleteDuplicates[Join[$ContextPath,Select[{"FeynCalc`","FeynArts`"},MemberQ[$Packages,#]&]]];
 If[!MemberQ[$Packages,"FeynCalc`"] || engineCode["Length[DownValues[FCFAConvert]]"]===0,
  Return[Failure["FeynArtsAddonRequired",<|"Explanation"->"Load FeynCalc with $LoadAddOns={\"FeynArts\"} in a fresh kernel."|>]]];
 (* Apply the tested SUNF contraction correction before any calculation, including scripts. *)
 Block[{$Context="Global`",$ContextPath={"Global`","System`"}},
  Get[FileNameJoin[{$packageRoot,"Tools","FeynCalcColourCorrection.wl"}]];
  r=ToExpression["Global`rgzFeynCalcColourCorrection[]"]];
 If[FailureQ[r],Return[r]];
 RGZWorkflow`Engine`modelRGZ=modelBase[];FeynArts`$FAVerbose=0;
 <|"Status"->"FeynCalcLoaded","ModelBase"->modelBase[]|>
];
RGZResult[name_String] := Lookup[$results,name,Missing["NotComputed",name]];
RGZStatus[] := $stageStatus;
RGZShow[x_,max_:1500] := If[LeafCount[x]<=max,Print[TraditionalForm[x]],Print["Expression too large; LeafCount = ",LeafCount[x]]];
reportFailure[x_] := Module[{f=x,n=0,detail},
 While[MatchQ[f,Failure[_,_Association]] && n<3,
  Print["Stopped: ",f[[1]]];detail=f[[2]];
  Print[KeyTake[detail,{"Stage","Seconds","Reason","Progress","File","Action","Parts","Explanation","ChecksPassed","ID","StoppedOperation","Description","CauseTag","File","TimeLimit","ElapsedSeconds","underlyingMessages"}]];
  f=Lookup[detail,"Cause",None];n++];
 If[MemberQ[{$Aborted,$Failed,$TimedOut},f]||MatchQ[f,_TerminatedEvaluation],Print["Cause: ",f]]];
RGZReport[x_] := Which[FailureQ[x],reportFailure[x],
 AssociationQ[x],Print[KeyTake[x,{"Status","Name","Dimensions","Rows","Statistics","File","LoopOrder","Mode","ReferenceGauge","PTStatus","InvalidatedResults","KernelVersion","CalculationScope","FullNAVIncluded","Status","Statistics","Description"}]],True,Print["Result head: ",Head[x]]];
SetAttributes[RGZMonitor,HoldAll];
RGZMonitor[x_] := If[Length[DownValues[RGZWorkflow`Engine`RGZMixMonitor]]>0,RGZWorkflow`Engine`RGZMixMonitor[x],x];
Options[RGZSave]={"File"->Automatic};
RGZSave[OptionsPattern[]] := Module[{r,file,packet,pt},
 r=ready[];If[FailureQ[r],Return[r]];file=OptionValue["File"];
 If[file===Automatic,file=FileNameJoin[{$config["ResultsDirectory"],"Session.wxf"}]];
 pt=If[AssociationQ[RGZWorkflow`Engine`rgzPTJob],RGZWorkflow`Engine`rgzPTJob,Missing["NotPrepared"]];
 packet=<|"Schema"->"RGZWorkflowSession/2","Version"->$RGZWorkflowVersion,"WorkflowFingerprint"->workflowFingerprint[],"ModelFingerprint"->modelKey[],"Configuration"->$config,"Results"->$results,"StageStatus"->$stageStatus,"PTJob"->pt|>;
 atomicWXF[file,packet]
];
Options[RGZRestore]={"File"->Automatic};
RGZRestore[OptionsPattern[]] := Module[{r,file,packet,pt,compatible,relocated,dropped={}},
 r=ready[];If[FailureQ[r],Return[r]];file=OptionValue["File"];
 If[file===Automatic,file=FileNameJoin[{$config["ResultsDirectory"],"Session.wxf"}]];
 If[!FileExistsQ[file],Return[Failure["SessionFileMissing",<|"File"->file|>]]];
 packet=Check[Import[file,"WXF"],$Failed];
 If[!AssociationQ[packet]||Lookup[packet,"Schema",None]=!="RGZWorkflowSession/2",Return[Failure["SessionSchema",<||>]]];
 If[Lookup[packet,"Version",None]=!=$RGZWorkflowVersion,Return[Failure["SessionVersion",<||>]]];
 If[Lookup[packet,"ModelFingerprint",None]=!=modelKey[],Return[Failure["DifferentModel",<|"Action"->"Restart with the current model, regenerate FR data, and recompute mixed matrices and amplitudes; keep the old Session as historical data.","Explanation"->"The saved session has a different physical model, including its ghost/quark content."|>]]];
 If[Lookup[packet,"WorkflowFingerprint",None]=!=workflowFingerprint[],Return[Failure["SessionSourceMismatch",<|"Action"->"Recompute with the current package sources; retain this session as historical data."|>]]];
 If[!AssociationQ[Lookup[packet,"Results",None]]||!AllTrue[Keys[packet["Results"]],StringQ],Return[Failure["InvalidSessionResults",<||>]]];
 If[!AssociationQ[Lookup[packet,"Configuration",None]] || !AssociationQ[Lookup[packet,"StageStatus",<||>]],Return[Failure["InvalidSessionMetadata",<||>]]];
 If[!AllTrue[Keys[Lookup[packet,"StageStatus",<||>]],StringQ]||
 !AllTrue[Values[Lookup[packet,"StageStatus",<||>]],AssociationQ[#]&&MemberQ[{"Complete","Stopped"},Lookup[#,"Status",None]]&],
 Return[Failure["InvalidSessionMetadata",<||>]]];
 If[KeyExistsQ[packet["Results"],"Mixed"] && !validMixed[packet["Results"]["Mixed"]],Return[Failure["InvalidSessionMatrices",<||>]]];
 If[Lookup[packet["Configuration"],"WorkDirectory",None]===$config["WorkDirectory"]&&KeyExistsQ[packet["Results"],"QQ"]&&
 !TrueQ[qqSessionJobValidQ[packet["Results"]["QQ"]]],Return[Failure["InvalidSessionQQJob",<|"Action"->"Restore matching vertex exports and a complete QQ job, or start a fresh task."|>]]];
 If[Lookup[packet["Configuration"],"WorkDirectory",None]===$config["WorkDirectory"]&&KeyExistsQ[packet["Results"],"QQBeforeGauge"]&&
 !TrueQ[qqGaugeBackupValidQ[packet["Results"]["QQBeforeGauge"]]],
 Return[Failure["InvalidSessionQQBackup",<|"Action"->"Restore a session containing a complete original QQ task, or start a fresh task."|>]]];
 $results=packet["Results"];$stageStatus=Lookup[packet,"StageStatus",<||>];
 relocated=Lookup[packet["Configuration"],"WorkDirectory",None]=!=$config["WorkDirectory"];
 If[relocated,
  dropped=Select[Keys[$results],StringStartsQ[#,"QQ"]&];
  $results=KeyDrop[$results,dropped];
  $stageStatus=KeyDrop[$stageStatus,Select[Keys[$stageStatus],StringStartsQ[#,"QQ"]&]]];
 pt=Lookup[packet,"PTJob",None];
 compatible=!relocated && TrueQ[ptJobPacketQ[pt]] && Lookup[pt,"KernelVersion",None]==="RGZFourPinch/2" &&
   Lookup[pt,"FormulaFingerprint",None]===pinchFormulaFingerprint[] &&
   (Lookup[pt,"NAVMode",None]=!="FullMatrix" || Lookup[pt,"NAVFingerprint",None]===navFormulaFingerprint[]);
 If[!compatible,
  dropped=Union[dropped,Select[Keys[$results],MemberQ[{"Gauge","GaugePartial","GaugeStopped","Pinch"},#] || StringStartsQ[#,"MassLimit:"]&]];
  $results=KeyDrop[$results,dropped];$stageStatus=KeyDrop[$stageStatus,{"Gauge","Pinch"}]];
 Clear[RGZWorkflow`Engine`rgzMixed,RGZWorkflow`Engine`rgzQCDReport];
 If[KeyExistsQ[$results,"Mixed"] && validMixed[$results["Mixed"]],RGZWorkflow`Engine`rgzMixed=$results["Mixed"]];
 If[KeyExistsQ[$results,"QCD"],RGZWorkflow`Engine`rgzQCDReport=$results["QCD"]];
 Clear[RGZWorkflow`Engine`rgzPTJob];
 If[compatible && Lookup[packet["Configuration"],"WorkDirectory",None]===$config["WorkDirectory"],RGZWorkflow`Engine`rgzPTJob=pt];
 <|"Status"->"Restored","Names"->Keys[$results],"File"->file,
   "PTStatus"->If[compatible,"RestoredOrRelocated",If[AssociationQ[pt],"RestartRequired","NotPrepared"]],"InvalidatedResults"->dropped|>
];


==> anc/software/RGZWorkflow-1.1.2/Kernel/OneLoop/Amplitude.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Assemble the completed conventional contributions into the bare QQ amplitude.

   Inputs:
   A prepared QQ task, tree graph, mixed insertion, six reduced parts and SigmaV(0).

   Dependencies:
   QuarkScattering.wl and EvaluateGraphs.wl provide task data; QuarkSelfEnergy.wl provides the residue. No graphs or PT pieces are generated here.
*)

(* i M^(1) = i M_self + i M_AV + i M_NAV + i M_box + 2 SigmaV i M_tree.
   Only the mixed-self source is still in raw TID units. Reduced probe
   graphs already contain the loop measure; SigmaV contains 1/(16 Pi^2).
   No pinch kernel is added to the conventional amplitude. *)
qqAssemblyConvention="QQPhysicalLoopMeasure/1";
qqDeclaredLoopMeasure[j_Association] := Lookup[j,"LoopMeasureConversion",
 If[Lookup[j,"Schema",None]==="RGZQQ/3",Missing["LoopMeasureRequired"],1]];
(* Task identity alone does not identify a particular assembly. Bind the
   current mathematical inputs in their fixed physical order. *)
qqAssemblyInputHash[j_Association] := Module[{names={"AV1","AV2","Box1","Box2","NAV1","NAV2"},fields},
 fields={"Tree","MixedSelfEnergy","OnShellSigmaV","Gauge","RegulatorMass","LoopMeasureConversion"};
 If[!TrueQ[Lookup[j,"SelfPrepared",False]]||!And@@(KeyExistsQ[j,#]&/@fields)||
 !AssociationQ[Lookup[j,"Reduced",None]]||!And@@(KeyExistsQ[j["Reduced"],#]&/@names)||
 !qqReducedPartsValidQ[j]||qqFFInvalidQ[{Lookup[j,fields],Lookup[j["Reduced"],names]}],
 Return[Missing["IncompleteAssemblyInputs"]]];
 Hash[{"QQAssemblyInputs/1",qqAssemblyConvention,Lookup[j,"Fingerprint",None],
 Lookup[j,fields],Lookup[j["Reduced"],names]},"SHA256"]];
RGZQQAmplitude[] := engineEvaluation@Block[{$IterationLimit=Infinity},Module[
 {job=RGZResult["QQ"],required={"AV1","AV2","Box1","Box2","NAV1","NAV2"},missing,bad,
  measure,self,av,nav,boxes,residues,loop,packet,saved},
 If[!AssociationQ[job],Return[Failure["QQStartFirst",<||>]]];
 If[!And@@(KeyExistsQ[job,#]&/@{"Tree","OnShellSigmaV","Reduced"})||!AssociationQ[job["Reduced"]]||
   (TrueQ[Lookup[job,"SelfPrepared",False]]&&!KeyExistsQ[job,"MixedSelfEnergy"]),
  Return[Failure["QQAmplitudeIncomplete",<|"Action"->"RGZQQStart[] and recompute missing components."|>]]];
 bad=Select[Join[{"Tree","OnShellSigmaV"},If[TrueQ[Lookup[job,"SelfPrepared",False]],{"MixedSelfEnergy"},{}]],qqFFInvalidQ[job[#]]&];
 bad=Join[bad,Select[Keys[job["Reduced"]],qqFFInvalidQ[job["Reduced"][#]]&]];
 If[bad=!={},Return[Failure["QQAmplitudeIncomplete",<|"Parts"->bad,"Action"->"RGZQQRepairIncomplete[600]; then RGZQQAmplitude[]"|>]]];
 If[Lookup[job,"Fingerprint",None]=!=qqJobFingerprint[job["Gauge"],job["RegulatorMass"]],
  Return[Failure["QQRestartRequired",<|"Action"->"RGZQQStart[]"|>]]];
 If[!qqReducedPartsValidQ[job],Return[Failure["QQPartProvenanceRequired",<|"Action"->"Recompute the reduced parts with the current inputs."|>]]];
 If[!TrueQ[Lookup[job,"SelfPrepared",False]],Return[Failure["QQPrepareSelfFirst",<|"Action"->"RGZQQPrepareSelf[600]"|>]]];
 missing=Select[required,!KeyExistsQ[job["Reduced"],#]&];
 If[missing=!={},Return[Failure["QQPartsRequired",<|"Parts"->missing,"Action"->"RGZQQRunPart[name,seconds]"|>]]];
 measure=qqDeclaredLoopMeasure[job];
 If[!qqPhysicalLoopMeasureQ[measure],Return[Failure["QQMeasureConventionRequired",<||>]]];

 (* This is the complete conventional one-loop sum in the stored iM convention. *)
 self=measure job["MixedSelfEnergy"];
 av=job["Reduced"]["AV1"]+job["Reduced"]["AV2"];
 nav=job["Reduced"]["NAV1"]+job["Reduced"]["NAV2"];
 boxes=job["Reduced"]["Box1"]+job["Reduced"]["Box2"];
 residues=2 job["OnShellSigmaV"] job["Tree"];
 loop=self+av+nav+boxes+residues;
 packet=<|"Status"->"BareAmplitudeAssembled","Process"->job["Process"],"Fingerprint"->job["Fingerprint"],
 "ModelFingerprint"->Lookup[job,"ModelFingerprint",None],"ModelContent"->Lookup[job,"ModelContent",None],
 "JacobianGhostIncluded"->Lookup[job,"JacobianGhostIncluded",False],"ClosedQuarkFlavors"->Lookup[job,"ClosedQuarkFlavors",0],
 "Gauge"->job["Gauge"],"RegulatorMass"->job["RegulatorMass"],"Tree"->job["Tree"],"OneLoop"->loop,
 "iAmplitude"->job["Tree"]+loop,"Amplitude"->(job["Tree"]+loop)/I,"ExternalResidues"->residues,
 "PinchDoubleCounted"->False,"Renormalized"->False,"GaugeIndependenceVerified"->False,
 "OutstandingChecks"->{"Full amplitude Ward identities including vertex and box remainders","Local MSbar counterterm closure","UV and IR pole separation"},
 "AssemblyInputHash"->qqAssemblyInputHash[job],
 "AssemblyConvention"->qqAssemblyConvention,"MixedSelfEnergyLoopMeasure"->measure,
 "MixedSelfEnergySourceConvention"->"RawTID; source checkpoints unchanged"|>;
 saved=atomicWXF[FileNameJoin[{job["Directory"],"bare-amplitude.wxf"}],packet];If[FailureQ[saved],Return[saved]];
 invalidateQQDerived[];storeResult["QQAmplitude",packet];
 KeyTake[packet,{"Status","Process","Renormalized","GaugeIndependenceVerified","OutstandingChecks","AssemblyConvention"}]
]];


==> anc/software/RGZWorkflow-1.1.2/Kernel/OneLoop/EvaluateGraphs.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Evaluate one conventional vertex or box part through the shared algebra and native TID.

   Inputs:
   The checked tree/model data and the graph or task data named by the called function.

   Dependencies:
   Tree/ definitions and Algebra/ tools; Internal/ supplies configuration and persistence.
*)

(* Progress and input-bound reduced-part persistence. *)
qqPartStage[operation_,index_,cache_:"Computing"] := (
 qqProgressUpdate[<|"Stage"->"QQPart:"<>Lookup[$qqProgress,"Part",""],"Index"->index,"Total"->5,"CacheState"->cache|>];
 qqProgressOperation[operation]);
SetAttributes[qqPartTimed,HoldRest];
qqPartTimed[stage_,expression_,seconds_] := Module[{r,held=HoldComplete[expression],input},
 qqPartStage[stage,Which[StringStartsQ[stage,"QQAttach:"]||StringStartsQ[stage,"QQWardPrecondition:"],0,StringStartsQ[stage,"QQPoleSplit:"],1,True,2]];
 input=Replace[held,{HoldPattern[HoldComplete[RGZWorkflow`Engine`rgzQQSplit[x_,_,_]]]:>LeafCount[x],
 HoldPattern[HoldComplete[Check[qqReduceTensorGroups[x_,___],_]]]:>LeafCount[x],_->Missing["NotAvailable"]}];
 qqProgressUpdate[<|"StepLimitSeconds"->seconds,"InputLeaves"->input|>];
 r=timed[stage,expression,seconds];
 qqProgressUpdate[<|"OperationFinished"->AbsoluteTime[]|>];r];
qqRunPartDetailed[name_String,seconds_]:=engineEvaluation@Module[{job=RGZResult["QQ"],r,input,file,saved,cached,raw,identity,proof,cacheState},
 If[!AssociationQ[job],Return[Failure["QQStartFirst",<||>]]];
 If[!And@@(KeyExistsQ[job,#]&/@{"Fingerprint","Gauge","RegulatorMass","Directory","Integrands"})||
 !AssociationQ[job["Integrands"]]||!StringQ[job["Directory"]],Return[Failure["QQPartInputInvalid",<||>]]];
 If[!qqPhysicalLoopMeasureQ[Lookup[job,"LoopMeasureConversion",None]],
 Return[Failure["QQMeasureConventionRequired",<|"Expected"->1/(2 Pi)^4|>]]];
 If[Lookup[job,"Fingerprint",None]=!=qqJobFingerprint[job["Gauge"],job["RegulatorMass"]],Return[Failure["QQRestartRequired",<|"Action"->"RGZQQStart[]"|>]]];
 r=engineGet["OneLoop/QuarkGraphs.wl",False];If[FailureQ[r],Return[r]];
 If[!KeyExistsQ[job["Integrands"],name],Return[Failure["QQPart",<|"Names"->Keys[job["Integrands"]]|>]]];
 If[!And@@(KeyExistsQ[job,#]&/@{"LoopMeasureConversion","Gauge","RegulatorMass"}) ||
 qqFFInvalidQ[job["Integrands"][name]/.Missing["DeferredNAV",1|2]->0],Return[Failure["QQPartInputInvalid",<||>]]];
 identity=qqPartInputIdentity[job,name];
 file=FileNameJoin[{job["Directory"],name<>"-reduced.wxf"}];
 qqProgressUpdate[<|"CheckpointFile"->file|>];
 qqPartStage["Read reduced part checkpoint",0,"Reading"];
 cached=If[FileExistsQ[file],timed["QQPartRead:"<>name,Quiet[Check[Import[file,"WXF"],$Failed]],seconds],Missing["NoCache"]];
 If[FailureQ[cached],Return[cached]];
 If[qqPartCacheQ[cached,job,name],r=cached["Expression"];cacheState="Reused";
 qqProgressUpdate[<|"CacheState"->"Reused","OperationFinished"->AbsoluteTime[]|>],
 qqPartStage["Inspect integrand",0];raw=job["Integrands"][name];
 If[MatchQ[raw,Missing["DeferredNAV",_Integer]],
 raw=qqPartTimed["QQAttach:"<>name,-RGZWorkflow`Engine`rgzQQNAV[job["NAVSource"],raw[[2]]],seconds];If[FailureQ[raw],Return[raw]];
 raw=raw/.{RGZWorkflow`Engine`\[Alpha]->job["Gauge"],RGZWorkflow`Engine`M->job["RegulatorMass"]}];
 If[MemberQ[{"Box1","Box2"},name],raw=qqPartTimed["QQWardPrecondition:"<>name,qqBoxWardPrecondition[raw,name],seconds];If[FailureQ[raw],Return[raw]]];
 If[qqFFInvalidQ[raw],Return[Failure["QQPartInputInvalid",<||>]]];
 raw=qqPartTimed["QQWardPrecondition:Routes:"<>name,qqRestoreAffineSquares[raw],seconds];If[FailureQ[raw],Return[raw]];
 input=qqPartTimed["QQPoleSplit:"<>name,RGZWorkflow`Engine`rgzQQSplit[raw,job["Gauge"],job["RegulatorMass"]],seconds];If[qqFFInvalidQ[input],Return[Failure["QQPoleSplitIncomplete",<|"Part"->name,"Cause"->input|>]]];
 r=qqPartTimed["QQTID:"<>name,Check[qqReduceTensorGroups[input,job,name,seconds],Failure["QQTensorReductionMessages",<|"Part"->name|>]],seconds];If[FailureQ[r],Return[r]];
 If[!FreeQ[r,FeynCalc`TID|FeynCalc`FeynAmpDenominator|_TerminatedEvaluation|$Failed|$Aborted|$TimedOut|Indeterminate|ComplexInfinity|_DirectedInfinity],Return[Failure["QQReductionIncomplete",<|"Part"->name|>]]];
 qqPartStage["Restore pole masses and loop measure",3];
 r=RGZWorkflow`Engine`rgzQQRestorePoleMasses[r,job["Gauge"],job["RegulatorMass"]] job["LoopMeasureConversion"];
 If[!FreeQ[r,_Failure|_Missing|_TerminatedEvaluation|$Failed|$Aborted|$TimedOut|Indeterminate|ComplexInfinity|_DirectedInfinity],Return[Failure["QQReductionIncomplete",<|"Part"->name|>]]];
 qqProgressUpdate[<|"OutputLeaves"->LeafCount[r]|>];qqPartStage["Save reduced part",4,"Saving"];saved=timed["QQPartSave:"<>name,atomicWXF[file,<|"Fingerprint"->job["Fingerprint"],"Part"->name,"Expression"->r,"Provenance"->qqPartProof[job,name,r]|>],seconds];
 If[FailureQ[saved],Return[saved]];
 If[!AssociationQ[saved]||Lookup[saved,"Status",None]=!="Saved",Return[Failure["QQPartSaveFailed",<|"File"->file|>]]];cacheState="Saved";qqProgressUpdate[<|"CacheState"->"Saved","OperationFinished"->AbsoluteTime[]|>]];
 If[!FreeQ[r,_Failure|_Missing|FeynCalc`TID|FeynCalc`FeynAmpDenominator|_TerminatedEvaluation|$Failed|$Aborted|$TimedOut|Indeterminate|ComplexInfinity|_DirectedInfinity],Return[Failure["QQReductionIncomplete",<|"Part"->name|>]]];
 qqPartStage["Save QQ task",5,"Saving"];
 If[identity=!=qqPartInputIdentity[RGZResult["QQ"],name],Return[Failure["QQPartSourceChanged",<||>]]];
 proof=qqPartProof[job,name,r];
 AssociateTo[job,{"Reduced"->Append[job["Reduced"],name->r],
  "ReducedProvenance"->Append[Lookup[job,"ReducedProvenance",<||>],name->proof]}];saved=timed["QQPartSaveTask:"<>name,atomicWXF[FileNameJoin[{job["Directory"],"job.wxf"}],job],seconds];
 If[FailureQ[saved],Return[saved]];
 If[!AssociationQ[saved]||Lookup[saved,"Status",None]=!="Saved",Return[Failure["QQPartSaveFailed",<|"File"->"job.wxf"|>]]];
 invalidateQQDerived[];storeResult["QQ",job];qqProgressUpdate[<|"CacheState"->cacheState|>];
 <|"Status"->"Complete","Name"->name,"File"->file|>
];

RGZQQRunPart[name_String,seconds_:300] := Block[{$IterationLimit=Infinity},Module[{answer,now=AbsoluteTime[]},
 $qqProgress=<|"Part"->name,"Stage"->"QQPart:"<>name,"Index"->0,"Total"->5,
 "Status"->"Computing","RunStarted"->now,"ItemStarted"->now,"OperationStarted"->now,
 "Operation"->"Validate task","RequestedSeconds"->seconds,"StepLimitSeconds"->seconds|>;
 storeResult["QQProgress",$qqProgress];
 answer=If[!NumericQ[seconds]||!TrueQ[seconds>0],Failure["TimeLimit",<||>],CheckAbort[If[TrueQ[$Notebooks],Monitor[qqRunPartDetailed[name,seconds],Dynamic[qqSelfProgressPanel[],UpdateInterval->1,TrackedSymbols:>{$qqProgress}]],qqRunPartDetailed[name,seconds]],Failure["QQPartAborted",<|"Part"->name|>]]];
 If[!FailureQ[answer]&&(!AssociationQ[answer]||Lookup[answer,"Status",None]=!="Complete"||qqFFInvalidQ[answer]),
 answer=Failure["QQPartIncomplete",<|"Part"->name,"Cause"->answer|>]];
 If[FailureQ[answer],qqProgressUpdate[<|"CacheState"->"Stopped"|>]];
 qqProgressUpdate[<|"Status"->If[FailureQ[answer],"Stopped","Complete"],"StoppedAt"->AbsoluteTime[],"OperationFinished"->AbsoluteTime[]|>];
 answer]];


==> anc/software/RGZWorkflow-1.1.2/Kernel/OneLoop/GluonSelfEnergy.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Generate, inspect and reduce the standalone ordinary AA self-energy graphs.

   Inputs:
   The selected FeynArts model and the explicitly requested AA graph task.

   Dependencies:
   Algebra/LoopPrimitives.wl provides shared algebra; OneLoop/Topologies.wl provides
   the topology definitions. Load the common engine first, then this optional AA driver.
*)

ClearAll[RGZLoopConvert,RGZRunAA,RGZShowLoopGraph,RGZReduceAllAA];

RGZLoopConvert[diagrams_] := Module[{fa,fc,bad},
  If[Length[diagrams] === 0,Return[{}]];
  fa = CreateFeynAmp[diagrams,Truncated->True,GaugeRules->{},PreFactor->1];
  fa = RGZLoopPrepareFA[fa];
  fc = FCFAConvert[fa,IncomingMomenta->{p},OutgoingMomenta->{p},
    LoopMomenta->{q},UndoChiralSplittings->True,
    LorentzIndexNames->{\[Mu],\[Nu]},ChangeDimension->D,
    List->True,DropSumOver->True];
  If[!ListQ[fc],Return[Failure["ConversionFailed",<|"Output"->fc|>]]];
  bad=RGZLoopUnresolved[fc];
  If[bad =!= {},Return[Failure["UnresolvedCoupling",<|"Objects"->bad|>]]];
  If[!FreeQ[fc, a_ /; MemberQ[{"mG1","mG2","mG3","mA1","mA2","mB"},
      RGZLoopName[a]]],
    Print["The model contains legacy placeholder denominators. Use corrected gen/mod files that pass propagator checks; unchecked legacy substitution rules are not applied."]];
  fc=RGZLoopReduce /@ fc;
  bad=Select[fc,FailureQ];
  If[bad =!= {},First[bad],fc]
];

RGZRunAA[] := Module[{rgzFunctionReturnTag=Unique["RGZWorkflow`Private`functionReturn"]},Catch[
Module[{tops,inserted,amps,rows={},data,sector,a,i},
  If[!StringQ[modelRGZ],
    Return[Failure["SetModel",<|"Message"->"Set modelRGZ to the shared .gen/.mod path without an extension."|>]]];
  tops = <|"FourPointVertexLoop"->rgzLoopTopTadpole,
    "BosonicThreePointLoop"->rgzLoopTopBosonBubble,
    "GhostThreePointLoop"->rgzLoopTopGhostBubble|>;
  inserted = Association[]; amps = Association[];
  Do[
    Print["Generating: ",sector];
    data = InsertFields[tops[sector],{V[1]}->{V[1]},
      InsertionLevel->{Particles},Model->modelRGZ,GenericModel->modelRGZ];
    data = If[sector == "GhostThreePointLoop",
      DiagramSelect[data,With[{fields=LoopFields[##]},
        fields =!= {} && And@@(MatchQ[#,_U|-_U]& /@ fields)]&],
      DiagramSelect[data,FreeQ[LoopFields[##],_U]&]];
    AssociateTo[inserted,sector->data];
    a = RGZLoopConvert[data];
    If[FailureQ[a],Throw[a,rgzFunctionReturnTag]];
    AssociateTo[amps,sector->a];
    Do[AppendTo[rows,<|"Category"->sector,"WithinClassID"->i,
      "Amplitude"->a[[i]]|>],{i,Length[a]}];
    Print[sector,"：",Length[a]," TermAmplitude"], {sector,Keys[tops]}];
  If[rows === {},Return[Failure["NoGraphs",<||>]]];
  Print["for All ",Length[rows]," TermSum; Notexclude  φ, β and its conjugate Field. "];
  <|"InsertionDiagram"->inserted,"ClassifiedAmplitude"->amps,"PerDiagramResults"->rows,
    "AmputatedAATotalAmplitude"->Total[Lookup[rows,"Amplitude"]],
    "Description"->"Ordinary AA 1PI insertion; full mixed-propagator corrections and a proven PT self-energy are outside this result."|>
],rgzFunctionReturnTag]];

RGZShowLoopGraph[result_Association,n_Integer] := Module[{rows,row},
  rows = result["PerDiagramResults"];
  If[n<1 || n>Length[rows],Return[$Failed]];
  row=rows[[n]];
  Print["number  ",n," Term: ",row["Category"],", WithinClassID ",row["WithinClassID"]];
  Print[TraditionalForm[row["Amplitude"]]]
];

RGZReduceAllAA[result_Association] := Module[{rows,out={},row,z,i,bad},
  rows = Lookup[result,"PerDiagramResults",None];
  If[!ListQ[rows] || rows==={} || !AllTrue[rows,AssociationQ[#] && KeyExistsQ[#,"Amplitude"] &&
    RGZLoopValidValueQ[#["Amplitude"]]&],Return[Failure["InvalidAAAmplitudeRows",<||>]]];
  Do[
    row=rows[[i]]; Print["Reducing ",i," / ",Length[rows]];
    z = RGZLoopTID[row["Amplitude"]];
    AppendTo[out,Join[row,<|"PaVeResult"->z|>]],{i,Length[rows]}];
  bad = Select[out,!RGZLoopValidValueQ[#["PaVeResult"]]&];
  If[bad =!= {},Return[Failure["ReductionFailed",<|"FailedTerm"->bad|>]]];
  z=Factor2[Total[Lookup[out,"PaVeResult"]]];
  If[!RGZLoopValidValueQ[z],Return[Failure["InvalidAATotal",<||>]]];
  Join[result,<|"PerDiagramPaVe"->out,"AmputatedAATotalPaVe"->z|>]
];



==> anc/software/RGZWorkflow-1.1.2/Kernel/OneLoop/MixedMatrices.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Expose mixed-matrix calculations and load shared loop/quark definitions without loading PT candidates.

   Inputs:
   The checked tree/model data and the graph or task data named by the called function.

   Dependencies:
   Tree/ definitions and Algebra/ tools; Internal/ supplies configuration and persistence.
*)

(* Explicit adapter to the compatible RGZWorkflow`Engine` computational engine. *)
loadLoopEngine[] := engineEvaluation@Module[{r,name,configure},r=checksReady[];If[FailureQ[r],Return[r]];
 configure=!MemberQ[$loaded,"Algebra/TwoPointIntegrals.wl"];
 Do[r=engineGet[name];If[FailureQ[r],Return[r]],
  {name,{"Algebra/LoopPrimitives.wl","OneLoop/Topologies.wl","Internal/MixedRuntime.wl",
    "Algebra/MixedProjection.wl","Algebra/MixedPoles.wl",
    "Algebra/MixedIntegrals.wl","Algebra/TwoPointIntegrals.wl",
    "OneLoop/MixedSelfEnergy.wl"}}];
 If[configure,RGZWorkflow`Engine`RGZMixSetAcceleration["SingleKernelTimeLimit"->120,"PreprocessTimeLimit"->15]];
 RGZWorkflow`Engine`RGZMixSetDisplay[Switch[$config["Display"],"Quiet","Quiet","Verbose","Verbose",_,"Compact"]];Null
];
RGZMixedStart[] := engineEvaluation@Module[{r=loadLoopEngine[]},If[FailureQ[r],r,RGZWorkflow`Engine`RGZMixStart[]]];
Options[RGZMixedStartPair]={"Sectors"->All};
RGZMixedStartPair[a_,b_,seconds_:60,OptionsPattern[]] := engineEvaluation@Module[{r=loadLoopEngine[]},If[FailureQ[r],r,
 RGZWorkflow`Engine`RGZMixStartPair[a,b,"Category"->OptionValue["Sectors"],"SingleStepTimeLimit"->seconds,"reuseAACache"->False]]];
RGZRunGraph[n_Integer,stage_String,seconds_:120] := engineEvaluation@Module[{r=loadLoopEngine[]},If[FailureQ[r],Return[r]];
 If[!MemberQ[{"Convert","Project","DecomposeT","IntegrateT","ScalarT","DecomposeL","IntegrateL","ScalarL"},stage],Return[Failure["GraphStage",<||>]]];
 RGZWorkflow`Engine`RGZMXRun[n,stage,seconds]
];
Options[RGZMixedComputePair]={"Sectors"->All};
RGZMixedComputePair[a_,b_,seconds_:300,OptionsPattern[]] := engineEvaluation@Module[{r=loadLoopEngine[]},If[FailureQ[r],r,
 RGZWorkflow`Engine`RGZMixComputePair[a,b,seconds,"Category"->OptionValue["Sectors"],"reuseAACache"->False]]];
Options[RGZMixedComputeAll]={"Sectors"->All,"Pairs"->All};
RGZMixedComputeAll[seconds_:300,OptionsPattern[]] := engineEvaluation@Module[{r=loadLoopEngine[]},If[FailureQ[r],r,
 RGZWorkflow`Engine`RGZMixComputeAll[seconds,"FieldPair"->OptionValue["Pairs"],"Category"->OptionValue["Sectors"],"reuseAACache"->False]]];
RGZMixedResult[seconds_:120] := engineEvaluation@Module[{r=loadLoopEngine[]},If[FailureQ[r],Return[r]];
 r=RGZWorkflow`Engine`RGZMixResult[seconds];If[FailureQ[r],Return[r]];
 If[!validMixed[r],Return[Failure["InvalidMixedMatrices",<||>]]];
 RGZWorkflow`Engine`rgzMixed=r;storeResult["Mixed",r];<|"Status"->"Complete","Name"->"Mixed","Dimensions"->{{5,5},{8,8},{8,8}}|>
];
RGZStatus["Mixed"] := engineEvaluation@Module[{r=loadLoopEngine[]},If[FailureQ[r],r,RGZWorkflow`Engine`RGZMixStatus[]]];
(* Explicit propagator identities used in the zero-temperature calculation. *)
RGZSplit[expr_,loop_:RGZWorkflow`Engine`q,ext_:RGZWorkflow`Engine`p,seconds_:60] := engineEvaluation@Module[{r=loadLoopEngine[]},If[FailureQ[r],r,timed["PoleSplit",RGZWorkflow`Engine`RGZMXSplit[expr,loop,ext],seconds]]];
RGZPoleMasses[expr_] := engineEvaluation@Module[{r=loadLoopEngine[]},If[FailureQ[r],r,RGZWorkflow`Engine`RGZLoopPoleMasses[expr]]];

loadSharedLoopTools[] := engineEvaluation@Module[{r=loadLoopEngine[]},
 If[FailureQ[r],Return[r]];engineGet["Algebra/MixedProjection.wl"]];
loadQuarkEngine[] := engineEvaluation@Module[{r=loadSharedLoopTools[],name},
 If[FailureQ[r],Return[r]];
 Do[r=engineGet[name];If[FailureQ[r],Return[r]],
  {name,{"Renormalization/RegulatorLimit.wl","OneLoop/QuarkGraphs.wl",
    "OneLoop/QuarkSelfEnergy.wl","Renormalization/QuarkMassLimit.wl"}}];Null];


==> anc/software/RGZWorkflow-1.1.2/Kernel/OneLoop/MixedSelfEnergy.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Generate mixed-field graphs, run each sector and assemble the mixed matrices.

   Inputs:
   The selected model, ordered external-field pair and completed per-graph contributions.

   Dependencies:
   loadLoopEngine[] loads common AA conventions, algebra and runtime definitions first.
   This file does not load other source files; IO and stage execution are in Internal/MixedRuntime.wl.
*)

ClearAll[RGZMXAntiField, RGZMXAuxQ, RGZMXConvert, RGZMXConvertOne, RGZMXFCOptions, RGZMXField, RGZMXGenerateGraphs, RGZMXLabel, RGZMXLorentzNames, RGZMXPairID, RGZMXPrepareFA, RGZMXTotal, RGZMXUnfixedKinematicsQ, RGZMXVectorQ, RGZMixAssembleInsertion, RGZMixBasis, RGZMixComputeAll, RGZMixComputePair, RGZMixMatrix, RGZMixReadPair, RGZMixResult, RGZMixSectorNames, RGZMixStartPair, RGZMixTensor, RGZMixValidatePair, rgzMixTopGhostTadpole];

(* Resolve option SYMBOLS from the active FCFAConvert definition.
   This avoids RGZWorkflow`Engine`/FeynCalc` shadowing and omits optional settings
   absent from older versions. Keep DropSumOver->False mandatory. *)
RGZMXFCOptions[] := Module[{available,wanted,out={},match,name},
  available=First/@Options[FCFAConvert];
  If[!AnyTrue[available,RGZLoopName[#]==="DropSumOver"&],
    Return[Failure["UnsupportedConverter",<|
      "Description"->"This FCFAConvert has no DropSumOver option; sum labels cannot be retained.",
      "ActualselectedTerm"->Options[FCFAConvert]|>]]];
  wanted={"IncomingMomenta"->{p},"OutgoingMomenta"->{p},
    "LoopMomenta"->{q},"UndoChiralSplittings"->False,
    "LorentzIndexNames"->(RGZMXLorentzNames@@rgzMXJob["FieldPair"]),"ChangeDimension"->D,
    "List"->True,"Contract"->False,"DropSumOver"->False,
    "FeynAmpDenominatorCombine"->False,"FCFADiracChainJoin"->False,
    "DropIndexSum"->False};
  Do[name=First[rule];
    match=Select[available,RGZLoopName[#]===name&,1];
    If[match=!={},AppendTo[out,First[match]->Last[rule]]],{rule,wanted}];
  out
];

(* Preserve the FeynAmpList metadata and original symmetry factors.
   No FCFAConvert here: all raw graph checkpoints exist before conversion. *)
RGZMXPrepareFA[diagrams_,scalarC_:False,seconds_:60] := Module[
  {fa,stop,audits={},prepared},Catch[
  If[Length[diagrams]===0,Throw[<|"FAAmplitudeList"->{},"OriginalSumAudit"->{}|>,stop]];
  fa=RGZMXInitStep["CreateFeynAmp",
    CreateFeynAmp[diagrams,Truncated->True,GaugeRules->{},PreFactor->1],seconds];
  If[FailureQ[fa],Throw[fa,stop]];
  (* FeynArts attaches particle indices to a symbolic class mass. Both
     quark masses are color independent; strip those arguments first. *)
  fa=fa /. {HoldPattern[RGZWorkflow`Engine`mQ1[___]] :> RGZWorkflow`Engine`mQ1,
    HoldPattern[RGZWorkflow`Engine`mQ2[___]] :> RGZWorkflow`Engine`mQ2};
  fa=fa /. RGZWorkflow`Private`quarkMassRules[];
  prepared=RGZMXInitStep["Original FeynArts SumAudit",
    RGZMXPrepareIndices[fa] /. (HoldPattern[h_[id_,lm_,integrand_,rest___]] /;
      MemberQ[{"FeynAmp","FAFeynAmp"},RGZLoopName[h]] :> Module[{record},
        record=RGZMXAuditSums[integrand,scalarC];
        If[FailureQ[record],Throw[record,stop]];
        AppendTo[audits,record["SumAudit"]];
        h[id,lm,record["Expression"],rest]]),seconds];
  If[FailureQ[prepared],Throw[prepared,stop]];
  If[Length[prepared]=!=Length[audits],
    Throw[Failure["RawAmplitudeCount",<|"AmplitudeCount"->Length[prepared],
      "AuditCount"->Length[audits]|>],stop]];
  <|"FAAmplitudeList"->prepared,"OriginalSumAudit"->audits|>,stop]
];

(* Input is a ONE-amplitude FeynAmpList with its metadata intact.
   Closed-quark Dirac traces are evaluated in symbolic D; remaining
   tensor/colour contractions are deferred to the projection stage. *)
RGZMXConvertOne[prepared_,scalarC_:False,rawAudit_List:{}] := Module[
  {opts,fc,a,bad},
  opts=RGZMXFCOptions[];If[FailureQ[opts],Return[opts]];
  RGZMXProgressUpdate["Substep"->"FCFAConvert"];
  RGZMXReport["Verbose","Convert: FCFAConvert (SingleDiagram; NotcontractionTensor)"];
  fc=FCFAConvert[prepared,Sequence@@opts];
  If[FailureQ[fc],Return[fc]];
  If[!ListQ[fc] || Length[fc]=!=1,
    Return[Failure["ConversionFailed",<|"Output"->fc|>]]];
  bad=RGZLoopUnresolved[First[fc]];
  If[bad=!={},Return[Failure["UnresolvedCoupling",<|"Objects"->bad|>]]];
  RGZMXProgressUpdate["Substep"->"SumAudit"];
  RGZMXReport["Verbose","Convert: FeynCalc SumAudit"];
  fc=fc /. DiracTrace[x_,opts___] :> DiracTrace[x,DiracTraceEvaluate->True];
  a=RGZMXAuditSums[First[fc],scalarC];If[FailureQ[a],Return[a]];
  <|"Amplitude"->a["Expression"],"SumAudit"->Join[rawAudit,a["SumAudit"]]|>
];

(* Compatibility helper: still converts a whole list when explicitly
   called, but one graph at a time. RGZMXStart uses only PrepareFA. *)
RGZMXConvert[diagrams_,scalarC_:False,seconds_:60] := Module[
  {prepared,fa,out={},a,i,stop},Catch[
  prepared=RGZMXPrepareFA[diagrams,scalarC,seconds];
  If[FailureQ[prepared],Throw[prepared,stop]];
  fa=prepared["FAAmplitudeList"];
  Do[
    a=RGZMXInitStep["FCFAConvert："<>ToString[i]<>" / "<>ToString[Length[fa]],
      RGZMXConvertOne[Apply[Head[fa],{fa[[i]]}],scalarC,
        prepared["OriginalSumAudit"][[i]]],seconds];
    If[FailureQ[a],Throw[a,stop]];AppendTo[out,a],{i,Length[fa]}];
  out,stop]
];

RGZMXField[i_Integer] := {V[1],S[3],S[2],S[1],V[2],-V[2],V[3],-V[3]}[[i]];

RGZMXAntiField[i_Integer] := If[MemberQ[{5,6,7,8},i],-RGZMXField[i],RGZMXField[i]];

RGZMXVectorQ[i_] := MemberQ[{1,5,6,7,8},i];

RGZMXAuxQ[i_] := MemberQ[{5,6,7,8},i];

RGZMXLabel[i_Integer] := {"A","b","\[Tau]","\[Xi]","\[Phi]",
  "\[Phi]bar","\[Beta]","\[Beta]bar"}[[i]];

RGZMXPairID[x_Integer] /; 1<=x<=8 := x;

RGZMXPairID[x_String] := Module[{k},
  k=FirstPosition[RGZMXLabel/@Range[8],x,Missing["Field"]];
  If[Head[k]===Missing,Failure["FieldName",<|"Name"->x,
    "AvailableName"->(RGZMXLabel/@Range[8])|>],First[k]]];

RGZMXPairID[x_] := Failure["FieldName",<|"Name"->HoldForm[x]|>];

RGZMXLorentzNames[i_,j_] := If[RGZMXVectorQ[i] && RGZMXVectorQ[j],
  {\[Mu],\[Nu]},If[RGZMXVectorQ[i] || RGZMXVectorQ[j],{\[Mu]},{}]];

RGZMXUnfixedKinematicsQ[] := SameQ[
  ChangeDimension[FCI[{SPD[p,p],SPD[p,q],SPD[q,q]}],D],
  {Pair[Momentum[p,D],Momentum[p,D]],Pair[Momentum[p,D],Momentum[q,D]],
    Pair[Momentum[q,D],Momentum[q,D]]}];

(* Graph generation: each disjoint internal-field route is counted once. *)
RGZMXGenerateGraphs[pair_,tops_,process_,content_,seconds_] := Module[
 {ins=<||>,rows={},sector,routes,route,data,classes,sub,a,fa,n=0,i,j,stop},Catch[
    Do[
      routes=If[sector==="FourPointVertexLoop",
        {{tops[sector],False},{rgzMixTopGhostTadpole,True}},
        If[sector==="QuarkBubble",{{tops[sector],"F"}},{{tops[sector],sector==="GhostThreePointLoop"}}]];
      Do[
      data=RGZMXInitStep["InsertFields："<>sector,
        InsertFields[route[[1]],process,InsertionLevel->{Particles},
          Model->modelRGZ,GenericModel->modelRGZ],seconds];
      If[FailureQ[data],Throw[data,stop]];
      (* Disjoint routes: V/S tadpole (one insertion), pure U tadpole
         (none), V/S bubble (two), pure U and pure F bubbles (none). *)
      data=RGZMXInitStep["filter internal loop Field: "<>sector,
        If[route[[2]]==="F",
          DiagramSelect[data,With[{ff=LoopFields[##]},ff=!={}&&And@@(MatchQ[#,_F|-_F]&/@ff)]&],
        If[TrueQ[route[[2]]],
          DiagramSelect[data,With[{ff=LoopFields[##]},ff=!={} &&
            And@@(MatchQ[#,_U|-_U]&/@ff)]&],
          DiagramSelect[data,FreeQ[LoopFields[##],_U|_F]&]]],seconds];
      If[FailureQ[data],Throw[data,stop]];
      AssociateTo[ins,(sector<>Which[route[[2]]==="F",":F",TrueQ[route[[2]]],"：U",True,"：VS"])->data];
      classes=Which[route[[2]]==="F",content["QuarkClasses"],TrueQ[route[[2]]],content["GhostClasses"],True,{0}];
      Do[
        sub=If[j===0,data,With[{jj=j,fieldHead=If[route[[2]]==="F","F","U"]},DiagramSelect[data,
          With[{ids=DeleteDuplicates@Cases[LoopFields[##],
            h_[k_Integer,___] /; RGZLoopName[h]===fieldHead :> k,Infinity]},ids==={jj}]&]]];
        a=RGZMXPrepareFA[sub,TrueQ[route[[2]]]&&MemberQ[content["ScalarGhostClasses"],j],seconds];
        If[FailureQ[a],Throw[Failure["AuditStopped",<|"FieldPair"->pair,
          "Category"->sector,"UCategory"->j,"Cause"->a|>],stop]];
        fa=a["FAAmplitudeList"];
        Do[n++;AppendTo[rows,<|"ID"->n,"Category"->sector,"UCategory"->If[route[[2]]==="F",0,j],"FClass"->If[route[[2]]==="F",j,0],"ScalarGhost"->(TrueQ[route[[2]]]&&MemberQ[content["ScalarGhostClasses"],j]),
          "WithinClassID"->i,"OriginalFAAmplitude"->Apply[Head[fa],{fa[[i]]}],
          "OriginalSumAudit"->a["OriginalSumAudit"][[i]],
          "Amplitude"->Missing["NotConverted"],"SumAudit"->{},
          "Status"-><|"Convert"->"NotRun"|>,"FailedRecord"-><||>|>],{i,Length[fa]}],
        {j,classes}],{route,routes}],{sector,Keys[tops]}];
 <|"InsertionDiagram"->ins,"PerDiagram"->rows|>,stop]];

RGZMXTotal[] := Module[{rows,incomplete,groups,value},
  If[!AssociationQ[rgzMXJob],Return[Failure["StartFirst",<||>]]];
  rows=RGZMXMigrateRow/@rgzMXJob["PerDiagram"];
  incomplete=Select[rows,Lookup[#["Status"],"IntegrateT",""]=!="Complete" ||
    Lookup[#["Status"],"IntegrateL",""]=!="Complete"&];
  If[incomplete=!={},Return[Failure["IncompleteGraphs",<|
    "IncompleteID"->Lookup[incomplete,"ID"]|>]]];
  groups=GroupBy[rows,#["Category"]&];
  value[row_,component_] := If[
    Lookup[row["Status"],"Scalar"<>component,""]==="Complete",
    row["Scalar"<>component],row["Integrate"<>component]];
  <|"ComputeCategory"->rgzMXJob["ComputeCategory"],
    "include AllthreeItemsSector"->TrueQ[Length[rgzMXJob["ComputeCategory"]]===3],
    "ClassifiedResult"->Map[<|"DiagramCount"->Length[#],"T"->Total[value[#,"T"]&/@#],
      "L"->Total[value[#,"L"]&/@#]|>&,groups],
    "T"->Total[value[#,"T"]&/@rows],"L"->Total[value[#,"L"]&/@rows],
    "Description"->"Ordinary amputated mixed insertion retaining external colors, i and pole-mass labels."|>
];

rgzMixTopGhostTadpole=TopologyList[Topology[2][
  Propagator[Incoming][Vertex[1][1],Vertex[4][3]],
  Propagator[Outgoing][Vertex[1][2],Vertex[4][3]],
  Propagator[FALoop[1]][Vertex[4][3],Vertex[4][3]]]];

RGZMixSectorNames={"FourPointVertexLoop","BosonicThreePointLoop","GhostThreePointLoop","QuarkBubble"};

RGZMixBasis["L"] := RGZMXLabel/@Range[8];

RGZMixBasis["T"] := RGZMXLabel/@{1,5,6,7,8};

RGZMixBasis["Tensor"] := RGZMXLabel/@Range[8];

RGZMixValidatePair[a_,b_] := Module[{pair=RGZMXPairID/@{a,b}},
  If[AnyTrue[pair,FailureQ],First[Select[pair,FailureQ]],pair]];

Options[RGZMixStartPair]={"Category"->All,"SingleStepTimeLimit"->60,"reuseAACache"->True};

RGZMixStartPair[a_,b_,OptionsPattern[]] := Module[{pair,r,selected},
  pair=RGZMixValidatePair[a,b];If[FailureQ[pair],Return[pair]];
  r=RGZMixPrepare[];If[FailureQ[r],Return[r]];
  selected=OptionValue["Category"];
  If[StringQ[selected],selected={selected}];
  RGZMXStart["FieldPair"->pair,"Category"->selected,"SingleStepTimeLimit"->OptionValue["SingleStepTimeLimit"],
    "reuseAACache"->OptionValue["reuseAACache"]]
];

Options[RGZMixComputePair]={"Category"->All,"reuseAACache"->True};

RGZMixComputePair[a_,b_,seconds_:300,OptionsPattern[]] := Module[
  {pair,r,selected,sector,old,entry,rows,total,stop},Catch[
  pair=RGZMixValidatePair[a,b];If[FailureQ[pair],Throw[pair,stop]];
  If[!NumericQ[seconds] || !TrueQ[seconds>0],Throw[Failure["InvalidTimeLimit",<||>],stop]];
  r=RGZMixPrepare[];If[FailureQ[r],Throw[r,stop]];
  selected=OptionValue["Category"];
  If[selected===All,selected=RGZMixSectorNames];If[StringQ[selected],selected={selected}];
  If[!ListQ[selected] || selected==={} || !And@@(MemberQ[RGZMixSectorNames,#]&/@selected),
    Throw[Failure["SectorName",<|"AvailableCategory"->RGZMixSectorNames|>],stop]];
  Do[
    old=RGZMixRead[pair,sector];If[FailureQ[old],Throw[old,stop]];
    If[AssociationQ[old] && Lookup[old,"Status",""]==="Complete",Continue[]];
    r=RGZMXStart["FieldPair"->pair,"Category"->{sector},"SingleStepTimeLimit"->seconds,
      "reuseAACache"->OptionValue["reuseAACache"]];
    If[FailureQ[r],
      entry=<|"Status"->"InitializeFailed","DiagramCount"->Missing["NotGenerated"],"StoppedCause"->r|>;
      With[{w=RGZMixStore[pair,sector,entry]},If[FailureQ[w],Throw[w,stop]]];Throw[r,stop]];
    rows=rgzMXJob["PerDiagram"];
    entry=<|"Status"->"ComputeIn","DiagramCount"->Length[rows],"PerDiagramCache"->rgzMXJob["CacheDirectory"]|>;
    r=RGZMixStore[pair,sector,entry];If[FailureQ[r],Throw[r,stop]];
    (* Empty graphs give exact zero only after InsertFields and all audits
       returned normally. A timed-out graph is never zero. *)
    If[rows==={},total=<|"T"->0,"L"->0|>,
      r=RGZMXRunAll[{"Project","DecomposeT","IntegrateT","ScalarT",
        "DecomposeL","IntegrateL","ScalarL"},seconds];
      If[FailureQ[r],
        entry=Join[entry,<|"Status"->"Incomplete","StoppedCause"->r|>];
        With[{w=RGZMixStore[pair,sector,entry]},If[FailureQ[w],Throw[w,stop]]];
        RGZMXReport["Error","FieldPair ",RGZMXLabel/@pair," stopin FailedStage; this BeforeResultSave. "];
        Throw[r,stop]];
      total=RGZMXTotal[];If[FailureQ[total],Throw[total,stop]]];
    entry=Join[entry,<|"Status"->"Complete","T"->total["T"],"L"->total["L"]|>];
    r=RGZMixStore[pair,sector,entry];If[FailureQ[r],Throw[r,stop]];
    RGZMXReport["Summary",StringRiffle[RGZMXLabel/@pair," / "],"；",sector,
      "；",Length[rows]," Diagram; Complete. "],{sector,DeleteDuplicates[selected]}];
  <|"FieldPair"->(RGZMXLabel/@pair),"CompleteCategory"->DeleteDuplicates[selected],"Status"->"Complete"|>,stop]
];

Options[RGZMixComputeAll]={"FieldPair"->All,"Category"->All,"reuseAACache"->True};

RGZMixComputeAll[seconds_:300,OptionsPattern[]] := Module[{pairs,r,pair,stop},Catch[
  pairs=OptionValue["FieldPair"];
  If[pairs===All,pairs=Tuples[Range[8],2]];
  If[!ListQ[pairs] || !And@@(MatchQ[#,{_,_}]&/@pairs),
    Throw[Failure["FieldPairs",<||>],stop]];
  pairs=RGZMixValidatePair@@#&/@pairs;
  If[AnyTrue[pairs,FailureQ],Throw[First[Select[pairs,FailureQ]],stop]];
  Do[r=RGZMixComputePair[Sequence@@pair,seconds,"Category"->OptionValue["Category"],
      "reuseAACache"->OptionValue["reuseAACache"]];
    If[FailureQ[r],Throw[r,stop]],{pair,DeleteDuplicates[pairs]}];
  RGZMixStatus[],stop]
];

RGZMixReadPair[pair_List] := Module[{r,parts,bad},
  RGZMixResultStep["CheckModelAndSummaryCachePath",pair];
  r=RGZMixPrepare[];If[FailureQ[r],Return[r]];
  RGZMixResultStep["Read and sum all sectors",pair];
  parts=RGZMixRead[pair,#]&/@RGZMixSectorNames;
  bad=Select[parts,FailureQ];If[bad=!={},Return[First[bad]]];
  If[!And@@(AssociationQ[#] && Lookup[#,"Status",""]==="Complete"&/@parts),
    Return[Missing["IncompletePair",RGZMXLabel/@pair]]];
  <|"T"->Total[Lookup[parts,"T"]],"L"->Total[Lookup[parts,"L"]],
    "DiagramCount"->Total[Lookup[parts,"DiagramCount"]]|>
];

RGZMixTensor[data_Association,i_,j_] := Which[
  RGZMXVectorQ[i] && RGZMXVectorQ[j],FCI[
    RGZLoopPT[p,\[Mu],\[Nu]] data["T"]+
      FVD[p,\[Mu]] FVD[p,\[Nu]] data["L"]/SPD[p,p]],
  RGZMXVectorQ[i],FCI[FVD[p,\[Mu]] data["L"]],
  RGZMXVectorQ[j],FCI[FVD[p,\[Nu]] data["L"]],True,data["L"]];

RGZMixMatrix[component_String:"L",seconds_:60] := Module[{indices,rows,z,n=0,total},
  If[!MemberQ[{"T","L","Tensor"},component],Return[Failure["Component",<||>]]];
  indices=If[component==="T",{1,5,6,7,8},Range[8]];
  total=Length[indices]^2;
  RGZMXProgressUpdate["Sector"->"MixedMatrixSummary", "DiagramID"->0,"DiagramCount"->0,
    "Stage"->component<>"Matrix","TermID"->0,"TotalTermCount"->total,"CompleteTermCount"->0,
    "Status"->"ComputeIn","StageStartTime"->AbsoluteTime[]];
  rows=Table[
    n++;RGZMXProgressUpdate["TermID"->n,"CompleteTermCount"->n-1];
    RGZMixResultStep[If[component==="Tensor","SummaryFullColorTensor","ReadOrComputeAdjointProject"],{i,j}];
    z=If[component==="Tensor",RGZMixReadPair[{i,j}],RGZMixProjectedPair[{i,j},seconds]];
    RGZMixResultStep["Assemble the current matrix entry",{i,j}];
    With[{value=Which[Head[z]===Missing || FailureQ[z],z,
      component==="Tensor",RGZMixTensor[z,i,j],True,z[component]]},
      RGZMXProgressUpdate["CompleteTermCount"->n];value],
    {i,indices},{j,indices}];
  RGZMXProgressUpdate["Status"->"Complete"];rows
];

RGZMixResult[seconds_:60] := Module[{full,t,l,bad},
  RGZMXProgressUpdate["Sector"->"MixedMatrixSummary","DiagramID"->0,"DiagramCount"->0,
    "Stage"->"Aggregate","TermID"->0,"TotalTermCount"->0,"CompleteTermCount"->0,
    "Status"->"ComputeIn","StageStartTime"->AbsoluteTime[]];
  RGZMixResultStep["PrepareFullColorTensorMatrix"];
  full=RGZMixMatrix["Tensor",seconds];
  RGZMXProgressUpdate["Status"->"ComputeIn"];
  RGZMixResultStep["Check completeness of the full color-tensor matrix"];
  bad=Cases[full,_Missing|_Failure,Infinity];
  If[bad=!={},RGZMXProgressUpdate["Status"->"ComputeFailed"];
    Return[Failure["IncompleteMatrix",<|"IncompleteOrFailed"->DeleteDuplicates[bad]|>]]];
  t=RGZMixMatrix["T",seconds];l=RGZMixMatrix["L",seconds];
  RGZMXProgressUpdate["Status"->"ComputeIn"];
  RGZMixResultStep["Check T/L matrixand organize return Result"];
  bad=Cases[{t,l},_Missing|_Failure,Infinity];
  If[bad=!={},RGZMXProgressUpdate["Status"->"ComputeFailed"];
    Return[Failure["ProjectionIncomplete",<|"Cause"->DeleteDuplicates[bad],
    "FullColorTensorMatrixdimensions"->Dimensions[full],
    "FullColorTensorRead"->"RGZMixMatrix[\"Tensor\"]"|>]]];
  If[RGZWorkflow`Private`qqFFInvalidQ[{full,t,l}],RGZMXProgressUpdate["Status"->"ComputeFailed"];Return[Failure["InvalidMatrixValues",<||>]]];
  RGZMXProgressUpdate["Status"->"Complete"];
  <|"TFieldOrder"->RGZMixBasis["T"],"LFieldOrder"->RGZMixBasis["L"],
    "ModelFingerprint"->RGZWorkflow`Private`modelKey[],"ModelContent"->RGZWorkflow`Private`modelContent[],"T"->t,"L"->l,"FullColorTensorMatrix"->full,
    "Description"->"Amputated one-loop insertion retaining the original amplitude factor i. T/L are normalized adjoint color projections; pinch terms, the loop measure and renormalization are excluded."|>
];

(* Contract any supplied mixed insertion with tree propagator matrices.
   d0 and insertion must use the SAME basis, colours and i convention.
   If the action kernel is K+Gamma, give insertion=I Gamma and d0=I/K.
   d0.insertion.d0 then equals -I K^-1 Gamma K^-1. *)
RGZMixAssembleInsertion[d0_List,insertion_List] := Module[{n},
  n=Length[d0];
  If[!MatrixQ[d0] || !MatrixQ[insertion] || Dimensions[d0]=!={n,n} ||
    Dimensions[insertion]=!={n,n} ||
    !FreeQ[{d0,insertion},_Missing|_Failure],Return[Failure["MixedMatrixIncomplete",<||>]]];
  d0.insertion.d0
];


==> anc/software/RGZWorkflow-1.1.2/Kernel/OneLoop/NonAbelianVertex.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Build the complete cubic field-matrix connections to three A sources.

   Inputs:
   The checked tree/model data and the graph or task data named by the called function.

   Dependencies:
   Tree/ definitions and Algebra/ tools; Internal/ supplies configuration and persistence.
*)

(* All cubic bosonic connections to three A sources. Central momenta: p,q,-p-q.
   Row F, column A propagators are used: scalar-vector entries are odd. *)
rgzNAVName[x_] := Switch[SymbolName[x],"\[Phi]"|"ϕ","phi","\[Phi]bar"|"ϕbar","phibar","\[Beta]","beta","\[Beta]bar","betabar","\[Xi]","xi","\[Tau]","tau",_,SymbolName[x]];
rgzNAVFields={"A","b","tau","xi","phi","phibar","beta","betabar"};
rgzNAVVectors={"A","phi","phibar","beta","betabar"};
rgzNAVDelta[z_]:=(z-m^2)(z-\[Mu]^2)+mG^4;
rgzNAVPT[v_,a_,b_]:=MTD[a,b]-FVD[v,a] FVD[v,b]/SPD[v,v];
rgzNAVProp[field_,v_,a_,b_,col_,spectator_,source_,transverse_:False]:=Module[{z=SPD[v,v],den},den=rgzNAVGaugeDen[v];
 Switch[field,
 "A",-I SUNDelta[col,source] ((z-\[Mu]^2)/rgzNAVDen[v] rgzNAVPT[v,a,b]+If[transverse,0,\[Alpha] FVD[v,a] FVD[v,b]/den]),
 "xi",If[transverse,0,\[Alpha] FVD[v,b] SUNDelta[col,source]/den],
 "tau",If[transverse,0,\[Alpha] M^4 FVD[v,b] SUNDelta[col,source]/(z den)],
 "b",If[transverse,0,z FVD[v,b] SUNDelta[col,source]/den],
 "phi"|"phibar"|"beta"|"betabar",I If[MemberQ[{"beta","betabar"},field],-1,1] mG^2 SUNF[source,col,spectator] rgzNAVPT[v,a,b]/(2 Sqrt[SUNN] rgzNAVDen[v]),
 _,Failure["UnknownNAVField",<|"Field"->field|>]]];
rgzNAVConnections[]:=Flatten[Table[With[{names=rgzNAVName/@rgzRaw[[id,1,All,1]]},
 Table[<|"VertexID"->id,"Fields"->order,"LegOrder"->First@Select[Permutations[Range[3]],names[[#]]===order&]|>,{order,Select[Permutations[names],And@@(MemberQ[rgzNAVFields,#]& /@ #)&]}]],{id,Select[rgzIDs,Length[rgzRaw[[#,1]]]===3&]}],1];
rgzNAVConnection[record_,transverse_:False]:=Module[{rules={},legs=record["LegOrder"],fields=record["Fields"],mom={p,q,-p-q},lor={rgzNAVL0,rgzNAVL1,rgzNAVL2},gl={rgzNAVC0,rgzNAVC1,rgzNAVC2},gr={rgzNAVE0,rgzNAVE1,rgzNAVE2},outlor={rgzNAVNu,rgzNAVRho,rgzNAVSigma},outcol={rgzNAVA,rgzNAVB,rgzNAVC},vertex,expr},
 If[!RGZWorkflow`Private`navMatrixDescriptorQ[record],Return[Failure["InvalidNAVConnection",<||>]]];
 Do[rules=Join[rules,{rgzP[legs[[i]]]->mom[[i]],Symbol["RGZWorkflow`Engine`μ"<>ToString[legs[[i]]]]->lor[[i]],Symbol["RGZWorkflow`Engine`Glu"<>ToString[legs[[i]]]]->gl[[i]],Symbol["RGZWorkflow`Engine`Gri"<>ToString[legs[[i]]]]->gr[[i]]}],{i,3}];
 vertex=rgzFRFC[record["VertexID"]]/.rules/.HoldPattern[System`N]->SUNN;
 If[!RGZLoopValidValueQ[vertex],Return[Failure["InvalidNAVVertex",<||>]]];
 expr=vertex Times@@Table[rgzNAVProp[fields[[i]],mom[[i]],lor[[i]],outlor[[i]],gl[[i]],gr[[i]],outcol[[i]],transverse&&i===1],{i,3}];
 FCE[Contract[SUNSimplify[FCI[expr],SUNNToCACF->False]]]];
rgzNAVRestoreDen[x_]:=x/.{rgzNAVDen[v_]:>rgzNAVDelta[SPD[v,v]],rgzNAVGaugeDen[v_]:>SPD[v,v]^2+\[Alpha] M^4};
rgzNAVAttach[tensor_,mass_]:=If[!RGZLoopValidValueQ[{tensor,mass}],Failure["InvalidNAVAttachmentInput",<||>],FCE[DiracSimplify[Contract[SUNSimplify[FCI[-I SMP["g_s"]^2 tensor SUNT[rgzNAVC,rgzNAVB] (GAD[rgzNAVSigma].GSD[rgzNAVIncoming-q].GAD[rgzNAVRho]+mass GAD[rgzNAVSigma].GAD[rgzNAVRho])/(SPD[rgzNAVIncoming-q,rgzNAVIncoming-q]-mass^2)],SUNNToCACF->False]]]]];
(* Identities cover actual converted vertices as well as their metadata. *)
rgzNAVMatrixSource[record_] := Module[{vertex},
 If[!RGZWorkflow`Private`navMatrixDescriptorQ[record],Return[Failure["InvalidNAVConnection",<||>]]];
 vertex=rgzFRFC[record["VertexID"]];
 If[!RGZLoopValidValueQ[vertex],Return[Failure["InvalidNAVVertex",<||>]]];
 Hash[{"NAVMatrixSource/2",RGZWorkflow`Private`workflowFingerprint[],
   KeyTake[record,{"VertexID","Fields","LegOrder"}],vertex},"SHA256"]];
rgzNAVMatrixSources[records_] := rgzNAVMatrixSource /@ records;
rgzNAVBuild[dir_,mass_,seconds_]:=Module[{tag=Unique["NAVMatrixReturn"]},Catch[
 Module[{records,sources,rows={},attachments={},file,row,attached,r,t,packet,n,identity},
 If[!StringQ[dir] || !NumericQ[seconds] || !TrueQ[seconds>0] || !RGZLoopValidValueQ[mass],
  Throw[Failure["NAVMatrixArguments",<||>],tag]];
 records=TimeConstrained[rgzNAVConnections[],seconds,$TimedOut];
 If[!ListQ[records] || records==={} || !AllTrue[records,RGZWorkflow`Private`navMatrixDescriptorQ],
  Throw[Failure["InvalidNAVConnections",<||>],tag]];
 sources=TimeConstrained[rgzNAVMatrixSources[records],seconds,$TimedOut];
 If[!ListQ[sources] || !AllTrue[sources,IntegerQ],Throw[Failure["NAVMatrixSourceStopped",<||>],tag]];
 If[!DirectoryQ[dir],CreateDirectory[dir,CreateIntermediateDirectories->True]];
 Do[
 file=FileNameJoin[{dir,"connection-"<>ToString[n]<>".wxf"}];
 row=If[FileExistsQ[file],Quiet[Check[Import[file,"WXF"],$Failed]],Missing["NoCache"]];
 If[!RGZWorkflow`Private`navMatrixConnectionQ[row] ||
   KeyTake[row,{"VertexID","Fields","LegOrder"}]=!=records[[n]] || row["InputIdentity"]=!=sources[[n]],
  r=TimeConstrained[rgzNAVRestoreDen[rgzNAVConnection[records[[n]]]],seconds,$TimedOut];
  If[!RGZLoopValidValueQ[r],Throw[Failure["NAVConnectionStopped",<|"Connection"->n|>],tag]];
  t=TimeConstrained[rgzNAVRestoreDen[rgzNAVConnection[records[[n]],True]],seconds,$TimedOut];
  If[!RGZLoopValidValueQ[t],Throw[Failure["NAVConnectionStopped",<|"Connection"->n,"Transverse"->True|>],tag]];
  row=Join[records[[n]],<|"Tensor"->r,"TransverseTensor"->t,"ValidationPolicy"->"NAVMatrix/2",
    "InputIdentity"->sources[[n]],"TensorHash"->Hash[{r,t},"SHA256"]|>];
  If[!RGZWorkflow`Private`navMatrixConnectionQ[row],Throw[Failure["NAVConnectionCacheInvalid",<|"Connection"->n|>],tag]];
  r=RGZWorkflow`Private`atomicWXF[file,row];If[FailureQ[r],Throw[r,tag]]];
 AppendTo[rows,row];Print["NAV ",n," / ",Length[records]],{n,Length[records]}];
 Do[
 identity=RGZWorkflow`Private`navMatrixAttachmentIdentity[rows[[n]],mass];
 file=FileNameJoin[{dir,"attachment-"<>ToString[n]<>".wxf"}];
 attached=If[FileExistsQ[file],Quiet[Check[Import[file,"WXF"],$Failed]],Missing["NoCache"]];
 If[!RGZWorkflow`Private`navMatrixAttachmentQ[attached,n,identity],
  r=TimeConstrained[rgzNAVAttach[rows[[n]]["Tensor"],mass],seconds,$TimedOut];
  If[!RGZLoopValidValueQ[r],Throw[Failure["NAVAttachmentStopped",<|"Connection"->n|>],tag]];
  t=TimeConstrained[rgzNAVAttach[rows[[n]]["TransverseTensor"],mass],seconds,$TimedOut];
  If[!RGZLoopValidValueQ[t],Throw[Failure["NAVAttachmentStopped",<|"Connection"->n,"Transverse"->True|>],tag]];
  attached=<|"Connection"->n,"Identity"->identity,"Integrand"->r,"TransverseIntegrand"->t,
    "PayloadHash"->Hash[{r,t},"SHA256"]|>;
  r=RGZWorkflow`Private`atomicWXF[file,attached];If[FailureQ[r],Throw[r,tag]]];
 AppendTo[attachments,attached];Print["NAV Dirac ",n," / ",Length[records]],{n,Length[records]}];
 packet=<|"Schema"->"RGZNAVMatrix/1","Connections"->rows,"ConnectionCount"->Length[rows],
 "ConservedCurrentConnectionCount"->Count[Lookup[rows,"Fields"][[All,1]],Alternatives@@rgzNAVVectors],
 "Tensor"->Total[Lookup[rows,"Tensor"]],"TransverseTensor"->Total[Lookup[rows,"TransverseTensor"]],
 "ByExternalField"->Association@Table[f->Total[Lookup[Select[rows,First[#["Fields"]]===f&],"Tensor",{}]],{f,rgzNAVFields}],
 "QuarkMass"->mass,"AttachmentRecords"->attachments,
 "Integrand"->Total[Lookup[attachments,"Integrand"]],"TransverseIntegrand"->Total[Lookup[attachments,"TransverseIntegrand"]],
 "QuarkLine"->I (GSD[rgzNAVIncoming-q]+mass)/(SPD[rgzNAVIncoming-q,rgzNAVIncoming-q]-mass^2),
 "QuarkColourOrder"->SUNT[rgzNAVC,rgzNAVB],"QuarkGammaOrder"->{rgzNAVSigma,rgzNAVRho},"QuarkVertexFactor"->-SMP["g_s"]^2,
 "Momenta"-><|"Transfer"->p,"Loop"->q,"IncomingQuark"->rgzNAVIncoming,"CentralIncoming"->{p,q,-p-q}|>,
 "Meaning"->"Full colour and Lorentz contracted NAV vertex integrand, with external exchange propagator and quark line. Integrate d^D q/(2 pi)^D; no pinch decomposition performed."|>;
 If[!RGZWorkflow`Private`navMatrixMatchesQ[packet,records,sources,mass],Throw[Failure["InvalidNAVMatrixResult",<||>],tag]];
 r=RGZWorkflow`Private`atomicWXF[FileNameJoin[{dir,"result.wxf"}],packet];If[FailureQ[r],r,packet]
 ],tag]];


==> anc/software/RGZWorkflow-1.1.2/Kernel/OneLoop/QQMixedSelf.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Prepare the mixed-field self-energy contribution between the two quark currents.

   Inputs:
   The current QQ task and its mixed transverse matrix.

   Dependencies:
   Algebra/MixedProjection.wl attaches external legs; SpectralCoordinates.wl simplifies coefficients; Renormalization/QuarkMassLimit.wl and MassRestoration.wl handle the declared limit.
*)


(* A prepared insertion belongs to this matrix and this physical limit. *)
qqSelfProof[j_Association,value_] := Hash[{"QQMixedSelf/1",
 Lookup[j,{"Fingerprint","MixedSourceHash","Gauge","RegulatorMass"}],
 Lookup[j,"MixedTransverse",Missing["Absent"]],qqCalculationContext[],value},"SHA256"];
qqPreparedSelfQ[j_Association] := TrueQ[Lookup[j,"SelfPrepared",False]]&&
 KeyExistsQ[j,"MixedSelfEnergy"]&&!qqFFInvalidQ[j["MixedSelfEnergy"]]&&
 Hash[Lookup[j,"MixedTransverse",Missing["Absent"]],"SHA256"]===Lookup[j,"MixedSourceHash",None]&&
 Lookup[j,"MixedSelfProof",None]===qqSelfProof[j,j["MixedSelfEnergy"]];

Options[RGZQQPrepareSelf]={"TotalSeconds"->3600};
RGZQQPrepareSelf[seconds_:600,OptionsPattern[]] := engineEvaluation@Module[
 {job=RGZResult["QQ"],dir,key,work,batches={},pairs,group,terms={},assemblyRows,assemblyValues,scalar,gaugePairs,values={},answer,r,saved,
 stop=Unique["qqSelfStop"],require,total=OptionValue["TotalSeconds"]},
 If[!NumericQ[seconds]||!TrueQ[seconds>0]||!NumericQ[total]||!TrueQ[total>0],Return[Failure["TimeLimit",<||>]]];
 If[!AssociationQ[job],Return[Failure["QQStartFirst",<||>]]];
 If[Lookup[job,"Fingerprint",None]=!=qqJobFingerprint[job["Gauge"],job["RegulatorMass"]],Return[Failure["QQRestartRequired",<|"Action"->"RGZQQStart[]"|>]]];
 If[!KeyExistsQ[job,"MixedTransverse"]||Hash[job["MixedTransverse"],"SHA256"]=!=Lookup[job,"MixedSourceHash",None],Return[Failure["QQSelfSourceMismatch",<|"Action"->"RGZQQStart[]"|>]]];
 If[qqPreparedSelfQ[job],Return[<|"Status"->"Complete","Name"->"QQMixedSelf","Reused"->True|>]];
 r=loadQuarkEngine[];If[FailureQ[r],Return[r]];
 dir=FileNameJoin[{job["Directory"],"self"}];If[!DirectoryQ[dir],CreateDirectory[dir]];
 key=Hash[{job["Fingerprint"],job["MixedSourceHash"]},"SHA256"];
 require[x_]:=If[FailureQ[x],Throw[x,stop],x];
 qqSelfProgress["Matrix",0,25];
 answer=qqSelfMonitor[CheckAbort[TimeConstrained[Catch[
 (* Only the transverse matrix is used; no duplicated longitudinal matrices. *)
 work=RGZWorkflow`Engine`RGZGaugeStart[<|"T"->job["MixedTransverse"],"L"->ConstantArray[0,{8,8}],
 "TFieldOrder"->RGZWorkflow`Engine`RGZMixBasis["T"],"LFieldOrder"->RGZWorkflow`Engine`RGZMixBasis["L"]|>];require[work];
 Do[qqSelfProgress["Matrix",i,25];
 r=require[qqSelfCheckpoint[dir,"matrix-"<>ToString[i],key,
 RGZWorkflow`Engine`RGZGaugePVPairs[RGZWorkflow`Engine`RGZLoopPoleMasses[
 RGZWorkflow`Engine`RGZLoopColour[-work["TreeTransverseAA"]^2 work["SelfEnergyTParts"][[i]]]]],seconds]];
 AppendTo[batches,r],{i,25}];
 pairs=require[qqSelfCheckpoint[dir,"pairs",key,
 group=GatherBy[Flatten[batches,1],First];({#[[1,1]],Total[#[[All,2]]]}& /@ group),seconds]];
 If[TrueQ[job["RegulatorMass"]===0],
 Do[qqSelfProgress["M0Coefficient",i,Length[pairs]];
 AppendTo[terms,require[qqSelfCheckpoint[dir,"m0-"<>ToString[i],key,
 RGZWorkflow`Engine`rgzQQM0Term[pairs[[i]],seconds],seconds]]],{i,Length[pairs]}];
 Do[qqSelfProgress["M0Assemble",i,3];
 assemblyRows=require[qqSelfCheckpoint[dir,"m0-assemble-pairs-"<>ToString[i],key,
 RGZWorkflow`Engine`RGZGaugePVPairs[RGZResidual39Diagnostic`Private`publicMaster[Total[If[terms==={}, {},terms[[All,i]]]]]],seconds]];
 assemblyValues={};
 Do[qqSelfProgress["M0Assemble:"<>ToString[2 i-6],j,Length[assemblyRows]];
 r=require[qqSelfCheckpoint[dir,"m0-assemble-"<>ToString[i]<>"-"<>ToString[j],key,
 qqSimplifyCoefficient[assemblyRows[[j,2]]],seconds]];
 If[i<3&&r=!=0,Throw[Failure["QQSelfM0Divergent",<|"Power"->(2 i-6),"Master"->assemblyRows[[j,1]],"Coefficient"->r|>],stop]];
 AppendTo[assemblyValues,assemblyRows[[j,1]] r],{j,Length[assemblyRows]}];
 r=require[qqSelfCheckpoint[dir,"m0-sum-"<>ToString[i],key,Total[assemblyValues],seconds]];
 If[i===3,scalar=qqRestoreProgress[r]],{i,3}],
 scalar=Total[Times@@@pairs]];
 qqSelfProgress["GaugePairs",0,0];
 gaugePairs=require[qqSelfCheckpoint[dir,"gauge-pairs",key,RGZWorkflow`Engine`RGZGaugePVPairs[scalar],seconds]];
 Do[qqSelfProgress["GaugeCoefficient",i,Length[gaugePairs]];
 AppendTo[values,require[qqSelfCheckpoint[dir,"gauge-"<>ToString[i],key,
 RGZWorkflow`Engine`rgzQQGaugeValue[Times@@gaugePairs[[i]],job["Gauge"],seconds],seconds]]],{i,Length[gaugePairs]}];
 qqSelfProgress["Attach",1,1];
 r=require[qqSelfCheckpoint[dir,"connected",key,
 (-FeynCalc`SMP["g_s"]^2 RGZWorkflow`Engine`rgzQQBornCurrent[RGZWorkflow`Engine`qqMu,RGZWorkflow`Engine`qqNu]
 RGZWorkflow`Engine`RGZLoopPT[RGZWorkflow`Engine`p,RGZWorkflow`Engine`qqMu,RGZWorkflow`Engine`qqNu] Total[values]) /.
 {RGZWorkflow`Engine`p->RGZWorkflow`Engine`qqK3-RGZWorkflow`Engine`qqK1,RGZWorkflow`Engine`M->job["RegulatorMass"]},seconds]];
 AssociateTo[job,{"MixedSelfEnergy"->r,"SelfPrepared"->True,"MixedSelfProof"->qqSelfProof[job,r]}];
 saved=atomicWXF[FileNameJoin[{job["Directory"],"job.wxf"}],job];require[saved];invalidateQQDerived[];storeResult["QQ",job];
 <|"Status"->"Complete","Name"->"QQMixedSelf","File"->FileNameJoin[{dir,"connected.wxf"}]|>,stop],
 total,Failure["QQSelfTotalTimeout",<|"Seconds"->total|>]],Failure["QQSelfAborted",<||>]],
 Panel[Row[{Lookup[$qqProgress,"Stage",""],"  ",Lookup[$qqProgress,"Index",0]," / ",Lookup[$qqProgress,"Total",0]}]]];
 qqSelfProgress[Lookup[$qqProgress,"Stage",""],Lookup[$qqProgress,"Index",0],Lookup[$qqProgress,"Total",0],If[FailureQ[answer],"Stopped","Complete"]];
 If[FailureQ[answer],Failure[answer[[1]],Join[answer[[2]],<|"Progress"->$qqProgress,"CheckpointDirectory"->dir,"Action"->"Repeat RGZQQPrepareSelf with the desired limits; completed checkpoints are reused."|>]],answer]
];




==> anc/software/RGZWorkflow-1.1.2/Kernel/OneLoop/QuarkGraphs.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Generate the quark probe graphs, attach the full NAV and reduce open-spin-chain integrands.

   Inputs:
   The checked tree/model data and the graph or task data named by the called function.

   Dependencies:
   Tree/ definitions and Algebra/ tools; Internal/ supplies configuration and persistence.
*)

(* Complete conventional probe graphs, not the four pinch kernels.
   Distinct massless quarks; closed quark loops are supplied by the base-model mixed self energy.
   The auxiliary NAV is supplied by the full field-matrix engine. *)
rgzQQMomenta={qqK1,qqK2,qqK3,qqK4};
rgzQQInvariantRules={SPD[qqK1,qqK1]->0,SPD[qqK2,qqK2]->0,SPD[qqK3,qqK3]->0,SPD[qqK4,qqK4]->0,
 SPD[qqK1,qqK2]->qqS/2,SPD[qqK3,qqK4]->qqS/2,SPD[qqK1,qqK3]->-qqT/2,SPD[qqK2,qqK4]->-qqT/2,
 SPD[qqK1,qqK4]->(qqS+qqT)/2,SPD[qqK2,qqK3]->(qqS+qqT)/2};
rgzQQGeneratorSource[] := Module[{s,old,new},
 s=Import[RGZWorkflow`Private`modelBase[]<>".gen","Text"];
 old="  AnalyticalPropagator[Internal][\n    s1 V[j1, mom, {li1} -> {li2}]\n  ] ==\n    Global`FAMetricTensor[li1, li2],";
 new="  AnalyticalPropagator[Internal][\n    s1 V[j1, mom, {li1} -> {li2}]\n  ] == -I ((Global`FAScalarProduct[mom,mom]-RGZWorkflow`Engine`\\[Mu]^2)/((Global`FAScalarProduct[mom,mom]-RGZWorkflow`Engine`m^2)(Global`FAScalarProduct[mom,mom]-RGZWorkflow`Engine`\\[Mu]^2)+RGZWorkflow`Engine`mG^4) (Global`FAMetricTensor[li1,li2]-Global`FAFourVector[mom,li1] Global`FAFourVector[mom,li2]/Global`FAScalarProduct[mom,mom])+RGZWorkflow`Engine`\\[Alpha] Global`FAFourVector[mom,li1] Global`FAFourVector[mom,li2]/(Global`FAScalarProduct[mom,mom]^2+RGZWorkflow`Engine`\\[Alpha] RGZWorkflow`Engine`M^4)),";
 If[!StringContainsQ[s,old],Return[Failure["ProbePropagatorTemplateChanged",<||>]]];StringReplace[s,old->new]];
(* FR$DSign=+1: D=partial-I g A, so i bar(psi) gamma.D psi gives +I g gamma T. *)
rgzQQModelSource="IndexRange[Index[Global`Colour]]=NoUnfold[Range[3]];\nIndexRange[Index[Global`Gluon]]=NoUnfold[Range[8]];\nM$ClassesDescription={F[1]=={SelfConjugate->False,Indices->{Index[Global`Colour]},Mass->0,PropagatorType->Straight,PropagatorArrow->Forward},F[2]=={SelfConjugate->False,Indices->{Index[Global`Colour]},Mass->0,PropagatorType->Straight,PropagatorArrow->Forward},V[1]=={SelfConjugate->True,Indices->{Index[Global`Gluon]},Mass->0,PropagatorType->Cycles,PropagatorArrow->None}};\nM$CouplingMatrices={C[-F[1,{c1}],F[1,{c2}],V[1,{a}]]==I Global`FAGS Global`FASUNT[a,c1,c2] {{1,0},{1,0}},C[-F[2,{c1}],F[2,{c2}],V[1,{a}]]==I Global`FAGS Global`FASUNT[a,c1,c2] {{1,0},{1,0}}};\n";
rgzQQStripSums[expr_] := Module[{sums,body},
 sums=DeleteDuplicates@Cases[expr,_FeynArts`SumOver,Infinity];body=expr/._FeynArts`SumOver->1;
 If[!AllTrue[sums,Function[so,MemberQ[Rest[List@@so],FeynArts`External] || Count[body,First[so],Infinity]===2]],
 Return[Failure["QuarkColourSumAudit",<|"Sums"->sums|>]]];body];
(* Installed FA 3.12 has Index[i_]:>i_ in coeffDef. Fix only the
   scoped probe initialization, constructing the intended index pattern
   dynamically; retain the library's definitions afterward. *)
SetAttributes[rgzQQFAInitialize,HoldAll];
rgzQQFAInitialize[body_] := Internal`InheritedBlock[{FeynArts`Initialize`coeffDef},
 Clear[FeynArts`Initialize`coeffDef];
 FeynArts`Initialize`coeffDef[_[_[rgzQQFj_]],rgzQQFi_] :=
  Block[{rgzQQIj=FeynArts`Indices[rgzQQFj]},
   (FeynArts`TheCoeff[#1]=#2)&[
    rgzQQFj/.FeynArts`Index[rgzQQIndex_]:>Apply[Pattern,{rgzQQIndex,Blank[]}],
    Flatten[rgzQQFi]/.Thread[rgzQQIj->Level[rgzQQIj,{2}]]]];
 body];
rgzQQProbeGraphs[dir_,seconds_]:=rgzQQFAInitialize[Module[{base=FileNameJoin[{dir,"Probe"}],source,top,ins,fa,converted,tree,se,convert},
 source=rgzQQGeneratorSource[];If[FailureQ[source],Return[source]];
 Export[base<>".gen",source,"Text"];Export[base<>".mod",rgzQQModelSource,"Text"];
 convert[amp_,in_,out_]:=FCFAConvert[amp,IncomingMomenta->in,OutgoingMomenta->out,LoopMomenta->{q},ChangeDimension->D,List->True,Contract->False,DropSumOver->False,UndoChiralSplittings->True];
 top=CreateTopologies[1,2->2,ExcludeTopologies->{SelfEnergies,WFCorrections,Tadpoles}];
 ins=InsertFields[top,{F[1],F[2]}->{F[1],F[2]},Model->base,GenericModel->base,InsertionLevel->{Classes}];
 fa=CreateFeynAmp[ins,Truncated->False,PreFactor->1,GaugeRules->{}];
 If[Length[fa]=!=4,Return[Failure["ProbeGraphCount",<|"Expected"->4,"Actual"->Length[fa]|>]]];
 converted=rgzQQStripSums /@ convert[fa,Take[rgzQQMomenta,2],Take[rgzQQMomenta,-2]];If[AnyTrue[converted,FailureQ],Return[First[Select[converted,FailureQ]]]];
 top=CreateTopologies[0,2->2];ins=InsertFields[top,{F[1],F[2]}->{F[1],F[2]},Model->base,GenericModel->base,InsertionLevel->{Classes}];
 tree=convert[CreateFeynAmp[ins,Truncated->False,PreFactor->1,GaugeRules->{}],Take[rgzQQMomenta,2],Take[rgzQQMomenta,-2]];
 top=CreateTopologies[1,1->1,ExcludeTopologies->{Tadpoles}];ins=InsertFields[top,F[1]->F[1],Model->base,GenericModel->base,InsertionLevel->{Classes}];
 se=convert[CreateFeynAmp[ins,Truncated->True,PreFactor->1,GaugeRules->{}],{qqR},{qqR}];
 If[Length[tree]=!=1||Length[se]=!=1,Return[Failure["ProbeTreeOrSelfEnergyCount",<|"TreeCount"->Length[tree],"SelfEnergyCount"->Length[se],"Tree"->tree,"SelfEnergy"->se|>]]];
 <|"Tree"->rgzQQStripSums[First[tree]],"AVAndBoxes"->converted,"QuarkSelfEnergy"->rgzQQStripSums[First[se]],"RawFeynArts"->fa,
 "Source"->"Independent FeynArts four-quark graphs with physical full AA propagator; no pinch extraction", "Measure"->"d^D q/(2 Pi)^D; PreFactor=1", "ContainsClosedSelfEnergyLoops"->False,"SelfEnergySource"->"BaseModelMixedMatrices"|>]];
(* Only fundamental-colour indices are renamed. Never traverse arbitrary
   backend symbols: some have OwnValues containing parameter associations. *)
rgzQQNormalizeColours[expr_] := expr /. HoldPattern[SUNFIndex[rgzQQColourIndex_Symbol]] :>
 With[{rgzQQColourName=SymbolName[Unevaluated[rgzQQColourIndex]]},
  If[StringMatchQ[rgzQQColourName,"Col" ~~ (DigitCharacter ..)],
   SUNFIndex[Symbol["RGZWorkflow`Engine`qqC"<>StringDrop[rgzQQColourName,3]]],
   SUNFIndex[rgzQQColourIndex]]];
rgzQQColour[expr_,left_,right_]:=expr/.HoldPattern[SUNT[a__]]:>SUNTF[{a},left,right];
rgzQQCurrent[mu_,left_,right_]:=SpinorUBarD[left,0].GAD[mu].SpinorUD[right,0];
rgzQQBornCurrent[mu_,nu_]:=rgzQQCurrent[mu,qqK3,qqK1] rgzQQCurrent[nu,qqK4,qqK2] SUNTF[{qqA},qqC3,qqC1] SUNTF[{qqA},qqC4,qqC2];
rgzQQNAV[nav_,line_Integer]:=Module[{rout,rin,coOut,coIn,otherOut,otherIn,otherCoOut,otherCoIn,tensor,transfer,chain},
 {rout,rin,coOut,coIn,otherOut,otherIn,otherCoOut,otherCoIn}=If[line===1,{qqK3,qqK1,qqC3,qqC1,qqK4,qqK2,qqC4,qqC2},{qqK4,qqK2,qqC4,qqC2,qqK3,qqK1,qqC3,qqC1}];
 transfer=rout-rin;
 tensor=nav["TransverseIntegrand"]/.{rgzNAVIncoming->rin,p->transfer};
 tensor=rgzQQColour[tensor,coOut,coIn];
 chain=SpinorUBarD[rout,0].tensor.SpinorUD[rin,0];
 I SMP["g_s"] SUNTF[{rgzNAVA},otherCoOut,otherCoIn] rgzQQCurrent[rgzNAVNu,otherOut,otherIn] chain];
(* Split physical boson denominators route by route, keeping all independent
   four-point momenta. The old two-point-only RGZMXSplit is NOT used. *)
rgzQQPoleFactor[den_,var_,route_,gauge_,reg_]:=Block[{$Assumptions=True},Module[
 {r3,r4,roots,out=0,back=0,degree,r,order,quot,c,mass,emitted,probe=Unique["qqPoleProbe$"]},
 If[Or@@{OwnValues[qqPVm3]=!={},OwnValues[qqPVm4]=!={},OwnValues[qqPVl1]=!={},OwnValues[qqPVl2]=!={}},
  Return[Failure["AssignedQuarkPoleLabel",<||>]]];
 If[!RGZLoopValidValueQ[{den,var,route,gauge,reg}] || !PolynomialQ[den,var],Return[Failure["InvalidQuarkPoleInput",<||>]]];
 r3=(m^2+\[Mu]^2)/2+I Sqrt[mG^4-(m^2-\[Mu]^2)^2/4];r4=(m^2+\[Mu]^2)/2-I Sqrt[mG^4-(m^2-\[Mu]^2)^2/4];
 roots=DeleteDuplicatesBy[{{0,0},{\[Mu]^2,\[Mu]},{r3,Sqrt[r3]},{r4,Sqrt[r4]},
 {-I Sqrt[gauge reg^4],Sqrt[-I Sqrt[gauge reg^4]]},{I Sqrt[gauge reg^4],Sqrt[I Sqrt[gauge reg^4]]}},First];
 degree=Exponent[den,var];
 Do[{r,mass}=pole;If[TrueQ[Cancel[Expand[den/.var->r]]===0],
 order=1;While[order<degree&&TrueQ[Cancel[Expand[D[den,{var,order}]/.var->r]]===0],order++];
 quot=PolynomialQuotient[den,(var-r)^order,var];
 Do[c=Cancel[Together[(D[1/quot,{var,order-j}]/.var->r)/Factorial[order-j]]];back+=c/(var-r)^j;
 out+=c FCI[FAD@@ConstantArray[{route,Which[SameQ[r,r3],qqPVm3,SameQ[r,r4],qqPVm4,SameQ[r,-I Sqrt[gauge reg^4]]&&!TrueQ[r===0],qqPVl1,SameQ[r,I Sqrt[gauge reg^4]]&&!TrueQ[r===0],qqPVl2,True,mass]},j]],{j,order}]],{pole,roots}];
 If[!RGZLoopValidValueQ[back] || !TrueQ[Cancel[Together[1/den-back]]===0],Return[Failure["QuarkPoleReconstruction",<|"Denominator"->den|>]]];
 With[{momentum=MomentumExpand[FCI[Momentum[route,D]]]},
  emitted=out/.HoldPattern[PropagatorDenominator[momentum,label_]]:>PropagatorDenominator[Momentum[probe,D],label]];
 emitted=FeynAmpDenominatorExplicit[rgzQQRestorePoleMasses[emitted,gauge,reg]]/.
  Pair[Momentum[probe,D],Momentum[probe,D]]->var;
 If[!RGZLoopValidValueQ[{out,emitted}] || !TrueQ[Cancel[Together[1/den-emitted]]===0],
  Return[Failure["QuarkEmittedPoleReconstruction",<|"Denominator"->den|>]]];out]];
rgzQQSplit[expr_,gauge_,reg_]:=Module[{convert,stop=Unique["qqSplitStop"],result},Catch[
 If[!RGZLoopValidValueQ[{expr,gauge,reg}],Return[Failure["InvalidQuarkSplitInput",<||>]]];
 convert[den_,n_]:=Module[{squares,var,route,poly,z},
 squares=DeleteDuplicates@Cases[den,HoldPattern[Pair[Momentum[v_,D],Momentum[v_,D]]]/;!FreeQ[v,q]:>v,{0,Infinity}];
 If[Length[squares]=!=1,Throw[Failure["QuarkDenominatorRouting",<|"Denominator"->den|>],stop]];
 route=First[squares];var=Unique["qqPole"];
 poly=den/.FCI[SPD[route,route]]->var;
 If[!PolynomialQ[poly,var],Throw[Failure["QuarkNonPolynomialDenominator",<||>],stop]];
 z=rgzQQPoleFactor[poly^n,var,route,gauge,reg];If[FailureQ[z],Throw[z,stop]];z];
 result=FCI[expr]/.HoldPattern[Power[den_,n_Integer]]/;n<0&&!FreeQ[den,Pair[Momentum[v_,D],Momentum[v_,D]]/;!FreeQ[v,q]]:>convert[den,-n];
 FeynAmpDenominatorCombine[Expand[result]],stop]];
(* Momentum conservation must be applied separately to each open chain.
   A global replacement of a spinor momentum destroys its on-shell identity. *)
rgzQQChainConservation[d_Dot]:=Module[{first=First[d],last=Last[d],v=d},
 If[MatchQ[first,Spinor[Momentum[qqK3,D],0,1]]&&MatchQ[last,Spinor[Momentum[qqK1,D],0,1]],
 v=v/.DiracGamma[Momentum[qqK4,D],D]->GSD[qqK1]+GSD[qqK2]-GSD[qqK3]];
 If[MatchQ[first,Spinor[Momentum[qqK4,D],0,1]]&&MatchQ[last,Spinor[Momentum[qqK2,D],0,1]],
 v=v/.DiracGamma[Momentum[qqK3,D],D]->GSD[qqK1]+GSD[qqK2]-GSD[qqK4]];v];
rgzQQWardSimplify[x_]:=Module[{z},
 z=DiracSimplify[SUNSimplify[Contract[FCI[x]],SUNNToCACF->False]];
 z=ExpandScalarProduct[z]/.FCI[rgzQQInvariantRules];
 z=z/.Pair[Momentum[q,D],Momentum[qqK4,D]]->SPD[q,qqK1]+SPD[q,qqK2]-SPD[q,qqK3];
 z=z/.d_Dot:>rgzQQChainConservation[d];
 Cancel[Together[FCCanonicalizeDummyIndices[DiracSimplify[z],LorentzIndexNames->{Unique["qqWardLor"]},SUNIndexNames->{Unique["qqWardColour"]}]]]];
rgzQQClassify[graphs_List]:=Module[{names,result,chains,counts,line},
 names=Map[Function[g,
 chains=Cases[g,d_Dot/;!FreeQ[d,Spinor]:>d,Infinity];
 counts=Count[#, _DiracGamma,Infinity]& /@ chains;
 If[Length[chains]=!=2,Return["Unsupported"]];
 If[Sort[counts]==={1,5},
 line=First[Pick[chains,counts,5]];
 If[!FreeQ[First[line],qqK3],"AV1","AV2"],
 If[Sort[counts]==={3,3},"Box","Unsupported"]]],graphs];
 If[Count[names,"AV1"]=!=1||Count[names,"AV2"]=!=1||Count[names,"Box"]=!=2,
 Return[Failure["QQGraphClassification",<|"Classes"->names|>]]];
 (* The two boxes are named by their FeynArts insertion order; both are always included. *)
 names=ReplacePart[names,Thread[Flatten[Position[names,"Box"]]->{"Box1","Box2"}]];
 AssociationThread[names,graphs]];

rgzQQRestorePoleMasses[expr_,gauge_,reg_]:=expr/.{
 qqPVm3->Sqrt[(m^2+\[Mu]^2)/2+I Sqrt[mG^4-(m^2-\[Mu]^2)^2/4]],
 qqPVm4->Sqrt[(m^2+\[Mu]^2)/2-I Sqrt[mG^4-(m^2-\[Mu]^2)^2/4]],
 qqPVl1->Sqrt[-I Sqrt[gauge reg^4]],qqPVl2->Sqrt[I Sqrt[gauge reg^4]]};
(* On-shell kinematics are scoped: never change the notebook's scalar products. *)
rgzQQReduce[expr_] := Internal`InheritedBlock[{Pair,ScalarProduct,SP,SPD,SPE,SPLR,SPLRD},
 SPD[qqK1,qqK1]=0;SPD[qqK2,qqK2]=0;SPD[qqK3,qqK3]=0;SPD[qqK4,qqK4]=0;
 SPD[qqK1,qqK2]=qqS/2;SPD[qqK3,qqK4]=qqS/2;
 SPD[qqK1,qqK3]=-qqT/2;SPD[qqK2,qqK4]=-qqT/2;
 SPD[qqK1,qqK4]=(qqS+qqT)/2;SPD[qqK2,qqK3]=(qqS+qqT)/2;
 If[!RGZLoopValidValueQ[expr],Return[Failure["InvalidQuarkReductionInput",<||>]]];
 TID[expr,q,ToPaVe->True,UsePaVeBasis->True,ApartFF->False,PaVeAutoReduce->False]];

(* Gauge limits act on collected PV coefficients, after coalescing masses have
   been treated. Direct alpha->0 in a pole decomposition creates spurious 0/0. *)
rgzQQGaugeValue[expr_,gauge_,seconds_] := Module[{pairs,result,terms={},co,stop=Unique["qqGaugeStop"]},Catch[
 pairs=RGZGaugePVPairs[expr];If[FailureQ[pairs],Return[pairs]];
 Do[If[!FreeQ[pair[[1]],\[Alpha]],Throw[Failure["QQGaugeMassLimitRequired",<|"Master"->pair[[1]]|>],stop]];
 co=TimeConstrained[If[FreeQ[pair[[2]],\[Alpha]],pair[[2]],If[TrueQ[gauge===0],rgzQQGaugeZeroCoefficient[pair[[2]]],pair[[2]]/.\[Alpha]->gauge]],seconds,$TimedOut];
 If[!FreeQ[co,Indeterminate|ComplexInfinity|_DirectedInfinity|$TimedOut|_Limit],Throw[Failure["QQGaugeLimitIncomplete",<||>],stop]];
 AppendTo[terms,pair[[1]] co],{pair,pairs}];Total[terms],stop]];



==> anc/software/RGZWorkflow-1.1.2/Kernel/OneLoop/QuarkScattering.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Prepare the conventional distinct-flavour massless QQ scattering task.

   Inputs:
   The mixed transverse matrix, actual model vertices, gauge and regulator mass.

   Dependencies:
   MixedMatrices.wl loads shared tools; QuarkGraphs.wl, QuarkSelfEnergy.wl and VertexSum.wl supply the conventional terms. No PT engine.
*)

(* Full conventional amplitudes: no pinch contribution is added twice. *)
(* Stored probe reductions use the package's fixed raw-TID-to-iM conversion. *)
qqPhysicalLoopMeasureQ[measure_] := SameQ[measure,1/(2 Pi)^4];
qqCalculationContext[] := Hash[{"QQIntegralPolicy/1",$Assumptions,
 FeynCalc`$KeepLogDivergentScalelessIntegrals,Options[FeynCalc`TID],
 DownValues[FeynCalc`Pair],DownValues[FeynCalc`ScalarProduct],DownValues[FeynCalc`SPD]},"SHA256"];
qqPartInputIdentity[j_,name_] := Hash[{"QQPartInput/1",j["Fingerprint"],qqCalculationContext[],name,
 j["Gauge"],j["RegulatorMass"],j["LoopMeasureConversion"],j["Integrands"][name],
 If[MatchQ[j["Integrands"][name],Missing["DeferredNAV",_Integer]],j["NAVSource"],None]},"SHA256"];
qqPartProof[j_,name_,value_] := <|"Policy"->"QQPart/1","InputIdentity"->qqPartInputIdentity[j,name],
 "ExpressionHash"->Hash[value,"SHA256"]|>;
qqPartCacheQ[p_,j_,name_] := AssociationQ[p]&&Lookup[p,"Fingerprint",None]===j["Fingerprint"]&&
 Lookup[p,"Part",None]===name&&KeyExistsQ[p,"Expression"]&&!qqFFInvalidQ[p["Expression"]]&&FreeQ[p["Expression"],_FeynCalc`TID|_FeynCalc`FeynAmpDenominator]&&
 Lookup[p,"Provenance",None]===qqPartProof[j,name,p["Expression"]];
qqReducedPartsValidQ[j_] := AssociationQ[Lookup[j,"Reduced",None]]&&
 AssociationQ[Lookup[j,"Integrands",None]]&&AssociationQ[Lookup[j,"ReducedProvenance",<||>]]&&
 AllTrue[Keys[j["Reduced"]],KeyExistsQ[j["Integrands"],#]&&!qqFFInvalidQ[j["Reduced"][#]]&&
 Lookup[Lookup[j,"ReducedProvenance",<||>],#,None]===qqPartProof[j,#,j["Reduced"][#]]&];
qqJobFingerprint[gauge_,reg_]:=If[!FileExistsQ[FileNameJoin[{dataDirectory[],"RGZ_all_raw.wxf"}]],Missing["VerticesRequired"],Hash[{"RGZQQ/3",qqCalculationContext[],workflowFingerprint[],FileHash[FileNameJoin[{$packageRoot,"Kernel","OneLoop/QuarkScattering.wl"}],"SHA256"],$Version,modelKey[],navFormulaFingerprint[],FileHash[FileNameJoin[{calculationDirectory[],"OneLoop/QuarkGraphs.wl"}],"SHA256"],gauge,reg},"SHA256"]];
invalidateQQDerived[] := ($results=KeyDrop[$results,
 Select[Keys[$results],StringStartsQ[#,"QQ"]&&!MemberQ[{"QQ","QQBeforeGauge","QQProgress"},#]&]]);
qqSupportedModelQ[c_] := AssociationQ[c]&&Lookup[c,"ClosedQuarkFlavors",None]===2&&
 TrueQ[Lookup[c,"JacobianGhostIncluded",False]]&&Lookup[c,"QuarkClasses",None]==={1,2}&&
 Lookup[c,"GhostClasses",None]==={1,2,3,4}&&Lookup[c,"ScalarGhostClasses",None]==={1,4};
qqJobPacketQ[j_,key_,source_,directory_,content_] := AssociationQ[j]&&
 Lookup[j,"Schema",None]==="RGZQQ/3"&&qqJobFingerprint[Lookup[j,"Gauge",None],Lookup[j,"RegulatorMass",None]]===key&&Lookup[j,"Fingerprint",None]===key&&Lookup[j,"Directory",None]===directory&&
 Lookup[j,"MixedSourceHash",None]===source&&Lookup[j,"ModelFingerprint",None]===modelKey[]&&Lookup[j,"ModelContent",None]===content&&
 TrueQ[Lookup[j,"JacobianGhostIncluded",False]]&&Lookup[j,"ClosedQuarkFlavors",None]===2&&
 And@@(KeyExistsQ[j,#]&/@{"Gauge","RegulatorMass","Tree","OnShellSigmaV","LoopMeasureConversion","MixedTransverse","MixedSelfEnergy"})&&
 MemberQ[{True,False},Lookup[j,"SelfPrepared",None]]&&AssociationQ[Lookup[j,"Integrands",None]]&&AssociationQ[Lookup[j,"Reduced",None]]&&
 And@@(KeyExistsQ[j["Integrands"],#]&/@{"AV1","AV2","Box1","Box2","NAV1","NAV2","QuarkSelfEnergy"})&&
 qqReducedPartsValidQ[j]&&AssociationQ[Lookup[j,"NAVSource",None]]&&
 KeyExistsQ[j["NAVSource"],"TransverseIntegrand"]&&Dimensions[j["MixedTransverse"]]==={5,5}&&Hash[j["MixedTransverse"],"SHA256"]===source&&
 !qqFFInvalidQ[KeyTake[j,{"Gauge","RegulatorMass","Tree","OnShellSigmaV","LoopMeasureConversion","MixedTransverse","NAVSource","Reduced"}]]&&
 qqPhysicalLoopMeasureQ[j["LoopMeasureConversion"]]&&
 !qqFFInvalidQ[j["Integrands"]/.Missing["DeferredNAV",1|2]->0]&&
 If[TrueQ[j["SelfPrepared"]],qqPreparedSelfQ[j],
  j["MixedSelfEnergy"]===Missing["PrepareSelfFirst"]||!qqFFInvalidQ[j["MixedSelfEnergy"]]];
qqSessionJobValidQ[j_] := Module[{key,dir,content},
 If[!AssociationQ[j]||!And@@(KeyExistsQ[j,#]&/@{"Gauge","RegulatorMass","MixedSourceHash"})||
 !FileExistsQ[FileNameJoin[{dataDirectory[],"RGZ_all_raw.wxf"}]],Return[False]];
 key=qqJobFingerprint[j["Gauge"],j["RegulatorMass"]];If[!IntegerQ[key],Return[False]];
 dir=FileNameJoin[{cacheDirectory[],"RGZ_qq_"<>IntegerString[key,16]}];content=modelContent[];
 TrueQ[qqSupportedModelQ[content]&&qqJobPacketQ[j,key,j["MixedSourceHash"],dir,content]]];
Options[RGZQQStart]={"Gauge"->0,"RegulatorMass"->0};
RGZQQStart[seconds_:300,OptionsPattern[]]:=engineEvaluation@Module[{r,mixed,nav,dir,key,probe,gauge=OptionValue["Gauge"],reg=OptionValue["RegulatorMass"],parts,packet,sigma,cached,sourceHash,content},
 If[!NumericQ[seconds]||!TrueQ[seconds>0],Return[Failure["TimeLimit",<||>]]];
 r=ready[];If[FailureQ[r],Return[r]];
 content=modelContent[];If[FailureQ[content],Return[content]];
 If[!qqSupportedModelQ[content],Return[Failure["UnsupportedQQModelContent",<|"Explanation"->"Full QQ scattering requires the constraint ghost and exactly two dynamical quark flavours."|>]]];
 r=masslessQQReady[];If[FailureQ[r],Return[r]];
 r=loadQuarkEngine[];If[FailureQ[r],Return[r]];
 If[qqFFInvalidQ[{gauge,reg}]||!FreeQ[{gauge,reg},RGZWorkflow`Engine`q],Return[Failure["QuarkAmplitudeParameters",<||>]]];
 sigma=RGZWorkflow`Engine`rgzQQSigmaV0[gauge,reg];If[qqFFInvalidQ[sigma],Return[Failure["QQResidueIncomplete",<||>]]];
 mixed=RGZResult["Mixed"];
 If[!AssociationQ[mixed]||!KeyExistsQ[mixed,"T"]||Dimensions[mixed["T"]]=!={5,5}||
 Lookup[mixed,"TFieldOrder",None]=!=RGZWorkflow`Engine`RGZMixBasis["T"]||
 qqFFInvalidQ[mixed["T"]],Return[Failure["MixedMatricesRequired",<|"Action"->"RGZMixedResult[] or RGZRestore[]"|>]]];
 If[Lookup[mixed,"ModelFingerprint",None]=!=modelKey[]||Lookup[mixed,"ModelContent",None]=!=modelContent[],Return[Failure["MixedModelContentMismatch",<|"Action"->"Recompute the mixed matrices with the current model, including eta and both quark loops."|>]]];
 sourceHash=Hash[mixed["T"],"SHA256"];
 r=timed["QQNAVSource",RGZNAVSum[seconds,"QuarkMass"->0],seconds];If[FailureQ[r],Return[r]];nav=RGZResult["NAV"];
 key=qqJobFingerprint[gauge,reg];
 dir=FileNameJoin[{cacheDirectory[],"RGZ_qq_"<>IntegerString[key,16]}];If[!DirectoryQ[dir],CreateDirectory[dir]];
 If[FileExistsQ[FileNameJoin[{dir,"job.wxf"}]],
 cached=Quiet[Check[Import[FileNameJoin[{dir,"job.wxf"}],"WXF"],$Failed]];
 If[!AssociationQ[cached]||Lookup[cached,"Fingerprint",None]=!=key,Return[Failure["QQJobCacheInvalid",<|"Directory"->dir|>]]];
 If[Lookup[cached,"MixedSourceHash",None]===sourceHash,
 If[!qqJobPacketQ[cached,key,sourceHash,dir,content],Return[Failure["QQJobCacheInvalid",<|"Directory"->dir|>]]];
 invalidateQQDerived[];storeResult["QQ",cached];Return[<|"Status"->"IntegrandsReady","Name"->"FullQQAmplitude","Reused"->True,"SelfPrepared"->TrueQ[Lookup[cached,"SelfPrepared",False]]|>]]];
 probe=timed["FullProbeGraphs",RGZWorkflow`Engine`rgzQQProbeGraphs[dir,seconds],seconds];If[FailureQ[probe],Return[probe]];
 probe=MapAt[RGZWorkflow`Engine`RGZLoopNormalize,probe,{{Key["Tree"]},{Key["AVAndBoxes"]},{Key["QuarkSelfEnergy"]}}];
 probe=RGZWorkflow`Engine`rgzQQNormalizeColours[probe];
 parts=RGZWorkflow`Engine`rgzQQClassify[probe["AVAndBoxes"]];If[FailureQ[parts],Return[parts]];
 parts=Join[parts,<|"NAV1"->Missing["DeferredNAV",1],"NAV2"->Missing["DeferredNAV",2],"QuarkSelfEnergy"->probe["QuarkSelfEnergy"]|>];
 packet=<|"Schema"->"RGZQQ/3","ExternalOrderingSign"->-1,"Fingerprint"->key,"Directory"->dir,"ModelFingerprint"->modelKey[],"ModelContent"->modelContent[],"JacobianGhostIncluded"->True,"ClosedQuarkFlavors"->2,"Process"->"q qprime -> q qprime; two dynamical massless flavors", "Gauge"->gauge,"RegulatorMass"->reg,
 "Kinematics"-><|"k1"->RGZWorkflow`Engine`qqK1,"k2"->RGZWorkflow`Engine`qqK2,"k3"->RGZWorkflow`Engine`qqK3,"k4"->RGZWorkflow`Engine`qqK4,"s"->RGZWorkflow`Engine`qqS,"t"->RGZWorkflow`Engine`qqT|>,
 "Tree"->probe["Tree"],"Integrands"->parts,"MixedTransverse"->mixed["T"],"MixedSourceHash"->sourceHash,
 "NAVSource"-><|"TransverseIntegrand"->nav["TransverseIntegrand"]|>,"MixedSelfEnergy"->Missing["PrepareSelfFirst"],"SelfPrepared"->False,"Reduced"-><||>,"ReducedProvenance"-><||>,"Status"->"IntegrandsReady",
 "LoopMeasureConversion"->1/(2 Pi)^4,"OnShellSigmaV"->sigma,"GaugeIndependenceVerified"->False,"Renormalization"->"MSbar coupling and on-shell quark residues; not yet evaluated"|>;
 packet=MapAt[(#/.{RGZWorkflow`Engine`\[Alpha]->gauge,RGZWorkflow`Engine`M->reg})&,packet,{{Key["Tree"]},{Key["Integrands"]}}];
 If[!qqJobPacketQ[packet,key,sourceHash,dir,content],Return[Failure["QQJobIncomplete",<||>]]];
 r=atomicWXF[FileNameJoin[{dir,"job.wxf"}],packet];If[FailureQ[r],Return[r]];
 invalidateQQDerived[];storeResult["QQ",packet];<|"Status"->"IntegrandsReady","Name"->"FullQQAmplitude","Rows"->7,"File"->FileNameJoin[{dir,"job.wxf"}]|>
];
(* Mixed insertion preparation is in QQMixedSelf.wl; full-amplitude assembly
   is in Amplitude.wl and part evaluation in EvaluateGraphs.wl. *)


==> anc/software/RGZWorkflow-1.1.2/Kernel/OneLoop/QuarkSelfEnergy.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Give the D-dimensional on-shell quark self-energy residue SigmaV(0).

   Inputs:
   The gauge parameter, regulator mass and physical transverse pole masses.

   Dependencies:
   FeynCalc scalar masters and common canonical model symbols. Defines a residue formula; does not attach mixed matrices or run a task.
*)


(* On-shell residue from the linear small-external-momentum expansion.
   Raw self-energy is -i Sigma. Keep D until UV/finite terms are separated. *)
rgzQQSigmaV0[gauge_,reg_] := Module[{r3,r4,a3,a4,l1,l2,trans,long},
 r3=(m^2+\[Mu]^2)/2+I Sqrt[mG^4-(m^2-\[Mu]^2)^2/4];r4=(m^2+\[Mu]^2)/2-I Sqrt[mG^4-(m^2-\[Mu]^2)^2/4];
 a3=(r3-\[Mu]^2)/(r3-r4);a4=(r4-\[Mu]^2)/(r4-r3);
 trans=-(D-1)(D-4)/D (a3 A0[r3]/r3+a4 A0[r4]/r4);
 long=If[TrueQ[gauge===0],0,
 If[TrueQ[reg===0],Return[Failure["MasslessLongitudinalResidueNeedsIRPrescription",<|"Action"->"Keep RegulatorMass symbolic and sum the complete amplitude before M0."|>]]];
 l1=-I Sqrt[gauge reg^4];l2=I Sqrt[gauge reg^4];-gauge (A0[l1]-A0[l2])/(l1-l2)];
 SMP["g_s"]^2 (SUNN^2-1)/(2 SUNN)/(16 Pi^2) (trans+long)];


==> anc/software/RGZWorkflow-1.1.2/Kernel/OneLoop/Topologies.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Specify the shared one-loop two-point topologies and their insertion routes.

   Inputs:
   Canonical FeynArts propagator and vertex types.

   Dependencies:
   FeynArts. No InsertFields call or graph task runs on load.
   Both mixed and standalone AA calculations use these exact topology definitions.
*)

(* Three sectors: every internal V/S line gets one FULL-propagator
   insertion; every internal U line gets NONE. Topology[2] gives 1/2,
   not two loops. No physical counterterms on the cubic/quartic vertices. *)
rgzLoopTopTadpole = TopologyList[Topology[2][
  Propagator[Incoming][Vertex[1][1],Vertex[4][3]],
  Propagator[Outgoing][Vertex[1][2],Vertex[4][3]],
  Propagator[FALoop[1]][Vertex[4][3],Vertex[2,1][4]],
  Propagator[FALoop[1]][Vertex[4][3],Vertex[2,1][4]]]];

rgzLoopTopBosonBubble = TopologyList[Topology[2][
  Propagator[Incoming][Vertex[1][1],Vertex[3][3]],
  Propagator[Outgoing][Vertex[1][2],Vertex[3][4]],
  Propagator[FALoop[1]][Vertex[3][3],Vertex[2,1][5]],
  Propagator[FALoop[1]][Vertex[3][4],Vertex[2,1][5]],
  Propagator[FALoop[1]][Vertex[3][3],Vertex[2,1][6]],
  Propagator[FALoop[1]][Vertex[3][4],Vertex[2,1][6]]]];

rgzLoopTopGhostBubble = TopologyList[Topology[2][
  Propagator[Incoming][Vertex[1][1],Vertex[3][3]],
  Propagator[Outgoing][Vertex[1][2],Vertex[3][4]],
  Propagator[FALoop[1]][Vertex[3][3],Vertex[3][4]],
  Propagator[FALoop[1]][Vertex[3][3],Vertex[3][4]]]];



==> anc/software/RGZWorkflow-1.1.2/Kernel/OneLoop/VertexSum.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Prepare the full conventional NAV tensor and its connection records.

   Inputs:
   The checked tree/model data and the graph or task data named by the called function.

   Dependencies:
   Tree/VertexRules.wl and NonAbelianVertex.wl supply the raw NAV. Packet validation
   also recognizes saved NAV pinch evidence for session restore; candidate extraction
   remains in Pinch/VertexWard.wl and is never called by RGZNAVSum.
*)


navMatrixDescriptorQ[r_] := AssociationQ[r]&&IntegerQ[Lookup[r,"VertexID",None]]&&r["VertexID"]>0&&
 MatchQ[Lookup[r,"Fields",None],{_String,_String,_String}]&&AllTrue[r["Fields"],MemberQ[navMatrixFields,#]&]&&
 Sort[Lookup[r,"LegOrder",{}]]==={1,2,3};
navMatrixConnectionQ[r_] := navMatrixDescriptorQ[r]&&
 And@@(KeyExistsQ[r,#]&/@{"Tensor","TransverseTensor"})&&!qqFFInvalidQ[r]&&
 Lookup[r,"ValidationPolicy",None]==="NAVMatrix/2"&&IntegerQ[Lookup[r,"InputIdentity",None]]&&
 Lookup[r,"TensorHash",None]===Hash[Lookup[r,{"Tensor","TransverseTensor"}],"SHA256"];
navMatrixAttachmentIdentity[row_,mass_] := Hash[{"NAVMatrixAttachment/2",row["InputIdentity"],row["TensorHash"],mass},"SHA256"];
navMatrixAttachmentQ[r_,n_,identity_] := AssociationQ[r]&&Lookup[r,"Connection",None]===n&&
 Lookup[r,"Identity",None]===identity&&And@@(KeyExistsQ[r,#]&/@{"Integrand","TransverseIntegrand"})&&
 !qqFFInvalidQ[r]&&Lookup[r,"PayloadHash",None]===Hash[Lookup[r,{"Integrand","TransverseIntegrand"}],"SHA256"];
navMatrixTotalsQ[p_] := Module[{rows=p["Connections"],attached=Lookup[p,"AttachmentRecords",None],mass=Lookup[p,"QuarkMass",Missing[]]},
 ListQ[attached]&&Length[attached]===Length[rows]&&!qqFFInvalidQ[mass]&&
 And@@MapIndexed[navMatrixAttachmentQ[#1,First[#2],navMatrixAttachmentIdentity[rows[[First[#2]]],mass]]&,attached]&&
 Lookup[p,"Tensor",None]===Total[Lookup[rows,"Tensor"]]&&
 Lookup[p,"TransverseTensor",None]===Total[Lookup[rows,"TransverseTensor"]]&&
 Lookup[p,"Integrand",None]===Total[Lookup[attached,"Integrand"]]&&
 Lookup[p,"TransverseIntegrand",None]===Total[Lookup[attached,"TransverseIntegrand"]]&&
 Lookup[p,"ConservedCurrentConnectionCount",None]===Count[Lookup[rows,"Fields"][[All,1]],Alternatives@@navMatrixVectors]&&
 Lookup[p,"ByExternalField",None]===Association@Table[f->Total[Lookup[Select[rows,First[#["Fields"]]===f&],"Tensor",{}]],{f,navMatrixFields}]];
navMatrixMatchesQ[p_,records_,sources_,mass_] := navPacketQ[p,"RGZNAVMatrix/1",{}]&&
 Lookup[p,"QuarkMass",None]===mass&&Length[records]===p["ConnectionCount"]&&
 (KeyTake[#,{"VertexID","Fields","LegOrder"}]&/@p["Connections"])===records&&
 Lookup[p["Connections"],"InputIdentity"]===sources;
navPacketQ[p_,schema_,fields_] := AssociationQ[p]&&Lookup[p,"Schema",None]===schema&&
 IntegerQ[Lookup[p,"ConnectionCount",None]]&&p["ConnectionCount"]>0&&
 ListQ[Lookup[p,"Connections",None]]&&Length[p["Connections"]]===p["ConnectionCount"]&&
 AllTrue[p["Connections"],AssociationQ]&&And@@(KeyExistsQ[p,#]&/@fields)&&!qqFFInvalidQ[p]&&
 Switch[schema,
 "RGZNAVMatrix/1",AllTrue[p["Connections"],navMatrixConnectionQ]&&navMatrixTotalsQ[p],
 "RGZNAVPinch/1",And@@MapIndexed[navPinchConnectionQ[#1,First[#2],Lookup[#1,"Fields",None]]&,p["Connections"]]&&
  KeyExistsQ[p,"Kernel"]&&p["Kernel"]===Total[Lookup[p["Connections"],"Kernel"]],
 _,False];
Options[RGZNAVSum]={"QuarkMass"->0};
RGZNAVSum[seconds_:300,OptionsPattern[]]:=engineEvaluation@Module[{r,key,dir,mass=OptionValue["QuarkMass"],records,sources},
 If[!NumericQ[seconds] || !TrueQ[seconds>0] || qqFFInvalidQ[mass],Return[Failure["NAVMatrixArguments",<||>]]];
 r=loadVertexEngine[seconds];If[FailureQ[r],Return[r]];
 r=engineGet["OneLoop/NonAbelianVertex.wl",False];If[FailureQ[r],Return[r]];
 key=IntegerString[Hash[{"RGZNAVMatrix/1",workflowFingerprint[],modelKey[],FileHash[FileNameJoin[{dataDirectory[],"RGZ_all_raw.wxf"}],"SHA256"],FileHash[FileNameJoin[{calculationDirectory[],"OneLoop/NonAbelianVertex.wl"}],"SHA256"],mass},"SHA256"],16,64];
 dir=FileNameJoin[{cacheDirectory[],"RGZ_NAV_matrix_"<>key}];If[!DirectoryQ[dir],CreateDirectory[dir]];
 records=TimeConstrained[RGZWorkflow`Engine`rgzNAVConnections[],seconds,$TimedOut];
 If[!ListQ[records] || records==={} || !AllTrue[records,navMatrixDescriptorQ],Return[Failure["InvalidNAVConnections",<||>]]];
 sources=TimeConstrained[RGZWorkflow`Engine`rgzNAVMatrixSources[records],seconds,$TimedOut];
 If[!ListQ[sources] || !AllTrue[sources,IntegerQ],Return[Failure["NAVMatrixSourceStopped",<||>]]];
 r=If[FileExistsQ[FileNameJoin[{dir,"result.wxf"}]],Quiet[Check[Import[FileNameJoin[{dir,"result.wxf"}],"WXF"],$Failed]],Missing["NoCache"]];
 If[!navMatrixMatchesQ[r,records,sources,mass],r=RGZWorkflow`Engine`rgzNAVBuild[dir,mass,seconds]];
 If[FailureQ[r],Return[r]];If[!navMatrixMatchesQ[r,records,sources,mass],Return[Failure["NAVCacheInvalid",<|"Directory"->dir|>]]];storeResult["NAV",r];
 <|"Status"->"Complete","Name"->"NAVFullMatrix","Rows"->r["ConnectionCount"],"Statistics"-><|"ConservedCurrentConnections"->r["ConservedCurrentConnectionCount"],"Stage"->"Raw vertex integrand"|>,"File"->FileNameJoin[{dir,"result.wxf"}]|>
];



==> anc/software/RGZWorkflow-1.1.2/Kernel/Pinch/Comparison.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Compare the separate PT candidate with the full conventional QQ gauge difference.

   Inputs:
   Completed candidate parts, the symbolic-gauge QQ task and saved NAV Ward evidence.

   Dependencies:
   Workflow.wl and Continuation.wl supply candidate data; Identities/GaugeDependence.wl
   supplies the conventional comparison; Renormalization/ provides the declared mass limit.
   This branch is used only by the explicitly requested RGZQQWardCoverage check.
*)

(* Reuse the established generic-D M0 prescription, but sum each Laurent
   order per master and restore finite masters separately. No global Together. *)
qqGaugePinchM0[expr_,key_,dir_,seconds_] := Module[{pairs,terms={},rows,values,r,finite,restored={},stop=Unique["qqGaugeM0"],require},Catch[
 require[x_]:=If[qqFFInvalidQ[x],Throw[If[FailureQ[x],x,Failure["QQPinchM0Incomplete",<||>]],stop],x];
 If[!DirectoryQ[dir],CreateDirectory[dir]];
 pairs=require[qqSelfCheckpoint[dir,"pairs",key,RGZWorkflow`Engine`RGZGaugePVPairs[expr],seconds]];
 Do[qqSelfProgress["PinchM0Coefficient",i,Length[pairs]];
 AppendTo[terms,require[qqSelfCheckpoint[dir,"co-"<>ToString[i],key,
 RGZWorkflow`Engine`rgzQQM0Term[pairs[[i]],seconds],seconds]]],{i,Length[pairs]}];
 Do[rows=require[qqSelfCheckpoint[dir,"assemble-pairs-"<>ToString[i],key,
 RGZWorkflow`Engine`RGZGaugePVPairs[RGZResidual39Diagnostic`Private`publicMaster[Total[terms[[All,i]]]]],seconds]];
 values={};Do[qqSelfProgress["PinchM0Assemble:"<>ToString[2 i-6],j,Length[rows]];
 r=require[qqSelfCheckpoint[dir,"assemble-"<>ToString[i]<>"-"<>ToString[j],key,qqSimplifyCoefficient[rows[[j,2]]],seconds]];
 If[i<3&&r=!=0,Throw[Failure["QQPinchM0Divergent",<|"Power"->2 i-6,"Master"->rows[[j,1]]|>],stop]];
 AppendTo[values,rows[[j,1]] r],{j,Length[rows]}];
 r=require[qqSelfCheckpoint[dir,"sum-"<>ToString[i],key,Total[values],seconds]];
 If[i===3,finite=r],{i,3}];
 rows=require[qqSelfCheckpoint[dir,"restore-pairs",key,RGZWorkflow`Engine`RGZGaugePVPairs[finite],seconds]];
 Do[AppendTo[restored,require[qqSelfCheckpoint[dir,"restore-"<>ToString[i],key,qqRestoreProgress[Times@@rows[[i]]],seconds]]],{i,Length[rows]}];
 Total[restored],stop]];
qqGaugePinchRawAmplitude[seconds_] := engineEvaluation@Module[{p,j=qqGaugeValidJob[],work,expected,scalar,r,file,key},
 If[FailureQ[j],Return[j]];r=loadPTEngine[];If[FailureQ[r],Return[r]];
 p=RGZPinchResult[];If[FailureQ[p],Return[p]];
 If[Lookup[p,"Mode",None]=!="FourPinch"||!fullNAVIncluded[],Return[Failure["QQFullMatrixPinchRequired",<|"Action"->"RGZPTStart[] and complete all four pinch parts"|>]]];
 (* Check the actual mixed matrix source; the old PT job did not retain its hash. *)
 work=RGZWorkflow`Engine`RGZGaugeStart[<|"T"->j["MixedTransverse"],"L"->ConstantArray[0,{8,8}],
 "TFieldOrder"->RGZWorkflow`Engine`RGZMixBasis["T"],"LFieldOrder"->RGZWorkflow`Engine`RGZMixBasis["L"]|>];If[FailureQ[work],Return[work]];
 expected=RGZWorkflow`Engine`RGZPTCommonSelf[work];
 If[Hash[expected,"SHA256"]=!=Hash[p["CommonConventionSelfEnergyTParts"],"SHA256"],Return[Failure["QQPinchMixedSourceMismatch",<||>]]];
 key=Hash[{Hash[p["CandidateSumT"],"SHA256"],j["Fingerprint"],pinchFormulaFingerprint[],navFormulaFingerprint[],qqGaugeIR},"SHA256"];
 file=FileNameJoin[{cacheDirectory[],"qq-gauge-pinch-m0-"<>IntegerString[key,16,64]<>".wxf"}];
 If[FileExistsQ[file],r=Import[file,"WXF"];If[AssociationQ[r]&&Lookup[r,"Key",None]===key&&!qqFFInvalidQ[Lookup[r,"Value",$Failed]],Return[r["Value"]]]];
 (* Match the existing mixed-self attachment exactly: scalar=-D Pi D,
    then -g_s^2 J P_T J; both conventional and PT inputs include the loop measure. *)
 scalar=qqGaugePinchM0[RGZWorkflow`Engine`RGZLoopPoleMasses[
 RGZWorkflow`Engine`RGZLoopColour[p["CandidateSumT"]]],key,file<>"-parts",seconds];If[qqFFInvalidQ[scalar],Return[Failure["QQPinchM0Incomplete",<|"Cause"->scalar|>]]];
 r=FeynCalc`Contract[FeynCalc`FCI[-FeynCalc`SMP["g_s"]^2/I
 RGZWorkflow`Engine`rgzQQBornCurrent[RGZWorkflow`Engine`qqMu,RGZWorkflow`Engine`qqNu]
 RGZWorkflow`Engine`RGZLoopPT[RGZWorkflow`Engine`p,RGZWorkflow`Engine`qqMu,RGZWorkflow`Engine`qqNu] scalar]];
 r=r/.{RGZWorkflow`Engine`p->RGZWorkflow`Engine`qqK3-RGZWorkflow`Engine`qqK1,RGZWorkflow`Engine`\[Alpha]->qqGaugeAlpha};
 r=qqFFSpinReduce[r];If[qqFFInvalidQ[r],Return[Failure["QQPinchAttachmentIncomplete",<||>]]];
 scalar=atomicWXF[file,<|"Key"->key,"Value"->r|>];If[FailureQ[scalar],scalar,r]];
(* Raw pinch checkpoints use the same single measure conversion as self energy. *)
qqGaugePinchAmplitude[seconds_] := Module[{job=qqGaugeValidJob[],measure,raw},
 If[FailureQ[job],Return[job]];measure=qqDeclaredLoopMeasure[job];
 If[qqFFInvalidQ[measure],Return[Failure["QQMeasureConventionRequired",<||>]]];
 raw=qqGaugePinchRawAmplitude[seconds];If[FailureQ[raw],raw,measure raw]];
Options[RGZQQWardCoverage]={"ReferenceGauge"->1,"CoefficientSeconds"->10,"ReduceTensorIntegrals"->False};
RGZQQWardCoverage[seconds_:1200,OptionsPattern[]] := Module[{p,r,evidence,pinch,bridge,zero,ref=OptionValue["ReferenceGauge"],co=OptionValue["CoefficientSeconds"],file,reduce=OptionValue["ReduceTensorIntegrals"]},
 If[!MemberQ[{True,False},reduce],Return[Failure["QQPVReductionOption",<||>]]];
 qqPVRestoreNAVProof[];
 Block[{$qqGaugeNativePV=reduce},
 If[!NumericQ[seconds]||!TrueQ[seconds>0]||!NumericQ[co]||!TrueQ[co>0],Return[Failure["TimeLimit",<||>]]];
 $results=KeyDrop[$results,{"QQWardCoverage"}];
 p=qqGaugePacket[];If[FailureQ[p],Return[p]];
 r=qqGaugeTimed["QQWardCoverage",Module[{},
 evidence=qqGaugeWardEvidence[];
 If[!AllTrue[Values[evidence],TrueQ],Return[Failure["QQWardPrerequisites",<|"ChecksPassed"->evidence,"Action"->"Run RGZCheckPropagators[] and prepare the current full-matrix NAV pinch; then repeat."|>]]];
 pinch=qqGaugePinchAmplitude[seconds];If[FailureQ[pinch],Return[pinch]];
 bridge=qqGaugeCompare[p["OneLoop"]/I-pinch,ref,seconds,co,"CoverageBridge"];If[FailureQ[bridge],Return[bridge]];
 zero=qqGaugeCompare[pinch,ref,seconds,co,"PinchGaugeDifference"];If[FailureQ[zero],Return[zero]];
 <|"Status"->Which[!bridge["AllCoefficientsZero"],"PinchCoverageNotEstablished",!zero["AllCoefficientsZero"],"PinchGaugeDifferenceNotZero",True,"OnShellPinchCoverageAndGaugeZeroVerified"],
 "Name"->"QQWardCoverage","WardEvidence"->evidence,"CoverageVerified"->bridge["AllCoefficientsZero"],"PinchDifferenceZero"->zero["AllCoefficientsZero"],
 "GaugeIndependenceVerified"->(bridge["AllCoefficientsZero"]&&zero["AllCoefficientsZero"]),"CoverageBridge"->bridge,"PinchCheck"->zero,
 "GaugeJobFingerprint"->p["GaugeJobFingerprint"],"IRPrescription"->qqGaugeIR,"ReferenceGauge"->ref,"PointTest"->False,
 "FunctionalOneLoopSTProved"->False,"Scope"->"This on-shell massless qqprime process with two dynamical quark flavours; not a proof of the full effective-action ST/Nielsen identities.","Renormalized"->False,"UVIRSeparated"->False|>],seconds];
 If[FailureQ[r],Return[r]];file=FileNameJoin[{cacheDirectory[],"qq-ward-coverage-"<>IntegerString[Hash[{p["GaugeJobFingerprint"],ref},"SHA256"],16,64]<>".wxf"}];
 r=Join[r,<|"File"->file|>];p=atomicWXF[file,r];If[FailureQ[p],Return[p]];storeResult["QQWardCoverage",r];
 Join[KeyTake[r,{"Status","Name","File"}],<|"Statistics"->KeyTake[r,{"CoverageVerified","PinchDifferenceZero","GaugeIndependenceVerified"}]|>]]];

(* Existing NAV Ward evidence *)
(* Optional low-point native PV reduction at the comparison boundary.
   Does not change physical integrands or general-gauge symbol identities. *)
$qqGaugeNativePV=False;
(* The PT cache can survive while Session.wxf lacks its NAV evidence packet.
   Hydrate only the current fingerprint's completed, validated disk packet;
   never start a NAV calculation as a side effect of a Ward check. *)
qqPVValidNAVProof[p_,key_] := navPacketQ[p,"RGZNAVPinch/1",{"Kernel"}]&&Lookup[p,"Fingerprint",None]===key;
qqPVRestoreNAVProof[] := Module[{key,file,p,current=RGZResult["NAVPinch"]},
 If[FailureQ[ready[]],Return[False]];
 If[!FileExistsQ[FileNameJoin[{dataDirectory[],"RGZ_all_raw.wxf"}]],Return[False]];
 key=navFormulaFingerprint[];
 If[qqPVValidNAVProof[current,key],Return[True]];
 file=FileNameJoin[{cacheDirectory[],"RGZ_NAV_pinch_"<>IntegerString[key,16,64],"result.wxf"}];
 If[!FileExistsQ[file],Return[False]];
 p=Quiet[Check[Import[file,"WXF"],$Failed]];
 If[!AssociationQ[p]||Lookup[p,"Schema",None]=!="RGZNAVPinch/1"||
   !MemberQ[{None,key},Lookup[p,"Fingerprint",None]],Return[False]];
 p=Join[p,<|"Fingerprint"->key|>];
 If[!qqPVValidNAVProof[p,key],Return[False]];
 storeResult["NAVPinch",p];True];



==> anc/software/RGZWorkflow-1.1.2/Kernel/Pinch/Continuation.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Run, resume and assemble the separate candidate PT calculation and its coefficient comparison.

   Inputs:
   Explicitly requested candidate kernels, mixed matrices and (where required) the full NAV/QCD reference.

   Dependencies:
   Shared Algebra/ tools and OneLoop/ results. The conventional QQ route does not call this branch.
*)

(* RGZ mixed self-energy + four CANDIDATE pinch kernels.
   loadPTEngine[] explicitly loads the shared loop tools, candidate kernels
   and fixed-denominator algebra before this staged candidate calculation.
   This computes and checks the specified ansatz; it does NOT derive
   the full RGZ quark-scattering Ward/ST identities or omitted graphs.
   Use the successful QCD report from Identities/QCDBenchmark.wl.
   Preserve D, m, mu, mG and M; no M->0 limit of individual PV functions.
   No gauge-fitted normalization, extra graph multiplicity or loop measure.
   A success proves only the checked candidate scalar residual is zero.
*)

ClearAll[RGZPTLegacyStart,RGZPTCheckQCD,RGZPTProject,
  RGZPTRun,RGZPTComputePart,RGZPTComputeAll,RGZPTCompare,
  RGZPTContinueAll,
  RGZPTStatus,RGZPTSummary,RGZPTResult,RGZPTSave,
  RGZPTProgress,RGZPTGood,RGZPTSetPart,RGZPTCommonSelf,RGZPTJobCheck,
  RGZPTKernelSignature,RGZPTEnvironment];

RGZPTKernelSignature[] := Hash[{"RGZFourPinch/2",DownValues[RGZBuildPinches],
  Options[RGZBuildPinches]},"SHA256"];
(* Recompute the live policy at every task entry, including in-memory
   skips. A stored fingerprint is not evidence of current compatibility. *)
RGZPTEnvironment[mode_,reference_,navFingerprint_] := Hash[{
  {"RGZ-PT-FOUR-PINCH-v4",RGZPTKernelSignature[],mode,reference,
    RGZWorkflow`Private`workflowFingerprint[],RGZWorkflow`Private`modelKey[],
    RGZMXStageContext[],DownValues[RGZCandidatePinches],
    DownValues[RGZPTProject],DownValues[RGZLoopColour],DownValues[RGZPTGood],
    DownValues[RGZMXFastScalar],DownValues[RGZMXFastRational],
    DownValues[RGZMXFastApart],DownValues[RGZMXFastTerm],
    DownValues[RGZMXFastTadpole],DownValues[RGZMXFastMass]},navFingerprint},"SHA256"];
RGZPTJobCheck[] := Module[{},
  If[!AssociationQ[rgzPTJob],Return[Failure["PTStartFirst",<||>]]];
  If[Lookup[rgzPTJob,"KernelVersion",None]=!="RGZFourPinch/2" ||
      Lookup[rgzPTJob,"FormulaFingerprint",None]=!=RGZWorkflow`Private`pinchFormulaFingerprint[] ||
      Lookup[rgzPTJob,"KernelSignature",None]=!=RGZPTKernelSignature[] ||
      (Lookup[rgzPTJob,"NAVMode",None]==="FullMatrix" && Lookup[rgzPTJob,"NAVFingerprint",None]=!=RGZWorkflow`Private`navFormulaFingerprint[]),
    Failure["StalePTJob",<|"Action"->"RGZPTStart[]","Description"->"The formulas changed. Reinitialize the four-diagram job and retain previous caches as historical results."|>],
    If[!TrueQ[RGZWorkflow`Private`ptJobPacketQ[rgzPTJob]],
      Failure["InvalidPTJob",<|"Action"->"RGZPTStart[]","Description"->"The PT task is truncated, lacks current stage-input provenance, or contains invalid physical fields; retain previous caches for restart."|>],
      If[Lookup[rgzPTJob,"Environment",None]=!=RGZPTEnvironment[
          rgzPTJob["Mode"],rgzPTJob["ReferenceGauge"],rgzPTJob["NAVFingerprint"]],
        Failure["StalePTEnvironment",<|"Action"->"RGZPTStart[]",
          "Description"->"The integral policy, assumptions, kinematics or calculation sources changed. Reinitialize without importing incompatible completed stages."|>],True]]]];

RGZPTProgress[name_,stage_] := RGZMXProgressUpdate[
  "Sector"->("RGZ pinch candidateTerm: "<>name),"Stage"->stage,
  "Substep"->"Prepare","DiagramID"->0,"DiagramCount"->0,
  "TermID"->0,"TotalTermCount"->0,"CompleteTermCount"->0,"Status"->"ComputeIn",
  "StageStartTime"->AbsoluteTime[]];

(* A FIXED convention, previously checked with actual FeynArts gse.
   QCD D0=-I/s, D0^2=-1/s^2. In the paper's raw pinch-kernel convention,
   the mixed self contribution is -(D0.Pi.D0)AA. Therefore its QCD limit
   is +Pi/s^2, exactly the convention used to amputate the four pinch
   kernels by s^2 in RGZ_QCD_Stepwise_Check.wl. This minus is not chosen
   by fitting finite RGZ residuals. The common overall factor is 1.
   A comparison in the original connected-propagator convention instead
   multiplies the WHOLE resulting scalar by -1. Zero tests are identical. *)
RGZPTCommonSelf[work_Association] :=
  RGZLoopColour /@ ((-work["TreeTransverseAA"]^2 #)& /@ work["SelfEnergyTParts"]);

RGZPTCheckQCD[report_:Automatic] := Module[
  {r=report,names,rows,states,total,gse,c,computed,diff,physicalKeys},
  If[r===Automatic,r=rgzQCDReport];
  If[!AssociationQ[r],Return[Failure["QCDReportRequired",<|
    "Description"->"Run RGZ_QCD_Check_Clean.wl first to obtain rgzQCDReport."|>]]];
  names={"box","navAll","avAll","qseAll","gse"};
  rows=Lookup[r,"PerTermResults",{}];
  If[!ListQ[rows] || Length[rows]=!=5 || !And@@(AssociationQ/@rows) ||
      Sort[Lookup[rows,"Parts",Missing[]]]=!=Sort[names],
    Return[Failure["IncompleteQCDBenchmark",<||>]]];
  states=Lookup[rows,"Status",Missing[]];
  If[!And@@(MemberQ[{"PassedBeforeAndAfterIntegration","Passed after integration; integrand forms differ"},#]&/@states),
    Return[Failure["QCDBenchmarkNotPassed",<||>]]];
  total=Lookup[r,"SumCheck",<||>];
  If[!AssociationQ[total] || Lookup[total,"CancellationCheck",""]=!="Passed" ||
      !RGZMXValidValueQ[Lookup[total,"ComputedFiveSectorGaugeDifference / I11",Missing[]]] ||
      !TrueQ[Lookup[total,"ComputedFiveSectorGaugeDifference / I11",Missing[]]===0],
    Return[Failure["QCDTotalNotZero",<||>]]];
  (* Clean driver calls RGZQCDGSEStart[] with its fixed default 1.
     If the live session exists, additionally verify that it used 1. *)
  If[AssociationQ[rgzQCDGSESession] &&
      Lookup[rgzQCDGSESession,"OverallFactor",Missing[]]=!=1,
    Return[Failure["DifferentQCDConvention",<|
      "Description"->"This workflow uses the checked factor 1 and retains relative factors."|>]]];
  gse=First[Select[rows,#["Parts"]==="gse"&]];
  physicalKeys={"ComputedValue","LiteratureReference","AfterSubstitutionDifference",
    "ComputedI11Coefficient","LiteratureI11Coefficient","IntegrateAfterDifferenceCoefficient"};
  If[!AllTrue[rows,Function[row,RGZMXValidValueQ[Values[KeyTake[row,physicalKeys]]]]],
    Return[Failure["InvalidQCDBenchmark",<||>]]];
  c=Lookup[gse,"LiteratureI11Coefficient",Missing[]];
  computed=Lookup[gse,"ComputedI11Coefficient",Missing[]];
  If[!RGZPTGood["Scalar",c] || !RGZPTGood["Scalar",computed] ||
      !FreeQ[{c,computed},None|Null|Automatic|True|False] || TrueQ[c===0],
    Return[Failure["QCDGSECoefficientRequired",<||>]]];
  diff=CheckAbort[TimeConstrained[Cancel[Together[computed-c]],15,Missing["QCDCheckTimeout"]],$Aborted];
  If[!RGZPTGood["Scalar",diff] || !TrueQ[diff===0],Return[Failure["QCDGSEConventionNotVerified",<|
    "Description"->"Equality of actual gse and literature master-integral coefficients has not been established."|>]]];
  <|"Status"->"Passed","SharedFactor"->1,
    "SelfEnergyConvention"->"-(D0.Pi.D0)AA","Multiplicity"->{"box"->1,
      "navAll"->2,"avAll"->2,"qseAll"->4}|>
];

RGZPTProject[x_] := Module[{z},
  RGZMXProgressUpdate["Substep"->"TransverseProjectand Common Casimir Convention"];
  z=Contract[FCI[RGZLoopPT[p,\[Mu],\[Nu]]] FCI[x]]/(D-1);
  z=RGZLoopColour[ExpandScalarProduct[z]];
  If[!FreeQ[z,_LorentzIndex|_ExplicitLorentzIndex|_SUNIndex|_SUNF|_SUNDelta],
    Failure["PinchProjectionIncomplete",<||>],z]
];

RGZPTGood[stage_,x_] := RGZMXValidValueQ[x] && !AssociationQ[x] && !ListQ[x] &&
  If[MemberQ[{"Integrate","Scalar"},stage],
    FreeQ[x,_TID|_PaVeReduce|_FeynAmpDenominator],True] &&
  If[stage==="Scalar",
    FreeQ[x,_LorentzIndex|_ExplicitLorentzIndex] &&
      Cases[x,z_ /; RGZMXPVObjectQ[z] && !RGZMXPVScalarQ[z],{0,Infinity}]==={},True];

Options[RGZPTLegacyStart]={"CacheDirectory"->Automatic,"QCDReport"->Automatic,"Mode"->"FourPinch","ReferenceGauge"->0,"NAVPacket"->None};
RGZPTLegacyStart[data_,OptionsPattern[]] := Module[
  {required,missing,work,qcd,pinches,names,fingerprint,root,dir,parts,treecheck,nav=OptionValue["NAVPacket"],previous=rgzPTJob},
  required={RGZGaugeStart,RGZGaugeCompare,RGZCandidatePinches,
    RGZMXIntegrate,RGZMXScalarReduce,RGZMXFastScalar,RGZMXWrite,
    RGZMXValidValueQ,RGZMXStageContext};
  missing=Select[required,DownValues[#]==={}&];
  If[missing=!={},Return[Failure["LoadPTDependencies",<|
    "Description"->"Load the mixed-matrix workflow, scalar accelerator and gauge-check modules first."|>]]];
  If[Total[Length/@{OwnValues[m],OwnValues[mG],OwnValues[M],
      OwnValues[\[Mu]],OwnValues[\[Alpha]]}]>0,
    Return[Failure["SymbolicParametersRequired",<|
      "Description"->"m, mG, M, mu and alpha must remain symbolic; clear assigned values before continuing."|>]]];
  RGZPTProgress["Initialize","CheckInputAnd QCD Convention"];
  qcd=RGZPTCheckQCD[OptionValue["QCDReport"]];If[FailureQ[qcd],Return[qcd]];
  RGZMXProgressUpdate["Substep"->"Readmixed matrixand attachexternal A Propagator"];
  work=RGZGaugeStart[data];If[FailureQ[work],Return[work]];
  treecheck=Cancel[Together[(work["TreeTransverseAA"] /.
    {m->0,mG->0,\[Mu]->0})+I/SPD[p,p]]];
  If[!TrueQ[treecheck===0],Return[Failure["UnexpectedTreeConvention",<||>]]];
  names={"box","navAll","avAll","qseAll"};
  RGZMXProgressUpdate["Substep"->"Construct the four candidates and check cache identity"];
  pinches=RGZCandidatePinches["Mode"->OptionValue["Mode"],"ReferenceGauge"->OptionValue["ReferenceGauge"]];
  If[FailureQ[pinches],Return[pinches]];
  If[!AssociationQ[pinches] || !And@@(KeyExistsQ[pinches,#]&/@names),
    Return[Failure["CandidatePinchesRequired",<||>]]];
  If[nav=!=None&&!TrueQ[RGZWorkflow`Private`qqPVValidNAVProof[nav,RGZWorkflow`Private`navFormulaFingerprint[]]],Return[Failure["InvalidNAVProofPacket",<||>]]];
  If[AssociationQ[nav],If[pinches["Mode"]=!="FourPinch",Return[Failure["FullNAVRequiresFourPinch",<||>]]];AssociateTo[pinches,"navAll"->nav["Kernel"]]];
  fingerprint=RGZPTEnvironment[pinches["Mode"],pinches["ReferenceGauge"],
    If[AssociationQ[nav],nav["Fingerprint"],None]];
  root=OptionValue["CacheDirectory"];
  If[root===Automatic,root=RGZWorkflow`Private`cacheDirectory[]];
  If[!StringQ[root],Return[Failure["SaveNotebookFirst",<||>]]];
  dir=FileNameJoin[{root,"RGZ_PT_candidate_cache_"<>
    StringTake[IntegerString[fingerprint,16],12]}];
  If[!DirectoryQ[dir],CreateDirectory[dir,CreateIntermediateDirectories->True]];
  parts=Association@@Table[name-><|"OriginalExpression"->pinches[name],"Result"-><||>,"StageProvenance"-><||>|>,{name,names}];
  If[AssociationQ[nav],AssociateTo[parts,"navAll"->Join[parts["navAll"],<|"Representation"->"Rational"|>]]];
  If[AssociationQ[previous]&&Lookup[previous,"Environment",None]===fingerprint&&
      TrueQ[RGZPTJobCheck[]===True],
   Do[If[name=!="navAll"&&SameQ[Lookup[previous["Parts"][name],"OriginalExpression",None],parts[name]["OriginalExpression"]],
    AssociateTo[parts,name->previous["Parts"][name]]],{name,names}]];
  rgzPTJob=<|"Directory"->dir,"Environment"->fingerprint,"PartsOrder"->names,
    "Parts"->parts,"SelfEnergyParts"->RGZPTCommonSelf[work],
    "NAVMode"->If[AssociationQ[nav],"FullMatrix","AAReplacement"],"NAVFingerprint"->If[AssociationQ[nav],nav["Fingerprint"],None],
    "NAVPacket"->nav,
    "KernelVersion"->"RGZFourPinch/2","KernelSignature"->RGZPTKernelSignature[],
    "FormulaFingerprint"->RGZWorkflow`Private`pinchFormulaFingerprint[],
    "Mode"->pinches["Mode"],"ReferenceGauge"->pinches["ReferenceGauge"],
    "QCDConvention"->qcd,"Compare"->Missing["NotCompared"]|>;
  RGZMXProgressUpdate["Status"->"Complete"];
  <|"Status"->"PrepareComplete","FullNAVIncluded"->AssociationQ[nav],"PartsCount"->4,"Mode"->pinches["Mode"],"ReferenceGauge"->pinches["ReferenceGauge"],"CacheDirectory"->dir,
    "Description"->"Reuse the pinch cache and retain the original mixed-matrix cache."|>
];

RGZPTSetPart[name_,part_] := Module[{parts,old,out=part,res,proofs,order,proof},
  If[!AssociationQ[rgzPTJob] || !MemberQ[Lookup[rgzPTJob,"PartsOrder",{}],name] ||
      !AssociationQ[part] || !KeyExistsQ[part,"OriginalExpression"] ||
      !RGZMXValidValueQ[part["OriginalExpression"]] || !AssociationQ[Lookup[part,"Result",None]],
    Return[Failure["InvalidPTPart",<||>]]];
  parts=rgzPTJob["Parts"];old=parts[name];
  If[RGZWorkflow`Private`ptPartSource[old]=!=RGZWorkflow`Private`ptPartSource[part],
    out=Join[KeyDrop[part,"StoppedCause"],<|"Result"-><||>,"StageProvenance"-><||>|>],
    If[!RGZMXValidValueQ[Values[part["Result"]]],Return[Failure["InvalidPTPart",<||>]]];
    res=part["Result"];proofs=Lookup[part,"StageProvenance",<||>];
    If[!AssociationQ[proofs],proofs=<||>];order={"Project","Decompose","Integrate","Scalar"};
    Do[If[KeyExistsQ[res,stage],
      proof=RGZWorkflow`Private`ptStageProvenance[Join[part,<|"Result"->res|>],stage,rgzPTJob["Environment"]];
      If[!RGZPTGood[stage,res[stage]] || !AssociationQ[proof] || Lookup[proofs,stage,None]=!=proof,
        res=KeyDrop[res,Drop[order,First@FirstPosition[order,stage]-1]]]],{stage,order}];
    out=Join[part,<|"Result"->res,"StageProvenance"->KeyTake[proofs,Keys[res]]|>]];
  If[!RGZWorkflow`Private`ptPartProvenanceQ[out,rgzPTJob["Environment"]],
    Return[Failure["InvalidPTStageProvenance",<||>]]];
  If[old=!=out,AssociateTo[rgzPTJob,"Compare"->Missing["NotCompared"]]];
  AssociateTo[parts,name->out];AssociateTo[rgzPTJob,"Parts"->parts];Null];

RGZPTRun[name_String,stage_String,seconds_:1200] := Module[
  {stages={"Project","Decompose","Integrate","Scalar"},part,res,n,input,path,old,z,time,
    record,r,key,candidate,proof,proofs},
  With[{check=RGZPTJobCheck[]},If[FailureQ[check],Return[check]]];
  If[!MemberQ[rgzPTJob["PartsOrder"],name] || !MemberQ[stages,stage] ||
      !NumericQ[seconds] || !TrueQ[seconds>0],Return[Failure["PTStageArguments",<||>]]];
  part=rgzPTJob["Parts"][name];res=part["Result"];n=First@FirstPosition[stages,stage];
  If[KeyExistsQ[res,stage] && RGZPTGood[stage,res[stage]],
    Return[<|"Parts"->name,"Stage"->stage,"Status"->"Complete; skipped"|>]];
  If[n>1 && (!KeyExistsQ[res,stages[[n-1]]] ||
      !RGZPTGood[stages[[n-1]],res[stages[[n-1]]]]),
    Return[Failure["PTRunPreviousStage",<|"Parts"->name,
      "MissingStage"->stages[[n-1]]|>]]];
  input=If[n===1,part["OriginalExpression"],res[stages[[n-1]]]];
  key=ToString[First@FirstPosition[rgzPTJob["PartsOrder"],name]];
  path=FileNameJoin[{rgzPTJob["Directory"],"part_"<>key<>"_"<>ToString[n]<>".wl"}];
  RGZPTProgress[name,stage];
  If[FileExistsQ[path],old=Get[path];
    If[AssociationQ[old] && Lookup[old,"Status",""]==="Complete" &&
        SameQ[Lookup[old,"Input",None],input] &&
        SameQ[Lookup[old,"Environment",None],rgzPTJob["Environment"]] &&
        RGZPTGood[stage,Lookup[old,"Result",Missing[]]] &&
        With[{p=Join[part,<|"Result"->Append[res,stage->old["Result"]]|>]},
          Lookup[old,"Provenance",None]===RGZWorkflow`Private`ptStageProvenance[p,stage,rgzPTJob["Environment"]]],
      AssociateTo[res,stage->old["Result"]];AssociateTo[part,"Result"->res];
      proofs=Lookup[part,"StageProvenance",<||>];
      AssociateTo[proofs,stage->old["Provenance"]];AssociateTo[part,"StageProvenance"->proofs];
      r=RGZPTSetPart[name,part];If[FailureQ[r],Return[r]];RGZMXProgressUpdate["Status"->"CacheRestored"];
      Return[<|"Parts"->name,"Stage"->stage,"Status"->"CacheRestored"|>]]];
  {time,z}=AbsoluteTiming[CheckAbort[TimeConstrained[
    Switch[stage,
      "Project",RGZPTProject[input],
      "Decompose",(* Candidate expressions are ALREADY simple-pole FADs.
                 Distribute products and combine their FAD factors only. *)
        RGZMXProgressUpdate["Substep"->"ExpandPolePartsand Combine FAD Factor"];
        If[Lookup[part,"Representation",None]==="Rational",rgzNAVSplit[input],FeynAmpDenominatorCombine[Expand[FCI[input]]]],
      "Integrate",RGZMXIntegrate[input,
        FileNameJoin[{rgzPTJob["Directory"],"tid_units"}],seconds],
      "Scalar",RGZMXScalarReduce[input,
        FileNameJoin[{rgzPTJob["Directory"],"pv_units"}],seconds]],
    seconds,Failure["PTStageTimeout",<|"Parts"->name,
      "Stage"->stage,"TimeLimit"->seconds|>]],
    Failure["PTStageAborted",<|"Parts"->name,"Stage"->stage|>]]];
  If[!RGZPTGood[stage,z],
    If[!FailureQ[z],z=Failure["PTStageUnresolved",<|
      "Parts"->name,"Stage"->stage,"Resulthead"->Head[z]|>]];
    record=<|"Input"->input,"Environment"->rgzPTJob["Environment"],"Status"->"Incomplete",
      "StoppedCause"->z,"ElapsedSeconds"->time|>;
    r=RGZMXWrite[record,path];If[FailureQ[r],Return[r]];
    AssociateTo[part,"StoppedCause"->z];r=RGZPTSetPart[name,part];If[FailureQ[r],Return[r]];
    RGZMXProgressUpdate["Status"->"Incomplete"];Return[z]];
  candidate=Join[part,<|"Result"->Append[res,stage->z]|>];
  proof=RGZWorkflow`Private`ptStageProvenance[candidate,stage,rgzPTJob["Environment"]];
  If[!AssociationQ[proof],Return[Failure["InvalidPTStageProvenance",<||>]]];
  record=<|"Input"->input,"Environment"->rgzPTJob["Environment"],"Status"->"Complete","Provenance"->proof,
    "Result"->z,"ElapsedSeconds"->time|>;
  r=RGZMXWrite[record,path];If[FailureQ[r],Return[r]];
  AssociateTo[res,stage->z];part=Join[KeyDrop[part,"StoppedCause"],<|"Result"->res|>];
  proofs=Lookup[part,"StageProvenance",<||>];AssociateTo[proofs,stage->proof];AssociateTo[part,"StageProvenance"->proofs];
  r=RGZPTSetPart[name,part];If[FailureQ[r],Return[r]];RGZMXProgressUpdate["Status"->"Complete"];
  <|"Parts"->name,"Stage"->stage,"Status"->"Complete","ElapsedSeconds"->time|>
];

RGZPTComputePart[name_String,seconds_:1200] := Module[{r,stage,stop},Catch[
  Do[r=RGZPTRun[name,stage,seconds];If[FailureQ[r],Throw[r,stop]],
    {stage,{"Project","Decompose","Integrate","Scalar"}}];
  RGZMXReport["Summary",name,": fourItemsStageComplete. "];
  <|"Parts"->name,"Status"->"Complete"|>,stop]
];
RGZPTComputeAll[seconds_:1200] := Module[{r,name,stop},Catch[
  With[{check=RGZPTJobCheck[]},If[FailureQ[check],Return[check]]];
  Do[r=RGZPTComputePart[name,seconds];If[FailureQ[r],Throw[r,stop]],
    {name,rgzPTJob["PartsOrder"]}];
  <|"Status"->"FourSectorscandidateTermAllComplete","PartsCount"->4|>,stop]
];

RGZPTStatus[] := Module[{names,stages,rows},
  With[{check=RGZPTJobCheck[]},If[FailureQ[check],Return[check]]];
  names=rgzPTJob["PartsOrder"];stages={"Project","Decompose","Integrate","Scalar"};
  rows=Table[Prepend[(If[RGZPTGood[#,Lookup[rgzPTJob["Parts"][name]["Result"],#,Missing[]]],
    "Complete","Incomplete"]&/@stages),name],{name,names}];
  Grid[Prepend[rows,Prepend[stages,"Parts"]],Frame->All,Alignment->Left]
];
RGZPTSummary[x_] := Which[
  FailureQ[x],Print["StoppedTag: ",x[[1]]];
    Module[{data=x[[2]],keys},keys=Select[
      {"Parts","Stage","MissingStage","IncompleteParts","InputParts","TimeLimit","Description"},KeyExistsQ[data,#]&];
      If[keys=!={},Print[Grid[({#,data[#]}&/@keys),Frame->All,Alignment->Left]]]],
  AssociationQ[x] && KeyExistsQ[x,"ResidualParts"],RGZGaugeSummary[x],
  AssociationQ[x],Print[Grid[Normal[KeyTake[x,
    {"Status","PartsCount","CacheDirectory","Description"}]]/.Rule[a_,b_]:>{a,b},
    Frame->All,Alignment->Left]],
  True,Print["Incomplete; Resulthead: ",Head[x]]];

RGZPTResult[] := Module[{names,missing,pinches,parts,comparison},
  With[{check=RGZPTJobCheck[]},If[FailureQ[check],Return[check]]];
  names=rgzPTJob["PartsOrder"];
  missing=Select[names,!RGZPTGood["Scalar",Lookup[rgzPTJob["Parts"][#]["Result"],"Scalar",Missing[]]]&];
  If[missing=!={},Return[Failure["PinchPartsIncomplete",<|"IncompleteParts"->missing|>]]];
  pinches=Association@@Table[name->rgzPTJob["Parts"][name]["Result"]["Scalar"],{name,names}];
  parts=If[rgzPTJob["Mode"]==="FourPinch",
    Join[rgzPTJob["SelfEnergyParts"],Lookup[pinches,names]],Missing["FullPinchRequired"]];
  comparison=rgzPTJob["Compare"];
  If[AssociationQ[comparison] && Lookup[comparison,"PTSourceIdentity",None]=!=RGZWorkflow`Private`ptComparisonIdentity[rgzPTJob],
    comparison=Missing["StaleComparison"]];
  <|"CommonConventionSelfEnergyTParts"->rgzPTJob["SelfEnergyParts"],
    "CommonConventionSelfEnergyT"->Total[rgzPTJob["SelfEnergyParts"]],
    "pinchParts"->pinches,"pinchSum"->Total[Lookup[pinches,names]],
    "SumParts"->parts,"CandidateSumT"->If[ListQ[parts],Total[parts],parts],
    "QCDConvention"->rgzPTJob["QCDConvention"],"GaugeCheck"->comparison,
    "NAVMode"->rgzPTJob["NAVMode"],"NAVFingerprint"->rgzPTJob["NAVFingerprint"],
    "Mode"->rgzPTJob["Mode"],"ReferenceGauge"->rgzPTJob["ReferenceGauge"],"KernelVersion"->rgzPTJob["KernelVersion"],
    "Description"->"Candidate transverse propagator kernel at finite RGZ parameters. Pinch completeness is unproven; M->0 is not taken automatically."|>
];

Options[RGZPTCompare]={"PreprocessTimeLimit"->600};
RGZPTCompare[reference_:1,seconds_:60,OptionsPattern[]] := Module[{r,report,identity},
  r=RGZPTResult[];If[FailureQ[r],Return[r]];
  If[r["Mode"]=!="FourPinch",Return[Failure["FullPinchRequired",<|"Action"->"RGZPTStart[\"Mode\" -> \"FourPinch\"]"|>]]];
  identity=RGZWorkflow`Private`ptComparisonIdentity[rgzPTJob];
  report=RGZGaugeCompare[r["SumParts"],reference,seconds,
    "PreprocessTimeLimit"->OptionValue["PreprocessTimeLimit"]];
  If[AssociationQ[report],report=Join[report,<|
    "PTSourceIdentity"->identity,"NAVMode"->rgzPTJob["NAVMode"],
    "FullNAVIncluded"->(rgzPTJob["NAVMode"]==="FullMatrix"),
    "Checkobject"->"Transverse gauge difference of the full mixed self-energy and four candidate pinch sectors",
    "QCDConvention"->rgzPTJob["QCDConvention"],
    "Description"->"A zero residual verifies only the current candidate. RGZ Ward/ST completeness and the final regulator limit require independent checks."|>]];
  If[identity=!=RGZWorkflow`Private`ptComparisonIdentity[rgzPTJob],
    Return[Failure["PTComparisonSourceChanged",<||>]]];
  AssociateTo[rgzPTJob,"Compare"->report];report
];

Options[RGZPTContinueAll]={"PreprocessTimeLimit"->600,
  "CacheDirectory"->Automatic,"QCDReport"->Automatic,"Mode"->Automatic,
  "ReferenceGauge"->Automatic,"NAVMode"->Automatic,"NAVPacket"->Automatic,"ComparisonGauge"->1};
RGZPTContinueAll[data_,unitSeconds_:1200,coefficientSeconds_:60,
    OptionsPattern[]] := Module[{init,run,report,require,stop,previous,mode,reference,navMode,nav},Catch[
  require[x_] := Which[
    FailureQ[x],Throw[x,stop],
    Head[x]===Missing,Throw[Failure["PTContinuationIncomplete",<||>],stop],
    !FreeQ[x,_Failure|_TerminatedEvaluation|$Failed|$Aborted|$TimedOut|Indeterminate|_DirectedInfinity],
      Throw[Failure["InvalidPTContinuationResult",<||>],stop],True,x];
  previous=If[AssociationQ[rgzPTJob],rgzPTJob,<||>];
  mode=OptionValue["Mode"];If[mode===Automatic,mode=Lookup[previous,"Mode","FourPinch"]];
  If[mode=!="FourPinch",Throw[Failure["FullPinchRequired",<|
    "Action"->"Use RGZPTComputeAll and RGZPTResult for a GaugeDifference task."|>],stop]];
  reference=OptionValue["ReferenceGauge"];
  If[reference===Automatic,reference=Lookup[previous,"ReferenceGauge",0]];
  nav=OptionValue["NAVPacket"];navMode=OptionValue["NAVMode"];
  If[navMode===Automatic,navMode=If[AssociationQ[nav],"FullMatrix",Lookup[previous,"NAVMode","AAReplacement"]]];
  If[!MemberQ[{"FullMatrix","AAReplacement"},navMode],Throw[Failure["NAVMode",<||>],stop]];
  If[navMode==="FullMatrix",
    If[nav===Automatic,nav=Lookup[previous,"NAVPacket",None];
      If[!AssociationQ[nav] && TrueQ[RGZWorkflow`Private`qqPVRestoreNAVProof[]],
        nav=RGZWorkflow`RGZResult["NAVPinch"]]];
    If[!AssociationQ[nav],Throw[Failure["FullNAVProofRequired",<|
      "Action"->"Supply the current NAVPacket or run RGZPTStart[] to prepare FullMatrix NAV."|>],stop]],
    If[nav=!=Automatic && nav=!=None,Throw[Failure["ConflictingNAVOptions",<||>],stop]];nav=None];
  init=require[RGZPTLegacyStart[data,"CacheDirectory"->OptionValue["CacheDirectory"],
    "QCDReport"->OptionValue["QCDReport"],"Mode"->mode,"ReferenceGauge"->reference,"NAVPacket"->nav]];
  run=require[RGZPTComputeAll[unitSeconds]];
  report=require[RGZPTCompare[OptionValue["ComparisonGauge"],coefficientSeconds,
    "PreprocessTimeLimit"->OptionValue["PreprocessTimeLimit"]]];
  report,stop]
];

RGZPTSave[path_:Automatic] := Module[{file=path,r,t,status},
  r=RGZPTResult[];If[FailureQ[r],Return[r]];
  If[file===Automatic,file=FileNameJoin[{RGZWorkflow`Private`cacheDirectory[],
    "RGZ_Mixed_PT_Check_Result.mx"}]];
  If[!StringQ[file],Return[Failure["PTSavePath",<||>]]];
  rgzPTSaved=r;
  {t,status}=AbsoluteTiming[Check[DumpSave[file,rgzPTSaved],$Failed]];
  If[status===$Failed,Failure["PTSaveFailed",<||>],
    <|"Status"->"SaveComplete","File"->file,"ElapsedSeconds"->t|>]
];

Print["Pinch continuation loaded: RGZPTContinueAll[rgzMixed,1200,60]. For individual stages use RGZPTLegacyStart, RGZPTRun and RGZPTCompare."];

Options[RGZPTFixedCompare]=Options[RGZGaugeFixedCompare];
RGZPTFixedCompare[reference_:1,seconds_:60,OptionsPattern[]] := Module[
  {names,missing,parts,answer,identity},
  If[!AssociationQ[rgzPTJob],Return[Failure["RestorePTJobFirst",<|
    "Description"->"Restore the completed rgzPTJob first; this command does not recompute the four sectors."|>]]];
  With[{check=RGZPTJobCheck[]},If[FailureQ[check],Return[check]]];
  If[rgzPTJob["Mode"]=!="FourPinch",Return[Failure["FullPinchRequired",<|"Action"->"RGZPTStart[\"Mode\" -> \"FourPinch\"]"|>]]];
  names=rgzPTJob["PartsOrder"];
  missing=Select[names,
    !KeyExistsQ[rgzPTJob["Parts"][#]["Result"],"Scalar"]&];
  If[missing=!={},Return[Failure["PinchPartsIncomplete",<|"IncompleteParts"->missing|>]]];
  (* Read existing ordered contributions directly; avoid forming/formatting
     RGZPTResult's large redundant totals just to obtain its parts list. *)
  parts=Join[rgzPTJob["SelfEnergyParts"],
    (rgzPTJob["Parts"][#]["Result"]["Scalar"]& /@ names)];
  (* Also normalize restored jobs, whose mixed contributions can still
     contain the model's bare N. Changed inputs receive fresh cache keys. *)
  parts=RGZLoopColour /@ parts;
  identity=RGZWorkflow`Private`ptComparisonIdentity[rgzPTJob];
  answer=RGZGaugeFixedCompare[parts,reference,seconds,
    "PrepareTimeLimit"->OptionValue["PrepareTimeLimit"],
    "TotalTimeLimit"->OptionValue["TotalTimeLimit"],
    "CacheDirectory"->OptionValue["CacheDirectory"],
    "Saveinterval"->OptionValue["Saveinterval"],
    "DirectThreshold"->OptionValue["DirectThreshold"],
    "PreprocessTimeLimit"->OptionValue["PreprocessTimeLimit"],
    "CoefficientID"->OptionValue["CoefficientID"]];
  If[identity=!=RGZWorkflow`Private`ptComparisonIdentity[rgzPTJob],Return[Failure["PTComparisonSourceChanged",<||>]]];
  If[AssociationQ[answer],answer=Join[answer,<|"PTSourceIdentity"->identity,
    "NAVMode"->rgzPTJob["NAVMode"],"FullNAVIncluded"->(rgzPTJob["NAVMode"]==="FullMatrix")|>]];
  AssociateTo[rgzPTJob,"Compare"->answer];answer
];

RGZGaugeFixedExportPrepared[file_String] := Module[{data,saved},
  If[!AssociationQ[rgzGaugeFixedPrepared],
    Return[Failure["PrepareCoefficientsFirst",<||>]]];
  data=KeyTake[rgzGaugeFixedPrepared,{"ReferenceGauge","CoefficientList"}];
  saved=Check[Export[file,data,"WXF"],$Failed];
  If[saved===$Failed,Failure["PreparedExportFailed",<||>],
    <|"Status"->"ExportComplete","CoefficientCount"->Length[data["CoefficientList"]],"File"->saved|>]
];

RGZGaugeFixedReport[report_] := Module[{data,keys,reason},
  data=Which[AssociationQ[report],report,FailureQ[report],
    Print["StoppedTag: ",report[[1]]];report[[2]],
    True,Return[Print["Resulthead: ",Head[report]]]];
  keys=Select[{"ReferenceGauge","MasterIntegralTermCount","CheckedCount","Statistics","Status",
    "ID","TotalTermCount","CompletedTermCount","Stage","StoppedOperation","TimeLimit","Description"},
    KeyExistsQ[data,#]&];
  Print[Grid[({#,data[#]}& /@ keys),Frame->All,Alignment->Left]];
  reason=Lookup[data,"Cause",None];
  If[FailureQ[reason],Print["CurrentCoefficientStoppedTag: ",reason[[1]]];
    keys=Select[{"GroupID","FactorID","TotalFactorCount","RemainingPower","CancelledPower","TimeLimit","ElapsedSeconds","CauseTag","StoppedOperation","File","Description"},
      KeyExistsQ[reason[[2]],#]&];
    If[keys=!={},Print[Grid[({#,reason[[2]][#]}& /@ keys),
      Frame->All,Alignment->Left]]]]
];



==> anc/software/RGZWorkflow-1.1.2/Kernel/Pinch/Kernels.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Define the four candidate pinch kernels and their declared gauge-difference variant.

   Inputs:
   Explicitly requested candidate kernels, mixed matrices and (where required) the full NAV/QCD reference.

   Dependencies:
   Shared Algebra/ tools and OneLoop/ results. The conventional QQ route does not call this branch.
*)

(* One source for the four kernels. Internal convention: D=i[a g+b kk],
   a=-A and b=-B in the reviewed PDF. External propagators stay rational.
   FourPinch includes the AA GammaP contribution in the two NAV diagrams;
   GaugeDifference subtracts an arbitrary fixed reference gauge. *)
ClearAll[RGZBuildPinches];
Options[RGZBuildPinches]={"Mode"->"FourPinch","ReferenceGauge"->0,
  "Representation"->"FAD"};
RGZBuildPinches[OptionsPattern[]] := Module[
  {mode=OptionValue["Mode"],ref=OptionValue["ReferenceGauge"],
   rep=OptionValue["Representation"],a,bt,bl,b,dk,ck,ap,pr,rr,
   gap,delta,r3=rgzLoopM3^2,r4=rgzLoopM4^2,g2=SMP["g_s"]^2,
   s0=SPD[p,p],box,nav,av,qse,gp,total,parts},
  If[!MemberQ[{"FourPinch","GaugeDifference"},mode] ||
      !MemberQ[{"FAD","Rational"},rep],
    Return[Failure["PinchOptions",<|"Mode"->mode,"Representation"->rep|>]]];
  If[mode==="GaugeDifference" && (!FreeQ[ref,\[Alpha]] || !FreeQ[ref,_FeynAmpDenominator|_LorentzIndex]),
    Return[Failure["FixedReferenceGaugeRequired",<||>]]];
  If[rep==="Rational",
    a[k_] := -(SPD[k,k]-\[Mu]^2)/RGZLoopDelta[SPD[k,k]];
    bt[k_] := -a[k]/SPD[k,k];
    bl[k_,g_] := If[TrueQ[g===0],0,-g/(SPD[k,k]^2+g M^4)],
    gap=Sqrt[mG^4-(m^2-\[Mu]^2)^2/4];delta=(m^2-\[Mu]^2)/2;
    a[k_] := -((1+delta/(I gap))FAD[{k,rgzLoopM3}]+
      (1-delta/(I gap))FAD[{k,rgzLoopM4}])/2;
    bt[k_] := -\[Mu]^2/(r3 r4)FAD[k]+
      (r3-\[Mu]^2)/(r3(r3-r4))FAD[{k,rgzLoopM3}]+
      (r4-\[Mu]^2)/(r4(r4-r3))FAD[{k,rgzLoopM4}];
    bl[k_,g_] := Which[TrueQ[g===0],0,
      TrueQ[g===\[Alpha]],\[Alpha]/(2 I Sqrt[\[Alpha] M^4])
        (FAD[{k,rgzLoopM1}]-FAD[{k,rgzLoopM2}]),
      True,g/(2 I Sqrt[g M^4])
        (FAD[{k,Sqrt[-I Sqrt[g M^4]]}]-FAD[{k,Sqrt[I Sqrt[g M^4]]}])]
  ];
  b[k_,g_] := bt[k]+bl[k,g];
  dk[k_] := If[mode==="FourPinch",b[k,\[Alpha]],
    bl[k,\[Alpha]]-bl[k,ref]];
  ck[k_,l_] := If[mode==="FourPinch",b[k,\[Alpha]]b[l,\[Alpha]],
    (* Keep the reference cross terms; B(reference) generally is nonzero. *)
    b[k,ref]dk[l]+dk[k]b[l,ref]+dk[k]dk[l]];
  ap=-(s0-\[Mu]^2)/RGZLoopDelta[s0];
  pr=RGZLoopPT[p,\[Mu],\[Nu]];
  rr=RGZLoopPT[p,\[Mu],\[Rho]]RGZLoopPT[p,\[Nu],\[Sigma]]
    FVD[q,\[Rho]]FVD[q,\[Sigma]];
  box=g2 CA(pr a[p-q]dk[q]+rr ck[q,p-q]/2);
  nav=g2 CA ap(s0 rr ck[q,p-q]/2+
    (s0-SPD[p-q,p-q])pr a[p-q]dk[q]+rr a[p-q]dk[q]);
  av=-g2(CA/2-CF)ap pr dk[q];
  qse=-g2 CF ap pr dk[q]/2;
  gp=If[mode==="FourPinch",-2g2 CA ap pr a[q]a[p-q],0];
  parts=Map[ChangeDimension[FCI[#],D]&,
    <|"box"->box,"navAll"->2nav+gp,"avAll"->2av,"qseAll"->4qse|>];
  total=Total[Values[parts]];
  Join[parts,<|"NAVMomentum"->ChangeDimension[FCI[2nav],D],
    "GammaP"->ChangeDimension[FCI[gp],D],"Total"->total,
    "CandidateSum"->total,"AexternalScalar"->ap,"Mode"->mode,
    "ReferenceGauge"->If[mode==="GaugeDifference",ref,None],
    "KernelVersion"->"RGZFourPinch/2",
    "NormalizationNote"->"Four-diagram propagator replacement kernel between conserved external currents, with common convention -(D0.Pi.D0)AA. FourPinch includes both AA GammaP terms; GaugeDifference subtracts the reference gauge at fixed parameters."|>]
];

Options[RGZCandidatePinches]={"Mode"->"GaugeDifference","ReferenceGauge"->0};
RGZCandidatePinches[OptionsPattern[]] := RGZBuildPinches[
  "Mode"->OptionValue["Mode"],"ReferenceGauge"->OptionValue["ReferenceGauge"],
  "Representation"->"FAD"];



==> anc/software/RGZWorkflow-1.1.2/Kernel/Pinch/VertexWard.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Extract candidate NAV pinch terms using the explicit vertex Ward decomposition.

   Inputs:
   Explicitly requested candidate kernels, mixed matrices and (where required) the full NAV/QCD reference.

   Dependencies:
   Shared Algebra/ tools and OneLoop/ results. The conventional QQ route does not call this branch.
*)

(* On-shell quark Ward decomposition. k=r-q, ell=p+q, equal external
   quark masses. gamma_sigma (slash(k)+mq) slash(q)/Dk -> -gamma_sigma;
   slash(ell) (slash(k)+mq) gamma_rho/Dk -> -gamma_rho.
   Right contraction is applied first, so double-longitudinal terms
   are counted once. The remainder retains the internal quark pole. *)
rgzNAVWardSplit[tensor_]:=Module[{poly,right,left,remainder,pinched,restore,colour,routes,coeffs,restored,answer,colourProbe=Unique["rgzNAVColour$"]},
 If[!RGZMXValidValueQ[tensor],Return[Failure["InvalidNAVWardInput",<||>]]];
 If[Or@@{OwnValues[p]=!={},OwnValues[q]=!={},OwnValues[rgzNAVRP]=!={},
   OwnValues[rgzNAVRQ]=!={},OwnValues[rgzNAVSP]=!={},OwnValues[rgzNAVSL]=!={}},
  Return[Failure["AssignedNAVWardCoordinate",<||>]]];
 If[!FreeQ[tensor,rgzNAVRP|rgzNAVRQ|rgzNAVSP|rgzNAVSL],Return[Failure["NAVWardCoordinateCollision",<||>]]];
 colour=FCE[FCI[tensor]];
 routes=Cases[colour,FVD[v_,rgzNAVRho|rgzNAVSigma]:>v,{0,Infinity}];
 If[!AllTrue[routes,Function[v,
   coeffs={Coefficient[Expand[v],p],Coefficient[Expand[v],q]};
   FreeQ[coeffs,p|q] && TrueQ[Expand[v-coeffs[[1]] p-coeffs[[2]] q]===0]]],
  Return[Failure["UnsupportedNAVWardMomentum",<||>]]];
 (* A colour-free tensor is an explicitly factored compatibility input.
    Otherwise require exactly one common external structure constant. *)
 If[!FreeQ[colour,SUNF[rgzNAVA,rgzNAVB,rgzNAVC]],
  colour=colour/.SUNF[rgzNAVA,rgzNAVB,rgzNAVC]->colourProbe;
  If[!PolynomialQ[colour,colourProbe] || Exponent[colour,colourProbe]=!=1 ||
     !TrueQ[Expand[Coefficient[colour,colourProbe,0]]===0],
   Return[Failure["NAVColourStructure",<||>]]];
  colour=Coefficient[colour,colourProbe]];
 If[!FreeQ[FCI[colour],_SUNF|_SUNDelta|_SUND|_SUNT|_SUNIndex],Return[Failure["NAVColourNotFactored",<||>]]];
 poly=colour/.{
  FVD[v_,rgzNAVRho]:>Coefficient[Expand[v],p] rgzNAVRP+Coefficient[Expand[v],q] rgzNAVRQ,
  FVD[v_,rgzNAVSigma]:>Coefficient[Expand[v],p] rgzNAVSP+Coefficient[Expand[v],q](rgzNAVSL-rgzNAVSP)};
 poly=Expand[poly,rgzNAVRQ|rgzNAVSL];
 If[!PolynomialQ[poly,{rgzNAVRP,rgzNAVRQ,rgzNAVSP,rgzNAVSL}]||Exponent[poly,rgzNAVRQ]>1||Exponent[poly,rgzNAVSL]>1,
  Return[Failure["NAVWardPolynomial",<||>]]];
 right=Coefficient[poly,rgzNAVRQ];
 remainder=poly/.rgzNAVRQ->0;
 left=Coefficient[remainder,rgzNAVSL];remainder=remainder/.rgzNAVSL->0;
 restore={rgzNAVRP->FVD[p,rgzNAVRho],rgzNAVRQ->FVD[q,rgzNAVRho],rgzNAVSP->FVD[p,rgzNAVSigma],rgzNAVSL->FVD[p+q,rgzNAVSigma]};
 restored=Expand[ExpandScalarProduct[FCI[colour-(poly/.restore)]]];
 If[!RGZMXValidValueQ[restored] || !TrueQ[Cancel[Together[restored]]===0],
  Return[Failure["NAVWardCoordinateReconstruction",<||>]]];
 pinched=(right/.restore/.rgzNAVSigma->rgzNAVPinchMu)+(left/.restore/.rgzNAVRho->rgzNAVPinchMu);
 answer=<|"PinchTensor"->pinched,"GenuineVertexTensor"->(remainder/.restore),"RightCoefficient"->(right/.restore),"LeftCoefficient"->(left/.restore),"ExactPolynomialReconstruction"->TrueQ[Cancel[Together[poly-rgzNAVRQ right-rgzNAVSL left-remainder]]===0],"OriginalTensorReconstruction"->True|>;
 If[RGZMXValidValueQ[answer],answer,Failure["InvalidNAVWardResult",<||>]]
];

rgzNAVPinchBuild[nav_,dir_,seconds_]:=Module[{rgzFunctionReturnTag=Unique["RGZWorkflow`Private`functionReturn"]},Catch[
Module[{rows={},record,split,kernel,file,packet,r,connection,source},
 If[!NumericQ[seconds] || !TrueQ[seconds>0] || !StringQ[dir] ||
   !AssociationQ[nav] || !IntegerQ[Lookup[nav,"ConnectionCount",None]] || nav["ConnectionCount"]<1 ||
   !ListQ[Lookup[nav,"Connections",None]] || Length[nav["Connections"]]=!=nav["ConnectionCount"] ||
   !AllTrue[nav["Connections"],AssociationQ[#] && MatchQ[Lookup[#,"Fields",None],{_String,_String,_String}] &&
     AllTrue[#["Fields"],MemberQ[RGZWorkflow`Private`navMatrixFields,#]&] &&
     KeyExistsQ[#,"TransverseTensor"] && RGZMXValidValueQ[#["TransverseTensor"]]&],
  Throw[Failure["InvalidNAVPinchInput",<||>],rgzFunctionReturnTag]];
 If[!DirectoryQ[dir],CreateDirectory[dir,CreateIntermediateDirectories->True]];
 Do[connection=nav["Connections"][[n]];
 source=RGZWorkflow`Private`navPinchInputIdentity[connection];
 file=FileNameJoin[{dir,"ward-"<>ToString[n]<>".wxf"}];
 record=If[FileExistsQ[file],Quiet[Check[Import[file,"WXF"],$Failed]],Missing["NoCache"]];
 If[!TrueQ[RGZWorkflow`Private`navPinchConnectionQ[record,n,connection["Fields"],source]],
 split=TimeConstrained[rgzNAVWardSplit[connection["TransverseTensor"]],seconds,$TimedOut];
 If[split===$TimedOut,Throw[Failure["NAVWardTimeout",<|"Connection"->n|>],rgzFunctionReturnTag]];
 If[FailureQ[split],Throw[split,rgzFunctionReturnTag]];
 If[!AssociationQ[split] || !RGZMXValidValueQ[split] ||
   !TrueQ[split["ExactPolynomialReconstruction"]] || !TrueQ[split["OriginalTensorReconstruction"]],
  Throw[Failure["NAVWardReconstruction",<|"Connection"->n|>],rgzFunctionReturnTag]];
 kernel=TimeConstrained[FCE[Contract[FCI[I SMP["g_s"] SUNN (split["PinchTensor"]/.q->-q)] FCI[RGZLoopPT[p,\[Mu],rgzNAVPinchMu]]]/.rgzNAVNu->\[Nu]],seconds,$TimedOut];
 If[!RGZMXValidValueQ[kernel],Throw[Failure["NAVPinchProjectionStopped",<|"Connection"->n|>],rgzFunctionReturnTag]];
 record=<|"Connection"->n,"Fields"->connection["Fields"],"Kernel"->kernel,
  "ExactPolynomialReconstruction"->True,"OriginalTensorReconstruction"->True,
  "ValidationPolicy"->"NAVWard/3","InputIdentity"->source,"KernelHash"->Hash[kernel,"SHA256"]|>;
 r=RGZWorkflow`Private`atomicWXF[file,record];If[FailureQ[r],Throw[r,rgzFunctionReturnTag]]];
 If[!TrueQ[RGZWorkflow`Private`navPinchConnectionQ[record,n,connection["Fields"],source]],
  Throw[Failure["NAVWardCacheInvalid",<|"File"->file,"Connection"->n|>],rgzFunctionReturnTag]];
 AppendTo[rows,record];Print["NAV Ward ",n," / ",nav["ConnectionCount"]],{n,nav["ConnectionCount"]}];
 packet=<|"Schema"->"RGZNAVPinch/1","ConnectionCount"->Length[rows],"Connections"->rows,"Kernel"->Total[Lookup[rows,"Kernel"]],
 "Representation"->"Rational","Meaning"->"Two-sided on-shell quark Ward pinch of the complete NAV field matrix; replaces the AA NAV contribution."|>;
 If[!RGZWorkflow`Private`navPacketQ[packet,"RGZNAVPinch/1",{"Kernel"}],Throw[Failure["InvalidNAVPinchResult",<||>],rgzFunctionReturnTag]];
 r=RGZWorkflow`Private`atomicWXF[FileNameJoin[{dir,"result.wxf"}],packet];If[FailureQ[r],r,packet]
],rgzFunctionReturnTag]];
(* Many matrix connections share identical scalar pole factors. Memoize
   exact partial fractions within one split; never bypass reconstruction. *)
rgzNAVSplit[input_]:=Module[{memo=<||>},
 Block[{RGZMXSplitFactor},
  RGZMXSplitFactor[den_,var_,route_]:=Module[{key=HoldComplete[den,var,route]/.var->rgzNAVPoleVariable,z},
   If[KeyExistsQ[memo,key],Return[memo[key]]];
   z=rgzNAVExactPoleFactor[den,var,route];If[!FailureQ[z],AssociateTo[memo,key->z]];z];
  RGZMXSplit[input]]];
(* Exact polynomial arithmetic suffices for these known quadratic poles;
   avoid repeated assumption-driven simplification of unrelated roots. *)
rgzNAVExactPoleFactor[den_,var_,route_]:=Block[{$Assumptions=True},Module[
 {roots,r,mass,degree,order,quot,coefficient,back=0,out=0,emitted,probe=Unique["rgzNAVPoleProbe$"]},
 If[Or@@{OwnValues[rgzLoopM1]=!={},OwnValues[rgzLoopM2]=!={},OwnValues[rgzLoopM3]=!={},OwnValues[rgzLoopM4]=!={}},
  Return[Failure["AssignedNAVPoleLabel",<||>]]];
 If[!RGZMXValidValueQ[{den,var,route}],Return[Failure["InvalidNAVPoleInput",<||>]]];
 If[!PolynomialQ[den,var],Return[Failure["NAVNonPolynomialPole",<||>]]];
 roots={{0,0},{\[Mu]^2,\[Mu]},{-I Sqrt[\[Alpha] M^4],rgzLoopM1},{I Sqrt[\[Alpha] M^4],rgzLoopM2},
 {(m^2+\[Mu]^2)/2+I Sqrt[mG^4-(m^2-\[Mu]^2)^2/4],rgzLoopM3},
 {(m^2+\[Mu]^2)/2-I Sqrt[mG^4-(m^2-\[Mu]^2)^2/4],rgzLoopM4}};
 (* Coalescing candidates are one root; multiplicity comes from den. *)
 roots=DeleteDuplicates[roots,TrueQ[Cancel[Together[#1[[1]]-#2[[1]]]]===0]&];
 degree=Exponent[den,var];
 Do[r=pole[[1]];mass=pole[[2]];
 If[TrueQ[Cancel[Expand[den/.var->r]]===0],
 order=1;While[order<degree&&TrueQ[Cancel[Expand[D[den,{var,order}]/.var->r]]===0],order++];
 quot=PolynomialQuotient[den,(var-r)^order,var];
 Do[coefficient=Cancel[Together[(D[1/quot,{var,order-j}]/.var->r)/Factorial[order-j]]];
 back+=coefficient/(var-r)^j;out+=coefficient ChangeDimension[FCI[FAD@@ConstantArray[{route,mass},j]],D],{j,1,order}]],{pole,roots}];
 If[!RGZMXValidValueQ[back] || !TrueQ[Cancel[Together[1/den-back]]===0],
  Return[Failure["NAVPoleReconstruction",<|"Denominator"->den|>]]];
 (* Verify the actual output, not only the abstract partial fractions. *)
 With[{momentum=MomentumExpand[FCI[Momentum[route,D]]]},
  emitted=out/.HoldPattern[PropagatorDenominator[momentum,label_]]:>
   PropagatorDenominator[Momentum[probe,D],label]];
 emitted=FeynAmpDenominatorExplicit[RGZLoopPoleMasses[emitted]]/.
  Pair[Momentum[probe,D],Momentum[probe,D]]->var;
 If[!RGZMXValidValueQ[{out,emitted}] || !TrueQ[Cancel[Together[1/den-emitted]]===0],
  Return[Failure["NAVEmittedPoleReconstruction",<|"Denominator"->den|>]]];out]];


==> anc/software/RGZWorkflow-1.1.2/Kernel/Pinch/Workflow.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Expose candidate PT initialization, staged evaluation and evidence through separate public commands.

   Inputs:
   An explicitly requested PT mode, mixed matrix and required QCD/NAV data.

   Dependencies:
   OneLoop/MixedMatrices.wl provides the common loader; Kernels.wl, Continuation.wl and VertexWard.wl are loaded only by candidate commands.
*)


(* Completed physical fields are validated separately from stopped diagnostics. *)
(* Pure packet provenance also works before the FeynCalc backend is loaded,
   so session restore cannot accept a disconnected chain of stage values. *)
ptPartSource[p_] := Hash[{p["OriginalExpression"],Lookup[p,"Representation","FAD"]},"SHA256"];
ptStageProvenance[p_,stage_,environment_] := Module[{order,n,input},
 order={"Project","Decompose","Integrate","Scalar"};
 n=FirstPosition[order,stage,Missing[]];If[MissingQ[n],Return[Missing["PTStage"]]];n=First[n];
 If[!KeyExistsQ[p["Result"],stage],Return[Missing["PTStageResult"]]];
 input=If[n===1,p["OriginalExpression"],Lookup[p["Result"],order[[n-1]],Missing["PTStageInput"]]];
 If[MissingQ[input],Return[input]];
 <|"Schema"->"RGZPTStage/1","Environment"->environment,"Source"->ptPartSource[p],
   "Input"->Hash[input,"SHA256"],"Result"->Hash[p["Result"][stage],"SHA256"]|>];
ptPartPacketQ[p_] := AssociationQ[p]&&KeyExistsQ[p,"OriginalExpression"]&&
 !qqFFInvalidQ[p["OriginalExpression"]]&&AssociationQ[Lookup[p,"Result",None]]&&
 AllTrue[Keys[p["Result"]],MemberQ[{"Project","Decompose","Integrate","Scalar"},#]&]&&
 !qqFFInvalidQ[Values[p["Result"]]];
ptPartProvenanceQ[p_,environment_] := ptPartPacketQ[p]&&AssociationQ[Lookup[p,"StageProvenance",None]]&&
 Sort[Keys[p["StageProvenance"]]]===Sort[Keys[p["Result"]]]&&
 AllTrue[Keys[p["Result"]],With[{proof=ptStageProvenance[p,#,environment]},
   AssociationQ[proof]&&Lookup[p["StageProvenance"],#,None]===proof]&];
ptComparisonIdentity[j_] := Hash[{"RGZPTComparison/1",j["Environment"],j["Mode"],
 j["NAVMode"],j["NAVFingerprint"],j["SelfEnergyParts"],
 ({#,ptPartSource[j["Parts"][#]],Lookup[j["Parts"][#]["Result"],"Scalar",Missing[]],
    Lookup[Lookup[j["Parts"][#],"StageProvenance",<||>],"Scalar",Missing[]]}&/@j["PartsOrder"])},"SHA256"];
ptJobPacketQ[j_] := AssociationQ[j]&&StringQ[Lookup[j,"Directory",None]]&&StringLength[j["Directory"]]>0&&
 IntegerQ[Lookup[j,"Environment",None]]&&j["Environment"]>=0&&IntegerQ[Lookup[j,"KernelSignature",None]]&&
 Lookup[j,"PartsOrder",None]==={"box","navAll","avAll","qseAll"}&&AssociationQ[Lookup[j,"Parts",None]]&&
 Sort[Keys[j["Parts"]]]===Sort[j["PartsOrder"]]&&AllTrue[Values[j["Parts"]],ptPartPacketQ]&&
 AllTrue[Values[j["Parts"]],ptPartProvenanceQ[#,j["Environment"]]&]&&
 ListQ[Lookup[j,"SelfEnergyParts",None]]&&Length[j["SelfEnergyParts"]]===25&&!qqFFInvalidQ[j["SelfEnergyParts"]]&&
 MemberQ[{"FourPinch","GaugeDifference"},Lookup[j,"Mode",None]]&&KeyExistsQ[j,"ReferenceGauge"]&&
 !qqFFInvalidQ[j["ReferenceGauge"]]&&MemberQ[{"FullMatrix","AAReplacement"},Lookup[j,"NAVMode",None]]&&
 If[j["NAVMode"]==="FullMatrix",j["Mode"]==="FourPinch"&&IntegerQ[Lookup[j,"NAVFingerprint",None]]&&
   qqPVValidNAVProof[Lookup[j,"NAVPacket",None],j["NAVFingerprint"]]&&
   j["Parts"]["navAll"]["OriginalExpression"]===j["NAVPacket"]["Kernel"]&&
   Lookup[j["Parts"]["navAll"],"Representation",None]==="Rational",Lookup[j,"NAVFingerprint",None]===None]&&
 AssociationQ[Lookup[j,"QCDConvention",None]]&&Lookup[j["QCDConvention"],"Status",None]==="Passed"&&
 Lookup[j["QCDConvention"],"SharedFactor",None]===1&&KeyExistsQ[j,"Compare"];
loadPTEngine[] := engineEvaluation@Module[{r=loadSharedLoopTools[],name},If[FailureQ[r],Return[r]];
 r=Fold[If[FailureQ[#1],#1,engineGet[#2]]&,Null,{"Pinch/Kernels.wl","Internal/GaugeRuntime.wl","Algebra/GaugeCoefficients.wl","Algebra/CommonDenominator.wl","Pinch/Continuation.wl","Pinch/VertexWard.wl"}];r];
Options[RGZPinchKernels]={"Mode"->"FourPinch","ReferenceGauge"->0,"Representation"->"Rational"};
RGZPinchKernels[OptionsPattern[]] := engineEvaluation@Module[{r=ready[]},If[FailureQ[r],Return[r]];
 r=loadLoopEngine[];If[FailureQ[r],Return[r]];r=engineGet["Pinch/Kernels.wl"];If[FailureQ[r],Return[r]];
 RGZWorkflow`Engine`RGZBuildPinches["Mode"->OptionValue["Mode"],"ReferenceGauge"->OptionValue["ReferenceGauge"],"Representation"->OptionValue["Representation"]]
];
Options[RGZPTStart]={"Mode"->"FourPinch","ReferenceGauge"->0,"NAVMode"->"FullMatrix","NAVSeconds"->300};
RGZPTStart[OptionsPattern[]] := engineEvaluation@Module[{r=loadPTEngine[],mixed,qcd,nav=None},If[FailureQ[r],Return[r]];
 mixed=RGZResult["Mixed"];If[!validMixed[mixed],Return[Failure["MixedMatricesRequired",<|"Action"->"RGZMixedResult[] or RGZRestore[]"|>]]];
 qcd=RGZResult["QCD"];If[!AssociationQ[qcd],Return[Failure["QCDBenchmarkRequired",<|"Action"->"RGZQCDBenchmark[]"|>]]];
 If[!MemberQ[{"FullMatrix","AAReplacement"},OptionValue["NAVMode"]],Return[Failure["NAVMode",<||>]]];
 If[OptionValue["NAVMode"]==="FullMatrix",nav=prepareNAVPinch[OptionValue["NAVSeconds"]];If[FailureQ[nav],Return[nav]]];
 r=RGZWorkflow`Engine`RGZPTLegacyStart[mixed,"CacheDirectory"->cacheDirectory[],"QCDReport"->qcd,
 "Mode"->OptionValue["Mode"],"ReferenceGauge"->OptionValue["ReferenceGauge"],"NAVPacket"->nav];
 If[!FailureQ[r],$results=KeyDrop[$results,Select[Keys[$results],MemberQ[{"Gauge","GaugePartial","GaugeStopped","Pinch"},#]||StringStartsQ[#,"MassLimit:"]&]];$stageStatus=KeyDrop[$stageStatus,{"Gauge","Pinch"}]];r
];
RGZPinchResult[] := engineEvaluation@Module[{r=loadPTEngine[]},If[FailureQ[r],Return[r]];
 r=RGZWorkflow`Engine`RGZPTResult[];If[!FailureQ[r],storeResult["Pinch",r]];r
];
candidateName[name_String] := Lookup[<|"nav"->"navAll","av"->"avAll","qse"->"qseAll"|>,name,name];
RGZRunPart[name_String,stage_String,seconds_:300] := engineEvaluation@Module[{r,part=candidateName[name]},
 If[!MemberQ[{"box","navAll","avAll","qseAll"},part]||!MemberQ[{"Project","Decompose","Integrate","Scalar"},stage],Return[Failure["CandidateStage",<|"Explanation"->"Names: box, nav/navAll, av/avAll, qse/qseAll; stages: Project, Decompose, Integrate, Scalar."|>]]];
 r=loadPTEngine[];If[FailureQ[r],Return[r]];
 RGZWorkflow`Engine`RGZPTRun[part,stage,seconds]
];
Options[RGZGaugeCheck]={"ReferenceGauge"->1,"Coefficients"->{1},"PreparationSeconds"->600,"TotalSeconds"->1200,"NAVMode"->"FullMatrix"};
RGZGaugeCheck[seconds_:60,OptionsPattern[]] := engineEvaluation@Module[{r=loadPTEngine[]},If[FailureQ[r],Return[r]];
 If[OptionValue["NAVMode"]==="FullMatrix" && AssociationQ[RGZWorkflow`Engine`rgzPTJob] && !fullNAVIncluded[],Return[Failure["FullNAVRestartRequired",<|"Action"->"RGZPTStart[]; rerun navAll: Project, Decompose, Integrate, Scalar","Explanation"->"The restored job contains the old AA-only NAV."|>]]];
 (* Reset attempt diagnostics before preprocessing can fail. The last successful
    Gauge report remains available separately from this attempt. *)
 $results=KeyDrop[$results,{"GaugeStopped","GaugePartial"}];
 RGZWorkflow`Engine`rgzGaugeCompletedRows={};
 r=RGZWorkflow`Engine`RGZPTFixedCompare[OptionValue["ReferenceGauge"],seconds,
 "CoefficientID"->OptionValue["Coefficients"],"CacheDirectory"->cacheDirectory[],
 "PreprocessTimeLimit"->OptionValue["PreparationSeconds"],"PrepareTimeLimit"->OptionValue["PreparationSeconds"],"TotalTimeLimit"->OptionValue["TotalSeconds"]];
 If[FailureQ[r],
  storeResult["GaugeStopped",r[[2]]];
  If[ListQ[RGZWorkflow`Engine`rgzGaugeCompletedRows],storeResult["GaugePartial",<|"ReferenceGauge"->OptionValue["ReferenceGauge"],"Rows"->RGZWorkflow`Engine`rgzGaugeCompletedRows,"CalculationScope"->gaugeScope[],"FullNAVIncluded"->fullNAVIncluded[]|>]];
  Return[r]];
 r=Join[r,<|"CalculationScope"->gaugeScope[],"FullNAVIncluded"->fullNAVIncluded[]|>];storeResult["Gauge",r];
 <|"Status"->Lookup[r,"Status","Unknown"],"Rows"->Lookup[r,"CheckedCount",0],"Statistics"->Lookup[r,"Statistics",<||>],"CalculationScope"->gaugeScope[],"FullNAVIncluded"->fullNAVIncluded[]|>
];
RGZExportResidual[] := engineEvaluation@Module[{r=loadPTEngine[],file,report,rows},If[FailureQ[r],Return[r]];report=RGZResult["Gauge"];
 If[!AssociationQ[report],Return[Failure["GaugeReportRequired",<||>]]];rows=Lookup[report,"ResidualParts",{}];
 If[!residual39RowsQ[rows],Return[Failure["Complete39RowsRequired",<||>]]];
 If[!NumericQ[Lookup[report,"ReferenceGauge",None]]||!TrueQ[report["ReferenceGauge"]>0]||qqFFInvalidQ[report["ReferenceGauge"]],Return[Failure["InvalidResidualReport",<||>]]];
 file=FileNameJoin[{dataDirectory[],"RGZ_Gauge_Residual_39.wxf"}];
 r=atomicWXF[file,<|"Schema"->"RGZResidual39/1","WorkflowFingerprint"->workflowFingerprint[],"ModelFingerprint"->modelKey[],"PinchFormulaFingerprint"->pinchFormulaFingerprint[],"NAVMode"->If[TrueQ[Lookup[report,"FullNAVIncluded",False]],"FullMatrix","AAReplacement"],"NAVFingerprint"->If[TrueQ[Lookup[report,"FullNAVIncluded",False]],navFormulaFingerprint[],None],"ReferenceGauge"->report["ReferenceGauge"],"ResidualParts"->rows|>];r
];
RGZStatus["PT"] := engineEvaluation@Module[{r=loadPTEngine[]},If[FailureQ[r],r,RGZWorkflow`Engine`RGZPTStatus[]]];

navMatrixFields={"A","b","tau","xi","phi","phibar","beta","betabar"};
navMatrixVectors={"A","phi","phibar","beta","betabar"};
navPinchInputIdentity[c_] := Hash[{"NAVWardInput/3",workflowFingerprint[],c["Fields"],c["TransverseTensor"]},"SHA256"];
navPinchConnectionQ[r_,n_,fields_,source_:Automatic] := AssociationQ[r]&&Lookup[r,"Connection",None]===n&&
 MatchQ[Lookup[r,"Fields",None],{_String,_String,_String}]&&AllTrue[r["Fields"],MemberQ[navMatrixFields,#]&]&&r["Fields"]===fields&&
 Lookup[r,"ValidationPolicy",None]==="NAVWard/3"&&IntegerQ[Lookup[r,"InputIdentity",None]]&&
 (source===Automatic || r["InputIdentity"]===source)&&
 KeyExistsQ[r,"Kernel"]&&Lookup[r,"KernelHash",None]===Hash[r["Kernel"],"SHA256"]&&
 TrueQ[Lookup[r,"ExactPolynomialReconstruction",False]]&&TrueQ[Lookup[r,"OriginalTensorReconstruction",False]]&&!qqFFInvalidQ[r];
navPinchMatchesQ[r_,nav_] := navPacketQ[r,"RGZNAVPinch/1",{"Kernel"}] &&
 r["ConnectionCount"]===nav["ConnectionCount"] &&
 And@@MapIndexed[navPinchConnectionQ[#1,First[#2],nav["Connections"][[First[#2]]]["Fields"],
   navPinchInputIdentity[nav["Connections"][[First[#2]]]]]& ,r["Connections"]];
fullNAVIncluded[]:=AssociationQ[RGZWorkflow`Engine`rgzPTJob]&&Lookup[RGZWorkflow`Engine`rgzPTJob,"NAVMode",None]==="FullMatrix";
gaugeScope[]:=If[fullNAVIncluded[],"FullMatrixNAVPinch","AAReplacementCandidate"];
navFormulaFingerprint[]:=Hash[{workflowFingerprint[],modelKey[],FileHash[FileNameJoin[{dataDirectory[],"RGZ_all_raw.wxf"}],"SHA256"],FileHash[FileNameJoin[{calculationDirectory[],"OneLoop/NonAbelianVertex.wl"}],"SHA256"],FileHash[FileNameJoin[{calculationDirectory[],"Pinch/VertexWard.wl"}],"SHA256"]},"SHA256"];
prepareNAVPinch[seconds_]:=Module[{r,key,dir},
 r=RGZNAVSum[seconds];If[FailureQ[r],Return[r]];
 r=engineGet["Pinch/VertexWard.wl"];If[FailureQ[r],Return[r]];
 key=navFormulaFingerprint[];dir=FileNameJoin[{cacheDirectory[],"RGZ_NAV_pinch_"<>IntegerString[key,16,64]}];If[!DirectoryQ[dir],CreateDirectory[dir]];
 r=If[FileExistsQ[FileNameJoin[{dir,"result.wxf"}]],Quiet[Check[Import[FileNameJoin[{dir,"result.wxf"}],"WXF"],$Failed]],Missing["NoCache"]];
 If[!navPinchMatchesQ[r,RGZResult["NAV"]],r=RGZWorkflow`Engine`rgzNAVPinchBuild[RGZResult["NAV"],dir,seconds]];
 If[FailureQ[r],Return[r]];If[!navPinchMatchesQ[r,RGZResult["NAV"]],Return[Failure["NAVPinchCacheInvalid",<|"Directory"->dir|>]]];r=Join[r,<|"Fingerprint"->key|>];storeResult["NAVPinch",r];r
];



==> anc/software/RGZWorkflow-1.1.2/Kernel/README.md <==
# The calculation

The main object is the one-loop amplitude for massless, distinct-flavour quark scattering. Read the source in the following physical order; the order in which Wolfram loads definitions is only an implementation detail.

```text
Models/: action
    |
Tree/: quadratic kernel, propagators and vertices
    |
OneLoop/: mixed self energy + AV + NAV + boxes + external residues
    |
Algebra/: D-dimensional color-spin structures and scalar integrals
    |
Renormalization/: UV/IR separation, mass limits and MSbar
```

`Identities/` tests these calculations through Ward/BRST identities, gauge differences and QCD limits. It is not an extra term in the amplitude.

## Where to read

| Physical question | Start here |
| --- | --- |
| What is summed in the amplitude? | [OneLoop/Amplitude.wl](OneLoop/Amplitude.wl) |
| What is the tree propagator matrix? | [Tree/Propagators.wl](Tree/Propagators.wl), [Tree/QuadraticAction.wl](Tree/QuadraticAction.wl) |
| What are the interaction vertices? | [Tree/VertexRules.wl](Tree/VertexRules.wl); the action is in [Models](../Models/RGZ_W2.6.fr) |
| How is the full mixed self energy calculated? | [OneLoop/MixedSelfEnergy.wl](OneLoop/MixedSelfEnergy.wl) |
| How is the scattering task prepared? | [OneLoop/QuarkScattering.wl](OneLoop/QuarkScattering.wl) |
| How does the mixed matrix enter scattering? | [OneLoop/QQMixedSelf.wl](OneLoop/QQMixedSelf.wl), [Algebra/MixedProjection.wl](Algebra/MixedProjection.wl) |
| Where is the quark on-shell residue? | [OneLoop/QuarkSelfEnergy.wl](OneLoop/QuarkSelfEnergy.wl) |
| Where are spectral simplification and M0 restoration? | [Algebra/SpectralCoordinates.wl](Algebra/SpectralCoordinates.wl), [Renormalization/MassRestoration.wl](Renormalization/MassRestoration.wl) |
| Where are the AVs and boxes generated? | [OneLoop/QuarkGraphs.wl](OneLoop/QuarkGraphs.wl) |
| Where is the complete non-Abelian vertex? | [OneLoop/NonAbelianVertex.wl](OneLoop/NonAbelianVertex.wl) |
| How are graphs reduced to masters? | [OneLoop/EvaluateGraphs.wl](OneLoop/EvaluateGraphs.wl), [Algebra/TensorIntegrals.wl](Algebra/TensorIntegrals.wl) |
| What are the integral and coefficient identities? | [Algebra/PassarinoVeltman.wl](Algebra/PassarinoVeltman.wl), [Algebra/Coefficients.wl](Algebra/Coefficients.wl) |
| How is the regulator limit assembled? | [Renormalization/MassLimit.wl](Renormalization/MassLimit.wl) |
| How are the QCD contributions checked? | [Identities/QCDParts.wl](Identities/QCDParts.wl), [Identities/QCDBenchmark.wl](Identities/QCDBenchmark.wl) |
| Where are poles subtracted? | [Renormalization/UVIR.wl](Renormalization/UVIR.wl), [Renormalization/MSbar.wl](Renormalization/MSbar.wl) |
| How is gauge dependence tested? | [Identities/GaugeDependence.wl](Identities/GaugeDependence.wl) |

## Dependencies and the independent QQ route

```mermaid
flowchart TD
  T[Tree: action, kernels, vertices] --> L[OneLoop: mixed matrices and full NAV]
  T --> Q[OneLoop: QuarkScattering]
  L --> Q
  Q --> S[OneLoop: QQMixedSelf and EvaluateGraphs]
  A[Algebra: external legs, PV grouping, color and Dirac reduction] --> L
  A --> S
  S --> M[OneLoop: Amplitude]
  M --> V[Identities: Ward, gauge and QCD checks]
  M --> R[Renormalization: UV/IR, limits and MSbar]
  A --> P[Pinch: optional candidate calculation]
  L --> P
```

An arrow means "provides input or tools to". `Internal/` supplies configuration, storage, continuation and display to these calculations. There is no arrow from `Pinch/` to the conventional QQ route.

The normal sequence is tree/model preparation, mixed matrices, `RGZQQStart`, `RGZQQPrepareSelf`, six `RGZQQRunPart` calls, then `RGZQQAmplitude`. `RGZNAVSum` supplies the full conventional vertex; it does not extract pinch pieces. `QuarkSelfEnergy.wl` contains the quark residue, while `QQMixedSelf.wl` connects the mixed-field insertion to the scattering currents.

`loadQuarkEngine[]` loads the mixed loop engine, shared external-leg/PV tools, quark graphs, residue and mass-limit formulas. `loadPTEngine[]` uses those shared tools and separately loads candidate kernels, their continuation and NAV pinch decomposition. A file's header states its role, input and prerequisites. The ordinary package load defines public commands; lazy engine files are listed explicitly in these loaders. `Identities/QCDBenchmark.wl` is an explicitly invoked calculation driver, rather than a definitions-only module.

`Algebra/GaugeCoefficients.wl` and `CommonDenominator.wl` implement coefficient algorithms. `Identities/` retains the physical checks that use them. `Pinch/` owns candidate initialization, staged evaluation and assembly. Read [the four API groups](../Documentation/API.md) after following the main calculation.

## The amplitude convention

The stored graph expressions are in the $i\mathcal M$ convention:

$$i\mathcal M^{(1)}=i\mathcal M_{\rm self}+i\mathcal M_{\rm AV_1}+i\mathcal M_{\rm AV_2}+i\mathcal M_{\rm NAV_1}+i\mathcal M_{\rm NAV_2}+i\mathcal M_{\rm Box_1}+i\mathcal M_{\rm Box_2}+2\Sigma_V(0)i\mathcal M^{(0)}.$$

The mixed insertion is $D^{(0)}_{Ai}\Pi_{ij}D^{(0)}_{jA}$. It includes all mixed fields; it is not obtained by keeping only $\Pi_{AA}$. No additional pinch term is added to the conventional amplitude. Keep $D$ until Laurent products are assembled.

The raw mixed-self source is multiplied by `1/(2 Pi)^4` once in `Amplitude.wl`. Reduced vertex/box parts already include this conversion. `SigmaV` already contains `g_s^2 CF/(16 Pi^2)`. See [the detailed conventions](../Documentation/Calculation.md).

## Files outside the derivation

- `Internal/` contains sessions, progress, cache reuse and continuation of the current calculation. It is not a physics-reading prerequisite.
- `RGZWorkflow.wl` declares public commands and loads definitions; `init.m` is the standard Wolfram entry point.

The model companions and notebook calculation sequence are unchanged. The current source is restricted to the zero-temperature scattering workflow; unrelated thermal, standalone vacuum and developer-registry interfaces have been archived locally. Historical `Work/` results are retained. Source reorganization changes calculation fingerprints, so restart the kernel before using it. This layout does not resolve the [remaining physical and mathematical checks](../Documentation/OpenChecks.md).

For the local mixed-self-energy flow, function inventory and load sequence, see [MixedSelfEnergyStructure](../Documentation/MixedSelfEnergyStructure.md).

For ordinary versus fixed-denominator gauge-coefficient reduction, see [GaugeCoefficientStructure](../Documentation/GaugeCoefficientStructure.md).

For a complete small calculation with actual intermediate expressions, start with [the quark-bubble walkthrough](../Documentation/QuarkBubbleWalkthrough.md).


==> anc/software/RGZWorkflow-1.1.2/Kernel/RGZWorkflow.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Declare the four public API groups and the definitions-only package load order.

   Inputs:
   The package source directory.

   Dependencies:
   The explicit ordinary-module list below defines commands. Lazy engine prerequisites are listed in OneLoop/MixedMatrices.wl and Pinch/Workflow.wl.
*)

(* RGZWorkflow 1.1.2: public API. Loading never starts a calculation. *)
BeginPackage["RGZWorkflow`"];
(* 1. Main calculation: model to bare amplitude *)
RGZInitialize::usage = "RGZInitialize[workDirectory] creates isolated Data, Cache and Results directories and selects the bundled model. Option QuarkMasses -> {0,0} specifies the two base-model quark masses; full QQ external states currently remain massless.";
RGZLoadFeynRules::usage = "RGZLoadFeynRules[\"Directory\"->path] loads FeynRules and the selected FR model in a fresh kernel.";
RGZLoadFeynCalc::usage = "RGZLoadFeynCalc[] loads FeynCalc with FeynArts in a fresh kernel.";
RGZExtractTree::usage = "RGZExtractTree[seconds] extracts and saves the actual FR quadratic kernels.";
RGZExportVertices::usage = "RGZExportVertices[seconds] exports the current FR two-, three- and four-leg vertices.";
RGZMixedStart::usage = "RGZMixedStart[] prepares the one-loop mixed-matrix manifest without generating every graph.";
RGZMixedComputeAll::usage = "RGZMixedComputeAll[seconds] computes the 64 ordered pairs; never called automatically.";
RGZMixedResult::usage = "RGZMixedResult[seconds] collects and validates the projected mixed matrices.";
RGZQQStart::usage = "RGZQQStart[seconds] builds complete conventional massless distinct-flavour quark amplitudes with two dynamical quark flavors, defaulting to alpha=0 and M=0.";
RGZQQPrepareSelf::usage = "RGZQQPrepareSelf[seconds,\"TotalSeconds\"->3600] prepares the mixed self-energy limits with per-coefficient checkpoints; progress is RGZResult[\"QQProgress\"].";
RGZQQAmplitude::usage = "RGZQQAmplitude[] assembles all completed conventional graphs and four on-shell external residues; reports bare, unverified status explicitly.";
RGZQQRunPart::usage = "RGZQQRunPart[name,seconds] reduces a full vertex, box or quark self-energy integrand to PV functions.";

(* 2. Validation and renormalization *)
RGZTreeBenchmark::usage = "RGZTreeBenchmark[seconds] independently checks the explicit 5x5 and 8x8 Minkowski tree kernels.";
RGZCheckIdentities::usage = "RGZCheckIdentities[seconds] checks BRST algebra and quark Ward identities and audits available propagator/NAV evidence; unimplemented loop ST/Nielsen identities remain explicit.";
RGZIdentityRequirements::usage = "RGZIdentityRequirements[] lists the ST, Ward, constraint and Nielsen identities required for a complete verification.";
RGZCheckPropagators::usage = "RGZCheckPropagators[seconds] compares the model propagators with the freshly extracted tree kernels.";
RGZCheckVertices::usage = "RGZCheckVertices[seconds,\"IDs\"->All] checks selected three- and four-leg vertices against FR.";
RGZCheckOrders::usage = "RGZCheckOrders[seconds,\"Mode\"->\"Compare\"] checks labeled permutations; Generate checks distinct field orders only.";
RGZQCDBenchmark::usage = "RGZQCDBenchmark[] checks the four candidate contributions and actual pure-gluon QCD self-energy.";
RGZQQSMatrix::usage = "RGZQQSMatrix[] validates linked current-source gauge, mass-limit, UV/IR and finite evidence before returning a conditional partonic amplitude. Flags alone cannot certify it.";
RGZQQMSbarCounterterms::usage = "RGZQQMSbarCounterterms[] gives independently specified Landau MSbar parameter shifts (default: two dynamical massless quarks) and their renormalization-factor relations.";
RGZQQMSbar::usage = "RGZQQMSbar[seconds] checks MSbar pole closure with the raw-core ledger and two-flavor local counterterms; eta is already in the base model, never inserted again; optionally builds a finite PV representation. Does not promote the full S matrix.";
RGZQQUVIR::usage = "RGZQQUVIR[seconds] computes UV and supported IR poles of LoopOrder -> 1 form factors, with per-master checkpoints. Lost scaleless terms and unsupported complex-mass integrals are reported, not guessed.";
RGZQQRenormalize::usage = "RGZQQRenormalize[seconds] checks caller-supplied local ParameterCounterterms against represented UV poles. Explicit Mode -> PoleSubtraction performs a formal pole subtraction only; neither certifies full MSbar renormalization.";
RGZQQGaugeStart::usage = "Start a symbolic-alpha M=0 QQ task with an explicit common dimensional scaleless-zero prescription; preserves the previous task.";
RGZQQGaugePrepareSelf::usage = "Prepare the symbolic-gauge mixed self energy.";
RGZQQGaugeRunPart::usage = "Reduce one full diagram in the symbolic-gauge task.";
RGZQQGaugeAssemble::usage = "Assemble the symbolic-gauge one-loop packet; no extra pinch term is added.";
RGZQQGaugeCheck::usage = "Check every full one-loop color-spin-PV gauge difference at symbolic alpha.";
RGZQQGaugeRestore::usage = "Restore the QQ task saved before the symbolic-gauge calculation.";
RGZExtraTreeAudit::usage = "RGZExtraTreeAudit[seconds] independently reads eta, omega, zeta and both quark quadratic terms in a FeynRules session and checks Gaussian/Clifford inverses.";
RGZCheckExtraPropagators::usage = "RGZCheckExtraPropagators[] validates the saved current-model independent FR extra-field audit; it does not claim a separate FA propagator comparison.";
RGZOneLoopCoverage::usage = "RGZOneLoopCoverage[seconds] inventories action vertices through four legs, checks export signatures and records one-loop truncation/topology requirements in the FR session.";
RGZCheckOneLoopCoverage::usage = "RGZCheckOneLoopCoverage[] validates the current action-side vertex/truncation inventory; independent graph bijection remains explicit.";
RGZQQFiniteAudit::usage = "RGZQQFiniteAudit[seconds] independently reconstructs common-epsilon finite form factors and tree-derived local counterterms, preserving all source packets.";
RGZQQCertification::usage = "RGZQQCertification[] links compatible bare, MSbar, symbolic gauge and mass-limit reports and saves an explicit list of outstanding checks; never upgrades missing evidence.";
RGZQQScalarPoleAudit::usage = "RGZQQScalarPoleAudit[seconds, ScalarFile -> file, ReferenceUVIRFile -> file] records representation-dependent opposite UV/IR pole transfers; never certifies the new finite amplitude.";
RGZQQScalarBasisAudit::usage = "RGZQQScalarBasisAudit[seconds, ScalarFile -> file] proves generic one-loop sector irreducibility using proper critical points; does not claim complete cross-family independence.";
RGZQQScalarFiniteAudit::usage = "RGZQQScalarFiniteAudit[seconds, ScalarFile -> file, ReferenceUVIRFile -> file, ReferenceMSbarFile -> file, ReferenceFiniteAuditFile -> file, PoleAuditFile -> file] verifies the epsilon-dependent finite basis transformation without changing certification.";

(* 3. Result expression *)
RGZPVFinite::usage = "RGZPVFinite[master, scaleSquared] denotes the finite common-bar-epsilon Laurent coefficient of the specified PV integral, with UV and IR poles subtracted at the same scale. No numerical or arbitrary-branch evaluation is implied.";
RGZQQFormFactors::usage = "RGZQQFormFactors[seconds] organizes the bare amplitude into two SU(N) color flows and D-dimensional spin structures, with scalar master coefficients. LoopOrder -> All (default), 0 or 1 selects full, tree or pure one-loop M. File may select a saved bare-amplitude.wxf.";
RGZQQScalarFormFactors::usage = "RGZQQScalarFormFactors[seconds, File -> pureLoopFF] applies D-dimensional tensor identities and collects scalar PV coefficients in a separate source-bound packet.";
RGZQQScalarFactorRows::usage = "RGZQQScalarFactorRows[seconds, File -> scalarColorFile, RowSeconds -> 120] extracts common scalar factors from singlet/octet finite rows and checks every reduced coefficient. Original coefficient pairs remain available.";
RGZQQScalarColorSimplify::usage = "RGZQQScalarColorSimplify[seconds, File -> scalarCompactFile, CoefficientSeconds -> 30] recombines direct/crossed color coefficients into exact t-channel singlet/octet form and selects shorter polynomial representations. Source reports remain unchanged.";
RGZQQScalarFiniteSimplify::usage = "RGZQQScalarFiniteSimplify[seconds, File -> finiteAuditFile, CoefficientSeconds -> 30] separately simplifies finite coefficients in exact squared-pole coordinates; CompactFunctionArguments and HornerCoefficients default to True. Integral parameter values and source certification are preserved.";
RGZPaperResult::usage = "RGZPaperResult[] reads the author-supplied inert eight-row finite one-loop table and its domain/normalization metadata. It does not certify the current task.";

(* 4. Development, detailed audits, continuation and optional PT research *)
RGZConfiguration::usage = "RGZConfiguration[] returns the current small configuration association.";
RGZSymbols::usage = "RGZSymbols[] returns the canonical private physical parameters and momenta for substitutions.";
RGZSymbolAudit::usage = "RGZSymbolAudit[] checks canonical model symbol identity, definitions and name resolution in the FR master and workers.";
RGZDependencies::usage = "RGZDependencies[] reports installed computational dependencies without loading them.";
RGZMixedStartPair::usage = "RGZMixedStartPair[a,b,seconds,\"Sectors\"->All] prepares one ordered pair.";
RGZRunGraph::usage = "RGZRunGraph[n,stage,seconds] runs one graph stage in the current mixed pair.";
RGZMixedComputePair::usage = "RGZMixedComputePair[a,b,seconds] computes one ordered pair with resumable caches.";
RGZPinchKernels::usage = "RGZPinchKernels[\"Mode\"->\"FourPinch\"|\"GaugeDifference\",\"ReferenceGauge\"->0,\"Representation\"->\"Rational\"|\"FAD\"] returns the four reviewed kernels, GammaP and their total.";
RGZNAVSum::usage = "RGZNAVSum[seconds,\"QuarkMass\"->0] sums all field-matrix NAV connections and saves a raw connected vertex tensor; no pinch decomposition or integration.";
RGZPTStart::usage = "RGZPTStart[\"Mode\"->\"FourPinch\",\"ReferenceGauge\"->0] prepares pinch kernels; NAVMode defaults to FullMatrix and replaces AA NAV with all matrix connections.";
RGZPinchResult::usage = "RGZPinchResult[] returns completed four-part scalar kernels and the separately assembled mixed self-energy contribution.";
RGZRunPart::usage = "RGZRunPart[name,stage,seconds] runs one box/nav/av/qse stage.";
RGZGaugeCheck::usage = "RGZGaugeCheck[seconds,\"Coefficients\"->{1}] compares the current candidate combination with a reference gauge, stopping on timeout.";
RGZExportResidual::usage = "RGZExportResidual[] writes a complete 39-row residual packet when available.";
RGZLoadFeynHelpers::usage = "RGZLoadFeynHelpers[] loads the installed Package-X interface in a FeynCalc session; no calculation is started.";
RGZQQUVIRIntegral::usage = "RGZQQUVIRIntegral[expr, loop, seconds] separates UV/IR and finite parts of a supplied unreduced real-mass integral, retaining logarithmic scaleless integrals. ImplicitPrefactor defaults to 1/(2 Pi)^(4-2 Epsilon). This does not certify the full amplitude.";
RGZQQScalelessLedger::usage = "RGZQQScalelessLedger[seconds] restores UV/IR transfers of explicit scaleless tensor cores in all six Landau M=0 probe graphs without rewriting graph caches.";
RGZQQPVUVIRLedger::usage = "RGZQQPVUVIRLedger[seconds] audits saved pre/post PV identities for lost scaleless UV/IR pole shifts. Rebuild pure-loop form factors first. Earlier TID and mass limits remain outside its scope.";
RGZQQRepairIncomplete::usage = "RGZQQRepairIncomplete[seconds] quarantines failed QQ checkpoints and recomputes affected parts; a valid finite M0 checkpoint avoids reloading the large mixed matrix.";
RGZMassLimit::usage = "RGZMassLimit[\"M0\"|\"QCD\",seconds] checks the existing specialized 39-row mass-limit diagnostics; M0 accepts \"ParameterPoint\" -> an exact parameter association.";
RGZSplit::usage = "RGZSplit[expr,q,p,seconds] explicitly factorizes loop propagators using the checked loop backend.";
RGZPoleMasses::usage = "RGZPoleMasses[expr] replaces the rgzLoopM1..4 labels with the physical pole masses.";
RGZSave::usage = "RGZSave[] saves an explicit versioned WXF session packet, without notebook output.";
RGZRestore::usage = "RGZRestore[] restores a versioned packet and rejects a different model fingerprint.";
RGZResult::usage = "RGZResult[name] returns stored data; use a semicolon for large matrices.";
RGZStatus::usage = "RGZStatus[] returns a small stage-status association; RGZStatus[\"Mixed\"|\"PT\"] shows the relevant engine table.";
RGZReport::usage = "RGZReport[result] prints a bounded status/diagnostic report, never a huge expression.";
RGZShow::usage = "RGZShow[expression,maxLeaves] displays only a bounded expression.";
RGZMonitor::usage = "RGZMonitor[command] displays one compact engine progress panel when available.";
$RGZWorkflowVersion::usage = "The RGZWorkflow API/data-schema version.";
RGZQQGaugeEarlyPrepare::usage = "Prepare protected raw integrand gauge differences before pole splitting and TID; experimental, not a gauge proof.";
RGZQQGaugeEarlyCheck::usage = "Reduce the combined prepared six-diagram gauge difference and add mixed self-energy and external-residue differences; experimental independent check.";
RGZQQWardCoverage::usage = "Compare the full gauge difference with the complete existing pinch combination, then test its gauge difference; not a functional ST proof.";
RGZQQMixedUVIRLedger::usage = "RGZQQMixedUVIRLedger[seconds, MatrixManifest -> file] replays saved pre-TID mixed kernels to record scaleless UV/IR transfers without rewriting source caches; graph/PV coverage is reported separately.";
RGZQQCompleteMassLedger::usage = "RGZQQCompleteMassLedger[] links matching raw bounds, general mass-region cancellation, weighted matrix transfers and the probe/MSbar ledger into a new evidence packet; never edits source amplitudes.";
RGZQQRawMassPoleAudit::usage = "RGZQQRawMassPoleAudit[seconds] independently bounds the original pre-limit coefficients in e=M^2 without reading saved M0-series slots.";
RGZQQWeightedUVIRLedger::usage = "RGZQQWeightedUVIRLedger[seconds, MatrixManifest -> file] replays graph-weighted pre-TID and pre-PV units and verifies graph, sector and matrix reconstruction.";
RGZQQMassRegionMatch::usage = "RGZQQMassRegionMatch[seconds] matches regulator tadpoles with bubble soft regions and quadratic hard corrections, with source-bound checkpoints; it does not certify full scaleless coverage.";
RGZQQMassLimitLedger::usage = "RGZQQMassLimitLedger[seconds] audits saved pre-limit mixed-self pairs and discarded regulator tadpoles with explicit limit-order diagnostics; does not infer complete IR certification.";

Begin["`Private`"];
$packageRoot = DirectoryName[DirectoryName[$InputFileName]];
If[!AssociationQ[$config], $config = <||>];
If[!AssociationQ[$results], $results = <||>];
If[!AssociationQ[$stageStatus], $stageStatus = <||>];
If[!ListQ[$loaded], $loaded = {}];
$RGZWorkflowVersion = "1.1.2";
(* Ordinary definitions only. Lazy calculation-engine loads and their prerequisites
   are explicit in OneLoop/MixedMatrices.wl and Pinch/Workflow.wl. *)
Scan[Get, FileNameJoin[{$packageRoot,"Kernel",#}]& /@ {
 "Internal/Session.wl",
 "Tree/Propagators.wl",
 "Tree/FeynmanRules.wl",
 "Identities/BRST.wl",
 "OneLoop/MixedMatrices.wl",
 "OneLoop/QuarkScattering.wl",
 "OneLoop/VertexSum.wl",
 "OneLoop/QQMixedSelf.wl",
 "Algebra/SpectralCoordinates.wl",
 "Renormalization/MassRestoration.wl",
 "Renormalization/ResidualDiagnostics.wl",
 "Pinch/Workflow.wl",
 "Identities/QCDComparison.wl",
 "Identities/BoxWard.wl",
 "Internal/IntegralCache.wl",
 "Algebra/TensorIntegrals.wl",
 "OneLoop/EvaluateGraphs.wl",
 "Internal/Progress.wl",
 "Algebra/DiracChains.wl",
 "Algebra/PassarinoVeltman.wl",
 "Algebra/ColorSpinBasis.wl",
 "Internal/Resume.wl",
 "Identities/GaugeDependence.wl",
 "Pinch/Comparison.wl",
 "OneLoop/Amplitude.wl",
 "Algebra/Coefficients.wl",
 "Algebra/FourPointMomenta.wl",
 "Renormalization/UVIR.wl",
 "Renormalization/MSbar.wl",
 "Identities/Consistency.wl",
 "Renormalization/MassLimit.wl",
 "Renormalization/MixedUVIR.wl",
 "Algebra/ScalarBasis.wl",
 "Identities/ScalarBasis.wl",
 "Algebra/FiniteCoefficients.wl",
 "Internal/PaperReference.wl"
}];
End[];
EndPackage[];


==> anc/software/RGZWorkflow-1.1.2/Kernel/Renormalization/MSbar.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Construct the local MSbar counterterms, scaleless ledger and pole-closure comparison.

   Inputs:
   Computed QQ graphs or form factors, with the declared dimensional and mass-limit prescription.

   Dependencies:
   Algebra/ tools and already computed OneLoop/ results; no candidate PT task is required.
*)

(* Landau, M=0, two-flavor amplitude. Independent completion of the
   base-model constraint Jacobian and an explicit raw-core scaleless ledger. No source
   QQ/FR caches are rewritten. General-alpha and finite-M jobs are refused. *)
qqMSbarJob[file_] := Module[{j},
 j=If[file===Automatic,RGZResult["QQ"],If[StringQ[file]&&FileExistsQ[file],Quiet[Check[Import[file,"WXF"],$Failed]],$Failed]];
 If[!AssociationQ[j]||Lookup[j,"Schema",None]=!="RGZQQ/3"||!And@@(KeyExistsQ[j,#]&/@{"Fingerprint","Tree","Integrands","NAVSource","LoopMeasureConversion"}),Return[Failure["QQMSbarJobRequired",<||>]]];
 If[Lookup[j,"Gauge",None]=!=0||Lookup[j,"RegulatorMass",None]=!=0,Return[Failure["QQMSbarLandauM0Only",<|"Explanation"->"This completion is derived for Gauge -> 0 and RegulatorMass -> 0."|>]]];
 If[Lookup[j,"JacobianGhostIncluded",False]=!=True||Lookup[j,"ClosedQuarkFlavors",None]=!=2||Lookup[j,"ModelFingerprint",None]=!=modelKey[]||Lookup[j,"ModelContent",None]=!=modelContent[],Return[Failure["QQCompletedModelRequired",<|"Action"->"Recompute with the eta and two-flavor base model; old quenched jobs are not upgraded by adding a postprocessing bubble."|>]]];
 If[j["LoopMeasureConversion"]=!=1/(2 Pi)^4,Return[Failure["QQMeasureConventionRequired",<||>]]];j];
qqMSbarZeroScaleQ[core_] := Module[{ps,rs,as,q=RGZWorkflow`Engine`q},
 ps=Cases[core,_FeynCalc`PropagatorDenominator,Infinity];
 If[ps==={}||!AllTrue[ps,Length[#]===2&&#[[2]]===0&],Return[False]];
 rs=ps[[All,1]]/.FeynCalc`Momentum[v_,___]:>v;as=Coefficient[Expand[#],q]&/@rs;
 If[!AllTrue[as,MemberQ[{1,-1},#]&],Return[False]];rs=MapThread[Times,{as,rs}];
 And@@Flatten[Table[TrueQ[Expand[qqFFScalarKinematics[FeynCalc`FCI[FeynCalc`SPD[rs[[i]]-rs[[k]],rs[[i]]-rs[[k]]]]]]===0],{i,Length[rs]},{k,Length[rs]}]]];
qqMSbarPieces[j_,name_] := Module[{raw,input,r},
 raw=j["Integrands"][name];
 If[MatchQ[raw,Missing["DeferredNAV",_Integer]],raw=-RGZWorkflow`Engine`rgzQQNAV[j["NAVSource"],raw[[2]]]/.{RGZWorkflow`Engine`\[Alpha]->0,RGZWorkflow`Engine`M->0}];
 If[MemberQ[{"Box1","Box2"},name],raw=qqBoxWardPrecondition[raw,name]];
 input=RGZWorkflow`Engine`rgzQQSplit[qqRestoreAffineSquares[raw],0,0];If[FailureQ[input],Return[input]];
 r=qqLinearizeChains[FeynCalc`FCI[input]];
 r=qqRouteApart[FeynCalc`FeynAmpDenominatorCombine[r,FeynCalc`FCI->True]];
 r=qqNAVScalarCoordinates[r,name];r=qqCancelRoutePowers[r];qqTensorPieces[r]];
qqMSbarFF[input_,finger_,co_] := Block[{$results=$results,qqFFPVCache=<||>},Module[{r},
 r=qqFFBuild[<|"Amplitude"->input,"Fingerprint"->finger,"LoopOrder"->1|>,True,co,False];If[FailureQ[r],r,RGZResult["QQFormFactors"]]]];
(* IDs are local to each report; match actual color and spin expressions. *)
qqMSbarMap[ff_] := Association[Map[Function[row,With[{c=ff["ColorBasis"][[row["ColorID"]]],s=ff["SpinStructures"][[row["SpinID"]]]},HoldComplete[c,s]->row["FormFactor"]]],ff["Rows"]]];
qqMSbarLookup[map_,c_,spin_] := With[{a=c,b=spin},Lookup[map,HoldComplete[a,b],0]];

Options[RGZQQScalelessLedger]={"JobFile"->Automatic,"IntegralSeconds"->60,"CoefficientSeconds"->30};
RGZQQScalelessLedger[seconds_:1200,OptionsPattern[]] := Module[
 {j,r,sec=OptionValue["IntegralSeconds"],co=OptionValue["CoefficientSeconds"],key,dir,parts={"AV1","AV2","Box1","Box2","NAV1","NAV2"},records={},pieces,selected,terms,v,u,part,file,cache,saved,coreFile,coreKey,raw,ff,out,stop=Unique["rawLedgerStop"]},
 If[!And@@(NumericQ[#]&&TrueQ[#>0]&/@{seconds,sec,co}),Return[Failure["QQMSbarArguments",<||>]]];
 r=ready[];If[FailureQ[r],Return[r]];r=fcReady[];If[FailureQ[r],Return[r]];
 If[!qqGaugeSymbolicParametersQ[],Return[Failure["SymbolicParametersRequired",<||>]]];
 $results=KeyDrop[$results,{"QQScalelessLedger"}];j=qqMSbarJob[OptionValue["JobFile"]];If[FailureQ[j],Return[j]];
 r=engineGet["OneLoop/QuarkGraphs.wl",False];If[FailureQ[r],Return[r]];
 key=Hash[{"QQScalelessLedger/2",j["Fingerprint"],j["Integrands"],j["NAVSource"],FileHash[FileNameJoin[{$packageRoot,"Kernel","Renormalization/MSbar.wl"}],"SHA256"],DownValues[FeynCalc`TID],DownValues[FeynCalc`PaVeUVPart],$Version},"SHA256"];
 dir=FileNameJoin[{cacheDirectory[],"qq-scaleless-ledger-"<>IntegerString[key,16,64]}];If[!DirectoryQ[dir],CreateDirectory[dir]];
 r=qqGaugeTimed["QQScalelessLedger",Catch[
 Do[part=parts[[n]];qqProgressOperation["Scaleless scan "<>part];qqProgressUpdate[<|"Stage"->"QQScalelessLedger:"<>part,"Index"->n,"Total"->6,"StepLimitSeconds"->sec|>];file=FileNameJoin[{dir,part<>".wxf"}];
 cache=If[FileExistsQ[file],Quiet[Check[Import[file,"WXF"],$Failed]],$Failed];
 If[AssociationQ[cache]&&Lookup[cache,"Key",None]===key&&Lookup[cache,"Part",None]===part&&!qqFFInvalidQ[Lookup[cache,"RawUVShift",$Failed]],qqProgressUpdate[<|"CacheState"->"Reused","ReusedCheckpoints"->(Lookup[$qqProgress,"ReusedCheckpoints",0]+1)|>];AppendTo[records,cache];Continue[]];
 pieces=TimeConstrained[qqMSbarPieces[j,part],sec,$TimedOut];
 If[qqFFInvalidQ[pieces],Throw[Failure["QQScalelessScanStopped",<|"Part"->part,"Seconds"->sec|>],stop]];
 selected=Select[pieces,qqMSbarZeroScaleQ[Last[#]]&];terms={};
 Do[qqProgressUpdate[<|"AlgebraGroupIndex"->i,"AlgebraGroupTotal"->Length[selected],"InputLeaves"->LeafCount[selected[[i,2]]],"ItemStarted"->AbsoluteTime[]|>];qqProgressOperation["Scaleless UV tensor "<>part<>" "<>ToString[i]<>" / "<>ToString[Length[selected]]];
  coreKey=Hash[{key,selected[[i,2]]},"SHA256"];coreFile=FileNameJoin[{dir,"core-"<>IntegerString[coreKey,16,64]<>".wxf"}];
  cache=If[FileExistsQ[coreFile],Quiet[Check[Import[coreFile,"WXF"],$Failed]],$Failed];
  If[AssociationQ[cache]&&Lookup[cache,"Key",None]===coreKey&&!qqFFInvalidQ[Lookup[cache,"Value",$Failed]],u=cache["Value"];qqProgressUpdate[<|"CacheState"->"Reused","ReusedCheckpoints"->(Lookup[$qqProgress,"ReusedCheckpoints",0]+1)|>],
   u=TimeConstrained[Block[{FeynCalc`$KeepLogDivergentScalelessIntegrals=True},v=RGZWorkflow`Engine`rgzQQReduce[selected[[i,2]]];FeynCalc`PaVeUVPart[v]],sec,$TimedOut];
   If[qqFFInvalidQ[u]||!FreeQ[u,FeynCalc`TID|FeynCalc`FeynAmpDenominator|FeynCalc`PaVeUVPart|RGZWorkflow`Engine`q],Throw[Failure["QQScalelessTensorStopped",<|"Part"->part,"Index"->i,"Seconds"->sec|>],stop]];
   saved=atomicWXF[coreFile,<|"Key"->coreKey,"Value"->u|>];If[FailureQ[saved],Throw[saved,stop]];qqProgressUpdate[<|"CacheState"->"Saved","ComputedCheckpoints"->(Lookup[$qqProgress,"ComputedCheckpoints",0]+1)|>]];
  AppendTo[terms,selected[[i,1]] u],{i,Length[selected]}];
 cache=<|"Key"->key,"Part"->part,"TensorCores"->Length[pieces],"ScalelessCores"->Length[selected],"RawUVShift"->Total[terms]|>;
 saved=atomicWXF[file,cache];If[FailureQ[saved],Throw[saved,stop]];AppendTo[records,cache],{n,Length[parts]}];
 raw=RGZWorkflow`Engine`rgzQQRestorePoleMasses[FeynCalc`FCE[Total[Lookup[records,"RawUVShift"]]],0,0] j["LoopMeasureConversion"]/I;
 ff=qqMSbarFF[raw,j["Fingerprint"],co];If[FailureQ[ff],Throw[ff,stop]];True,stop],seconds];
 If[FailureQ[r],Return[r]];If[r=!=True,Return[Failure["QQScalelessLedgerIncomplete",<||>]]];
 out=<|"Schema"->"RGZQQScalelessLedger/2","ModelFingerprint"->modelKey[],"ModelContent"->modelContent[],"Status"->"RawScalelessCoreLedger","Key"->key,"SourceFingerprint"->j["Fingerprint"],"Gauge"->0,"RegulatorMass"->0,"Parts"->(KeyDrop[#,"RawUVShift"]&/@records),
 "UVShiftFormFactors"->ff,"CoreScanComplete"->True,"ScalelessLedgerComplete"->False,
 "Scope"->"Explicit scaleless tensor cores in all six probe graphs; earlier mixed-self mass-limit transformations are not inferred",
 "File"->FileNameJoin[{dir,"ledger.wxf"}]|>;
 r=atomicWXF[out["File"],out];If[FailureQ[r],Return[r]];storeResult["QQScalelessLedger",out];
 <|"Status"->out["Status"],"Name"->"QQScalelessLedger","Rows"->Length[ff["Rows"]],"Statistics"-><|"ScalelessCores"->Total[Lookup[records,"ScalelessCores"]],"CoreScanComplete"->True|>,"File"->out["File"]|>];

Options[RGZQQMSbarCounterterms]={"ClosedQuarkFlavors"->Automatic};
RGZQQMSbarCounterterms[OptionsPattern[]] := Module[{g=FeynCalc`SMP["g_s"],n=FeynCalc`SUNN,d=FeynCalc`SMP["Delta_UV"],nf=OptionValue["ClosedQuarkFlavors"],content,ag,aa,r},
 If[nf===Automatic,r=ready[];If[FailureQ[r],Return[r]];content=modelContent[];If[FailureQ[content],Return[content]];nf=content["ClosedQuarkFlavors"]];
 If[!IntegerQ[nf]||nf<0,Return[Failure["QuarkFlavorCount",<||>]]];
 (* Tr(Ta Tb)=delta(ab)/2; retain Nf contributions independently. *)
 ag=(-11 n/6+nf/3) g^2 d/(16 Pi^2);
 aa=(13 n/6-2 nf/3) g^2 d/(16 Pi^2);
 <|"Scheme"->"MSbar","Gauge"->0,"Quenched"->(nf===0),"ClosedQuarkFlavors"->nf,"Coordinates"->"mG^4=2 N g_s^2 gamma^4; independent mG^4 coordinate",
 "ParameterCounterterms"-><|"g_s"->g ag,"m^2"->RGZWorkflow`Engine`m^2 (ag-aa/2),
 "mu^2"->RGZWorkflow`Engine`\[Mu]^2 (ag+aa/2),"mG^4"->RGZWorkflow`Engine`mG^4 (ag-aa/2)|>,
 "Relations"->{"Z_m2=Z_g Z_A^(-1/2)","Z_mu2=Z_g Z_A^(1/2)","Z_gamma2=Z_g^(-1/2) Z_A^(-1/4)","Z_mG4=Z_g^2 Z_gamma2^2"},
 "Sources"->{"https://arxiv.org/pdf/0806.4348","https://arxiv.org/pdf/1708.01543"},"DerivedByFitting"->False|>];

qqMSbarRead[file_,name_] := If[file===Automatic,RGZResult[name],If[StringQ[file]&&FileExistsQ[file],Quiet[Check[Import[file,"WXF"],$Failed]],$Failed]];
qqMSbarFiniteMaster[m_,scale_] := Which[m===1,1,MatchQ[m,_FeynCalc`A0],First[m](1-Log[First[m]/scale]),
 MatchQ[m,FeynCalc`B0[_,0,0]],2-Log[-First[m]/scale],True,RGZPVFinite[m,scale]];
(* Finite coefficient in the common dimensional regulator; the PV finite
   masters subtract UV and IR poles with the same bar-epsilon convention.
   No four-dimensional Fierz identity or evanescent spin structure is used. *)
qqMSbarFiniteRow[pairs_,table_,scale_,seconds_] := Module[{rgzFunctionReturnTag=Unique["RGZWorkflow`Private`functionReturn"]},Catch[
Module[{terms={},r2={},c,c0,u,i,u1,i1,i2,z,poles,idx=0},
 Do[idx++;qqProgressOperation["Finite PV coefficient "<>ToString[idx]<>" / "<>ToString[Length[pairs]]];qqProgressUpdate[<|"Master"->pair[[1]],"ScalarMasterIndex"->idx,"ScalarMasterTotal"->Length[pairs]|>];c=pair[[2]];qqProgressUpdate[<|"InputLeaves"->LeafCount[c],"ItemStarted"->AbsoluteTime[],"StepLimitSeconds"->seconds|>];c0=TimeConstrained[c/.D->4,seconds,$TimedOut];
 If[qqFFInvalidQ[c0],Throw[Failure["QQMSbarFiniteCoefficientStopped",<||>],rgzFunctionReturnTag]];
 AppendTo[terms,c0 qqMSbarFiniteMaster[pair[[1]],scale]];
 If[!FreeQ[c,D]&&pair[[1]]=!=1,
  poles=If[AssociationQ[table],Lookup[table,Key[pair[[1]]],$Failed],$Failed];
  If[!AssociationQ[poles],Throw[Failure["QQMSbarFinitePolesRequired",<|"Master"->pair[[1]]|>],rgzFunctionReturnTag]];
  u=Lookup[poles,"UV",$Failed];i=Lookup[poles,"IR",$Failed];
  If[qqFFInvalidQ[{u,i}]||!FreeQ[{u,i},qqFFMasterHeads|FeynCalc`PaVeUVPart|FeynCalc`PaXEvaluateIR|_ConditionalExpression|_Piecewise|_X`PVC|_X`PVD],
   Throw[Failure["QQMSbarFinitePolesRequired",<|"Master"->pair[[1]]|>],rgzFunctionReturnTag]];
  z=TimeConstrained[{qqUVIRPole[u/.D->4-2 FeynCalc`EpsilonUV,FeynCalc`EpsilonUV],qqUVIRPole[i,FeynCalc`EpsilonIR]},seconds,$TimedOut];
  If[qqFFInvalidQ[z],Throw[Failure["QQMSbarFinitePoleExpansionStopped",<|"Master"->pair[[1]]|>],rgzFunctionReturnTag]];{u,i}=z;
  u1=Coefficient[Expand[u],FeynCalc`EpsilonUV,-1];
  i1=Coefficient[Expand[i],FeynCalc`EpsilonIR,-1];i2=Coefficient[Expand[i],FeynCalc`EpsilonIR,-2];
  If[Expand[u-u1/FeynCalc`EpsilonUV]=!=0||Expand[i-i1/FeynCalc`EpsilonIR-i2/FeynCalc`EpsilonIR^2]=!=0,
   Throw[Failure["QQMSbarFinitePoleOrderUnsupported",<|"Master"->pair[[1]]|>],rgzFunctionReturnTag]];
  z=TimeConstrained[-2 (D[c,D]/.D->4)(u1+i1)+2 (D[c,{D,2}]/.D->4)i2,seconds,$TimedOut];
  If[qqFFInvalidQ[z],Throw[Failure["QQMSbarRationalTermStopped",<||>],rgzFunctionReturnTag]];AppendTo[r2,z]],{pair,pairs}];
 z=TimeConstrained[qqUVIRCompactPole[Total[r2]],seconds,$TimedOut];If[qqFFInvalidQ[z],z=Total[r2]];
 <|"FiniteIntegralPart"->Total[terms],"DimensionalRationalPart"->z,"FiniteFormFactor"->Total[terms]+z|>],rgzFunctionReturnTag]];

(* A row checkpoint supplies only finite coefficients, never verified pole fields. *)
qqMSbarFinitePacketQ[p_] := AssociationQ[p]&&
 Sort[Keys[p]]===Sort[{"FiniteIntegralPart","DimensionalRationalPart","FiniteFormFactor"}]&&
 !qqFFInvalidQ[p]&&p["FiniteFormFactor"]===p["FiniteIntegralPart"]+p["DimensionalRationalPart"]&&
 FreeQ[p,FeynCalc`EpsilonUV|FeynCalc`EpsilonIR|FeynCalc`Epsilon|FeynCalc`SMP["Delta_UV"]];
qqMSbarRowBasisQ[p_] := ListQ[Lookup[p,"ColorBasis",None]]&&ListQ[Lookup[p,"SpinStructures",None]]&&
 AllTrue[p["Rows"],Function[row,AssociationQ[row]&&IntegerQ[Lookup[row,"ColorID",None]]&&IntegerQ[Lookup[row,"SpinID",None]]&&
  1<=row["ColorID"]<=Length[p["ColorBasis"]]&&1<=row["SpinID"]<=Length[p["SpinStructures"]]]]&&
 Length[DeleteDuplicates[({#["ColorID"],#["SpinID"]}&/@p["Rows"])]]===Length[p["Rows"]];
qqMSbarFiniteAmplitude[p_] := Total[(p["ColorBasis"][[#["ColorID"]]] p["SpinStructures"][[#["SpinID"]]] #["FiniteFormFactor"])&/@p["Rows"]];

(* Reuse only a complete, internally consistent artifact with the exact source key.
   A failed pole check or an interrupted finite row is never a completed cache. *)
qqMSbarReusableQ[p_,key_,finite_,count_] := AssociationQ[p]&&Lookup[p,"Key",None]===key&&
 !qqFFInvalidQ[p]&&TrueQ[Lookup[p,"MSbarUVClosed",False]]&&TrueQ[Lookup[p,"IRPolesCancelled",False]]&&
 Lookup[p,"FinitePartBuilt",None]===finite&&Lookup[p,"PostprocessingJacobianInsertions",None]===0&&Lookup[p,"ClosedQuarkFlavors",None]===2&&TrueQ[Lookup[p,"JacobianGhostIncluded",False]]&&
 ListQ[Lookup[p,"Rows",None]]&&Length[p["Rows"]]===count&&qqMSbarRowBasisQ[p]&&
 AllTrue[p["Rows"],Lookup[#,"RemainingUVPole",None]===0&&Lookup[#,"RemainingIRPole",None]===0&]&&
 (!finite||(AllTrue[p["Rows"],qqMSbarFinitePacketQ[KeyTake[#,{"FiniteIntegralPart","DimensionalRationalPart","FiniteFormFactor"}]]&]&&And@@(KeyExistsQ[p,#]&/@{"OneLoopFiniteAmplitude","TreeAmplitude","Amplitude"})&&
 p["OneLoopFiniteAmplitude"]===qqMSbarFiniteAmplitude[p]&&
 p["Amplitude"]===p["TreeAmplitude"]+p["OneLoopFiniteAmplitude"]&&
 FreeQ[Lookup[p["Rows"],"FiniteFormFactor",Missing[]],FeynCalc`EpsilonUV|FeynCalc`EpsilonIR|FeynCalc`Epsilon|FeynCalc`SMP["Delta_UV"]]));

Options[RGZQQMSbar]={"AmplitudeFile"->Automatic,"UVIRFile"->Automatic,"ScalelessLedgerFile"->Automatic,"CoefficientSeconds"->30,
 "BuildFinitePart"->True,"RenormalizationScaleSquared"->RGZWorkflow`Parameters`muR2};
RGZQQMSbar[seconds_:1200,OptionsPattern[]] := Module[
 {a,u,l,ff,r,co=OptionValue["CoefficientSeconds"],finiteQ=OptionValue["BuildFinitePart"],scale=OptionValue["RenormalizationScaleSquared"],
 ct,ctFF,ctMap,shiftMap,rows={},row,spin,shift,pole,uv,ir,key,file,dir,rowFile,rowKey,cached,saved,out,packet,fin,extra,finiteAmp,sourceRow,allUV,allIR,stop=Unique["msbarStop"]},
 If[!And@@(NumericQ[#]&&TrueQ[#>0]&/@{seconds,co})||!MemberQ[{True,False},finiteQ]||qqFFInvalidQ[scale]||NumericQ[scale]&&!TrueQ[scale>0],Return[Failure["QQMSbarArguments",<||>]]];
 r=ready[];If[FailureQ[r],Return[r]];r=fcReady[];If[FailureQ[r],Return[r]];
 If[!qqGaugeSymbolicParametersQ[],Return[Failure["SymbolicParametersRequired",<||>]]];
 $results=KeyDrop[$results,{"QQMSbar"}];
 a=If[OptionValue["AmplitudeFile"]===Automatic,qqFFReadPacket[Automatic],qqMSbarRead[OptionValue["AmplitudeFile"],"QQAmplitude"]];
 u=qqMSbarRead[OptionValue["UVIRFile"],"QQUVIR"];l=qqMSbarRead[OptionValue["ScalelessLedgerFile"],"QQScalelessLedger"];
 If[!AssociationQ[a]||!AssociationQ[u]||!AssociationQ[l]||!TrueQ[Lookup[u,"CompleteRepresentedUV",False]]||!TrueQ[Lookup[u,"CompleteRepresentedIR",False]]||!TrueQ[Lookup[l,"CoreScanComplete",False]],Return[Failure["QQMSbarPrerequisites",<|"Action"->"Prepare pure-loop RGZQQUVIR and RGZQQScalelessLedger."|>]]];
 If[!And@@(KeyExistsQ[u,#]&/@{"MasterPoles","Rows","ColorBasis","SpinStructures","FormFactorsFile","InputSHA256","SourceFingerprint","Key"})||!AssociationQ[u["MasterPoles"]]||!ListQ[u["Rows"]]||!ListQ[Lookup[l,"Parts",None]]||!AssociationQ[Lookup[l,"UVShiftFormFactors",None]],Return[Failure["QQMSbarPrerequisites",<||>]]];
 If[Lookup[a,"Gauge",None]=!=0||Lookup[a,"RegulatorMass",None]=!=0,Return[Failure["QQMSbarLandauM0Only",<||>]]];
 If[Lookup[a,"JacobianGhostIncluded",False]=!=True||Lookup[a,"ClosedQuarkFlavors",None]=!=2||Lookup[a,"ModelFingerprint",None]=!=modelKey[]||Lookup[a,"ModelContent",None]=!=modelContent[],Return[Failure["QQCompletedModelRequired",<|"Action"->"Use the new two-flavor amplitude with eta already in the mixed self energy. No postprocessing insertion is performed."|>]]];
 If[Lookup[a,"AssemblyConvention",None]=!="QQPhysicalLoopMeasure/1"||!And@@(KeyExistsQ[a,#]&/@{"OneLoop","Tree","Fingerprint"})||Lookup[u,"SourceFingerprint",None]=!=a["Fingerprint"]||Lookup[l,"SourceFingerprint",None]=!=a["Fingerprint"]||Hash[a["OneLoop"]/I,"SHA256"]=!=Lookup[u,"InputSHA256",None],Return[Failure["QQMSbarSourceMismatch",<||>]]];
 If[TrueQ[finiteQ]&&AnyTrue[Values[u["MasterPoles"]],!TrueQ[Coefficient[Expand[#["IR"]],FeynCalc`EpsilonIR,-2]===0]&],Return[Failure["QQMSbarDoubleIRFiniteUnsupported",<|"Action"->"BuildFinitePart -> False retains the pole-closure check; double-IR finite scheme conversion is not implemented."|>]]];
 ff=qqUVIRReadFF[u["FormFactorsFile"]];If[FailureQ[ff],Return[ff]];
 If[ff["InputSHA256"]=!=u["InputSHA256"]||ff["SourceFingerprint"]=!=a["Fingerprint"],Return[Failure["QQMSbarSourceMismatch",<||>]]];
 If[!And@@(MemberQ[Lookup[l["Parts"],"Part",{}],#]&/@{"AV1","AV2","Box1","Box2","NAV1","NAV2"}),Return[Failure["QQMSbarIncompleteCoreScan",<||>]]];
 key=Hash[{"QQMSbar/3",u["Key"],l["Key"],a["Fingerprint"],FileHash[u["FormFactorsFile"],"SHA256"],scale,finiteQ,FileHash[FileNameJoin[{$packageRoot,"Kernel","Renormalization/MSbar.wl"}],"SHA256"]},"SHA256"];
 file=FileNameJoin[{cacheDirectory[],"qq-msbar-"<>IntegerString[key,16,64]<>".wxf"}];
 cached=If[FileExistsQ[file],Quiet[Check[Import[file,"WXF"],$Failed]],$Failed];
 If[qqMSbarReusableQ[cached,key,finiteQ,Length[u["Rows"]]],
  storeResult["QQMSbar",cached];
  Return[<|"Status"->cached["Status"],"Name"->"QQMSbar","Rows"->Length[cached["Rows"]],"Reused"->True,
   "Statistics"->KeyTake[cached,{"MSbarUVClosed","IRPolesCancelled","FinitePartBuilt","JacobianGhostIncluded","Renormalized"}],"File"->file|>]];
 dir=FileNameJoin[{cacheDirectory[],"qq-msbar-"<>IntegerString[key,16,64]}];If[!DirectoryQ[dir],CreateDirectory[dir]];
 r=qqGaugeTimed["QQMSbar",Catch[
 qqProgressOperation["Derive two-flavor local parameter counterterm"];
 ct=qqLocalParameterCT[a["Tree"]/I,RGZQQMSbarCounterterms[]["ParameterCounterterms"]];If[FailureQ[ct],Throw[ct,stop]];
 ctFF=qqMSbarFF[ct,a["Fingerprint"],co];
 If[FailureQ[ctFF],Throw[Failure["QQMSbarProjectionStopped",<||>],stop]];
 ctMap=qqMSbarMap[ctFF];shiftMap=qqMSbarMap[l["UVShiftFormFactors"]];
 Do[row=u["Rows"][[n]];spin=u["SpinStructures"][[row["SpinID"]]];
 qqProgressOperation["Check MSbar poles "<>ToString[n]<>" / "<>ToString[Length[u["Rows"]]]];qqProgressUpdate[<|"Stage"->"QQMSbar:Poles","Index"->n,"Total"->Length[u["Rows"]],"StepLimitSeconds"->co|>];
 shift=TimeConstrained[qqUVIRCompactPole[qqUVIRPole[qqMSbarLookup[shiftMap,u["ColorBasis"][[row["ColorID"]]],spin]/.D->4-2 FeynCalc`EpsilonUV,FeynCalc`EpsilonUV]],co,$TimedOut];
 pole=qqMSbarLookup[ctMap,u["ColorBasis"][[row["ColorID"]]],spin]/.FeynCalc`SMP["Delta_UV"]->1/FeynCalc`EpsilonUV;
 uv=TimeConstrained[qqUVIRCompactPole[row["UVPole"]+shift+pole],co,$TimedOut];
 ir=TimeConstrained[qqUVIRCompactPole[row["IRPole"]-(shift/.FeynCalc`EpsilonUV->FeynCalc`EpsilonIR)],co,$TimedOut];
 If[qqFFInvalidQ[{uv,ir,shift}],Throw[Failure["QQMSbarPoleCheckStopped",<|"Index"->n|>],stop]];
 AppendTo[rows,Join[KeyTake[row,{"ColorID","SpinID"}],<|"ScalelessUVShift"->shift,"ScalelessIRShift"->-(shift/.FeynCalc`EpsilonUV->FeynCalc`EpsilonIR),"JacobianContributionSource"->"BaseModelMixedSelfEnergy","LocalUVPoleCounterterm"->pole,"RemainingUVPole"->uv,"RemainingIRPole"->ir|>]],{n,Length[u["Rows"]]}];
 (* Reject extra counterterm/Jacobian structures instead of silently dropping them. *)
 extra=Select[Join[Keys[ctMap],Keys[shiftMap]],!MemberQ[With[{c=u["ColorBasis"][[#["ColorID"]]],s=u["SpinStructures"][[#["SpinID"]]]},HoldComplete[c,s]]&/@u["Rows"],#]&];
 If[extra=!={},Throw[Failure["QQMSbarAdditionalStructures",<||>],stop]];
 allUV=AllTrue[rows,#["RemainingUVPole"]===0&];allIR=AllTrue[rows,#["RemainingIRPole"]===0&];
 If[TrueQ[finiteQ]&&allUV&&allIR,
  Do[qqProgressUpdate[<|"Stage"->"QQMSbar:Finite","Index"->n,"Total"->Length[rows],"StepLimitSeconds"->co|>];qqProgressOperation["Build finite MSbar PV row "<>ToString[n]<>" / "<>ToString[Length[rows]]];
   rowFile=FileNameJoin[{dir,"finite-"<>ToString[n]<>".wxf"}];rowKey=Hash[{key,n,rows[[n]]},"SHA256"];
   cached=If[FileExistsQ[rowFile],Quiet[Check[Import[rowFile,"WXF"],$Failed]],$Failed];
   If[AssociationQ[cached]&&Lookup[cached,"Key",None]===rowKey&&qqMSbarFinitePacketQ[Lookup[cached,"Value",None]],qqProgressUpdate[<|"CacheState"->"Reused","ReusedCheckpoints"->(Lookup[$qqProgress,"ReusedCheckpoints",0]+1)|>];rows[[n]]=Join[rows[[n]],cached["Value"]];Continue[]];
   sourceRow=SelectFirst[ff["Rows"],ff["ColorBasis"][[#["ColorID"]]]===u["ColorBasis"][[rows[[n]]["ColorID"]]]&&ff["SpinStructures"][[#["SpinID"]]]===u["SpinStructures"][[rows[[n]]["SpinID"]]]&,Missing[]];
   If[!AssociationQ[sourceRow],Throw[Failure["QQMSbarFiniteSourceRow",<|"Index"->n|>],stop]];
   fin=qqMSbarFiniteRow[sourceRow["MasterCoefficients"],u["MasterPoles"],scale,co];If[FailureQ[fin],Throw[fin,stop]];
   If[!qqMSbarFinitePacketQ[fin],Throw[Failure["QQMSbarFiniteRowIncomplete",<|"Index"->n|>],stop]];
   spin=u["SpinStructures"][[rows[[n]]["SpinID"]]];
   qqProgressOperation["Save finite MSbar row "<>ToString[n]];
   saved=atomicWXF[rowFile,<|"Key"->rowKey,"Value"->fin|>];If[FailureQ[saved],Throw[saved,stop]];
   qqProgressUpdate[<|"CacheState"->"Saved","ComputedCheckpoints"->(Lookup[$qqProgress,"ComputedCheckpoints",0]+1)|>];rows[[n]]=Join[rows[[n]],fin],{n,Length[rows]}]];True,stop],seconds];
 If[FailureQ[r],Return[r]];If[r=!=True,Return[Failure["QQMSbarIncomplete",<||>]]];
 file=FileNameJoin[{cacheDirectory[],"qq-msbar-"<>IntegerString[key,16,64]<>".wxf"}];
 out=<|"Status"->If[allUV&&allIR,If[finiteQ,"MSbarFiniteRepresentation","MSbarPoleClosureVerified"],"MSbarPoleClosureFailed"],"Key"->key,"ModelFingerprint"->modelKey[],"ModelContent"->modelContent[],"SourceFingerprint"->a["Fingerprint"],"InputSHA256"->u["InputSHA256"],
 "Gauge"->0,"RegulatorMass"->0,"PointTest"->False,"Scheme"->"MSbar","RenormalizationScaleSquared"->scale,"ColorBasis"->u["ColorBasis"],"SpinStructures"->u["SpinStructures"],"Rows"->rows,
 "MSbarUVClosed"->allUV,"IRPolesCancelled"->allIR,"FinitePartBuilt"->(TrueQ[finiteQ]&&allUV&&allIR),"JacobianGhostIncluded"->True,"ClosedQuarkFlavors"->2,"JacobianContributionSource"->"BaseModelMixedSelfEnergy","PostprocessingJacobianInsertions"->0,"ActionCompletion"->"eta and two massless quarks included in base FR/FA model and raw mixed loops",
 "Counterterms"->RGZQQMSbarCounterterms[],"BareInputModified"->False,
 "LoopMeasure"->"Convert fixed-4D TID measure by (2 Pi)^(2 epsilon); native PV c=-EulerGamma-Log[Pi] becomes physical MSbar c=-EulerGamma+Log[4 Pi]",
 "IRValidityConditions"->Join[Lookup[u,"IRValidityConditions",{}],{scale>0}],
 "UVRenormalized"->(allUV&&allIR&&TrueQ[finiteQ]),"Renormalized"->False,"ScalelessLedgerComplete"->False,"FullSMatrixVerified"->False,
 "Scope"->"Computed Landau, M=0 two-flavor one-loop amplitude with eta included in the base mixed self energy and raw probe-core ledger. Earlier full mixed-matrix mass-limit ledger not certified; no automatic full-S-matrix promotion.",
 "FiniteConstruction"->"SourceBoundCommonEpsilon/1","FormFactorsSHA256"->FileHash[u["FormFactorsFile"],"SHA256"],
 "FinitePVConvention"->"RGZPVFinite is the constant term after common UV/IR bar-epsilon subtraction at the specified scale; rational coefficient epsilon terms are retained separately. Finite multiscale masters remain exact functions, not numerical values.","File"->file|>;
 If[allUV&&allIR&&TrueQ[finiteQ],finiteAmp=Total[(u["ColorBasis"][[#["ColorID"]]] u["SpinStructures"][[#["SpinID"]]] #["FiniteFormFactor"])&/@rows];
  If[!FreeQ[Lookup[rows,"FiniteFormFactor"],FeynCalc`EpsilonUV|FeynCalc`EpsilonIR|FeynCalc`Epsilon|FeynCalc`SMP["Delta_UV"]],Return[Failure["QQMSbarResidualPoleLabel",<||>]]];
  out=Join[out,<|"OneLoopFiniteAmplitude"->finiteAmp,"TreeAmplitude"->a["Tree"]/I,"Amplitude"->a["Tree"]/I+finiteAmp,"AmplitudeConvention"->"M = M_tree + M_oneLoop; no extra I factor"|>];];
 r=atomicWXF[file,out];If[FailureQ[r],Return[r]];storeResult["QQMSbar",out];
 <|"Status"->out["Status"],"Name"->"QQMSbar","Rows"->Length[rows],"Statistics"->KeyTake[out,{"MSbarUVClosed","IRPolesCancelled","FinitePartBuilt","JacobianGhostIncluded","Renormalized"}],"File"->file|>];


==> anc/software/RGZWorkflow-1.1.2/Kernel/Renormalization/MassLimit.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Match regulator tadpoles and bubble regions and assemble mass-limit evidence.

   Inputs:
   Computed QQ graphs or form factors, with the declared dimensional and mass-limit prescription.

   Dependencies:
   Algebra/ tools and already computed OneLoop/ results; no candidate PT task is required.
*)


(* Regulator tadpoles and bubble regions *)
(* Source-bound small-regulator region matching. This separate audit never
   changes the generic-D mass-first amplitude or its self-energy caches. *)
$massRegionSourceSHA256=FileHash[$InputFileName,"SHA256"];
(* The M0 packets use squared-mass coordinates, unlike the physical
   amplitude coefficient reducer. Eliminate their discriminant exactly while
   retaining its principal square root in the inverse substitution. *)
qqMassRegionReduce[input_,method_:Automatic] := Module[{x=RGZWorkflow`Engine`qqM0X,y=RGZWorkflow`Engine`qqM0Y,z=RGZWorkflow`Engine`qqM0Z,
 base,roots,rules={},ratio,t=Unique["RGZWorkflow`Private`regionDiscriminant"],trans,result},
 If[LeafCount[input]<1000&&method=!= "Grouped",Return[Cancel[Together[input]]]];
 base=z-(x-y)^2/4;roots=DeleteDuplicates[Cases[input,Power[_,1/2],Infinity]];
 Do[ratio=Cancel[Together[root[[1]]/base]];
 If[MatchQ[ratio,_Integer|_Rational]&&TrueQ[ratio>0],AppendTo[rules,root->Sqrt[ratio] t]],{root,roots}];
 trans=If[rules==={},input,(input/.Dispatch[rules])/.z->t^2+(x-y)^2/4];
 If[method==="Grouped"&&FreeQ[trans,System`D],
  (* The existing grouped rational engine needs no additional algebraic
     relation here: its auxiliary mass variable is absent from the input.
     Map only the diagnostic dimension to its supported collection variable. *)
  qqProgressOperation["Collect mass-region rational numerator by denominator factors"];
  result=qqCoefficientSpectralGrouped[trans/.RGZResidual39Diagnostic`Private`dim->System`D,
   t,x,y,RGZWorkflow`Private`regionUnusedMass];
  If[result===$Failed,result=Cancel[Together[trans]],result=result/.System`D->RGZResidual39Diagnostic`Private`dim],
  result=Cancel[Together[trans]]];
 result/.t->Sqrt[base]];
qqMassRegionLinearPVQ[input_,masters_] := Module[{degree,stop=Unique["RGZWorkflow`Private`pvDegree"]},Catch[
 (* Inspect arithmetic structure without expanding parameter polynomials.
    CoefficientRules can expand millions of unrelated scalar leaves. *)
 degree[x_] := If[FreeQ[x,RGZResidual39Diagnostic`Private`a0|RGZResidual39Diagnostic`Private`b0],0,
 Which[MatchQ[x,RGZResidual39Diagnostic`Private`a0[_]|RGZResidual39Diagnostic`Private`b0[___]],1,
 Head[x]===Plus,Max[degree /@ List@@x],Head[x]===Times,Total[degree /@ List@@x],
 Head[x]===Power&&IntegerQ[x[[2]]]&&x[[2]]>=0,x[[2]] degree[x[[1]]],
 True,Throw[False,stop]]];degree[input]<=1,stop]];
qqMassRegionRecover[master_,values_List] := Module[{e=RGZResidual39Diagnostic`Private`e,taylor,lead,linear,c2,c1,checks,masters,other},
 If[Length[values]=!=2||!MatchQ[master,RGZResidual39Diagnostic`Private`b0[_,_,_]],Return[Failure["QQMassRegionInput",<||>]]];
 taylor=RGZResidual39Diagnostic`Private`pvTaylor[master];lead=taylor/.e->0;linear=Coefficient[Expand[taylor],e,1];
 If[!MatchQ[lead,RGZResidual39Diagnostic`Private`b0[_,_,_]],Return[Failure["QQMassRegionLeadingMaster",<||>]]];
 masters=DeleteDuplicates[Cases[{values,lead,linear},RGZResidual39Diagnostic`Private`a0[_]|RGZResidual39Diagnostic`Private`b0[___],Infinity]];
 If[!AllTrue[Join[values,{linear}],qqMassRegionLinearPVQ[#,masters]&],Return[Failure["QQMassRegionNonlinearPV",<||>]]];
 qqProgressOperation["Recover triangular bubble Laurent coefficients"];
 c2=Coefficient[values[[1]],lead];c1=Coefficient[values[[2]],lead]-c2 Coefficient[linear,lead];
 (* The lead coefficient equations hold by construction. Verify every other
    independent integral and the rational remainder separately, rather than
    merging a multi-million-leaf expression containing distinct integrals. *)
 other=DeleteCases[masters,lead];
 qqProgressOperation["Verify bubble reconstruction by independent integral coefficient"];
 checks=Join[qqMassRegionReduce /@ (values/.Dispatch[Thread[masters->0]]),
 Flatten[Table[{qqMassRegionReduce[Coefficient[values[[1]],pv]],qqMassRegionReduce[Coefficient[values[[2]],pv]-c2 Coefficient[linear,pv]]},{pv,other}]]];
 If[!AllTrue[checks,#===0&],Return[Failure["QQMassRegionReconstruction",<|"Differences"->checks|>]]];
 <|"CMinus2"->c2,"CMinus1"->c1,"NegativePowerReconstruction"->True|>];
qqMassRegionTerms[master_,c2_,c1_] := Module[
 {e=RGZResidual39Diagnostic`Private`e,d=RGZResidual39Diagnostic`Private`dim,s,a,b,small,other,lambda,kappa,h,g0,g1,regions={},hard=0,ba,bb,baa,bubble,tad,stop=Unique["RGZWorkflow`Private`regionTerms"]},Catch[
 If[!MatchQ[master,RGZResidual39Diagnostic`Private`b0[_,_,_]],Throw[Failure["QQMassRegionInput",<||>],stop]];
 {s,a,b}=List@@master;
 If[!FreeQ[s,e]||TrueQ[s===0],Throw[Failure["QQMassRegionExceptionalKinematics",<||>],stop]];
 Do[{small,other}=pair;If[FreeQ[small,e],Continue[]];lambda=Cancel[small/e];
 If[!FreeQ[lambda,e]||TrueQ[lambda===0],Throw[Failure["QQMassRegionNonlinearMass",<||>],stop]];
 If[FreeQ[other,e],h=s-other;If[TrueQ[h===0],Throw[Failure["QQMassRegionThreshold",<||>],stop]];
 g0=1/h;g1=lambda(-1/h^2+4s/(d h^3)),
 kappa=Cancel[other/e];If[!FreeQ[kappa,e],Throw[Failure["QQMassRegionNonlinearMass",<||>],stop]];
 g0=1/s;g1=(kappa-lambda+4lambda/d)/s^2];
 AppendTo[regions,<|"MassRatio"->lambda,"InverseM2UVNumerator"->lambda c2 g0,
 "FiniteUVNumerator"->lambda(c1 g0+c2 g1)|>],{pair,{{a,b},{b,a}}}];
 (* Both-small hard Taylor terms are already quadratic. A fixed mass zero
    belongs to that branch too; never insert A0(0)/0 in a mixed derivative. *)
 If[Xor[FreeQ[a,e],FreeQ[b,e]]&&!MemberQ[{a,b},0],
 {small,other}=If[FreeQ[a,e],{b,a},{a,b}];lambda=Cancel[small/e];h=s-other;
 bubble=RGZResidual39Diagnostic`Private`b0[s,0,other];tad=RGZResidual39Diagnostic`Private`a0[other];
 ba=((d-2)tad-(d-3)(s+other)bubble)/h^2;
 bb=((d-3)bubble-(d/2-1)tad/other)/(other-s);
 baa=(((6-d)other+(4-d)s)ba+2other bb)/h^2;hard=c2 lambda^2 baa/2];
 <|"SoftRegions"->regions,"HardQuadraticCorrection"->hard|>,stop]];
(* A0(lambda e) finite term at D=4-2 eps. Do not separate logs of complex
   products: only e>0 is factored from lambda, with its principal branch kept. *)
qqMassRegionFinite[uv_,lambda_] := Module[{e=RGZResidual39Diagnostic`Private`e,d=RGZResidual39Diagnostic`Private`dim},
 (uv/.d->4)(1-Log[e/RGZWorkflow`Parameters`muR2]-Log[lambda])-2(D[uv,d]/.d->4)];
(* Keep a compact source-bound view for retries: the full ledger repeats
   large finite expressions that region matching does not consume. *)
qqMassRegionLedgerView[l_Association] := Join[KeyTake[l,{"Key","AuditComplete","PairCount","PairsAudited","RegulatorTadpolesExpected","RegulatorTadpoles","SourceFingerprint","MixedSourceHash","ModelFingerprint","ModelContent","PreLimitPairsSHA256"}],
 <|"Rows"->(If[TrueQ[Lookup[#,"RegulatorTadpole",False]],KeyTake[#,{"RegulatorTadpole","MassRatio","LaurentFirstPoleNumerator"}],<|"RegulatorTadpole"->False|>]& /@ Lookup[l,"Rows",{}])|>];
qqMassRegionLedgerCompleteQ[l_Association] := Module[{rows=Lookup[l,"Rows",None],n=Lookup[l,"PairCount",None],tad},
 If[!ListQ[rows]||!AllTrue[rows,AssociationQ]||!IntegerQ[n]||n<=0||Length[rows]=!=n||Lookup[l,"PairsAudited",None]=!=n,Return[False]];
 tad=Count[rows,r_Association/;TrueQ[Lookup[r,"RegulatorTadpole",False]]];
 Lookup[l,"RegulatorTadpolesExpected",None]===tad&&Lookup[l,"RegulatorTadpoles",None]===tad];
qqMassRegionReadLedger[file_] := Module[{l,sha,side,key,old,r},
 If[file===Automatic,l=RGZResult["QQMassLimitLedger"];Return[If[AssociationQ[l],qqMassRegionLedgerView[l],l]]];
 If[!StringQ[file]||!FileExistsQ[file],Return[Missing["MassLedgerFile"]]];
 sha=FileHash[file,"SHA256"];key=Hash[{"QQMassRegionLedgerView/2",sha},"SHA256"];
 side=FileNameJoin[{cacheDirectory[],"qq-mass-region-inputs-"<>IntegerString[key,16,64]<>".wxf"}];
 old=If[FileExistsQ[side],Import[side,"WXF"],None];
 If[AssociationQ[old]&&Lookup[old,"Key",None]===key&&AssociationQ[Lookup[old,"Value",None]]&&qqAuditValidQ[old],Return[old["Value"]]];
 l=Import[file,"WXF"];If[!AssociationQ[l]||FileHash[file,"SHA256"]=!=sha,Return[Failure["QQMassRegionLedgerChanged",<||>]]];
 l=Join[qqMassRegionLedgerView[l],<|"EvidenceSHA256"->sha|>];r=atomicWXF[side,<|"Key"->key,"Value"->l|>];If[FailureQ[r],r,l]];
Options[RGZQQMassRegionMatch]={"JobFile"->Automatic,"MassLedgerFile"->Automatic,
 "ParameterPoint"->Automatic,"GaugeRoot"->Automatic,"CoefficientSeconds"->180};
RGZQQMassRegionMatch[seconds_:1200,OptionsPattern[]] := Module[
 {j,l,point=OptionValue["ParameterPoint"],root=OptionValue["GaugeRoot"],sec=OptionValue["CoefficientSeconds"],rules,default=qqAuditPoint[],pointTest,
 r,key,dir,indexKey,indexFile,index,masters,sourceSHA,expected,rows={},groups={},tadpoles={},out,file,z,master,cache,pv,record,lambda,uv,groupRows={},hard,hardParts,hardChecks={},summary,stopped=None,
 e=RGZResidual39Diagnostic`Private`e,d=RGZResidual39Diagnostic`Private`dim,stop=Unique["RGZWorkflow`Private`regionMatch"]},
 If[!And@@(NumericQ[#]&&TrueQ[#>0]&/@{seconds,sec}),Return[Failure["TimeLimit",<||>]]];
 r=ready[];If[FailureQ[r],Return[r]];r=fcReady[];If[FailureQ[r],Return[r]];
 If[!qqGaugeSymbolicParametersQ[],Return[Failure["SymbolicParametersRequired",<||>]]];
 pointTest=point=!=Automatic||root=!=Automatic;If[point===Automatic,point=default];
 If[!AssociationQ[point]||Sort[Keys[point]]=!=Sort[Keys[default]]||!qqAuditValidQ[Values[point]],Return[Failure["QQMassRegionParameterPoint",<||>]]];
 If[root=!=Automatic&&(!NumericQ[root]||!TrueQ[root>0]),Return[Failure["QQMassRegionPositiveGaugeRoot",<||>]]];
 rules=Thread[Values[default]->Lookup[point,Keys[default]]];If[root=!=Automatic,AppendTo[rules,RGZResidual39Diagnostic`Private`h->root]];
 j=qqAuditRead[OptionValue["JobFile"],"QQ"];l=qqMassRegionReadLedger[OptionValue["MassLedgerFile"]];
 If[!AllTrue[{j,l},AssociationQ]||!TrueQ[Lookup[l,"AuditComplete",False]]||!qqMassRegionLedgerCompleteQ[l]||Lookup[j,"Fingerprint",None]=!=Lookup[l,"SourceFingerprint",Missing[]]||
 Lookup[j,"MixedSourceHash",None]=!=Lookup[l,"MixedSourceHash",Missing[]]||Lookup[l,"ModelFingerprint",None]=!=modelKey[]||Lookup[l,"ModelContent",None]=!=modelContent[]||
 Lookup[j,"RegulatorMass",None]=!=0||!StringQ[Lookup[j,"Directory",None]],Return[Failure["QQMassRegionPrerequisites",<|"Action"->"Prepare the current QQ task and complete RGZQQMassLimitLedger, or select matching JobFile and MassLedgerFile."|>]]];
 r=engineGet["Renormalization/RegulatorLimit.wl"];If[FailureQ[r],Return[r]];
 file=FileNameJoin[{j["Directory"],"self","pairs.wxf"}];If[!FileExistsQ[file],Return[Failure["QQSelfPairsRequired",<||>]]];
 sourceSHA=FileHash[file,"SHA256"];If[sourceSHA=!=Lookup[l,"PreLimitPairsSHA256",None],Return[Failure["QQMassRegionSourceMismatch",<||>]]];
 indexKey=Hash[{"QQMassLimitInputs/1",j["Fingerprint"],j["MixedSourceHash"],sourceSHA},"SHA256"];
 indexFile=FileNameJoin[{cacheDirectory[],"qq-mass-inputs-"<>IntegerString[indexKey,16,64]<>".wxf"}];
 If[!FileExistsQ[indexFile],Return[Failure["QQMassRegionInputIndexRequired",<|"Action"->"Run RGZQQMassLimitLedger to create the source-bound input index."|>]]];
 key=Hash[{"QQMassRegionMatch/1",sourceSHA,j["Fingerprint"],j["MixedSourceHash"],Hash[l,"SHA256"],point,root,$massRegionSourceSHA256},"SHA256"];
 dir=FileNameJoin[{cacheDirectory[],"qq-mass-regions-"<>IntegerString[key,16,64]}];If[!DirectoryQ[dir],CreateDirectory[dir]];
 r=qqGaugeTimed["QQMassRegionMatch",Catch[
 qqProgressOperation["Read source-bound mass-region master index"];index=Import[indexFile,"WXF"];
 If[Lookup[index,"Key",None]=!=indexKey||!ListQ[Lookup[index,"Masters",None]],Throw[Failure["QQMassRegionSourceMismatch",<||>],stop]];
 masters=index["Masters"];Clear[index];If[Length[masters]=!=l["PairCount"],Throw[Failure["QQMassRegionInventoryMismatch",<||>],stop]];expected=Count[masters,FeynCalc`B0[___]?( !FreeQ[#,RGZWorkflow`Engine`M]& )];
 Do[master=Block[{RGZResidual39Diagnostic`Private`$parameterPoint=point},RGZResidual39Diagnostic`Private`pointExpression[masters[[n]]]]/.rules;
 If[!MatchQ[master,RGZResidual39Diagnostic`Private`b0[_,_,_]]||FreeQ[master,e],Continue[]];
 qqProgressUpdate[<|"Stage"->"QQMassRegionMatch:Bubbles","Index"->n,"Total"->Length[masters],"Master"->masters[[n]],"StepLimitSeconds"->sec|>];
 file=FileNameJoin[{j["Directory"],"self","m0-"<>ToString[n]<>".wxf"}];
 If[!FileExistsQ[file],Throw[Failure["QQMassRegionM0CheckpointRequired",<|"Index"->n|>],stop]];
 qqProgressOperation["Recover bubble negative powers and verify exact reconstruction"];
 record=qqAuditCheckpoint[FileNameJoin[{dir,"bubble-"<>ToString[n]<>".wxf"}],Hash[{key,n,FileHash[file,"SHA256"]},"SHA256"],
 cache=Import[file,"WXF"];
 If[Lookup[cache,"Key",None]=!=Hash[{j["Fingerprint"],j["MixedSourceHash"]},"SHA256"]||!MatchQ[Lookup[cache,"Value",None],{_,_,_}],Failure["QQMassRegionM0SourceMismatch",<|"Index"->n|>],
 pv=cache["Value"][[{1,2}]]/.rules;Clear[cache];z=qqMassRegionRecover[master,pv];
 If[FailureQ[z],z,pv=qqMassRegionTerms[master,z["CMinus2"],z["CMinus1"]];If[FailureQ[pv],pv,Join[<|"Index"->n,"Master"->master,"NegativePowerReconstruction"->True|>,pv]]]],sec];
 If[FailureQ[record],Throw[record,stop]];AppendTo[rows,record],{n,Length[masters]}];
 groups=Flatten[Lookup[rows,"SoftRegions",{}]];
 Do[If[!TrueQ[Lookup[l["Rows"][[n]],"RegulatorTadpole",False]],Continue[]];
 qqProgressOperation["Convert audited regulator tadpole to matching coordinates"];
 z=qqAuditCheckpoint[FileNameJoin[{dir,"tadpole-"<>ToString[n]<>".wxf"}],Hash[{key,"tadpole",n},"SHA256"],
 record=l["Rows"][[n]];
 uv=record["LaurentFirstPoleNumerator"]/.rules;lambda=record["MassRatio"]/.rules;
 <|"MassRatio"->lambda,"InverseM2UVNumerator"->Coefficient[Expand[uv,e],e,-1],"FiniteUVNumerator"->Coefficient[Expand[uv,e],e,0]|>,sec];
 If[FailureQ[z],Throw[z,stop]];If[AssociationQ[z],AppendTo[tadpoles,z]],{n,Length[l["Rows"]]}];
 groups=GatherBy[Join[groups,tadpoles],#["MassRatio"]&];
 Do[lambda=groups[[n,1]]["MassRatio"];qqProgressUpdate[<|"Stage"->"QQMassRegionMatch:Soft","Index"->n,"Total"->Length[groups],"StepLimitSeconds"->sec|>];
 qqProgressOperation["Match soft regions and tadpoles at fixed complex mass ratio"];
 z=qqAuditCheckpoint[FileNameJoin[{dir,"soft-"<>ToString[n]<>".wxf"}],Hash[{key,"soft",n},"SHA256"],
 uv={qqMassRegionReduce[Total[Lookup[groups[[n]],"InverseM2UVNumerator"]],"Grouped"],qqMassRegionReduce[Total[Lookup[groups[[n]],"FiniteUVNumerator"]],"Grouped"]};
 <|"MassRatio"->lambda,"InverseM2UVNumerator"->uv[[1]],"FiniteUVNumerator"->uv[[2]],"GenericDZero"->(uv==={0,0}),
 "FiniteLogarithmicCorrection"->qqMassRegionFinite[uv[[1]]/e+uv[[2]],lambda]|>,sec];
 If[FailureQ[z],Throw[z,stop]];AppendTo[groupRows,z],{n,Length[groups]}];
 qqProgressOperation["Match quadratic hard-region correction by independent integral structure"];
 hard=Total[Lookup[rows,"HardQuadraticCorrection",{}]];
 hardParts=DeleteDuplicates[Cases[hard,RGZResidual39Diagnostic`Private`a0[_]|RGZResidual39Diagnostic`Private`b0[___],Infinity]];
 Do[z=qqAuditCheckpoint[FileNameJoin[{dir,"hard-"<>ToString[n]<>".wxf"}],Hash[{key,"hard",n},"SHA256"],qqMassRegionReduce[Coefficient[hard,hardParts[[n]]],"Grouped"],sec];
 If[FailureQ[z],Throw[z,stop]];AppendTo[hardChecks,{hardParts[[n]],z}],{n,Length[hardParts]}];
 If[Cancel[Together[hard/.Thread[hardParts->0]]]=!=0,Throw[Failure["QQMassRegionHardRationalRemainder",<||>],stop]];True,stop],seconds];
 If[FailureQ[r],stopped=r];
 summary=stopped===None&&Length[rows]===expected&&AllTrue[groupRows,TrueQ[#["GenericDZero"]]&]&&AllTrue[hardChecks,Last[#]===0&];
 out=<|"Schema"->"RGZQQMassRegionMatch/1","Status"->Which[stopped=!=None,"MassRegionMatchStopped",summary,"RegionCorrectionsCancel",True,"RegionCorrectionsRemain"],
 "Key"->key,"AlgorithmSHA256"->$massRegionSourceSHA256,"MassLedgerSHA256"->Lookup[l,"EvidenceSHA256",Missing["InMemory"]],"SourceFingerprint"->j["Fingerprint"],"MixedSourceHash"->j["MixedSourceHash"],"PreLimitPairsSHA256"->sourceSHA,"ModelFingerprint"->modelKey[],"ModelContent"->modelContent[],
 "ParameterPoint"->point,"GaugeRoot"->root,"PointTest"->pointTest,"DimensionKeptSymbolic"->True,"SeriesDomain"->{e>0,RGZResidual39Diagnostic`Private`h>0},
 "BubblesExpected"->If[IntegerQ[expected],expected,Missing["IndexNotRead"]],"BubblesAudited"->Length[rows],"SoftRegions"->Total[Length[Lookup[#,"SoftRegions",{}]]& /@ rows],"SoftGroups"->groupRows,"HardCoefficients"->hardChecks,
 "RegionCancellationVerified"->summary,"GeneralParameterRegionCancellation"->(summary&&!pointTest),"MassLimitUVIRCertified"->False,"ScalelessLedgerComplete"->False,
 "CoefficientPoleBound"->"Inherited e^-2 bound from source M0 extraction; raw bubble coefficients not independently re-expanded",
 "Outstanding"->{"Independent raw-coefficient pole-bound and finite-limit completeness audit","Weighted pre-TID/pre-PV scaleless transfer coverage"},
 "Stopped"->stopped,"File"->FileNameJoin[{dir,"region-match.wxf"}]|>;
 z=atomicWXF[out["File"],out];If[FailureQ[z],Return[z]];storeResult["QQMassRegionMatch",out];
 If[FailureQ[stopped],Return[Failure[stopped[[1]],Join[stopped[[2]],<|"ReportFile"->out["File"],"Action"->"Repeat RGZQQMassRegionMatch; completed bubble and mass-ratio checkpoints are reused."|>]]]];
 <|"Status"->out["Status"],"Name"->"QQMassRegionMatch","Rows"->Length[rows],"Statistics"->KeyTake[out,{"SoftRegions","PointTest","RegionCancellationVerified","GeneralParameterRegionCancellation"}],"File"->out["File"]|>];

(* Independent bounds on negative mass powers *)
(* Independent raw-coefficient pole bounds. No M0-series checkpoint is read. *)
$rawMassAuditSHA256=FileHash[$InputFileName,"SHA256"];
qqRawMassValuation[term_,e_] := Module[{factors,base,power,n,den,low=0,stop=Unique["RGZWorkflow`Private`rawValuation"]},Catch[
 factors=If[Head[term]===Times,List@@term,{term}];
 Do[If[FreeQ[f,e],Continue[]];{base,power}=If[Head[f]===Power&&MatchQ[f[[2]],_Integer|_Rational],List@@f,{f,1}];
 If[PolynomialQ[base,e],n=base;den=1,base=Together[base];n=Numerator[base];den=Denominator[base]];
 If[!PolynomialQ[n,e]||!PolynomialQ[den,e],Throw[Failure["QQRawMassNonPolynomial",<||>],stop]];
 If[n===0,Throw[Infinity,stop]];
 low+=power(Exponent[n,e,Min]-Exponent[den,e,Min]),{f,factors}];
 If[!IntegerQ[low],Throw[Failure["QQRawMassFractionalValuation",<|"Power"->low|>],stop]];low,stop]];
qqRawMassBound[co_,dir_,key_,seconds_] := Module[
 {e=RGZResidual39Diagnostic`Private`e,input,terms,low,minimum=Infinity,parts={},z,groups,checks={},file,r,stop=Unique["RGZWorkflow`Private`rawBound"]},Catch[
 If[!qqAuditValidQ[co],Throw[Failure["QQRawMassInvalidCoefficient",<||>],stop]];
 qqProgressOperation["Convert the original coefficient to squared-mass coordinates"];
 input=Block[{RGZResidual39Diagnostic`Private`$parameterPoint=qqAuditPoint[]},RGZResidual39Diagnostic`Private`pointExpression[co]];
 terms=If[Head[input]===Plus,List@@input,{input}];
 Block[{$qqMassSeriesSpecCache=<||>,$qqMassSeriesPowerCache=<||>,$qqMassSeriesSparse=True},
 Do[If[Mod[n,100]===1,qqProgressUpdate[<|"AlgebraGroupIndex"->n,"AlgebraGroupTotal"->Length[terms]|>]];
 low=qqRawMassValuation[terms[[n]],e];If[FailureQ[low],Throw[low,stop]];minimum=Min[minimum,low];
 If[low< -2,qqProgressOperation["Expand only raw terms below the allowed e^-2 bound"];
 z=qqAuditMassSeriesTerm[terms[[n]],e,-3];If[FailureQ[z],Throw[z,stop]];If[AssociationQ[z],AppendTo[parts,z]]],{n,Length[terms]}]];
 groups=Merge[parts,Total];
 Do[qqProgressOperation["Independently cancel raw coefficient below e^-2: power "<>ToString[power]];
 file=FileNameJoin[{dir,"below-"<>ToString[power]<>".wxf"}];
 r=qqAuditCheckpoint[file,Hash[{key,power},"SHA256"],qqMassRegionReduce[groups[power],"Grouped"],seconds];
 If[FailureQ[r],Throw[r,stop]];AppendTo[checks,<|"Power"->power,"Coefficient"->r,"Zero"->(r===0)|>],{power,Sort[Keys[groups]]}];
 <|"PoleBoundVerified"->AllTrue[checks,TrueQ[#["Zero"]]&],"TermCount"->Length[terms],"MinimumTermValuation"->If[minimum===Infinity,None,minimum],
 "AllowedMinimumPower"->-2,"BelowBoundChecks"->checks,"ReadsM0SeriesCheckpoints"->False|>,stop]];
(* Input-only shards are independent of the audit implementation. *)
qqRawMassIndex[j_,sourceSHA_] := Module[{key,dir,file,index,p,r,items={},stop=Unique["RGZWorkflow`Private`rawIndex"]},Catch[
 key=Hash[{"QQRawMassInputs/1",j["Fingerprint"],j["MixedSourceHash"],sourceSHA},"SHA256"];
 dir=FileNameJoin[{cacheDirectory[],"qq-raw-mass-inputs-"<>IntegerString[key,16,64]}];If[!DirectoryQ[dir],CreateDirectory[dir]];
 file=FileNameJoin[{dir,"index.wxf"}];index=If[FileExistsQ[file],Import[file,"WXF"],None];
 If[AssociationQ[index]&&Lookup[index,"Key",None]===key&&ListQ[Lookup[index,"Items",None]]&&AllTrue[index["Items"],FileExistsQ[#["File"]]&],Return[index]];
 qqProgressOperation["Read original pre-limit pairs once and create independent input shards"];
 p=Import[FileNameJoin[{j["Directory"],"self","pairs.wxf"}],"WXF"];
 If[!AssociationQ[p]||Lookup[p,"Key",None]=!=Hash[{j["Fingerprint"],j["MixedSourceHash"]},"SHA256"]||!qqFFVectorPairsQ[Lookup[p,"Value",None]],Return[Failure["QQRawMassSourceMismatch",<||>]]];
 Do[file=FileNameJoin[{dir,"pair-"<>ToString[n]<>".wxf"}];r=atomicWXF[file,<|"Key"->Hash[{key,n},"SHA256"],"Pair"->p["Value"][[n]]|>];If[FailureQ[r],Throw[r,stop]];
 AppendTo[items,<|"Index"->n,"Master"->p["Value"][[n,1]],"File"->file,"SHA256"->FileHash[file,"SHA256"]|>],{n,Length[p["Value"]]}];
 index=<|"Key"->key,"SourceSHA256"->sourceSHA,"Items"->items|>;r=atomicWXF[FileNameJoin[{dir,"index.wxf"}],index];If[FailureQ[r],r,index],stop]];
Options[RGZQQRawMassPoleAudit]={"JobFile"->Automatic,"IDs"->All,"CoefficientSeconds"->180};
RGZQQRawMassPoleAudit[seconds_:3600,OptionsPattern[]] := Module[
 {j,r,index,sourceSHA,sourceFile,key,dir,ids=OptionValue["IDs"],sec=OptionValue["CoefficientSeconds"],rows={},z,packet,item,sub,out,stopped=None,stop=Unique["RGZWorkflow`Private`rawAudit"]},
 If[!And@@(NumericQ[#]&&TrueQ[#>0]&/@{seconds,sec}),Return[Failure["TimeLimit",<||>]]];
 r=ready[];If[FailureQ[r],Return[r]];r=fcReady[];If[FailureQ[r],Return[r]];
 If[!qqGaugeSymbolicParametersQ[],Return[Failure["SymbolicParametersRequired",<||>]]];
 j=qqAuditRead[OptionValue["JobFile"],"QQ"];
 If[!AssociationQ[j]||!And@@(KeyExistsQ[j,#]&/@{"Fingerprint","MixedSourceHash","Directory","ModelFingerprint","ModelContent"})||
 j["ModelFingerprint"]=!=modelKey[]||j["ModelContent"]=!=modelContent[]||Lookup[j,"RegulatorMass",None]=!=0,Return[Failure["QQRawMassJobRequired",<||>]]];
 r=engineGet["Renormalization/RegulatorLimit.wl"];If[FailureQ[r],Return[r]];
 sourceFile=FileNameJoin[{j["Directory"],"self","pairs.wxf"}];If[!FileExistsQ[sourceFile],Return[Failure["QQSelfPairsRequired",<||>]]];sourceSHA=FileHash[sourceFile,"SHA256"];
 key=Hash[{"QQRawMassPoleAudit/1",j["Fingerprint"],j["MixedSourceHash"],sourceSHA,$rawMassAuditSHA256,$massRegionSourceSHA256,$certificationSourceSHA256},"SHA256"];
 dir=FileNameJoin[{cacheDirectory[],"qq-raw-mass-audit-"<>IntegerString[key,16,64]}];If[!DirectoryQ[dir],CreateDirectory[dir]];
 r=qqGaugeTimed["QQRawMassPoleAudit",Catch[
 index=qqRawMassIndex[j,sourceSHA];If[FailureQ[index],Throw[index,stop]];
 If[ids===All,ids=Range[Length[index["Items"]]]];
 If[!ListQ[ids]||ids==={}||!AllTrue[ids,IntegerQ[#]&&1<=#<=Length[index["Items"]]&]||!DuplicateFreeQ[ids],Throw[Failure["QQRawMassIDs",<||>],stop]];
 Do[item=index["Items"][[n]];qqProgressUpdate[<|"Stage"->"QQRawMassPoleAudit","Index"->n,"Total"->Length[index["Items"]],"Master"->item["Master"],"StepLimitSeconds"->sec|>];
 sub=FileNameJoin[{dir,"pair-"<>ToString[n]}];If[!DirectoryQ[sub],CreateDirectory[sub]];
 z=qqAuditCheckpoint[FileNameJoin[{sub,"bound.wxf"}],Hash[{key,n,item["SHA256"]},"SHA256"],
 If[FileHash[item["File"],"SHA256"]=!=item["SHA256"],Failure["QQRawMassInputChanged",<||>],
 packet=Import[item["File"],"WXF"];If[Lookup[packet,"Key",None]=!=Hash[{index["Key"],n},"SHA256"],Failure["QQRawMassInputChanged",<||>],qqRawMassBound[packet["Pair"][[2]],sub,Hash[{key,n},"SHA256"],sec]]],sec];
 If[FailureQ[z],Throw[z,stop]];AppendTo[rows,Join[<|"Index"->n,"Master"->item["Master"]|>,z]],{n,ids}];True,stop],seconds];
 If[FailureQ[r],stopped=r];
 out=<|"Schema"->"RGZQQRawMassPoleAudit/1","Status"->Which[stopped=!=None,"RawMassPoleAuditStopped",AllTrue[rows,TrueQ[#["PoleBoundVerified"]]&],"RawMassPoleBoundVerified",True,"HigherRawMassPoleFound"],
 "Key"->key,"AlgorithmSHA256"->$rawMassAuditSHA256,"DependencySHA256"->{$massRegionSourceSHA256,$certificationSourceSHA256},"SourceFingerprint"->j["Fingerprint"],"MixedSourceHash"->j["MixedSourceHash"],"ModelFingerprint"->modelKey[],"ModelContent"->modelContent[],"PreLimitPairsSHA256"->sourceSHA,
 "SupportedMassLimitMasters"->(AssociationQ[index]&&AllTrue[index["Items"],#["Master"]===1||MatchQ[#["Master"],FeynCalc`A0[_]|FeynCalc`B0[___]]&]),
 "RegulatorBubbleCount"->If[AssociationQ[index],Count[Lookup[index["Items"],"Master"],b_FeynCalc`B0/;!FreeQ[b,RGZWorkflow`Engine`M]],0],
 "ExpectedPairs"->If[AssociationQ[index],Length[index["Items"]],0],"PairsAudited"->Length[rows],"Rows"->rows,"PointTest"->False,"ReadsM0SeriesCheckpoints"->False,"RegulatorVariable"->"e=M^2 > 0; bound e^-2 is M^-4",
 "AllPairsWithinBound"->(stopped===None&&AssociationQ[index]&&Sort[ids]===Range[Length[index["Items"]]]&&AllTrue[rows,TrueQ[#["PoleBoundVerified"]]&]),
 "Stopped"->stopped,"File"->FileNameJoin[{dir,"raw-pole-audit.wxf"}]|>;
 z=atomicWXF[out["File"],out];If[FailureQ[z],Return[z]];storeResult["QQRawMassPoleAudit",out];
 If[FailureQ[stopped],Return[Failure[stopped[[1]],Join[stopped[[2]],<|"ReportFile"->out["File"],"Action"->"Repeat RGZQQRawMassPoleAudit; original-pair shards and completed bound checkpoints are reused."|>]]]];
 KeyTake[out,{"Status","PairsAudited","AllPairsWithinBound","File"}]];

(* Combining the mass-limit contributions *)
(* Link independently produced evidence into a NEW mass/scaleless ledger.
   No source result or boolean in an earlier artifact is edited. *)
$massCompletionSHA256=FileHash[$InputFileName,"SHA256"];
qqMassCompletionChecks[j_,l_,region_,raw_,weighted_,probe_,sigmaOK_,probeUsed_] := Module[{sameSource,sameMassSource,model},
 sameSource=AllTrue[{l,region,raw,weighted,probe},AssociationQ[#]&&Lookup[#,"SourceFingerprint",None]===Lookup[j,"Fingerprint",Missing[]]&];
 sameMassSource=AllTrue[{l,region,raw},Lookup[#,"PreLimitPairsSHA256",None]=!=None&&Lookup[#,"PreLimitPairsSHA256",None]===Lookup[l,"PreLimitPairsSHA256",Missing[]]&];
 model=AllTrue[{l,region,raw,weighted,probe},Lookup[#,"ModelFingerprint",None]===modelKey[]&&Lookup[#,"ModelContent",None]===modelContent[]&];
 <|"SameSource"->sameSource,"SameMassInput"->sameMassSource,"CurrentModel"->model,
 "SameMixedMatrix"->AllTrue[{l,region,raw,weighted},Lookup[#,"MixedSourceHash",None]===Lookup[j,"MixedSourceHash",Missing[]]&],
 "CompletedTadpoleInventory"->TrueQ[Lookup[l,"AuditComplete",False]]&&qqMassRegionLedgerCompleteQ[l],
 "IndependentRawBounds"->(TrueQ[Lookup[raw,"AllPairsWithinBound",False]]&&TrueQ[Lookup[raw,"SupportedMassLimitMasters",False]]&&Lookup[raw,"ReadsM0SeriesCheckpoints",None]===False&&Lookup[raw,"PointTest",None]===False&&
 Lookup[raw,"AlgorithmSHA256",None]===$rawMassAuditSHA256&&Lookup[raw,"DependencySHA256",None]==={$massRegionSourceSHA256,$certificationSourceSHA256}),
 "GeneralRegionMatch"->(TrueQ[Lookup[region,"GeneralParameterRegionCancellation",False]]&&Lookup[region,"PointTest",None]===False&&Lookup[region,"AlgorithmSHA256",None]===$massRegionSourceSHA256),
 "MatchingRegionInventory"->(Lookup[raw,"ExpectedPairs",None]===Lookup[l,"PairCount",Missing[]]&&Lookup[raw,"RegulatorBubbleCount",None]===Lookup[region,"BubblesExpected",Missing[]]&&Lookup[region,"BubblesExpected",None]===Lookup[region,"BubblesAudited",Missing[]]),
 "WeightedGraphAndPVCoverage"->(TrueQ[Lookup[weighted,"SourceGraphCoverageVerified",False]]&&TrueQ[Lookup[weighted,"PrePVCoverageVerified",False]]&&TrueQ[Lookup[weighted,"MatrixSourceMatchesQQ",False]]&&Lookup[weighted,"AlgorithmSHA256",None]===$weightedLedgerSHA256),
 "NoUnappliedMixedTransfer"->TrueQ[Lookup[weighted,"AllWeightedTransfersZero",False]],
 "CompleteProbeLedger"->(TrueQ[Lookup[probe,"CoreScanComplete",False]]&&Sort[Lookup[Lookup[probe,"Parts",{}],"Part",{}]]===Sort[{"AV1","AV2","Box1","Box2","NAV1","NAV2"}]),
 "ProbeLedgerUsedByMSbar"->TrueQ[probeUsed],"ConditionalExternalResidueInventory"->TrueQ[sigmaOK]|>];
Options[RGZQQCompleteMassLedger]={"JobFile"->Automatic,"MassLedgerFile"->Automatic,"RegionMatchFile"->Automatic,"RawPoleAuditFile"->Automatic,
 "WeightedLedgerFile"->Automatic,"ProbeLedgerFile"->Automatic,"MSbarFile"->Automatic,"UVIRFile"->Automatic};
RGZQQCompleteMassLedger[OptionsPattern[]] := Module[{r,j,l,region,raw,weighted,probe,m,u,checks,massOK,fullOK,out,key,file,sigma,sigmaExpected,residueConditions={},sigmaOK=False,probeUsed=False,missing},
 r=ready[];If[FailureQ[r],Return[r]];r=fcReady[];If[FailureQ[r],Return[r]];
 j=qqAuditRead[OptionValue["JobFile"],"QQ"];l=qqMassRegionReadLedger[OptionValue["MassLedgerFile"]];
 region=qqAuditRead[OptionValue["RegionMatchFile"],"QQMassRegionMatch"];raw=qqAuditRead[OptionValue["RawPoleAuditFile"],"QQRawMassPoleAudit"];
 weighted=qqAuditRead[OptionValue["WeightedLedgerFile"],"QQWeightedUVIRLedger"];probe=qqAuditRead[OptionValue["ProbeLedgerFile"],"QQScalelessLedger"];
 m=qqAuditRead[OptionValue["MSbarFile"],"QQMSbar"];u=qqAuditRead[OptionValue["UVIRFile"],"QQUVIR"];
 If[!AssociationQ[weighted],weighted=<||>];If[!AssociationQ[probe],probe=<||>];If[!AssociationQ[m],m=<||>];If[!AssociationQ[u],u=<||>];
 If[!AllTrue[{j,l,region,raw},AssociationQ],Return[Failure["QQMassCompletionPrerequisites",<|"Action"->"Prepare the QQ task, completed tadpole ledger, general region match and independent raw-pole audit."|>]]];
 If[Lookup[j,"ModelContent",None]=!=modelContent[]||!AllTrue[{l,region,raw},Lookup[#,"ModelContent",None]===modelContent[]&],Return[Failure["QQMassCompletionModelContentMismatch",<||>]]];
 If[Lookup[j,"RegulatorMass",None]=!=0||Lookup[j,"Gauge",None]=!=0,Return[Failure["QQMassCompletionLandauM0Only",<||>]]];
 If[!qqGaugeSymbolicParametersQ[],Return[Failure["SymbolicParametersRequired",<||>]]];
 If[AssociationQ[m]&&AssociationQ[u]&&AssociationQ[probe]&&And@@(KeyExistsQ[m,#]&/@{"Key","FormFactorsSHA256","RenormalizationScaleSquared"})&&KeyExistsQ[u,"Key"]&&KeyExistsQ[probe,"Key"],
 probeUsed=Lookup[m,"SourceFingerprint",None]===j["Fingerprint"]&&Lookup[u,"SourceFingerprint",None]===j["Fingerprint"]&&
 m["Key"]===Hash[{"QQMSbar/3",u["Key"],probe["Key"],j["Fingerprint"],m["FormFactorsSHA256"],m["RenormalizationScaleSquared"],True,
 FileHash[FileNameJoin[{$packageRoot,"Kernel","Renormalization/MSbar.wl"}],"SHA256"]},"SHA256"]];
 r=engineGet["OneLoop/QuarkSelfEnergy.wl"];If[FailureQ[r],Return[r]];
 sigma=Lookup[j,"OnShellSigmaV",Missing[]];sigmaExpected=RGZWorkflow`Engine`rgzQQSigmaV0[0,0];
 If[qqAuditValidQ[sigma]&&SameQ[sigma,sigmaExpected],
 residueConditions=DeleteDuplicates[Cases[sigma,FeynCalc`A0[a_]:>Unequal[a,0],Infinity]];
 sigmaOK=residueConditions=!={}&&FreeQ[sigma,FeynCalc`B0|FeynCalc`PaVe|FeynCalc`TID|FeynCalc`FeynAmpDenominator]];
 missing=Keys[Select[<|"WeightedLedger"->weighted,"ProbeLedger"->probe,"MSbar"->m,"UVIR"->u|>,Length[#]===0&]];If[!KeyExistsQ[j,"OnShellSigmaV"],AppendTo[missing,"OnShellResidue"]];
 checks=qqMassCompletionChecks[j,l,region,raw,weighted,probe,sigmaOK,probeUsed];
 (* Model/source compatibility for the mass proof does not depend on whether
    the separate weighted/probe ledgers are already present. *)
 massOK=AllTrue[{l,region,raw},Lookup[#,"ModelFingerprint",None]===modelKey[]&&Lookup[#,"SourceFingerprint",None]===j["Fingerprint"]&&Lookup[#,"MixedSourceHash",None]===j["MixedSourceHash"]&]&&
 And@@Lookup[checks,{"SameMassInput","CompletedTadpoleInventory","IndependentRawBounds","GeneralRegionMatch","MatchingRegionInventory"}];
 fullOK=massOK&&And@@Values[checks];
 key=Hash[{"QQCompleteMassLedger/1",j["Fingerprint"],j["MixedSourceHash"],KeyTake[l,{"SourceFingerprint","MixedSourceHash","PreLimitPairsSHA256","PairCount","PairsAudited","RegulatorTadpolesExpected","RegulatorTadpoles"}],Lookup[region,"Key",None],Lookup[raw,"Key",None],Lookup[weighted,"Key",None],Lookup[probe,"Key",None],checks,$massCompletionSHA256},"SHA256"];
 out=Join[l,<|"Schema"->"RGZQQCompletedMassLedger/1","AlgorithmSHA256"->$massCompletionSHA256,"Key"->key,"Status"->Which[fullOK,"MassAndScalelessCoverageVerified",massOK,"MassProofVerifiedScalelessPending",True,"MassCompletionIncomplete"],"Checks"->checks,
 "MassLimitUVIRCertified"->massOK,"ScalelessLedgerComplete"->fullOK,"MissingEvidence"->missing,"FullSMatrixVerified"->False,
 "ExternalResidueConditions"->residueConditions,"Scope"->"Conditional Landau/M0 two-flavor massless qqprime; source-bound completion ledger, not an inclusive observable or all-parameter certificate.",
 "EvidenceFiles"->(Lookup[#,"File",None]& /@ {region,raw,weighted,probe,m,u}),
 "EvidenceSHA256"->(With[{f=Lookup[#,"File",None]},If[StringQ[f]&&FileExistsQ[f],FileHash[f,"SHA256"],None]]& /@ {region,raw,weighted,probe,m,u}),"OutstandingChecks"->Keys[Select[checks,!TrueQ[#]&]]|>];
 file=FileNameJoin[{cacheDirectory[],"qq-completed-mass-ledger-"<>IntegerString[key,16,64]<>".wxf"}];AssociateTo[out,"File"->file];
 r=atomicWXF[file,out];If[FailureQ[r],Return[r]];storeResult["QQMassLimitLedger",out];storeResult["QQMassCompletion",out];
 KeyTake[out,{"Status","MassLimitUVIRCertified","ScalelessLedgerComplete","MissingEvidence","Checks","OutstandingChecks","File"}]];


==> anc/software/RGZWorkflow-1.1.2/Kernel/Renormalization/MassRestoration.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Restore physical masses, D and the gauge parameter linearly after the regulator expansion.

   Inputs:
   Finite M0 coefficients in the symbolic diagnostic master representation.

   Dependencies:
   RegulatorLimit.wl supplies master definitions; Algebra/MixedProjection.wl groups masters; Internal/ supplies checkpoints. Does not generate graphs.
*)


(* Linear restoration to the physical masses, D and gauge parameter. *)
If[!NumericQ[$qqRestoreCoefficientSeconds]||!TrueQ[$qqRestoreCoefficientSeconds>0],$qqRestoreCoefficientSeconds=0.25];
qqRestoreInvalidQ[x_] := !FreeQ[x,_Failure|_Missing|_TerminatedEvaluation|$Failed|$Aborted|$TimedOut|Indeterminate|ComplexInfinity|_DirectedInfinity|_Part|_FeynCalc`TID|_FeynCalc`FeynAmpDenominator];
qqRestoreSubstitute[x_] := Module[{z=x},
 z=z/.{HoldPattern[RGZResidual39Diagnostic`Private`h^n_Integer]/;EvenQ[n]:>RGZWorkflow`Engine`\[Alpha]^(n/2)};
 z=z/.{RGZResidual39Diagnostic`Private`h->Sqrt[RGZWorkflow`Engine`\[Alpha]],RGZResidual39Diagnostic`Private`dim->System`D};
 RGZResidual39Diagnostic`Private`publicMaster[z]/.{
 RGZWorkflow`Engine`qqM0S->FeynCalc`SPD[RGZWorkflow`Engine`p,RGZWorkflow`Engine`p],
 RGZWorkflow`Engine`qqM0X->RGZWorkflow`Engine`m^2,RGZWorkflow`Engine`qqM0Y->RGZWorkflow`Engine`\[Mu]^2,
 RGZWorkflow`Engine`qqM0Z->RGZWorkflow`Engine`mG^4,RGZWorkflow`Engine`qqM0N->FeynCalc`SUNN}];
qqRestoreCompact[raw_] := Module[{z=raw,c},
 qqProgressOperation["Optional coefficient cancellation (bounded)"];
 c=TimeConstrained[Cancel[z],$qqRestoreCoefficientSeconds,$TimedOut];
 If[!qqRestoreInvalidQ[c]&&LeafCount[c]<=LeafCount[z],z=c];
 qqProgressOperation["Optional coefficient factorization (bounded)"];
 c=TimeConstrained[Factor[z],$qqRestoreCoefficientSeconds,$TimedOut];
 If[!qqRestoreInvalidQ[c]&&LeafCount[c]<=LeafCount[z],z=c];z];
(* Bind a checkpoint to the actual physical substitutions, including
   assigned masses and the current external invariant. Budgets are not
   mathematical input and do not invalidate a completed restoration. *)
qqRestoreContext[] := Hash[{
 qqRestoreSubstitute[{RGZWorkflow`Engine`qqM0S,RGZWorkflow`Engine`qqM0X,
   RGZWorkflow`Engine`qqM0Y,RGZWorkflow`Engine`qqM0Z,RGZWorkflow`Engine`qqM0N,
   RGZResidual39Diagnostic`Private`h,RGZResidual39Diagnostic`Private`dim}],
 $Assumptions,DownValues[qqRestoreSubstitute],DownValues[qqRestoreCompact],
 DownValues[RGZResidual39Diagnostic`Private`publicMaster],$Version},"SHA256"];
qqRestoreRowsQ[rows_] := ListQ[rows] && !qqRestoreInvalidQ[rows] &&
 AllTrue[rows,Function[row,MatchQ[row,{_,_}] &&
   (row[[1]]===1 || RGZWorkflow`Engine`RGZMXPVScalarQ[row[[1]]]) &&
   !ListQ[row[[2]]] && !AssociationQ[row[[2]]] &&
   RGZWorkflow`Engine`RGZGaugePVFreeQ[row[[2]]]]];

qqRestoreProgress[finite_] := Module[{job=RGZResult["QQ"],base,source,context,key,dir,rows,values={},master,co,value,packet,file,r,stop=Unique["qqRestore"]},Catch[
 If[!AssociationQ[$qqProgress],$qqProgress=<||>];
 If[qqRestoreInvalidQ[finite],Throw[Failure["QQRestoreIncompleteInput",<||>],stop]];
 source=If[AssociationQ[job],{Lookup[job,"Fingerprint",None],Lookup[job,"MixedSourceHash",None]},None];
 base=If[AssociationQ[job]&&StringQ[Lookup[job,"Directory",None]],FileNameJoin[{job["Directory"],"self"}],cacheDirectory[]];
 context=qqRestoreContext[];
 key=Hash[{"QQLinearM0Restore/2",source,Hash[finite,"SHA256"],context},"SHA256"];
 dir=FileNameJoin[{base,"restore-linear-"<>IntegerString[key,16,64]}];If[!DirectoryQ[dir],CreateDirectory[dir,CreateIntermediateDirectories->True]];
 qqSelfProgress["M0Restore:Split",0,1];qqProgressOperation["Collect finite M0 masters without a global denominator"];
 rows=RGZWorkflow`Engine`RGZGaugePVPairs[RGZResidual39Diagnostic`Private`publicMaster[finite]];
 If[!qqRestoreRowsQ[rows],Throw[Failure["QQRestoreMasterSplit",<|"Cause"->rows|>],stop]];
 Do[qqSelfProgress["M0Restore",i,Length[rows]];
 qqProgressUpdate[<|"Master"->rows[[i,1]],"InputLeaves"->LeafCount[rows[[i,2]]],"StepLimitSeconds"->"total; optional algebra "<>ToString[$qqRestoreCoefficientSeconds]|>];
 file=FileNameJoin[{dir,"master-"<>ToString[i]<>".wxf"}];qqProgressUpdate[<|"CheckpointFile"->file|>];
 If[FileExistsQ[file],
 qqProgressOperation["Read restored master checkpoint"];packet=Quiet[Check[Import[file,"WXF"],$Failed]];
 If[!AssociationQ[packet]||Lookup[packet,"Schema",None]=!="QQLinearM0Restore/2"||
 Lookup[packet,"Key",None]=!=key||Lookup[packet,"Environment",None]=!=context||
 Lookup[packet,"Input",None]=!=rows[[i]]||qqRestoreInvalidQ[Lookup[packet,"Value",$Failed]]||
 Lookup[packet,"ValueHash",None]=!=Hash[Lookup[packet,"Value",$Failed],"SHA256"],Throw[Failure["QQRestoreCheckpointInvalid",<|"File"->file|>],stop]];
 value=packet["Value"];qqProgressUpdate[<|"CacheState"->"Reused","ReusedCheckpoints"->(Lookup[$qqProgress,"ReusedCheckpoints",0]+1)|>],
 qqProgressOperation["Restore this master and its scalar coefficient"];
 master=qqRestoreSubstitute[rows[[i,1]]];co=qqRestoreSubstitute[rows[[i,2]]];
 If[qqRestoreInvalidQ[{master,co}],Throw[Failure["QQRestoreSubstitutionIncomplete",<||>],stop]];
 co=qqRestoreCompact[co];value=master co;
 If[qqRestoreInvalidQ[value],Throw[Failure["QQRestoreCoefficientIncomplete",<||>],stop]];
 qqProgressOperation["Save restored master checkpoint"];
 r=atomicWXF[file,<|"Schema"->"QQLinearM0Restore/2","Key"->key,"Environment"->context,
 "Input"->rows[[i]],"Value"->value,"ValueHash"->Hash[value,"SHA256"],"Method"->"ExactSubstitutionWithBoundedOptionalAlgebra"|>];If[FailureQ[r],Throw[r,stop]];
 qqProgressUpdate[<|"CacheState"->"Saved","ComputedCheckpoints"->(Lookup[$qqProgress,"ComputedCheckpoints",0]+1)|>]];
 AppendTo[values,value];qqProgressUpdate[<|"OutputLeaves"->LeafCount[value],"OperationFinished"->AbsoluteTime[]|>],{i,Length[rows]}];
 qqSelfProgress["M0Restore:Sum",Length[rows],Length[rows]];
 qqProgressOperation["Sum restored masters; no global Cancel or Factor"];
 value=FeynCalc`SMP["g_s"]^2 Total[values];
 qqProgressUpdate[<|"CacheState"->"RestoredMastersCheckpointed","OutputLeaves"->LeafCount[value],"OperationFinished"->AbsoluteTime[]|>];value,stop]];


==> anc/software/RGZWorkflow-1.1.2/Kernel/Renormalization/MixedUVIR.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Audit the pre/post reduction mixed-self units and weighted graph coverage.

   Inputs:
   Computed QQ graphs or form factors, with the declared dimensional and mass-limit prescription.

   Dependencies:
   Algebra/ tools and already computed OneLoop/ results; no candidate PT task is required.
*)

(* Graph-weighted finite-regulator ledger. Generated WL caches must be read
   in Engine, never in the notebook's Global context. Source caches are read only. *)
$weightedLedgerSHA256=FileHash[$InputFileName,"SHA256"];
SetAttributes[qqWeightedCheckpoint,HoldRest];
qqWeightedCheckpoint[file_,key_,body_,seconds_] := Module[{old,z},
 old=If[FileExistsQ[file],Import[file,"WXF"],None];
 If[AssociationQ[old]&&Lookup[old,"Key",None]===key&&qqAuditValidQ[Lookup[old,"Value",Missing[]]],
 qqProgressUpdate[<|"CheckpointFile"->file,"CacheState"->"Reused","ReusedCheckpoints"->(Lookup[$qqProgress,"ReusedCheckpoints",0]+1)|>];Return[old["Value"]]];
 qqProgressUpdate[<|"CacheState"->"Computing"|>];z=qqAuditCheckpoint[file,key,body,seconds];
 If[!FailureQ[z],qqProgressUpdate[<|"CacheState"->"Saved","ComputedCheckpoints"->(Lookup[$qqProgress,"ComputedCheckpoints",0]+1)|>]];z];
qqWeightedRead[file_] := engineEvaluation[Block[{FeynCalc`$KeepLogDivergentScalelessIntegrals=True},Get[file]]];
qqWeightedOldPolicy[x_] := Block[{FeynCalc`$KeepLogDivergentScalelessIntegrals=False},x];
qqWeightedZeroQ[x_] := If[x===0,True,TrueQ[Expand[x]===0]];
qqWeightedEqualQ[a_,b_] := SameQ[a,b]||qqWeightedZeroQ[a-b];
qqWeightedPolynomialQ[x_] := Module[{q=RGZWorkflow`Engine`q,atoms,vars,z},
 atoms=DeleteDuplicates[Cases[x,t_FeynCalc`Pair/;!FreeQ[t,q],Infinity]];
 vars=Table[Unique["RGZWorkflow`Private`loopPolynomial"],{Length[atoms]}];z=x/.Dispatch[Thread[atoms->vars]];
 FreeQ[z,q]&&PolynomialQ[z,vars]];
(* PaVeUVPart preserves rational terms, while its default product mode
   discards finite (D-4)*PV terms. Work on scalar PV objects individually,
   retaining all D-dependent coefficients and rational reduction terms. *)
qqWeightedUVRepresentation[x_] := Module[{canonical,objects,parts,rest,u,stop=Unique["RGZWorkflow`Private`uvRepresentation"]},Catch[
 canonical=FeynCalc`FCI[FeynCalc`PaVeReduce[x,FeynCalc`Dimension->D,FeynCalc`FCE->False]];
 If[!FreeQ[canonical,FeynCalc`PaVeReduce|FeynCalc`TID|FeynCalc`FeynAmpDenominator],Throw[Failure["QQWeightedUVCanonicalizationIncomplete",<||>],stop]];
 objects=DeleteDuplicates[Cases[canonical,t_/;RGZWorkflow`Engine`RGZMXPVObjectQ[t],{0,Infinity}]];
 If[!AllTrue[objects,RGZWorkflow`Engine`RGZMXPVScalarQ]||!qqWeightedLinearPVQ[canonical,objects],Throw[Failure["QQWeightedUVScalarBasisRequired",<||>],stop]];
 rest=canonical/.Dispatch[Thread[objects->0]];parts={};
 Do[u=FeynCalc`PaVeUVPart[obj,FeynCalc`FCLoopExtract->False];
 If[!FreeQ[u,FeynCalc`PaVeUVPart],Throw[Failure["QQWeightedUVProjectionIncomplete",<||>],stop]];
 AppendTo[parts,Coefficient[canonical,obj] u],{obj,objects}];rest+Total[parts],stop]];
qqWeightedFiniteLaurent[x_] := Module[{atoms,vars,z,n,den,r},
 atoms=DeleteDuplicates[Cases[x,t:(_FeynCalc`Pair|_FeynCalc`CartesianPair|_FeynCalc`Eps|_FeynCalc`DiracGamma)/;!FreeQ[t,D],{0,Infinity}]];
 vars=Table[Unique["RGZWorkflow`Private`dimensionInvariant"],{Length[atoms]}];z=Cancel[Together[x/.Dispatch[Thread[atoms->vars]]]];
 n=Numerator[z];den=Denominator[z];If[!PolynomialQ[n,D]||!PolynomialQ[den,D],Return[Failure["QQWeightedNonRationalDimension",<||>]]];
 r=Normal[Series[z,{D,4,0}]];r/.Dispatch[Thread[vars->atoms]]];
qqWeightedUVChange[before_,after_] := Module[{u,v,full,finite},
 {u,v}=Block[{FeynCalc`$KeepLogDivergentScalelessIntegrals=True},{qqWeightedUVRepresentation[before],qqWeightedUVRepresentation[after]}];
 If[FailureQ[u],Return[u]];If[FailureQ[v],Return[v]];full=Cancel[Together[u-v]];
 finite=qqWeightedFiniteLaurent[full];If[FailureQ[finite],Return[finite]];
 <|"UVTransferD"->finite,"IRTransferD"->-finite,"UVTransferDFull"->full|>];
qqWeightedUnitShift[unit_Association] := Block[{FeynCalc`$KeepLogDivergentScalelessIntegrals=True},Module[{x=unit["Input"],old=qqWeightedOldPolicy[unit["Result"]],replayed,prepared,change,kind,q=RGZWorkflow`Engine`q},
 If[!qqAuditValidQ[{x,old}],Return[Failure["QQWeightedInvalidUnit",<||>]]];
 If[FreeQ[x,FeynCalc`FeynAmpDenominator],
 If[!qqWeightedPolynomialQ[x],Return[Failure["QQWeightedNonPolynomialUnit",<||>]]];
 If[!qqWeightedZeroQ[old],Return[Failure["QQWeightedPolynomialResultMismatch",<||>]]];
 Return[<|"Kind"->"Polynomial","UVTransferD"->0,"IRTransferD"->0,"UVTransferDFull"->0|>]];
 kind=If[qqMSbarZeroScaleQ[x],"Scaleless","ScalePresentReplayed"];
 prepared=FeynCalc`ApartFF[x,{q}];If[!FreeQ[prepared,FeynCalc`ApartFF],Return[Failure["QQWeightedRouteCancellationIncomplete",<||>]]];
 replayed=Block[{FeynCalc`$KeepLogDivergentScalelessIntegrals=True},FeynCalc`TID[prepared,q,FeynCalc`ToPaVe->True,FeynCalc`UsePaVeBasis->True,FeynCalc`ApartFF->False]];
 change=qqWeightedUVChange[replayed,old];If[FailureQ[change],Return[change]];Join[<|"Kind"->kind|>,change]]];
qqWeightedPVShift[before_,after_] := qqWeightedUVChange[before,qqWeightedOldPolicy[after]];
qqWeightedInventory[dir_,prefix_] := Module[{files,rows,first},
 files=Sort[FileNames[prefix<>"*.wl",dir]];rows={#,FileHash[#,"SHA256"]}&/@files;
 first=If[files==={},None,qqWeightedRead[First[files]]];
 <|"Digest"->Hash[rows,"SHA256"],"Files"->Association[Rule@@@rows],"Context"->If[AssociationQ[first],Lookup[first,"Environment",None],None]|>];
qqWeightedRecordQ[rec_,input_,context_] := AssociationQ[rec]&&Lookup[rec,"Status",None]==="Complete"&&
 Lookup[rec,"Version",None]===1&&SameQ[Lookup[rec,"Input",Missing[]],input]&&SameQ[Lookup[rec,"Environment",Missing[]],context]&&KeyExistsQ[rec,"Result"];
qqWeightedComponent[row_,component_,sourceDir_,tid_,pv_,auditDir_,key_,seconds_] := Module[
 {units,context=tid["Context"],pvContext=pv["Context"],unitFile,unit,uv={},integrated={},unitRows={},objects,needed,maps={},pvRows={},weight,z,shift,file,r,shared,semantic,split,old,scalar,stop=Unique["RGZWorkflow`Private`weightedComponent"]},Catch[
 shared=FileNameJoin[{DirectoryName[auditDir],"shared-units"}];If[!DirectoryQ[shared],CreateDirectory[shared]];
 split=row["Decompose"<>component];old=qqWeightedOldPolicy[row["Integrate"<>component]];scalar=qqWeightedOldPolicy[row["Scalar"<>component]];
 qqProgressOperation["Recover loop-independent graph weights from saved split integrand"];
 units=RGZWorkflow`Engine`RGZMXIntegralUnits[split];
 If[!ListQ[units]||!AllTrue[units,MatchQ[#,{_,_}]&&FreeQ[First[#],RGZWorkflow`Engine`q]&],Throw[Failure["QQWeightedLoopDependentWeight",<||>],stop]];
 Do[weight=units[[n,1]];
 unitFile=FileNameJoin[{sourceDir,"tid_units_v1","unit_"<>IntegerString[Hash[{"AA-TID-unit-v1",units[[n,2]],context},"SHA256"],16]<>".wl"}];
 If[!KeyExistsQ[tid["Files"],unitFile]||!FileExistsQ[unitFile]||FileHash[unitFile,"SHA256"]=!=tid["Files"][unitFile],Throw[Failure["QQWeightedTIDUnitMissingOrChanged",<|"File"->unitFile|>],stop]];
 unit=qqWeightedRead[unitFile];If[!qqWeightedRecordQ[unit,units[[n,2]],context],Throw[Failure["QQWeightedTIDUnitMismatch",<|"File"->unitFile|>],stop]];
 qqProgressUpdate[<|"AlgebraGroupIndex"->n,"AlgebraGroupTotal"->Length[units]|>];qqProgressOperation["Audit weighted pre-TID "<>component<>" unit "<>ToString[n]<>" / "<>ToString[Length[units]]];
 semantic=Hash[KeyTake[unit,{"Input","Result","Environment"}],"SHA256"];
 file=FileNameJoin[{shared,"tid-"<>IntegerString[semantic,16,64]<>".wxf"}];
 shift=qqWeightedCheckpoint[file,Hash[{key,"tid",semantic},"SHA256"],qqWeightedUnitShift[unit],seconds];If[FailureQ[shift],Throw[shift,stop]];
 AppendTo[integrated,weight qqWeightedOldPolicy[unit["Result"]]];z=qqWeightedFiniteLaurent[weight shift["UVTransferDFull"]];If[FailureQ[z],Throw[z,stop]];AppendTo[uv,z];
 AppendTo[unitRows,<|"UnitFile"->unitFile,"SHA256"->tid["Files"][unitFile],"Weight"->weight,"InputSHA256"->Hash[units[[n,2]],"SHA256"],"Kind"->shift["Kind"],"WeightedUVTransferD"->z|>],{n,Length[units]}];
 qqProgressOperation["Verify the weighted TID sum against the saved graph integral"];
 If[!qqWeightedEqualQ[Total[integrated],old],Throw[Failure["QQWeightedGraphTIDReconstruction",<|"Component"->component|>],stop]];
 objects=DeleteDuplicates[Cases[old,t_/;RGZWorkflow`Engine`RGZMXPVObjectQ[t],{0,Infinity}]];
 needed=Select[objects,!RGZWorkflow`Engine`RGZMXPVScalarQ[#]&];
 If[!qqWeightedLinearPVQ[old,objects],Throw[Failure["QQWeightedNonlinearPV",<||>],stop]];
 Do[unitFile=FileNameJoin[{sourceDir,"pv_units_v1","pv_"<>IntegerString[Hash[{"AA-PV-unit-v1",needed[[n]],pvContext},"SHA256"],16]<>".wl"}];
 If[!KeyExistsQ[pv["Files"],unitFile]||!FileExistsQ[unitFile]||FileHash[unitFile,"SHA256"]=!=pv["Files"][unitFile],Throw[Failure["QQWeightedPVUnitMissingOrChanged",<|"File"->unitFile|>],stop]];
 unit=qqWeightedRead[unitFile];If[!qqWeightedRecordQ[unit,needed[[n]],pvContext],Throw[Failure["QQWeightedPVUnitMismatch",<|"File"->unitFile|>],stop]];
 weight=Coefficient[old,needed[[n]]];qqProgressOperation["Audit graph-weighted pre-PV identity "<>ToString[n]<>" / "<>ToString[Length[needed]]];
 semantic=Hash[KeyTake[unit,{"Input","Result","Environment"}],"SHA256"];
 shift=qqWeightedCheckpoint[FileNameJoin[{shared,"pv-"<>IntegerString[semantic,16,64]<>".wxf"}],Hash[{key,"pv",semantic},"SHA256"],qqWeightedPVShift[needed[[n]],unit["Result"]],seconds];
 If[FailureQ[shift],Throw[shift,stop]];AppendTo[maps,needed[[n]]->qqWeightedOldPolicy[unit["Result"]]];z=qqWeightedFiniteLaurent[weight shift["UVTransferDFull"]];If[FailureQ[z],Throw[z,stop]];AppendTo[uv,z];
 AppendTo[pvRows,<|"UnitFile"->unitFile,"SHA256"->pv["Files"][unitFile],"Object"->needed[[n]],"Weight"->weight,"WeightedUVTransferD"->z|>],{n,Length[needed]}];
 qqProgressOperation["Verify graph PV substitution against the saved scalar result"];
 If[!qqWeightedEqualQ[old/.Dispatch[maps],scalar],Throw[Failure["QQWeightedGraphPVReconstruction",<|"Component"->component|>],stop]];
 z=Total[uv];<|"Component"->component,"TIDReconstructionVerified"->True,"PVReconstructionVerified"->True,"TIDUnits"->unitRows,"PVIdentities"->pvRows,"WeightedUVTransferD"->z,"WeightedIRTransferD"->-z,"Scalar"->scalar|>,stop]];
(* Structural degree check uses the actual PV objects, not a list of head
   names; it therefore handles both tensor and scalar PV representations. *)
qqWeightedLinearPVQ[input_,objects_] := Module[{vars,degree,z,stop=Unique["RGZWorkflow`Private`weightedPV"]},Catch[
 vars=Table[Unique["RGZWorkflow`Private`weightedPVAtom"],{Length[objects]}];z=input/.Dispatch[Thread[objects->vars]];
 degree[x_] := If[FreeQ[x,Alternatives@@vars],0,Which[MemberQ[vars,x],1,Head[x]===Plus,Max[degree/@List@@x],Head[x]===Times,Total[degree/@List@@x],
 Head[x]===Power&&IntegerQ[x[[2]]]&&x[[2]]>=0,x[[2]]degree[x[[1]]],True,Throw[False,stop]]];degree[z]<=1,stop]];
qqWeightedMatrixReadOnly[manifestDir_] := Module[{data,projection,file,out,pairFiles,parts,stop=Unique["RGZWorkflow`Private`matrixRead"]},Catch[
 out=Table[file=FileNameJoin[{manifestDir,"adjoint_"<>ToString[i]<>"_"<>ToString[k]<>".wl"}];
 If[!FileExistsQ[file],Throw[Failure["QQWeightedAdjointCacheRequired",<|"File"->file|>],stop]];
 pairFiles=Table[FileNameJoin[{manifestDir,"pair_"<>ToString[i]<>"_"<>ToString[k]<>"_"<>ToString[n]<>".wl"}],{n,4}];
 If[!AllTrue[pairFiles,FileExistsQ],Throw[Failure["QQWeightedPairSourceRequired",<||>],stop]];
 parts=qqWeightedRead /@ pairFiles;
 If[!AllTrue[parts,AssociationQ[#]&&Lookup[#,"Status",None]==="Complete"&&Lookup[#,"FieldPair",None]==={i,k}&],Throw[Failure["QQWeightedPairSourceMismatch",<||>],stop]];
 data=qqWeightedOldPolicy[<|"T"->Total[Lookup[parts,"T"]],"L"->Total[Lookup[parts,"L"]],"DiagramCount"->Total[Lookup[parts,"DiagramCount"]]|>];
 projection=qqWeightedRead[file];
 If[!AssociationQ[data]||!AssociationQ[projection]||Lookup[projection,"Status",None]=!="Complete"||!SameQ[qqWeightedOldPolicy[Lookup[projection,"Input",Missing[]]],data]||!AssociationQ[Lookup[projection,"Result",None]],
 Throw[Failure["QQWeightedAdjointSourceMismatch",<|"File"->file|>],stop]];
 qqWeightedOldPolicy[projection["Result"]["T"]],{i,{1,5,6,7,8}},{k,{1,5,6,7,8}}];out,stop]];
Options[RGZQQWeightedUVIRLedger]={"MatrixManifest"->Automatic,"JobFile"->Automatic,"RecordIDs"->All,"IntegralSeconds"->60,"GraphSeconds"->300};
RGZQQWeightedUVIRLedger[seconds_:3600,OptionsPattern[]] := engineEvaluation@Module[
 {j,r,manifest=OptionValue["MatrixManifest"],m,records,ids=OptionValue["RecordIDs"],sec=OptionValue["IntegralSeconds"],graphSec=OptionValue["GraphSeconds"],key,dir,rows={},recordRows={},entry,row,tid,pv,sourceDir,sourceFile,recordFile,graphFiles,graphSHAs,dependencyKey,sub,z,components,sums,complete=False,match=False,sourceMatrix,out,expectedFingerprint,modelBase,stopped=None,expectedGraphs=0,n,stop=Unique["RGZWorkflow`Private`weightedLedger"]},
 If[!And@@(NumericQ[#]&&TrueQ[#>0]&/@{seconds,sec,graphSec}),Return[Failure["TimeLimit",<||>]]];
 r=ready[];If[FailureQ[r],Return[r]];r=fcReady[];If[FailureQ[r],Return[r]];If[!qqGaugeSymbolicParametersQ[],Return[Failure["SymbolicParametersRequired",<||>]]];
 j=qqAuditRead[OptionValue["JobFile"],"QQ"];If[!AssociationQ[j]||!And@@(KeyExistsQ[j,#]&/@{"Fingerprint","MixedSourceHash","ModelFingerprint","ModelContent"})||j["ModelFingerprint"]=!=modelKey[]||j["ModelContent"]=!=modelContent[],Return[Failure["QQWeightedJobRequired",<||>]]];
 If[!StringQ[manifest]||!FileExistsQ[manifest],Return[Failure["QQWeightedManifestRequired",<||>]]];
 r=loadLoopEngine[];If[FailureQ[r],Return[r]];
 modelBase=RGZWorkflow`Engine`modelRGZ;
 If[!StringQ[modelBase]||!And@@(FileExistsQ[modelBase<>#]&/@{".gen",".mod"}),Return[Failure["QQWeightedModelPathRequired",<||>]]];
 expectedFingerprint=IntegerString[Hash[{Import[modelBase<>".gen","Text"],Import[modelBase<>".mod","Text"],
 {RGZWorkflow`Engine`RGZMXIntegralContext[],Options[FeynCalc`PaVeReduce],Options[FeynCalc`FCFAConvert]},"mixed-matrix-complete-matter-v3",workflowFingerprint[],quarkMasses[]},"SHA256"],16];
 If[!TrueQ[RGZWorkflow`Engine`RGZMXUnfixedKinematicsQ[]],Return[Failure["QQWeightedUnfixedKinematicsRequired",<||>]]];
 m=qqWeightedRead[manifest];If[!AssociationQ[m]||Lookup[m,"Fingerprint",None]=!=expectedFingerprint||!AssociationQ[Lookup[m,"Records",None]]||Length[m["Records"]]=!=256,Return[Failure["QQWeightedManifestSourceMismatch",<||>]]];
 records=Values[m["Records"]];If[!AllTrue[records,Lookup[#,"Status",None]==="Complete"&&IntegerQ[Lookup[#,"DiagramCount",None]]&],Return[Failure["QQWeightedManifestIncomplete",<||>]]];
 If[ids===All,ids=Range[256]];If[!ListQ[ids]||ids==={}||!DuplicateFreeQ[ids]||!AllTrue[ids,IntegerQ[#]&&1<=#<=256&],Return[Failure["QQWeightedRecordIDs",<||>]]];
 key=Hash[{"QQWeightedUVIRLedger/1",FileHash[manifest,"SHA256"],j["Fingerprint"],j["MixedSourceHash"],$weightedLedgerSHA256,$Version,DownValues[FeynCalc`TID],DownValues[FeynCalc`PaVeUVPart]},"SHA256"];
 dir=FileNameJoin[{cacheDirectory[],"qq-weighted-ledger-"<>IntegerString[key,16,64]}];If[!DirectoryQ[dir],CreateDirectory[dir]];
 r=qqGaugeTimed["QQWeightedUVIRLedger",Block[{FeynCalc`$KeepLogDivergentScalelessIntegrals=True},Catch[
 Do[qqProgressUpdate[<|"Stage"->"QQWeightedUVIRLedger","Index"->id,"Total"->256,"StepLimitSeconds"->graphSec|>];
 recordFile=records[[id]]["ResultFile"];If[!FileExistsQ[recordFile],Throw[Failure["QQWeightedPairResultMissing",<||>],stop]];entry=qqWeightedRead[recordFile];
 If[Lookup[entry,"Status",None]=!="Complete"||Lookup[entry,"DiagramCount",None]=!=records[[id]]["DiagramCount"]||!And@@(KeyExistsQ[entry,#]&/@{"T","L","FieldPair","Sector"}),Throw[Failure["QQWeightedPairResultMismatch",<||>],stop]];
 expectedGraphs+=entry["DiagramCount"];sourceDir=Lookup[entry,"PerDiagramCache",None];
 graphFiles=If[entry["DiagramCount"]===0,{},If[!StringQ[sourceDir],Throw[Failure["QQWeightedGraphDirectoryMissing",<||>],stop]];Table[FileNameJoin[{sourceDir,"graph_"<>ToString[n]<>".wl"}],{n,entry["DiagramCount"]}]];
 If[!AllTrue[graphFiles,FileExistsQ],Throw[Failure["QQWeightedGraphMissing",<||>],stop]];graphSHAs=FileHash[#,"SHA256"]&/@graphFiles;
 tid=If[graphFiles==={},<|"Digest"->0,"Files"-><||>,"Context"->None|>,qqWeightedInventory[FileNameJoin[{sourceDir,"tid_units_v1"}],"unit_"]];
 pv=If[graphFiles==={},<|"Digest"->0,"Files"-><||>,"Context"->None|>,qqWeightedInventory[FileNameJoin[{sourceDir,"pv_units_v1"}],"pv_"]];
 dependencyKey=Hash[{key,id,FileHash[recordFile,"SHA256"],graphSHAs,tid["Digest"],pv["Digest"]},"SHA256"];components={};sums=<|"T"->{},"L"->{}|>;
 Do[qqProgressUpdate[<|"Stage"->("QQWeightedUVIRLedger:record-"<>ToString[id]),"Index"->n,"Total"->Length[graphFiles],"ItemStarted"->AbsoluteTime[],"StepLimitSeconds"->graphSec|>];
 sub=FileNameJoin[{dir,"record-"<>ToString[id]<>"-graph-"<>ToString[n]}];If[!DirectoryQ[sub],CreateDirectory[sub]];
 z=qqWeightedCheckpoint[FileNameJoin[{sub,"graph.wxf"}],Hash[{dependencyKey,n},"SHA256"],
 row=qqWeightedRead[graphFiles[[n]]];If[!AssociationQ[row]||!AssociationQ[Lookup[row,"Status",None]]||!AllTrue[{"T","L"},Function[c,And@@(Lookup[row["Status"],#<>c,None]==="Complete"&/@{"Decompose","Integrate","Scalar"})]],Failure["QQWeightedGraphIncomplete",<||>],
 components=Table[qqWeightedComponent[row,c,sourceDir,tid,pv,sub,key,sec],{c,{"T","L"}}];If[AnyTrue[components,FailureQ],First[Select[components,FailureQ]],AssociationThread[{"T","L"},components]]],graphSec];
 If[FailureQ[z],Throw[z,stop]];Do[AssociateTo[sums,c->Append[sums[c],z[c]["Scalar"]]],{c,{"T","L"}}];
 AppendTo[rows,<|"RecordID"->id,"GraphID"->n,"Pair"->entry["FieldPair"],"Sector"->entry["Sector"],"InputDigest"->Hash[{dependencyKey,n},"SHA256"],"ReportFile"->FileNameJoin[{sub,"graph.wxf"}],
 "TIDUnits"->Total[Length[z[#]["TIDUnits"]]&/@{"T","L"}],"PVIdentities"->Total[Length[z[#]["PVIdentities"]]&/@{"T","L"}],
 "WeightedUVTransferT"->z["T"]["WeightedUVTransferD"],"WeightedUVTransferL"->z["L"]["WeightedUVTransferD"]|>],{n,Length[graphFiles]}];
 qqProgressOperation["Verify all weighted graphs against the saved pair/sector total"];
 z=qqWeightedCheckpoint[FileNameJoin[{dir,"record-"<>ToString[id]<>".wxf"}],dependencyKey,
 And@@(qqWeightedEqualQ[Total[sums[#]],qqWeightedOldPolicy[entry[#]]]&/@{"T","L"}),graphSec];
 If[z=!=True,Throw[If[FailureQ[z],z,Failure["QQWeightedPairSumMismatch",<|"RecordID"->id|>]],stop]];
 AppendTo[recordRows,<|"RecordID"->id,"Pair"->entry["FieldPair"],"Sector"->entry["Sector"],"GraphCount"->Length[graphFiles],"InputDigest"->dependencyKey,"PairSumVerified"->True|>],{id,ids}];
 complete=Sort[ids]===Range[256]&&Length[recordRows]===256&&Sort[({#["Pair"],#["Sector"]}&/@recordRows)]===Sort[Flatten[Table[{pair,sector},{pair,Tuples[Range[8],2]},{sector,RGZWorkflow`Engine`RGZMixSectorNames}],1]];
 If[complete,qqProgressOperation["Bind the audited matrix to the QQ mixed-source hash"];
 sourceMatrix=qqWeightedCheckpoint[FileNameJoin[{dir,"matrix-source.wxf"}],Hash[{key,Lookup[recordRows,"InputDigest"]},"SHA256"],sourceMatrix=qqWeightedMatrixReadOnly[DirectoryName[manifest]];If[Dimensions[sourceMatrix]=!={5,5}||!qqAuditValidQ[sourceMatrix],Failure["QQWeightedMatrixAssemblyIncomplete",<||>],Hash[sourceMatrix,"SHA256"]],graphSec];
 If[FailureQ[sourceMatrix],Throw[sourceMatrix,stop]];match=sourceMatrix===j["MixedSourceHash"]];True,stop]],seconds];
 If[FailureQ[r],stopped=r];
 out=<|"Schema"->"RGZQQWeightedUVIRLedger/1","Status"->Which[stopped=!=None,"WeightedLedgerStopped",complete&&match,"WeightedGraphCoverageVerified",True,"PartialWeightedGraphCoverage"],"Key"->key,"AlgorithmSHA256"->$weightedLedgerSHA256,
 "ModelFingerprint"->modelKey[],"ModelContent"->modelContent[],"SourceFingerprint"->j["Fingerprint"],"MixedSourceHash"->j["MixedSourceHash"],"MatrixManifest"->manifest,"ManifestSHA256"->FileHash[manifest,"SHA256"],
 "Records"->recordRows,"Rows"->rows,"RecordsAudited"->Length[recordRows],"GraphsAudited"->Length[rows],"SourceGraphCoverageVerified"->(stopped===None&&complete&&match),"PrePVCoverageVerified"->(stopped===None&&complete&&match),"MatrixSourceMatchesQQ"->match,
 "AllWeightedTransfersZero"->AllTrue[rows,#["WeightedUVTransferT"]===0&&#["WeightedUVTransferL"]===0&],"ScalelessLedgerComplete"->False,
 "Convention"->"Separate UVTransferD and opposite IRTransferD through the finite Laurent term at D=4; full D dependence is retained before multiplying each graph coefficient; graph coefficients already contain FA statistics and symmetry factors. No loop measure or second symmetry factor is inserted.",
 "Scope"->"Finite-regulator mixed matrix only; combine with raw mass bounds, matched regions, probe ledger and explicit external-residue conditions.","Stopped"->stopped,"File"->FileNameJoin[{dir,"weighted-ledger.wxf"}]|>;
 z=atomicWXF[out["File"],out];If[FailureQ[z],Return[z]];storeResult["QQWeightedUVIRLedger",out];
 If[FailureQ[stopped],Return[Failure[stopped[[1]],Join[stopped[[2]],<|"ReportFile"->out["File"],"Action"->"Repeat RGZQQWeightedUVIRLedger; completed graph, unit and pair checks are reused."|>]]]];
 KeyTake[out,{"Status","RecordsAudited","GraphsAudited","SourceGraphCoverageVerified","AllWeightedTransfersZero","File"}]];


==> anc/software/RGZWorkflow-1.1.2/Kernel/Renormalization/QuarkMassLimit.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Expand collected QQ coefficients in M squared and restore the reference finite master formula.

   Inputs:
   A collected PV/master coefficient pair or a rational expression in e=M^2.

   Dependencies:
   RegulatorLimit.wl supplies Taylor/Laurent master rules; Algebra/LoopPrimitives.wl supplies valid-value and canonical model conventions.
*)


rgzQQM0Term[pair_,seconds_] := Module[{point,co,l,master,z},
 If[!MatchQ[pair,{_,_}] || !RGZLoopValidValueQ[pair],Return[Failure["InvalidQQM0Pair",<||>]]];
 point=<|"p^2"->qqM0S,"m^2"->qqM0X,"mu^2"->qqM0Y,"mG^4"->qqM0Z,"N"->qqM0N|>;
 (* The existing generic-D M0 prescription makes regulator tadpoles zero.
   Determine that before simplifying a potentially enormous coefficient. *)
 master=Block[{RGZResidual39Diagnostic`Private`$parameterPoint=point},RGZResidual39Diagnostic`Private`pointExpression[pair[[1]]]];
 If[MatchQ[master,RGZResidual39Diagnostic`Private`a0[_]]&&TrueQ[RGZResidual39Diagnostic`Private`pvTaylor[master]===0],Return[{0,0,0}]];
 l=rgzQQLaurentByFactors[pair[[2]],point];
 (* Fractional factors can cancel across addends. Retain the original exact
    route as a fallback rather than rejecting a globally rational input. *)
 If[FailureQ[l]&&l[[1]]==="QQSelfM0NonRational",
 co=Block[{RGZResidual39Diagnostic`Private`$parameterPoint=point},RGZResidual39Diagnostic`Private`pointExpression[pair[[2]]]];
 co=Cancel[Together[co]];If[TrueQ[co===0],Return[{0,0,0}]];
 If[PolynomialQ[Numerator[co],RGZResidual39Diagnostic`Private`e]&&PolynomialQ[Denominator[co],RGZResidual39Diagnostic`Private`e],
 If[Exponent[Numerator[co],RGZResidual39Diagnostic`Private`e,Min]-Exponent[Denominator[co],RGZResidual39Diagnostic`Private`e,Min]<-2,Return[Failure["QQSelfM0HigherPole",<||>]]];
 l=RGZResidual39Diagnostic`Private`rationalLaurent[co]]];
 If[FailureQ[l],Return[l]];
 master=Block[{RGZResidual39Diagnostic`Private`$parameterPoint=point},RGZResidual39Diagnostic`Private`pointExpression[pair[[1]]]];
 If[master=!=1&&!MatchQ[master,RGZResidual39Diagnostic`Private`a0[_]|RGZResidual39Diagnostic`Private`b0[_,_,_]],Return[Failure["QQSelfM0Master",<||>]]];
 z=Expand[RGZResidual39Diagnostic`Private`e^2 l If[master===1,1,RGZResidual39Diagnostic`Private`pvTaylor[master]]];
 Table[Coefficient[z,RGZResidual39Diagnostic`Private`e,j],{j,0,2}]];
rgzQQM0Restore[finite_]:=SMP["g_s"]^2 (RGZResidual39Diagnostic`Private`publicMaster[RGZResidual39Diagnostic`Private`prettyCoefficient[finite]]/.
 {qqM0S->SPD[p,p],qqM0X->m^2,qqM0Y->\[Mu]^2,qqM0Z->mG^4,qqM0N->SUNN});

(* A single collected PV coefficient; negative powers are checked only after
   all coefficients have been summed, so cancellations are never discarded. *)

(* Expand in e before global rational simplification. Terms sharing the same
   e-dependent factors share one exact Laurent calculation. All coefficients,
   including higher poles, are retained until their sums are checked. *)
rgzQQLaurentByFactors[input_,point_,minimumAllowed_:-2] := Module[
 {addends,groups=<||>,term,factors,dependent,independent,key,entry,series,low,
 contributions=<||>,result=0,stop=Unique["qqLaurentStop"]},Catch[
 If[!RGZLoopValidValueQ[input],Return[Failure["InvalidQQLaurentInput",<||>]]];
 addends=If[Head[input]===Plus,List@@input,{input}];
 Do[
 term=If[point===None,addend,Block[{RGZResidual39Diagnostic`Private`$parameterPoint=point},RGZResidual39Diagnostic`Private`pointExpression[addend]]];
 factors=If[Head[term]===Times,List@@term,{term}];
 independent=Times@@Select[factors,FreeQ[#,RGZResidual39Diagnostic`Private`e]&];
 dependent=Times@@Select[factors,!FreeQ[#,RGZResidual39Diagnostic`Private`e]&];
 key=Hash[dependent,"SHA256"];
 If[KeyExistsQ[groups,key],entry=groups[key];
 If[entry[[1]]=!=dependent,Throw[Failure["QQLaurentHashCollision",<||>],stop]];
 AssociateTo[groups,key->{dependent,Append[entry[[2]],independent]}],AssociateTo[groups,key->{dependent,{independent}}]],{addend,addends}];
 Do[
 dependent=Cancel[Together[entry[[1]]]];
 If[TrueQ[dependent===0],Continue[]];
 If[!PolynomialQ[Numerator[dependent],RGZResidual39Diagnostic`Private`e]||!PolynomialQ[Denominator[dependent],RGZResidual39Diagnostic`Private`e],Throw[Failure["QQSelfM0NonRational",<||>],stop]];
 low=Exponent[Numerator[dependent],RGZResidual39Diagnostic`Private`e,Min]-Exponent[Denominator[dependent],RGZResidual39Diagnostic`Private`e,Min];
 If[low>0,Continue[]];
 series=RGZResidual39Diagnostic`Private`rationalLaurent[dependent];
 independent=Total[entry[[2]]];
 Do[term=Coefficient[Expand[series RGZResidual39Diagnostic`Private`e^(-low)],RGZResidual39Diagnostic`Private`e,k-low];
 If[term=!=0,AssociateTo[contributions,k->Append[Lookup[contributions,k,{}],independent term]]],{k,low,0}],{entry,Values[groups]}];
 Do[term=Total[contributions[k]];
 If[k<minimumAllowed,If[Cancel[Together[term]]=!=0,Throw[Failure["QQSelfM0HigherPole",<|"Power"->k|>],stop]],result+=term RGZResidual39Diagnostic`Private`e^k],{k,Keys[contributions]}];
 result,stop]];

rgzQQGaugeZeroCoefficient[input_] := Module[{converted,result},
 (* alpha approaches zero from above, so sqrt(e^2)=e for e>0. *)
 converted=input/.\[Alpha]->RGZResidual39Diagnostic`Private`e^2;
 converted=converted/.HoldPattern[(RGZResidual39Diagnostic`Private`e^2)^power_Rational]:>RGZResidual39Diagnostic`Private`e^(2 power);
 result=rgzQQLaurentByFactors[converted,None,0];
 If[FailureQ[result],If[result[[1]]==="QQSelfM0NonRational",
 Limit[Cancel[Together[input]],\[Alpha]->0,Direction->"FromAbove"],ComplexInfinity],result]];


==> anc/software/RGZWorkflow-1.1.2/Kernel/Renormalization/RegulatorLimit.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Define the specified generic-D regulator expansion and residual-39 mass-limit diagnostic.

   Inputs:
   Computed QQ graphs or form factors, with the declared dimensional and mass-limit prescription.

   Dependencies:
   Algebra/ tools and already computed OneLoop/ results; no candidate PT task is required.
*)

(* RGZ residual-39 diagnostic, v1.0

   Input: RGZ_Gauge_Residual_39.wxf exported from the completed comparison.
   ParameterPoint -> Automatic uses the point below; exact partial overrides
   are accepted for spacelike, positive-mass, nondegenerate diagnostic points.
   No diagrams, TID, mixed matrices or original coefficient caches are changed.

   This is an exact diagnostic point, NOT a general gauge-independence proof:
     p^2=-11, m^2=9, mu^2=1, mG^4=25, N=SUNN=3,
     pole3^2=5+3 I, pole4^2=5-3 I, reference alpha=1.
   Units can be restored with a common mass scale Lambda.
   mG^4=2 N gs^2 gamma^4 is satisfied by gamma^4=25/(6 gs^2).

   The overall Pi^2 SMP["g_s"]^2 is stripped from coefficients.
   Put e=M^2>0 and h=Sqrt[alpha]>0, keeping D symbolic throughout.

   M->0 prescription: take the massless limit at generic dimension where the
   endpoint derivatives converge (Re[D]>6 suffices here), and analytically
   continue the resulting master integrals to D=4-2 epsilon. Small-mass A0
   hard-region terms are scaleless and vanish in dimensional regularization.
   This is NOT a direct substitution M->0 into finite-M coefficients, and is
   NOT an assertion that the epsilon and infrared-regulator limits commute.

   Exact mass derivatives used, with Z a nonzero mass SQUARED:
     d_a B0(s,0,0)=-(D-3) B0(s,0,0)/s;
     d_aa B0(s,0,0)=(D-4)(D-3) B0(s,0,0)/s^2;
     d_ab B0(s,0,0)=(D-6)(D-3) B0(s,0,0)/s^2;
     d_a B0(s,0,Z)=((D-2) A0(Z)-(D-3)(s+Z) B0(s,0,Z))/(s-Z)^2.

   UV convention, D=4-2 epsilon:
     A0(Z)|UV=Z/epsilon, B0|UV=1/epsilon.
   https://feyncalc.github.io/FeynCalcBook/PaVeUVPart.html

   Usage (save this file beside the exported WXF):
     Get[FileNameJoin[{RGZWorkflow`Private`cacheDirectory[],"Renormalization/RegulatorLimit.wl"}]];
     rgz39Check = RGZ39M0Check[Automatic,60];
     RGZ39M0Summary[rgz39Check];
     RGZ39M0Show[rgz39Check];  (* only seven compact master coefficients *)

   Algebra and integral identities were independently checked using exact
   Python symbolic algebra and high-precision Feynman-parameter integrals.
   Native Mathematica/FeynCalc execution has not been tested here.
*)

BeginPackage["RGZResidual39Diagnostic`"];
RGZ39M0Check::usage = "RGZ39M0Check[file,seconds] reads the 39 residuals and checks an exact M->0 diagnostic point. Automatic uses the directory of this .wl file.";
RGZ39M0Summary::usage = "RGZ39M0Summary[result] prints a small diagnostic table.";
RGZ39M0Show::usage = "RGZ39M0Show[result] displays the compact M->0 master coefficients, with D retained.";
Begin["`Private`"];

$sourceDirectory = If[StringQ[$InputFileName] && StringLength[$InputFileName]>0,
  DirectoryName[ExpandFileName[$InputFileName]], Directory[]];
Clear[e,h,dim,a0,b0];
$progress = "Prepare";
$stopTag = "RGZ39DiagnosticStopped";

Clear[bounded];
SetAttributes[bounded, HoldRest];
bounded[label_, body_, seconds_] := Module[{answer},
  $progress=label;
  answer=TimeConstrained[body, seconds,
    Failure["DiagnosticTimeout",<|"Operation"->label,"TimeLimit"->seconds|>]];
  If[FailureQ[answer],Throw[answer,$stopTag]];
  If[answer===$Aborted || answer===$Failed,
    Throw[Failure["DiagnosticFailed",<|"Operation"->label|>],$stopTag]];
  answer
];

$defaultPoint=<|"p^2"->-11,"m^2"->9,"mu^2"->1,"mG^4"->25,"N"->3|>;
normalizePoint[value_] := Module[{point,disc},
 If[value===Automatic,Return[$defaultPoint]];
 If[!AssociationQ[value] || !SubsetQ[Keys[$defaultPoint],Keys[value]],Return[Failure["InvalidParameterPoint",<|"Explanation"->"Use an association with keys p^2, m^2, mu^2, mG^4, N."|>]]];
 point=Join[$defaultPoint,value];
 If[!AllTrue[Values[point],MatchQ[#,_Integer|_Rational]&] ||
 !TrueQ[point["p^2"]<0] || !AllTrue[Lookup[point,{"m^2","mu^2","mG^4"}],#>0&] || !IntegerQ[point["N"]] || point["N"]<2,
 Return[Failure["InvalidParameterPoint",<|"Explanation"->"Require exact rational spacelike p^2<0, positive m^2, mu^2, mG^4 and integer N>=2; use 1/2 rather than 0.5."|>]]];
 disc=(point["m^2"]-point["mu^2"])^2-4 point["mG^4"];
 If[disc===0,Return[Failure["DegenerateParameterPoint",<|"Explanation"->"Repeated transverse poles require a separate limit prescription."|>]]];
 point];

Clear[pointExpression];
pointExpression[input_] := Module[{expr},
  (* Inert PV heads prevent incidental simplifications while forming Taylor terms. *)
  expr=input /. {
    HoldPattern[FeynCalc`A0[v_]] :> a0[v],
    HoldPattern[FeynCalc`B0[v_,u_,w_]] :> b0[v,u,w]
  };
  expr=expr /. {
    HoldPattern[FeynCalc`Pair[FeynCalc`Momentum[RGZWorkflow`Engine`p,___],FeynCalc`Momentum[RGZWorkflow`Engine`p,___]]] -> $parameterPoint["p^2"],
    HoldPattern[FeynCalc`SPD[RGZWorkflow`Engine`p,RGZWorkflow`Engine`p]] -> $parameterPoint["p^2"],
    HoldPattern[FeynCalc`SMP["g_s"]] -> 1,
    HoldPattern[System`N] -> $parameterPoint["N"],
    HoldPattern[FeynCalc`SUNN] -> $parameterPoint["N"],
    HoldPattern[RGZWorkflow`Engine`m] -> Sqrt[$parameterPoint["m^2"]],
    HoldPattern[RGZWorkflow`Engine`μ] -> Sqrt[$parameterPoint["mu^2"]],
    HoldPattern[RGZWorkflow`Engine`mG] -> $parameterPoint["mG^4"]^(1/4),
    HoldPattern[RGZWorkflow`Engine`M] -> Sqrt[e],
    HoldPattern[RGZWorkflow`Engine`α] -> h^2,
    HoldPattern[System`D] -> dim
  };
  (* These specific root identities use e>0,h>0; PowerExpand is never used. *)
  expr=expr /. {
    HoldPattern[(e^2 h^2)^k_Rational] :> (e h)^(2 k),
    HoldPattern[(e^2)^k_Rational] :> e^(2 k),
    HoldPattern[(h^2)^k_Rational] :> h^(2 k)
  };
  expr
];

Clear[bubbleSmall,bubbleMixed,pvTaylor];
bubbleSmall[sp_,i_,j_] := b0[sp,0,0] (1-e (dim-3)(i+j)/sp+
  e^2 ((i^2+j^2)(dim-4)(dim-3)/2+i j(dim-6)(dim-3))/sp^2);
bubbleMixed[sp_,k_,zz_] := b0[sp,0,zz]+
  e k ((dim-2)a0[zz]-(dim-3)(sp+zz)b0[sp,0,zz])/(sp-zz)^2;
pvTaylor[a0[zz_]] := If[!FreeQ[zz,e] || TrueQ[zz===0],0,a0[zz]];
pvTaylor[b0[sp_,aa_,bb_]] := Module[{sa,sb},
  sa=TrueQ[Cancel[aa /. e->0]===0];
  sb=TrueQ[Cancel[bb /. e->0]===0];
  Which[
    sa && sb, bubbleSmall[sp,Cancel[aa/e],Cancel[bb/e]],
    sa, bubbleMixed[sp,Cancel[aa/e],bb],
    sb, bubbleMixed[sp,Cancel[bb/e],aa],
    True, b0[sp,aa,bb]
  ]
];

Clear[prettyCoefficient,publicMaster];
prettyCoefficient[expr_] := Module[{q},
  q=Expand[expr] /. {HoldPattern[h^n_Integer] /; EvenQ[n] :>
    RGZWorkflow`Engine`α^(n/2)};
  Factor[Cancel[q /. {h->Sqrt[RGZWorkflow`Engine`α],dim->System`D}]]
];
publicMaster[expr_] := expr /. {a0->FeynCalc`A0,b0->FeynCalc`B0};

Clear[reducePV];
reducePV[expr_] := Module[{expanded,ml,constant},
  expanded=Expand[expr];
  ml=DeleteDuplicates@Cases[expanded,_a0|_b0,Infinity];
  constant=expanded /. Thread[ml->ConstantArray[0,Length[ml]]];
  Factor[Cancel[constant]]+
    Total[(Factor[Cancel[Coefficient[expanded,#]]] #)& /@ ml]
];

Clear[rationalLaurent];
rationalLaurent[co_] := Module[{nn,dd,nmin,dmin,low,d0,values,k,j,next},
  If[co===0,Return[0]];
  nn=Numerator[co];dd=Denominator[co];
  nmin=Exponent[nn,e,Min];dmin=Exponent[dd,e,Min];low=nmin-dmin;
  If[low>0,Return[0]];
  d0=Coefficient[dd,e,dmin];values=ConstantArray[0,1-low];
  Do[
    next=Coefficient[nn,e,nmin+k]-
      Sum[Coefficient[dd,e,dmin+j] values[[k-j+1]],{j,1,k}];
    values[[k+1]]=Factor[Cancel[next/d0]],
    {k,0,-low}
  ];
  Total[Table[values[[k+1]] e^(low+k),{k,0,-low}]]
];

Clear[checkCore];
checkCore[file_,seconds_] := Block[
  {RGZWorkflow`Engine`m,RGZWorkflow`Engine`mG,RGZWorkflow`Engine`M,RGZWorkflow`Engine`α,RGZWorkflow`Engine`μ,RGZWorkflow`Engine`p,FeynCalc`SUNN},
  Module[{packet,rows,done={},contributions={},uvTerms={},r,i,master,co,nn,dd,
    low,laurent,whole,negative4,negative2,finite,masters,coeffs,uv,uv4,
    uvFiniteM,uvFiniteM0,zeros,expected,table,unknown,allLaurent,hash},
    packet=bounded["Read 39 Term WXF",Quiet[Check[Import[file,"WXF"],$Failed]],seconds];
    If[!AssociationQ[packet],Throw[Failure["InvalidPacket",<||>],$stopTag]];
    rows=Lookup[packet,"ResidualParts",Missing["NoRows"]];
    If[!ListQ[rows] || Length[rows]=!=39 || !AllTrue[rows,AssociationQ],
      Throw[Failure["InvalidRows",<|"Description"->"Provide a residual-term list containing 39 Associations."|>],$stopTag]];
    If[!TrueQ[Lookup[packet,"ReferenceGauge",Missing[]]===1],
      Throw[Failure["DifferentReferenceGauge",<|"Description"->"This diagnostic uses reference gauge 1."|>],$stopTag]];
    Do[
      r=rows[[i]];
      If[!And@@(KeyExistsQ[r,#]& /@ {"ID","MasterIntegral","ResidualCoefficient"}),
        Throw[Failure["MissingRowKey",<|"ID"->i|>],$stopTag]];
      master=pointExpression[r["MasterIntegral"]];
      If[!MatchQ[master,_a0|_b0],
        Throw[Failure["UnsupportedMaster",<|"ID"->i|>],$stopTag]];
      co=bounded["ExactParameterPoint: Coefficient "<>ToString[i]<>" / 39",
        Factor[Cancel[pointExpression[r["ResidualCoefficient"]]/Pi^2]],seconds];
      unknown=DeleteDuplicates@Cases[co,sym_Symbol /;
        !MemberQ[{e,h,dim,System`I},sym] && Context[sym]=!="System`",Infinity];
      If[unknown=!={},Throw[Failure["UnmappedSymbols",<|"ID"->i,"Symbol"->unknown|>],$stopTag]];
      If[co===0,
        laurent=0,
        nn=Numerator[co];dd=Denominator[co];
        If[!PolynomialQ[nn,e] || !PolynomialQ[dd,e],
          Throw[Failure["NonRationalSmallMass",<|"ID"->i|>],$stopTag]];
        low=Exponent[nn,e,Min]-Exponent[dd,e,Min];
        If[low < -2,Throw[Failure["HigherMassPole",<|"ID"->i,"MinPower"->low|>],$stopTag]];
        laurent=bounded["SmallMass Laurent Expand: "<>ToString[i]<>" / 39",
          rationalLaurent[co],seconds]
      ];
      AppendTo[done,<|"ID"->r["ID"],"MasterIntegral"->master,"Coefficient"->co,
        "Laurent"->laurent,"Iswhether Zero"->TrueQ[co===0]|>];
      If[co=!=0,
        AppendTo[contributions,Expand[laurent pvTaylor[master]]];
        AppendTo[uvTerms,laurent If[Head[master]===a0,master[[1]],1]]
      ],
      {i,Length[rows]}
    ];
    allLaurent=bounded["CombineSmallMassPoleAndFiniteTerm",Expand[e^2 Total[contributions]],seconds];
    negative4=bounded["Verify M^-4 Coefficient",reducePV[Coefficient[allLaurent,e,0]],seconds];
    negative2=bounded["Verify M^-2 Coefficient",reducePV[Coefficient[allLaurent,e,1]],seconds];
    finite=Coefficient[allLaurent,e,2];
    masters=DeleteDuplicates@Cases[finite,_a0|_b0,Infinity];
    coeffs=Table[bounded["FiniteMasterIntegralCoefficient: "<>ToString[i]<>" / "<>ToString[Length[masters]],
      Factor[Cancel[Coefficient[finite,masters[[i]]]]],seconds],{i,Length[masters]}];
    finite=Total[MapThread[Times,{coeffs,masters}]];
    uv=bounded["M0 UV pole coefficient",
      Factor[Cancel[Total[MapThread[#1 If[Head[#2]===a0,#2[[1]],1]&,{coeffs,masters}]]]],seconds];
    uv4=Factor[Cancel[uv /. dim->4]];
    uvFiniteM=bounded["Comparison: FiniteMfirst extract UVthen take M0",
      Expand[e^2 Total[uvTerms]],seconds];
    uvFiniteM0=Factor[Cancel[Coefficient[uvFiniteM,e,2]]];
    zeros=Lookup[Select[done,TrueQ[#["Iswhether Zero"]]&],"ID",{}];
    expected=8751 I(h^2-1)/70225;
    table=MapThread[<|"MasterIntegral"->publicMaster[#1],"Coefficient"->prettyCoefficient[#2]|>&,
      {masters,coeffs}];
    hash=Quiet[Check[IntegerString[FileHash[file,"SHA256"],16,64],Missing["Unavailable"]]];
    $progress="Complete";
    <|"Status"->m0DiagnosticStatus[negative4,negative2,uv4,finite],
      "InputFile"->file,"SHA256"->hash,"ReferenceGauge"->1,
      "ParameterPoint"-><|"p^2"->$parameterPoint["p^2"],"m^2"->$parameterPoint["m^2"],"mu^2"->$parameterPoint["mu^2"],"mG^4"->$parameterPoint["mG^4"],"N=SUNN"->$parameterPoint["N"]|>,
      "Strip the overall factor"->"Pi^2 SMP[\"g_s\"]^2",
      "FiniteMZeroID"->zeros,"FiniteMNonzeroTermCount"->39-Length[zeros],
      "M^-4Coefficient"->publicMaster[prettyCoefficient[negative4]],
      "M^-2Coefficient"->publicMaster[prettyCoefficient[negative2]],
      "M0MasterIntegralCoefficient"->table,
      "M0Result"->publicMaster[prettyCoefficient[finite]],
      "M0UVCoefficient"->prettyCoefficient[uv],
      "M0EpsilonPoleCoefficient"->prettyCoefficient[uv4],
      "IndependentExactResultComparison"->If[$parameterPoint===$defaultPoint,TrueQ[Cancel[uv4-expected]===0],Missing["NotApplicableToCustomPoint"]],
      "UVBeforeM0UVCoefficient"->prettyCoefficient[uvFiniteM0],
      "UVBeforeM0EpsilonPoleCoefficient"->prettyCoefficient[uvFiniteM0 /. dim->4],
      "Convention"->"Take M0 at Re[D]>6 before dimensional analytic continuation; this does not interchange the epsilon and M limits.",
      "Scope"->"Only the supplied candidate combination is checked; this cannot refute BRST gauge independence of the full S matrix."|>
  ]
];

(* Classify the complete limit, not only its UV pole. *)
m0DiagnosticStatus[n4_,n2_,uv_,finite_] := Which[
 !TrueQ[n4===0] || !TrueQ[n2===0], "M0 diagnostic: small-mass divergence",
 !TrueQ[uv===0], "M0 diagnostic: UV residual",
 !TrueQ[finite===0], "M0 diagnostic: finite residual",
 True, "M0 diagnostic passed: residual cancels at this parameter point"];

Options[RGZ39M0Check]={"ShowProgress"->True,"ParameterPoint"->Automatic};
RGZ39M0Check[file_:Automatic,seconds_:60,OptionsPattern[]] := Module[{path,run,point},
  point=normalizePoint[OptionValue["ParameterPoint"]];If[FailureQ[point],Return[point]];
  If[!NumericQ[seconds] || !TrueQ[seconds>0],Return[Failure["InvalidTimeLimit",<||>]]];
  If[OwnValues[RGZWorkflow`Engine`α]=!={},Return[Failure["AssignedGaugeParameter",
    <|"Description"->"Clear alpha first. This diagnostic requires symbolic alpha to prevent assigned reference-gauge values from removing the residual."|>]]];
  path=If[file===Automatic,FileNameJoin[{$sourceDirectory,"RGZ_Gauge_Residual_39.wxf"}],file];
  If[!StringQ[path] || !FileExistsQ[path],Return[Failure["InputFileNotFound",<|"File"->path|>]]];
  $progress="Prepare";
  If[TrueQ[OptionValue["ShowProgress"]],
    Monitor[Block[{$parameterPoint=point},Catch[checkCore[path,seconds],$stopTag]],Style[$progress,11]],
    Block[{$parameterPoint=point},Catch[checkCore[path,seconds],$stopTag]]
  ]
];

RGZ39M0Summary[result_] := If[AssociationQ[result],
  Grid[{
    {"CheckParts","ResultWithPiSquaredGsSquaredStripped"},
    {"ExactParameterPoint",result["ParameterPoint"]},
    {"FiniteMZeroID",result["FiniteMZeroID"]},
    {"FiniteMNonzeroTermCount",result["FiniteMNonzeroTermCount"]},
    {"M^-4Coefficient",result["M^-4Coefficient"]},
    {"M^-2Coefficient",result["M^-2Coefficient"]},
    {"M0MasterIntegralCount",Length[result["M0MasterIntegralCoefficient"]]},
    {"M0EpsilonPoleCoefficient",TraditionalForm[result["M0EpsilonPoleCoefficient"]]},
    {"IndependentExactResultComparison",result["IndependentExactResultComparison"]},
    {"Status",result["Status"]}
  },Frame->All,Alignment->Left,Spacings->{1.5,0.8}],
  If[FailureQ[result],Grid[{{"StoppedTag",result[[1]]},{"Information",result[[2]]}},Frame->All],
    "No valid diagnostic result."]
];
RGZ39M0Show[result_Association] := Grid[
  Prepend[({TraditionalForm[#["MasterIntegral"]],TraditionalForm[#["Coefficient"]]}& /@
    result["M0MasterIntegralCoefficient"]),{"MasterIntegral","CoefficientWithPiSquaredGsSquaredStrippedKeepingD"}],
  Frame->All,Alignment->Left,Spacings->{1.5,0.8}];

End[];
EndPackage[];
Print["39-term M0 check loaded: rgz39Check=RGZ39M0Check[Automatic,60]; RGZ39M0Summary[rgz39Check]. Diagrams are not recomputed."];


==> anc/software/RGZWorkflow-1.1.2/Kernel/Renormalization/ResidualDiagnostics.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Run the specialized saved 39-row residual diagnostics, separate from the conventional amplitude.

   Inputs:
   Computed QQ graphs or form factors, with the declared dimensional and mass-limit prescription.

   Dependencies:
   Algebra/ tools and already computed OneLoop/ results; no candidate PT task is required.
*)


residual39RowsQ[rows_] := ListQ[rows]&&Length[rows]===39&&AllTrue[rows,AssociationQ]&&
 AllTrue[rows,Function[row,And@@(KeyExistsQ[row,#]&/@{"ID","MasterIntegral","ResidualCoefficient"})]]&&
 AllTrue[Lookup[rows,"ID"],IntegerQ]&&Sort[Lookup[rows,"ID"]]===Range[39]&&
 !qqFFInvalidQ[KeyTake[#,{"MasterIntegral","ResidualCoefficient"}]&/@rows];
residual39PacketQ[p_] := AssociationQ[p]&&Lookup[p,"Schema",None]==="RGZResidual39/1"&&
 MemberQ[{"FullMatrix","AAReplacement"},Lookup[p,"NAVMode",None]]&&
 NumericQ[Lookup[p,"ReferenceGauge",None]]&&TrueQ[p["ReferenceGauge"]>0]&&
 !qqFFInvalidQ[p["ReferenceGauge"]]&&residual39RowsQ[Lookup[p,"ResidualParts",None]];
Options[RGZMassLimit]={"ParameterPoint"->Automatic};
RGZMassLimit[mode_String,seconds_:60,OptionsPattern[]] := engineEvaluation@Module[{r=loadLoopEngine[],file,packet},If[FailureQ[r],Return[r]];
 If[!MemberQ[{"M0","QCD"},mode],Return[Failure["MassLimitMode",<||>]]];
 $results=KeyDrop[$results,{"MassLimit:"<>mode}];
 If[mode==="QCD" && OptionValue["ParameterPoint"]=!=Automatic,Return[Failure["ParameterPointM0Only",<|"Explanation"->"ParameterPoint applies only to M0; QCD uses its specified common zero-mass path."|>]]];
 file=FileNameJoin[{dataDirectory[],"RGZ_Gauge_Residual_39.wxf"}];If[!FileExistsQ[file],Return[Failure["ExportResidualFirst",<||>]]];
 packet=Quiet[Check[Import[file,"WXF"],$Failed]];
 If[!residual39PacketQ[packet],Return[Failure["InvalidResidualPacket",<|"Action"->"Regenerate a complete 39-row residual export."|>]]];
 If[Lookup[packet,"WorkflowFingerprint",None]=!=workflowFingerprint[],Return[Failure["ResidualSourceMismatch",<|"Action"->"Recompute the gauge comparison and export residuals with the current sources."|>]]];
 If[!AssociationQ[packet] || Lookup[packet,"ModelFingerprint",None]=!=modelKey[],Return[Failure["ResidualDataModelMismatch",<||>]]];
 If[Lookup[packet,"PinchFormulaFingerprint",None]=!=pinchFormulaFingerprint[],Return[Failure["ResidualKernelMismatch",<|"Action"->"RGZGaugeCheck[...] then RGZExportResidual[]","Explanation"->"The saved residual uses an older pinch formula."|>]]];
 If[Lookup[packet,"NAVMode",None]==="FullMatrix" && Lookup[packet,"NAVFingerprint",None]=!=navFormulaFingerprint[],Return[Failure["ResidualNAVMismatch",<|"Action"->"RGZPTStart[] then RGZGaugeCheck[...] and RGZExportResidual[]"|>]]];
 Switch[mode,"QCD",r=engineGet["Identities/QCDLimit.wl"];If[FailureQ[r],Return[r]];r=RGZResidual39QCD`RGZ39QCDCheck[file,seconds,"ShowProgress"->($config["Display"]=!="Quiet")],
 "M0",r=engineGet["Renormalization/RegulatorLimit.wl"];If[FailureQ[r],Return[r]];r=RGZResidual39Diagnostic`RGZ39M0Check[file,seconds,"ParameterPoint"->OptionValue["ParameterPoint"],"ShowProgress"->($config["Display"]=!="Quiet")],
 _,Return[Failure["MassLimitMode",<||>]]];
 storeResult["MassLimit:"<>mode,r];r
];


==> anc/software/RGZWorkflow-1.1.2/Kernel/Renormalization/UVIR.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Separate represented UV/IR poles and define the scalar-master pole prescriptions.

   Inputs:
   Computed QQ graphs or form factors, with the declared dimensional and mass-limit prescription.

   Dependencies:
   Algebra/ tools and already computed OneLoop/ results; no candidate PT task is required.
*)


(* Master-integral UV and IR poles *)
(* Endpoint IR poles without a real-mass-only integral backend.
   This is a certificate on a stated domain, not an evaluation of finite
   complex-mass integrals or an arbitrary analytic continuation. *)
qqIRLinearMoment[a_,b_,A_,B_] := Module[{y,poly,quot,rem},
 poly=Expand[y^a (1-y)^b];
 If[TrueQ[B===0],Return[Factorial[a] Factorial[b]/(Factorial[a+b+1] A)]];
 quot=PolynomialQuotient[poly,A+B y,y];rem=PolynomialRemainder[poly,A+B y,y];
 Total[Table[Coefficient[quot,y,k]/(k+1),{k,0,Max[0,Exponent[quot,y]]}]]+
 rem (Log[A+B]-Log[A])/B];
qqIREndpointCertificate[m_] := Module[{rgzFunctionReturnTag=Unique["RGZWorkflow`Private`functionReturn"]},Catch[
Module[{v=qqPVParse[m],n,ind,j,counts,rank,dist,zeros,mass,conditions={},candidates={},edge,comp,A,B,value,method,k,a,b},
 If[v===$Failed,Return[$Failed]];{ind,edge,mass}=v;n=Length[mass];
 If[!MemberQ[{2,3,4},n]||Length[edge]=!=n(n-1)/2,Return[$Failed]];
 If[ind==={0},ind={}];
 If[!AllTrue[ind,IntegerQ[#]&&0<=#<n&]||OddQ[Count[ind,0]],Return[$Failed]];
 j=Count[ind,0]/2;counts=Prepend[Table[Count[ind,k],{k,1,n-1}],0];rank=Total[counts];
 zeros=Flatten[Position[mass,0,{1},Heads->False]];
 (* More than two massless lines can have overlapping soft/collinear poles.
    Leave them to the established real-mass backend or a future certificate. *)
 If[Length[zeros]>2||Length[zeros]===n,Return[$Failed]];
 dist=ConstantArray[0,{n,n}];
 Do[{a,b}=qqPVEdges[n][[k]]+1;dist[[a,b]]=dist[[b,a]]=edge[[k]],{k,Length[edge]}];
 (* Positive real parts of each massive parameter and its slopes away from
    a massless vertex exclude massive soft thresholds in this domain. *)
 Do[If[!MemberQ[zeros,k],AppendTo[conditions,Re[mass[[k]]]>0]],{k,n}];
 Do[If[!MemberQ[zeros,k],A=mass[[k]]-dist[[z,k]];
   If[TrueQ[A===0],Throw[$Failed,rgzFunctionReturnTag]];AppendTo[conditions,Re[A]>0]],{z,zeros},{k,n}];
 If[Length[zeros]===2,
  {a,b}=zeros;
  If[TrueQ[dist[[a,b]]===0],AppendTo[candidates,zeros],AppendTo[conditions,Unequal[dist[[a,b]],0]]]];
 conditions=DeleteDuplicates[DeleteCases[conditions,True]];
 If[MemberQ[conditions,False],Return[$Failed]];
 If[candidates==={},Return[<|"IR"->0,"IRMethod"->"NoSoftOrCollinearEndpoint","IRConditions"->conditions|>]];
 {a,b}=First[candidates];comp=Complement[Range[n],{a,b}];
 (* On a two-parameter massless face, the radial integrand is
    lambda^(-1+j+Sum[counts on complement]-epsilon). Positive powers
    suppress the collinear pole. PaVe {0} is scalar, NOT one metric. *)
 If[j+Total[counts[[comp]]]>0,Return[<|"IR"->0,"IRMethod"->"CollinearEndpointSuppressedByTensorMoment","IRConditions"->conditions|>]];
 If[n=!=3,Return[$Failed]];k=First[comp];
 A=mass[[k]]-dist[[b,k]];B=dist[[b,k]]-dist[[a,k]];
 If[TrueQ[A===0]||TrueQ[A+B===0],Return[$Failed]];
 If[!TrueQ[B===0],conditions=DeleteDuplicates[Append[conditions,Unequal[B,0]]]];
 value=(-1)^rank qqIRLinearMoment[counts[[a]],counts[[b]],A,B]/FeynCalc`EpsilonIR;
 <|"IR"->value,"IRMethod"->"TriangleMasslessFaceMoment","IRConditions"->conditions,
 "IRDerivation"->"(-1)^R/epsilon_IR times integral_0^1 y^a(1-y)^b/(A+B y) dy; principal log difference on Re(A),Re(A+B)>0"|>],rgzFunctionReturnTag]];

(* Keep logarithms as independent atoms. Rational cancellation between
   masters must happen before interpreting a large pole as a residual. *)
qqUVIRCompactPole[input_] := Module[{v=qqCanonicalSpectralRadicals[input],logs,slots,poly,cs,out},
 If[TrueQ[v===0],Return[0]];
 logs=DeleteDuplicates[Cases[v,_Log,Infinity]];
 slots=Table[Unique["RGZWorkflow`Private`irPoleLog"],{Length[logs]}];
 poly=Expand[v/.Thread[logs->slots]];
 If[slots=!={}&&!PolynomialQ[poly,slots],Return[input]];
 cs=If[slots==={},{{{},poly}},CoefficientRules[poly,slots]];
 out=Total[Map[Function[pair,Module[{co=Cancel[Together[Last[pair]]]},
  co=Cancel[Expand[Numerator[co]]/Expand[Denominator[co]]];
  co Times@@MapThread[Power,{slots,First[pair]}]]],cs]]/.Thread[slots->logs];
 If[qqFFInvalidQ[out],input,qqCoefficientCompact[input,out]]];

(* Pole separation in the full amplitude *)
(* Pole analysis of the represented pure-loop form factors. Never infer a
   lost scaleless UV/IR ledger or fit nonlocal counterterms to force zero. *)
Options[RGZLoadFeynHelpers]={"Directory"->Automatic};
RGZLoadFeynHelpers[OptionsPattern[]] := Module[{r=fcReady[],dir=OptionValue["Directory"],file},
 If[FailureQ[r],Return[r]];
 If[Length[DownValues[FeynCalc`PaXEvaluateIR]]>0,Return[<|"Status"->"FeynHelpersLoaded","Reused"->True|>]];
 If[dir===Automatic,dir=FileNameJoin[{FeynCalc`$FeynCalcDirectory,"AddOns","FeynHelpers"}]];
 If[!StringQ[dir],Return[Failure["FeynHelpersDirectory",<||>]]];file=FileNameJoin[{dir,"FeynHelpers.m"}];
 If[!FileExistsQ[file],Return[Failure["FeynHelpersNotInstalled",<|"File"->file|>]]];
 r=CheckAbort[Block[{$Context="FeynCalc`",$ContextPath={"FeynCalc`","System`"}},
  FeynCalc`FCDeclareHeader[file];Block[{FeynCalc`$FeynHelpersLoadInterfaces={"PackageX"}},Get[file]]],$Aborted];
 If[r===$Aborted||Length[DownValues[FeynCalc`PaXEvaluateIR]]===0,Failure["FeynHelpersLoadFailed",<||>],<|"Status"->"FeynHelpersLoaded"|>]];
qqUVIRPole[x_,eps_] := Module[{rgzFunctionReturnTag=Unique["RGZWorkflow`Private`functionReturn"]},Catch[
Module[{z,terms,n,c,out={}},
 z=Quiet[Check[Normal[Series[x,{eps,0,0}]],$Failed]];
 If[qqFFInvalidQ[z],Return[Failure["QQPoleExpansionFailed",<||>]]];
 terms=With[{expanded=Expand[z]},If[Head[expanded]===Plus,List@@expanded,{expanded}]];
 Do[If[FreeQ[term,eps],Continue[]];
  n=Quiet[Check[Exponent[term,eps],$Failed]];
  If[!IntegerQ[n],Throw[Failure["QQNonLaurentPoleExpansion",<||>],rgzFunctionReturnTag]];
  c=Cancel[term eps^-n];
  If[qqFFInvalidQ[c]||!FreeQ[c,eps],Throw[Failure["QQNonLaurentPoleExpansion",<||>],rgzFunctionReturnTag]];
  If[n<0,AppendTo[out,c eps^n]],{term,terms}];Total[out]],rgzFunctionReturnTag]];
qqUVIRMaster[m_,use_:True] := Module[{uv,ir,v,masses,certificate,method="PackageXOrUnsupported",conditions={}},
 If[m===1,Return[<|"UV"->0,"IR"->0,"IRMethod"->"RationalTerm"|>]];
 If[!MatchQ[Head[m],qqFFMasterHeads],Return[<|"UV"->Missing["UVUnsupported"],"IR"->Missing["IRUnsupported"]|>]];
 uv=CheckAbort[FeynCalc`PaVeUVPart[m],$Aborted];
 If[qqFFInvalidQ[uv]||!FreeQ[uv,qqFFMasterHeads|FeynCalc`PaVeUVPart],uv=Missing["UVUnsupported"]];
 certificate=qqIREndpointCertificate[m];
 ir=Which[AssociationQ[certificate],method=certificate["IRMethod"];conditions=certificate["IRConditions"];certificate["IR"],
 MatchQ[m,_FeynCalc`A0],0,
 MatchQ[m,FeynCalc`B0[s_,a_,b_]/;!TrueQ[{s,a,b}==={0,0,0}]],0,
 !FreeQ[m,Complex],Missing["ComplexMassIRUnsupported"],
 !TrueQ[use]||Length[DownValues[FeynCalc`PaXEvaluateIR]]===0,Missing["LoadFeynHelpersFirst"],
 True,CheckAbort[FeynCalc`PaXEvaluateIR[m,FeynCalc`PaXImplicitPrefactor->1,FeynCalc`FCVerbose->0],$Aborted]];
 If[!MatchQ[ir,_Missing]&&(qqFFInvalidQ[ir]||!FreeQ[ir,qqFFMasterHeads|FeynCalc`PaXEvaluateIR|_ConditionalExpression|_Piecewise|_X`PVC|_X`PVD]),ir=Missing["IRUnsupported"]];
 <|"UV"->uv,"IR"->ir,"IRMethod"->If[method=!="PackageXOrUnsupported",method,If[TrueQ[ir===0],"ScalarTadpoleOrBubbleIRFinite",method]],"IRConditions"->conditions|>];
(* Only complete, finite pole checkpoints can bypass fresh evaluation. *)
qqUVIRMasterCacheQ[p_] := AssociationQ[p]&&
 And@@(KeyExistsQ[p,#]&/@{"UV","IR","IRMethod"})&&StringQ[p["IRMethod"]]&&
 ListQ[Lookup[p,"IRConditions",{}]]&&!qqFFInvalidQ[p]&&
 FreeQ[Lookup[p,{"UV","IR"}],qqFFMasterHeads|FeynCalc`PaVeUVPart|FeynCalc`PaXEvaluateIR|_ConditionalExpression|_Piecewise|_X`PVC|_X`PVD];
qqUVIRRowCacheQ[row_,source_] := AssociationQ[row]&&AssociationQ[source]&&
 And@@(KeyExistsQ[row,#]&/@{"ColorID","SpinID","UVPole","IRPole","CompleteRepresentedUV","CompleteRepresentedIR","Unresolved"})&&
 KeyTake[row,{"ColorID","SpinID"}]===KeyTake[source,{"ColorID","SpinID"}]&&
 TrueQ[row["CompleteRepresentedUV"]]&&TrueQ[row["CompleteRepresentedIR"]]&&row["Unresolved"]==={}&&
 !qqFFInvalidQ[Lookup[row,{"UVPole","IRPole"}]]&&
 FreeQ[Lookup[row,{"UVPole","IRPole"}],qqFFMasterHeads|FeynCalc`PaVeUVPart|FeynCalc`PaXEvaluateIR|_ConditionalExpression|_Piecewise|_X`PVC|_X`PVD];
qqUVIRReadFF[file_] := Module[{p,amp},
 p=If[file===Automatic,RGZResult["QQFormFactors"],If[StringQ[file]&&FileExistsQ[file],Quiet[Check[Import[file,"WXF"],$Failed]],$Failed]];
 If[!qqFFPacketQ[p]||Lookup[p,"LoopOrder",None]=!=1,
  Return[Failure["QQOneLoopFormFactorsFirst",<|"Action"->"RGZQQFormFactors[..., LoopOrder -> 1] or supply File -> its result file."|>]]];
 If[file===Automatic,
  amp=qqFFReadPacket[Automatic];If[FailureQ[amp],Return[amp]];
  If[!KeyExistsQ[amp,"OneLoop"]||Lookup[p,"SourceFingerprint",None]=!=Lookup[amp,"Fingerprint",Missing[]]||
   Lookup[p,"InputSHA256",None]=!=Hash[amp["OneLoop"]/I,"SHA256"],Return[Failure["QQOneLoopFormFactorsStale",<||>]]]];p];
Options[RGZQQUVIR]={"File"->Automatic,"IntegralSeconds"->30,"CoefficientSeconds"->30,"UsePackageX"->True};
RGZQQUVIR[seconds_:1200,OptionsPattern[]] := Module[
 {p,r,sec=OptionValue["IntegralSeconds"],co=OptionValue["CoefficientSeconds"],use=OptionValue["UsePackageX"],masters,table=<||>,rows={},item,file,dir,key,z,poles,uvs,irs,uv,ir,cc,epsU=FeynCalc`EpsilonUV,epsI=FeynCalc`EpsilonIR,missing={},out,rowFile,rowKey,savedRow,compact,uvLeaves,irLeaves,stop=Unique["uvirStop"]},
 If[!And@@(NumericQ[#]&&TrueQ[#>0]&/@{seconds,sec,co})||!MemberQ[{True,False},use],Return[Failure["QQUVIRArguments",<||>]]];
 r=ready[];If[FailureQ[r],Return[r]];r=fcReady[];If[FailureQ[r],Return[r]];
 $results=KeyDrop[$results,{"QQUVIR","QQRenormalization"}];p=qqUVIRReadFF[OptionValue["File"]];If[FailureQ[p],Return[p]];
 If[use,r=RGZLoadFeynHelpers[]];
 key=Hash[{"QQUVIR/1",p["InputSHA256"],p["Key"],use,FileHash[FileNameJoin[{$packageRoot,"Kernel","Renormalization/UVIR.wl"}],"SHA256"],
  FileHash[FileNameJoin[{$packageRoot,"Kernel","Renormalization/UVIR.wl"}],"SHA256"],DownValues[FeynCalc`PaVeUVPart],DownValues[FeynCalc`PaXEvaluateIR],OwnValues[FeynCalc`ScaleMu],$Version},"SHA256"];
 dir=FileNameJoin[{cacheDirectory[],"qq-uvir-"<>IntegerString[key,16,64]}];If[!DirectoryQ[dir],CreateDirectory[dir]];
 r=qqGaugeTimed["QQUVIR",Catch[
 masters=DeleteDuplicates[Flatten[(First/@#["MasterCoefficients"])&/@p["Rows"],1]];
 Do[qqProgressOperation["UV/IR master "<>ToString[i]<>" / "<>ToString[Length[masters]]];qqProgressUpdate[<|"Index"->i,"Total"->Length[masters],"Master"->masters[[i]]|>];
  file=FileNameJoin[{dir,"master-"<>IntegerString[Hash[masters[[i]],"SHA256"],16,64]<>".wxf"}];
  item=If[FileExistsQ[file],Quiet[Check[Import[file,"WXF"],$Failed]],$Failed];
  If[AssociationQ[item]&&Lookup[item,"Key",None]===key&&Lookup[item,"Master",None]===masters[[i]]&&qqUVIRMasterCacheQ[Lookup[item,"Poles",None]],z=item["Poles"];qqProgressUpdate[<|"CacheState"->"Reused"|>],
   z=TimeConstrained[qqUVIRMaster[masters[[i]],use],sec,$TimedOut];
   If[z===$TimedOut,Throw[Failure["QQUVIRIntegralTimeout",<|"Stage"->"Master","Seconds"->sec,"File"->file|>],stop]];
   If[!AssociationQ[z],Throw[Failure["QQUVIRIntegralFailed",<|"File"->file|>],stop]];
   (* Unsupported identities may become supported later. Never cache them. *)
   If[qqUVIRMasterCacheQ[z],item=atomicWXF[file,<|"Key"->key,"Master"->masters[[i]],"Poles"->z|>];If[FailureQ[item],Throw[item,stop]]]];
  AssociateTo[table,masters[[i]]->z],{i,Length[masters]}];
 Do[uvs={};irs={};missing={};
  rowKey=Hash[{key,p["Rows"][[i]]},"SHA256"];rowFile=FileNameJoin[{dir,"row-"<>IntegerString[rowKey,16,64]<>".wxf"}];
  savedRow=If[FileExistsQ[rowFile],Quiet[Check[Import[rowFile,"WXF"],$Failed]],$Failed];
  If[AssociationQ[savedRow]&&Lookup[savedRow,"Key",None]===rowKey&&qqUVIRRowCacheQ[Lookup[savedRow,"Value",None],p["Rows"][[i]]],
   qqProgressUpdate[<|"CacheState"->"Reused"|>];AppendTo[rows,savedRow["Value"]];Continue[]];
  qqProgressUpdate[<|"Index"->i,"Total"->Length[p["Rows"]],"Master"->Missing["CoefficientCollection"]|>];
  qqProgressOperation["Collect UV/IR coefficients "<>ToString[i]<>" / "<>ToString[Length[p["Rows"]]]];
  Do[cc=TimeConstrained[Cancel[Together[pair[[2]]]],co,$TimedOut];
   If[qqFFInvalidQ[cc],Throw[Failure["QQUVIRCoefficientTimeout",<|"Seconds"->co,"Parts"->{i}|>],stop]];
   If[TrueQ[(Denominator[cc]/.D->4)===0],AppendTo[missing,<|"Master"->pair[[1]],"Reason"->"CoefficientSingularAtD4RequiresFullExpansion"|>];Continue[]];
   poles=table[pair[[1]]];
   uv=If[MatchQ[poles["UV"],_Missing],poles["UV"],TimeConstrained[qqUVIRPole[(cc poles["UV"])/.D->4-2epsU,epsU],co,$TimedOut]];
   ir=If[MatchQ[poles["IR"],_Missing],poles["IR"],TimeConstrained[qqUVIRPole[(cc poles["IR"])/.D->4-2epsI,epsI],co,$TimedOut]];
   If[!MatchQ[uv,_Missing]&&qqFFInvalidQ[uv]||!MatchQ[ir,_Missing]&&qqFFInvalidQ[ir],Throw[Failure["QQUVIRPoleExpansionStopped",<|"Parts"->{i}|>],stop]];
   If[MatchQ[uv,_Missing],AppendTo[missing,<|"Master"->pair[[1]],"Reason"->uv|>],AppendTo[uvs,uv]];
   If[MatchQ[ir,_Missing],AppendTo[missing,<|"Master"->pair[[1]],"Reason"->ir|>],AppendTo[irs,ir]],{pair,p["Rows"][[i]]["MasterCoefficients"]}];
  uv=Total[uvs];ir=Total[irs];uvLeaves=LeafCount[uv];irLeaves=LeafCount[ir];
  qqProgressOperation["Simplify collected UV pole "<>ToString[i]];
  compact=TimeConstrained[qqUVIRCompactPole[uv],co,$TimedOut];If[!qqFFInvalidQ[compact],uv=compact];
  qqProgressOperation["Simplify collected IR pole "<>ToString[i]];
  compact=TimeConstrained[qqUVIRCompactPole[ir],co,$TimedOut];If[!qqFFInvalidQ[compact],ir=compact];
  AppendTo[rows,<|"ColorID"->p["Rows"][[i]]["ColorID"],"SpinID"->p["Rows"][[i]]["SpinID"],
   "UVPole"->uv,"IRPole"->ir,"UVInputLeaves"->uvLeaves,"IRInputLeaves"->irLeaves,"Unresolved"->missing,
   "CompleteRepresentedUV"->FreeQ[missing,Missing["UVUnsupported"]|"CoefficientSingularAtD4RequiresFullExpansion"],
   "CompleteRepresentedIR"->(missing==={}),"FinitePart"->Missing["NotEvaluated"]|>];
  If[missing==={},savedRow=atomicWXF[rowFile,<|"Key"->rowKey,"Value"->Last[rows]|>];If[FailureQ[savedRow],Throw[savedRow,stop]]],{i,Length[p["Rows"]]}];
 True,stop],seconds];
 If[FailureQ[r],Return[r]];If[r=!=True,Return[Failure["QQUVIRIncomplete",<||>]]];
 out=<|"Schema"->"RGZQQUVIR/1","Status"->"RepresentedPoleAnalysis","LoopOrder"->1,"Key"->key,"SourceFingerprint"->p["SourceFingerprint"],"InputSHA256"->p["InputSHA256"],
 "FormFactorsFile"->p["File"],"ColorBasis"->p["ColorBasis"],"SpinStructures"->p["SpinStructures"],"Rows"->rows,"MasterPoles"->table,
 "PackageXAvailable"->(Length[DownValues[FeynCalc`PaXEvaluateIR]]>0),
 "IRValidityConditions"->DeleteDuplicates[Flatten[Lookup[Values[table],"IRConditions",{}],1]],
 "IRMethods"->Counts[Lookup[Values[table],"IRMethod","Unspecified"]],
 "IRConditional"->(DeleteDuplicates[Flatten[Lookup[Values[table],"IRConditions",{}],1]]=!={}),
 "CompleteRepresentedUV"->AllTrue[rows,TrueQ[#["CompleteRepresentedUV"]]&],"CompleteRepresentedIR"->AllTrue[rows,TrueQ[#["CompleteRepresentedIR"]]&],
 "UVIRSeparated"->False,"Renormalized"->False,"ScalelessLedgerComplete"->False,
 "Outstanding"->{"Recover scaleless UV/IR terms lost before form-factor construction","Verify dimensional loop-measure and scale convention for finite MSbar terms","Endpoint IR formulas are conditional on IRValidityConditions; unsupported cases still require separate analysis"},
 "PoleConvention"->"D=4-2 epsilon; EpsilonUV and EpsilonIR distinct. PV normalization unchanged; no extra loop measure.","File"->FileNameJoin[{dir,"uvir.wxf"}]|>;
 r=atomicWXF[out["File"],out];If[FailureQ[r],Return[r]];storeResult["QQUVIR",out];
 <|"Status"->out["Status"],"Name"->"QQUVIR","Rows"->Length[rows],"File"->out["File"],"Statistics"->KeyTake[out,{"CompleteRepresentedUV","CompleteRepresentedIR","IRConditional","ScalelessLedgerComplete","UVIRSeparated"}]|>];

(* Local bare-parameter shifts: g -> g+delta g, x -> x+delta x.
   Counterterms are inputs from a separate renormalization prescription,
   never fitted per master or per color-spin coefficient. *)
qqLocalParameterCT[tree_,shifts_Association] := Module[{allowed={"g_s","m^2","mu^2","mG^4"},g,x,y,z,expr,vars,back,ct},
 If[Complement[Keys[shifts],allowed]=!={},Return[Failure["QQCountertermParameters",<|"Parts"->allowed|>]]];
 If[!FreeQ[Values[shifts],qqFFMasterHeads|RGZWorkflow`Engine`qqS|RGZWorkflow`Engine`qqT|RGZWorkflow`Engine`qqK1|RGZWorkflow`Engine`qqK2|RGZWorkflow`Engine`qqK3|RGZWorkflow`Engine`qqK4|FeynCalc`EpsilonIR|FeynCalc`SMP["Delta_IR"]],
 Return[Failure["QQNonlocalCounterterm",<|"Explanation"->"Parameter counterterms cannot depend on scattering kinematics, PV integrals or IR poles."|>]]];
 expr=tree/.{FeynCalc`SMP["g_s"]->g,RGZWorkflow`Engine`m^2->x,RGZWorkflow`Engine`\[Mu]^2->y,RGZWorkflow`Engine`mG^4->z};
 If[!FreeQ[expr,RGZWorkflow`Engine`m|RGZWorkflow`Engine`\[Mu]|RGZWorkflow`Engine`mG],Return[Failure["QQTreeParameterCoordinates",<||>]]];
 vars=AssociationThread[allowed,{g,x,y,z}];back={g->FeynCalc`SMP["g_s"],x->RGZWorkflow`Engine`m^2,y->RGZWorkflow`Engine`\[Mu]^2,z->RGZWorkflow`Engine`mG^4};
 ct=Total[KeyValueMap[#2 D[expr,vars[#1]]&,shifts]];ct/.back];
Options[RGZQQRenormalize]={"Mode"->"LocalCounterterms","ParameterCounterterms"-><||>,"CoefficientSeconds"->30};
RGZQQRenormalize[seconds_:1200,OptionsPattern[]] := Module[{u=RGZResult["QQUVIR"],amp,ff,r,mode=OptionValue["Mode"],shifts=OptionValue["ParameterCounterterms"],co=OptionValue["CoefficientSeconds"],ct=0,ctFF,ctMap=<||>,rows={},key,pole,z,local,out,file,orig},
 If[!MemberQ[{"LocalCounterterms","PoleSubtraction"},mode]||!AssociationQ[shifts]||!And@@(NumericQ[#]&&TrueQ[#>0]&/@{seconds,co}),Return[Failure["QQRenormalizationArguments",<||>]]];
 If[mode==="PoleSubtraction"&&shifts=!=<||>,Return[Failure["QQCountertermModeConflict",<||>]]];
 r=ready[];If[FailureQ[r],Return[r]];r=fcReady[];If[FailureQ[r],Return[r]];$results=KeyDrop[$results,{"QQRenormalization"}];
 If[!AssociationQ[u]||!TrueQ[Lookup[u,"CompleteRepresentedUV",False]],Return[Failure["QQCompleteUVAnalysisFirst",<|"Action"->"RGZQQUVIR[]; inspect unresolved entries."|>]]];
 ff=qqUVIRReadFF[u["FormFactorsFile"]];If[FailureQ[ff],Return[ff]];
 If[ff["InputSHA256"]=!=u["InputSHA256"]||ff["SourceFingerprint"]=!=u["SourceFingerprint"],Return[Failure["QQUVIRSourceChanged",<||>]]];
 amp=qqFFReadPacket[Automatic];If[FailureQ[amp],Return[amp]];
 If[Lookup[amp,"Fingerprint",None]=!=u["SourceFingerprint"]||!KeyExistsQ[amp,"OneLoop"]||Hash[amp["OneLoop"]/I,"SHA256"]=!=u["InputSHA256"],Return[Failure["QQRenormalizationTaskMismatch",<||>]]];
 If[mode==="LocalCounterterms"&&shifts===<||>,Return[Failure["QQLocalCountertermsRequired",<|"Action"->"Supply ParameterCounterterms for g_s, m^2, mu^2, mG^4; or explicitly choose Mode -> PoleSubtraction for a formal subtraction only."|>]]];
 r=qqGaugeTimed["QQRenormalization",Catch[
 If[mode==="LocalCounterterms",
  ct=qqLocalParameterCT[amp["Tree"]/I,shifts];If[FailureQ[ct],Throw[ct]];
  ctFF=Block[{$results=$results},r=qqFFBuild[<|"Amplitude"->ct,"Fingerprint"->u["SourceFingerprint"],"LoopOrder"->"Counterterm"|>,True,co,False];If[FailureQ[r],r,RGZResult["QQFormFactors"]]];
  If[FailureQ[ctFF],Throw[ctFF]];
  Do[key={row["ColorID"],ctFF["SpinStructures"][[row["SpinID"]]]};AssociateTo[ctMap,key->row["FormFactor"]],{row,ctFF["Rows"]}]];
 Do[key={row["ColorID"],u["SpinStructures"][[row["SpinID"]]]};
  pole=If[mode==="PoleSubtraction",-row["UVPole"],Lookup[ctMap,Key[key],0]];
  If[mode==="LocalCounterterms",ctMap=KeyDrop[ctMap,{key}]];
  z=TimeConstrained[qqUVIRPole[(pole/.FeynCalc`SMP["Delta_UV"]->1/FeynCalc`EpsilonUV)/.D->4-2FeynCalc`EpsilonUV,FeynCalc`EpsilonUV]+row["UVPole"]//Together//Cancel,co,$TimedOut];
  If[qqFFInvalidQ[z],Throw[Failure["QQCountertermCheckStopped",<||>]]];
  orig=SelectFirst[ff["Rows"],#["ColorID"]===row["ColorID"]&&#["SpinID"]===row["SpinID"]&]["FormFactor"];
  AppendTo[rows,Join[KeyTake[row,{"ColorID","SpinID","IRPole","CompleteRepresentedIR"}],<|"Counterterm"->pole,"RemainingUVPole"->z,"SubtractedFormFactor"->orig+pole|>]],{row,u["Rows"]}];
 If[mode==="LocalCounterterms",KeyValueMap[Function[{k,v},AppendTo[rows,<|"ColorID"->k[[1]],"AdditionalSpinStructure"->k[[2]],"Counterterm"->v,"RemainingUVPole"->qqUVIRPole[(v/.FeynCalc`SMP["Delta_UV"]->1/FeynCalc`EpsilonUV)/.D->4-2FeynCalc`EpsilonUV,FeynCalc`EpsilonUV]|>]],ctMap]];
 True],seconds];If[FailureQ[r],Return[r]];If[r=!=True,Return[Failure["QQRenormalizationIncomplete",<||>]]];
 local=AllTrue[rows,TrueQ[#["RemainingUVPole"]===0]&];
 file=FileNameJoin[{cacheDirectory[],"qq-renormalization-"<>IntegerString[Hash[{u["Key"],mode,shifts},"SHA256"],16,64]<>".wxf"}];
 out=<|"Status"->If[mode==="PoleSubtraction","FormalUVPoleSubtraction",If[local,"RepresentedUVClosed","UncancelledUVPoles"]],"Mode"->mode,"Rows"->rows,"ParameterCounterterms"->shifts,
 "SourceFingerprint"->u["SourceFingerprint"],"InputSHA256"->u["InputSHA256"],"RepresentedUVClosed"->local,"LocalParameterCountertermsUsed"->(mode==="LocalCounterterms"),
 "UVIRSeparated"->False,"Renormalized"->False,"IRFinite"->False,"ScalelessLedgerComplete"->False,
 "Scope"->"Represented UV poles only. Local shifts are caller-supplied, not derived. No full MSbar closure, finite part, or physical S-matrix certification.","File"->file|>;
 r=atomicWXF[file,out];If[FailureQ[r],Return[r]];storeResult["QQRenormalization",out];
 <|"Status"->out["Status"],"Name"->"QQRenormalization","Rows"->Length[rows],"File"->file,"Statistics"->KeyTake[out,{"RepresentedUVClosed","LocalParameterCountertermsUsed","ScalelessLedgerComplete","Renormalized"}]|>];

(* Independent raw-integral route. Inputs must still contain loop denominators,
   before scaleless-zero reduction. This does not overwrite QQ jobs. *)
Options[RGZQQUVIRIntegral]={"ImplicitPrefactor"->1/(2 Pi)^(4-2 FeynCalc`Epsilon)};
RGZQQUVIRIntegral[expr_,loop_Symbol,seconds_:120,OptionsPattern[]] := Module[{r,pref=OptionValue["ImplicitPrefactor"],uv,ir,finite,p,file},
 If[!NumericQ[seconds]||!TrueQ[seconds>0],Return[Failure["TimeLimit",<||>]]];
 r=ready[];If[FailureQ[r],Return[r]];r=fcReady[];If[FailureQ[r],Return[r]];
 $results=KeyDrop[$results,{"QQUVIRIntegral"}];
 If[qqFFInvalidQ[expr]||!FreeQ[Cases[FeynCalc`FCI[expr],_FeynCalc`PropagatorDenominator|_FeynCalc`StandardPropagatorDenominator,Infinity],Complex],Return[Failure["QQRawUVIRInput",<|"Explanation"->"Supply unreduced real-mass loop denominators; explicit complex masses need a separate continuation."|>]]];
 If[FreeQ[expr,FeynCalc`FeynAmpDenominator|FeynCalc`FAD|FeynCalc`SFAD|FeynCalc`StandardPropagatorDenominator],Return[Failure["QQRawLoopDenominatorsRequired",<||>]]];
 If[!FreeQ[pref,D|loop],Return[Failure["QQRawUVIRPrefactor",<|"Explanation"->"Specify 4-2 Epsilon explicitly, not D, and no loop-momentum dependence."|>]]];
 r=RGZLoadFeynHelpers[];If[FailureQ[r],Return[r]];
 r=qqGaugeTimed["QQRawUVIR",CheckAbort[Block[{FeynCalc`$KeepLogDivergentScalelessIntegrals=True},
  FeynCalc`PaXEvaluateUVIRSplit[expr,loop,FeynCalc`PaXImplicitPrefactor->pref,FeynCalc`FCVerbose->0]],Failure["QQRawUVIRAborted",<||>]],seconds];
 If[qqFFInvalidQ[r]||!FreeQ[r,qqFFMasterHeads|FeynCalc`FeynAmpDenominator|FeynCalc`PaXEvaluateUVIRSplit|_ConditionalExpression],Return[Failure["QQRawUVIRUnsupported",<|"Cause"->r|>]]];
 uv=qqUVIRPole[r,FeynCalc`EpsilonUV];ir=qqUVIRPole[r,FeynCalc`EpsilonIR];finite=Expand[r-uv-ir];
 If[!FreeQ[{uv,ir,finite},FeynCalc`Epsilon]||!FreeQ[uv,FeynCalc`EpsilonIR]||!FreeQ[ir,FeynCalc`EpsilonUV]||!FreeQ[finite,FeynCalc`EpsilonUV|FeynCalc`EpsilonIR],Return[Failure["QQRawUVIRResidualEpsilon",<||>]]];
 file=FileNameJoin[{cacheDirectory[],"qq-raw-uvir-"<>IntegerString[Hash[{expr,loop,pref,FileHash[FileNameJoin[{$packageRoot,"Kernel","Renormalization/UVIR.wl"}],"SHA256"],$Version},"SHA256"],16,64]<>".wxf"}];
 p=<|"Status"->"RawIntegralUVIRSeparated","Input"->expr,"LoopMomentum"->loop,"ImplicitPrefactor"->pref,"Expression"->r,"UVPole"->uv,"IRPole"->ir,"FinitePart"->finite,
  "ReconstructionVerified"->TrueQ[Expand[r-uv-ir-finite]===0],"UVIRSeparated"->True,"Scope"->"This supplied raw integral only; not the full QQ amplitude","Renormalized"->False,"File"->file|>;
 r=atomicWXF[file,p];If[FailureQ[r],Return[r]];storeResult["QQUVIRIntegral",p];<|"Status"->p["Status"],"Name"->"QQUVIRIntegral","File"->file|>];

(* A generic-D PV identity can discard scaleless zero = UV - IR.
   Compare its original and reduced UV poles before taking D=4. This ledger
   covers only this saved identity boundary, never earlier TID/mass limits. *)
Options[RGZQQPVUVIRLedger]={"File"->Automatic,"CoefficientSeconds"->30};
RGZQQPVUVIRLedger[seconds_:1200,OptionsPattern[]] := Module[
 {p,r,co=OptionValue["CoefficientSeconds"],table=<||>,shifts=<||>,identities,groups,masters,u,before,after,shift,rows={},out,file,key,dir,rowFile,savedRow,singular,stop=Unique["pvLedgerStop"]},
 If[!And@@(NumericQ[#]&&TrueQ[#>0]&/@{seconds,co}),Return[Failure["QQPVLedgerArguments",<||>]]];
 r=ready[];If[FailureQ[r],Return[r]];r=fcReady[];If[FailureQ[r],Return[r]];
 $results=KeyDrop[$results,{"QQPVUVIRLedger"}];p=qqUVIRReadFF[OptionValue["File"]];If[FailureQ[p],Return[p]];
 groups=Lookup[p,"PVReductionGroups",Missing["Absent"]];
 If[!ListQ[groups]||!AllTrue[groups,AssociationQ[#]&&qqFFVectorPairsQ[Lookup[#,"Before",None]]&&qqFFVectorPairsQ[Lookup[#,"After",None]]&&ListQ[Lookup[#,"Identities",None]]&&AllTrue[Lookup[#,"Identities",{}],MatchQ[#,{_,_List}]&&qqFFVectorPairsQ[Last[#]]&]&],
  Return[Failure["QQPVProvenanceRequired",<|"Action"->"Rebuild LoopOrder -> 1 form factors with the current workflow; diagram caches can be reused."|>]]];
 key=Hash[{"QQPVUVIRLedger/1",p["Key"],groups,FileHash[FileNameJoin[{$packageRoot,"Kernel","Renormalization/UVIR.wl"}],"SHA256"],DownValues[FeynCalc`PaVeUVPart]},"SHA256"];
 dir=FileNameJoin[{cacheDirectory[],"qq-pv-uvir-ledger-"<>IntegerString[key,16,64]}];If[!DirectoryQ[dir],CreateDirectory[dir]];
 r=qqGaugeTimed["QQPVUVIRLedger",Catch[
 identities=DeleteDuplicates[Flatten[Lookup[groups,"Identities"],1]];
 masters=DeleteDuplicates[Flatten[Map[Prepend[First/@Last[#],First[#]]&,identities],1]];
 Do[qqProgressOperation["PV ledger UV master "<>ToString[i]<>" / "<>ToString[Length[masters]]];
  u=TimeConstrained[If[masters[[i]]===1,0,FeynCalc`PaVeUVPart[masters[[i]]]],co,$TimedOut];
  If[qqFFInvalidQ[u]||!FreeQ[u,qqFFMasterHeads|FeynCalc`PaVeUVPart],Throw[Failure["QQPVLedgerMasterStopped",<|"Master"->masters[[i]],"Seconds"->co|>],stop]];
  AssociateTo[table,masters[[i]]->u],{i,Length[masters]}];
 (* Cancel each small identity before multiplying by large amplitude coefficients. *)
 Do[qqProgressOperation["PV ledger identity "<>ToString[i]<>" / "<>ToString[Length[identities]]];
  u=identities[[i]];
  If[AnyTrue[Last[u],AnyTrue[Cases[#[[2]],Power[b_,n_Integer?Negative]/;!FreeQ[b,D]:>b,Infinity],TrueQ[(#/.D->4)===0]&]&],Throw[Failure["QQPVLedgerSingularIdentity",<|"Master"->First[u]|>],stop]];
  shift=TimeConstrained[qqUVIRCompactPole[qqUVIRPole[(table[First[u]]-Total[(#[[2]] table[#[[1]]])&/@Last[u]])/.D->4-2 FeynCalc`EpsilonUV,FeynCalc`EpsilonUV]],co,$TimedOut];
  If[qqFFInvalidQ[shift],Throw[Failure["QQPVLedgerIdentityStopped",<|"Master"->First[u],"Seconds"->co|>],stop]];
  AssociateTo[shifts,First[u]->shift],{i,Length[identities]}];
 Do[qqProgressOperation["PV ledger color-spin group "<>ToString[i]<>" / "<>ToString[Length[groups]]];
  qqProgressUpdate[<|"Index"->i,"Total"->Length[groups]|>];
  rowFile=FileNameJoin[{dir,"group-"<>ToString[i]<>".wxf"}];
  savedRow=If[FileExistsQ[rowFile],Quiet[Check[Import[rowFile,"WXF"],$Failed]],$Failed];
  If[AssociationQ[savedRow]&&Lookup[savedRow,"Key",None]===key&&Lookup[savedRow,"Group",None]===i&&AssociationQ[Lookup[savedRow,"Value",None]]&&!qqFFInvalidQ[Lookup[savedRow,"Value",$Failed]]&&And@@(KeyExistsQ[savedRow["Value"],#]&/@{"ColorID","SpinStructure","UVShift","IRShift","NonzeroShift"}),AppendTo[rows,savedRow["Value"]];Continue[]];
  (* Singular scalar coefficients need finite master terms as well. *)
  singular=TimeConstrained[AnyTrue[Join[groups[[i]]["Before"],groups[[i]]["After"]],
    AnyTrue[Cases[#[[2]],Power[b_,n_Integer?Negative]/;!FreeQ[b,D]:>b,Infinity],TrueQ[(#/.D->4)===0]&]&],co,$TimedOut];
  If[singular===$TimedOut,Throw[Failure["QQPVLedgerCoefficientStopped",<|"Index"->i,"Seconds"->co|>],stop]];
  If[TrueQ[singular],Throw[Failure["QQPVLedgerSingularCoefficient",<|"Index"->i|>],stop]];
  before=Select[groups[[i]]["Before"],Lookup[shifts,#[[1]],Missing["Identity"]]=!=0&];
  If[AnyTrue[before,!KeyExistsQ[shifts,#[[1]]]&],Throw[Failure["QQPVLedgerMissingIdentity",<|"Index"->i|>],stop]];
  shift=TimeConstrained[qqUVIRCompactPole[qqUVIRPole[Total[(#[[2]] shifts[#[[1]]])&/@before]/.D->4-2 FeynCalc`EpsilonUV,FeynCalc`EpsilonUV]],co,$TimedOut];
  If[qqFFInvalidQ[shift],Throw[Failure["QQPVLedgerCoefficientStopped",<|"Index"->i,"Seconds"->co|>],stop]];
  AppendTo[rows,Join[KeyTake[groups[[i]],{"ColorID","SpinStructure"}],<|"UVShift"->shift,
   "IRShift"->-(shift/.FeynCalc`EpsilonUV->FeynCalc`EpsilonIR),"NonzeroShift"->(shift=!=0)|>]];
  savedRow=atomicWXF[rowFile,<|"Key"->key,"Group"->i,"Value"->Last[rows]|>];If[FailureQ[savedRow],Throw[savedRow,stop]],{i,Length[groups]}];True,stop],seconds];
 If[FailureQ[r],Return[r]];If[r=!=True,Return[Failure["QQPVLedgerIncomplete",<||>]]];
 file=FileNameJoin[{cacheDirectory[],"qq-pv-uvir-ledger-"<>IntegerString[key,16,64]<>".wxf"}];
 out=<|"Status"->"PVIdentityPoleLedger","Key"->key,"FormFactorsFile"->p["File"],"SourceFingerprint"->p["SourceFingerprint"],
 "Rows"->rows,"IdentityShifts"->shifts,"Scope"->"Saved generic-D PV identities only; UVShift and IRShift add to the reduced representation",
 "Assumption"->"Saved PV identities are exact in dimensional regularization; singular D=4 coefficients are rejected",
 "ScalelessLedgerComplete"->False,"UVIRSeparated"->False,"AppliedToAmplitude"->False,"File"->file|>;
 r=atomicWXF[file,out];If[FailureQ[r],Return[r]];storeResult["QQPVUVIRLedger",out];
 <|"Status"->out["Status"],"Name"->"QQPVUVIRLedger","Rows"->Length[rows],"Statistics"-><|"NonzeroShifts"->Count[Lookup[rows,"NonzeroShift"],True],"ScalelessLedgerComplete"->False|>,"File"->file|>];


==> anc/software/RGZWorkflow-1.1.2/Kernel/Tree/AuxiliaryFields.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Check auxiliary-field propagators and multiplier contacts.

   Inputs:
   The selected model action, quadratic fields and exported FeynRules vertices.

   Dependencies:
   Internal/Session.wl; external FeynRules or FeynCalc only in the appropriate kernel.
*)

(* Read the actual full quadratic action, not the FA two-point rules.
   Ordered ghost covariance is <field(p) barfield(-p)>; reversed order has
   the Grassmann minus sign. Spectator metric/deltas are shown separately. *)
ClearAll[rgzExtraGhostRow,rgzExtraQuarkRow];
rgzExtraGhostRow[field_Symbol,bar_Symbol,label_String,expectedK_,expectedM_,spectator_] := Module[
 {selected,kin,mass,unmatched,kt,mt,den,prop,ref,aa=Unique["kin"],bb=Unique["mass"],graded},
 selected=Select[rgzExtraTerms,!FreeQ[#,_field|_bar]&];
 kt=HoldPattern[z_. del[field[args___],idx_] del[bar[args___],idx_]]:>z aa;
 mt=HoldPattern[z_. field[args___] bar[args___]]:>z bb;
 unmatched=selected/.{kt,mt};
 kin=Total[Coefficient[#,aa]&/@unmatched];mass=Total[Coefficient[#,bb]&/@unmatched];
 unmatched=Expand[Total[unmatched]-kin aa-mass bb];
 den=kin rgzExtraS+mass;prop=I/den;ref=I/(expectedK rgzExtraS+expectedM);
 graded={{0,-den},{den,0}};
 <|"Field"->label,"KineticCoefficient"->kin,"MassCoefficient"->mass,"Unmatched"->unmatched,
 "ReferenceCoefficients"->{expectedK,expectedM},"ReferencePropagator"->ref,"Kernel"->den,"Propagator"->prop,"ReverseOrderedPropagator"->-prop,"Spectators"->spectator,
 "Checks"-><|"ActualActionMatchesReference"->TrueQ[Cancel[kin-expectedK]===0&&Cancel[mass-expectedM]===0&&unmatched===0],
 "PropagatorMatchesReference"->TrueQ[Cancel[prop-ref]===0],
 "GradedGaussianInverse"->TrueQ[Map[Cancel,graded.(I Inverse[graded])-I IdentityMatrix[2],{2}]===ConstantArray[0,{2,2}]]|>|>];
rgzExtraQuarkRow[field_Symbol,bar_Symbol,label_String,mass_] := Module[
 {selected,mapped,kc,mc,aa=Unique["kin"],bb=Unique["mass"],unmatched,rgzExtraSlashCoefficient,rgzExtraScalarCoefficient,den,product},
 selected=Select[rgzExtraTerms,!FreeQ[#,_field|_bar]&];
 mapped=selected/.{
 HoldPattern[z_. Dot[bar[Index[Spin,si_],col_],del[field[Index[Spin,sj_],col_],lor_]] Ga[lor_,Index[Spin,si_],Index[Spin,sj_]]]:>z aa,
 HoldPattern[z_. Dot[bar[indices___],field[indices___]]]:>z bb};
 kc=Total[Coefficient[#,aa]&/@mapped];mc=Total[Coefficient[#,bb]&/@mapped];unmatched=Expand[Total[mapped]-kc aa-mc bb];
 (* i partial -> p. In the Clifford algebra slash(p)^2=s. *)
 rgzExtraSlashCoefficient=kc/I;rgzExtraScalarCoefficient=mc;den=rgzExtraSlashCoefficient^2 rgzExtraS-rgzExtraScalarCoefficient^2;
 product={Cancel[(rgzExtraSlashCoefficient^2 rgzExtraS-rgzExtraScalarCoefficient^2)/den],Cancel[(rgzExtraSlashCoefficient (-rgzExtraScalarCoefficient)+rgzExtraScalarCoefficient rgzExtraSlashCoefficient)/den]};
 <|"Field"->label,"KineticCoefficient"->kc,"MassCoefficient"->mc,"Unmatched"->unmatched,
 "ReferenceCoefficients"->{I,-mass},"ReferencePropagatorCoefficients"->I {mass,1}/(rgzExtraS-mass^2),"DiracKernelCoefficients"->{rgzExtraScalarCoefficient,rgzExtraSlashCoefficient},"PropagatorCoefficients"->I {-rgzExtraScalarCoefficient,rgzExtraSlashCoefficient}/den,
 "CoefficientBasis"->{1,"slash(p)"},"Spectators"->"delta_colour; open Dirac indices",
 "Checks"-><|"ActualActionMatchesReference"->TrueQ[kc===I&&Cancel[mc+mass]===0&&unmatched===0],
 "CliffordInverseBothSides"->TrueQ[product==={1,0}],
 "PropagatorMatchesReference"->TrueQ[Map[Cancel,I {-rgzExtraScalarCoefficient,rgzExtraSlashCoefficient}/den-I {mass,1}/(rgzExtraS-mass^2)]==={0,0}]|>|>];
rgzExtraL2=Expand[GetQuadraticTerms[LTotal]];
rgzExtraTerms=If[Head[rgzExtraL2]===Plus,List@@rgzExtraL2,{rgzExtraL2}];
rgzExtraRows={rgzExtraGhostRow[eta,etabar,"eta",1,0,"delta_adjoint (scalar: no metric trace D)"],
 rgzExtraGhostRow[\[Omega],\[Omega]bar,"omega",-1,mu2,"metric_Lorentz delta_adjoint delta_Gribov"],
 rgzExtraGhostRow[\[Zeta],\[Zeta]bar,"zeta",-1,mu2,"metric_Lorentz delta_adjoint delta_Gribov"],
 rgzExtraQuarkRow[Q1,Q1bar,"Q1",mQ1],rgzExtraQuarkRow[Q2,Q2bar,"Q2",mQ2]};
rgzExtraChecks=Association[Flatten[Map[Function[row,KeyValueMap[(row["Field"]<>":"<>#1)->#2&,row["Checks"]]],rgzExtraRows]]];
rgzExtraTreePacket=<|"Schema"->"RGZExtraTreeAudit/1","Rows"->rgzExtraRows,"Checks"->rgzExtraChecks,
 "AllChecksPassed"->AllTrue[Values[rgzExtraChecks],TrueQ],"QuadraticActionSHA256"->Hash[rgzExtraL2,"SHA256"],
 "MomentumSquared"->rgzExtraS,"FourierConvention"->"exp(-i p.x); D=i K^-1",
 "FAPropagatorsIndependentlyCompared"->False,"Scope"->"Independent FR-action coefficients, ordered Gaussian and Clifford inverses; does not certify loop/ST identities."|>;


==> anc/software/RGZWorkflow-1.1.2/Kernel/Tree/FeynmanRules.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Load the actual FeynRules model, export vertices and compare tree rules.

   Inputs:
   The selected model action, quadratic fields and exported FeynRules vertices.

   Dependencies:
   Internal/Session.wl; external FeynRules or FeynCalc only in the appropriate kernel.
*)


(* Field content and interaction checks *)
treeCoverageAlgorithmHash[backend_String] := Hash[{FileHash[FileNameJoin[{$packageRoot,"Kernel","Tree/FeynmanRules.wl"}],"SHA256"],FileHash[FileNameJoin[{calculationDirectory[],backend}],"SHA256"]},"SHA256"];
treeExtraPacketQ[p_] := AssociationQ[p]&&Lookup[p,"Schema",None]==="RGZExtraTreeAudit/1"&&
 ListQ[Lookup[p,"Rows",None]]&&Length[p["Rows"]]===5&&
 Sort[Lookup[p["Rows"],"Field",None]]===Sort[{"eta","omega","zeta","Q1","Q2"}]&&
 AssociationQ[Lookup[p,"Checks",None]]&&Length[p["Checks"]]===15&&
 AllTrue[p["Rows"],AssociationQ[#]&&AssociationQ[Lookup[#,"Checks",None]]&&Length[#["Checks"]]===3&&
 AllTrue[Values[#["Checks"]],BooleanQ]&]&&AllTrue[Values[p["Checks"]],BooleanQ]&&
 p["Checks"]===Association[Flatten[Map[Function[row,KeyValueMap[(row["Field"]<>":"<>#1)->#2&,row["Checks"]]],p["Rows"]]]]&&
 Lookup[p,"AllChecksPassed",None]===AllTrue[Values[p["Checks"]],TrueQ];
treeCoveragePacketQ[p_] := AssociationQ[p]&&Lookup[p,"Schema",None]==="RGZOneLoopActionCoverage/1"&&
 ListQ[Lookup[p,"VertexInventory",None]]&&p["VertexInventory"]=!={}&&
 ListQ[Lookup[p,"ExportedFieldSignatures",None]]&&ListQ[Lookup[p,"VanishingActionSignatures",None]]&&
 AssociationQ[Lookup[p,"Checks",None]]&&Length[p["Checks"]]===8&&AllTrue[Values[p["Checks"]],BooleanQ]&&
 Lookup[p,"ActionVertexInventoryVerified",None]===AllTrue[Values[p["Checks"]],TrueQ];
(* Independent action-side audit. Does not modify production tree/loop packets. *)
RGZExtraTreeAudit[seconds_:120] := Module[{r,p,file},
 r=ready[];If[FailureQ[r],Return[r]];r=frReady[];If[FailureQ[r],Return[r]];
 $results=KeyDrop[$results,"ExtraTreeAudit"];Clear[RGZWorkflow`Engine`rgzExtraTreePacket];
 r=timed["ExtraTreeAudit",frEvaluation[engineGet["Tree/AuxiliaryFields.wl",False]],seconds];If[FailureQ[r],Return[r]];
 p=RGZWorkflow`Engine`rgzExtraTreePacket;
 If[!treeExtraPacketQ[p],Return[Failure["ExtraTreeAuditInvalid",<||>]]];
 p=Join[p,<|"ModelFingerprint"->modelKey[],"Source"->"ActualFRQuadraticActionIndependentReference","AlgorithmHash"->treeCoverageAlgorithmHash["Tree/AuxiliaryFields.wl"]|>];
 file=FileNameJoin[{dataDirectory[],"ExtraTreeAudit.wxf"}];p=Join[p,<|"File"->file|>];r=atomicWXF[file,p];If[FailureQ[r],Return[r]];storeResult["ExtraTreeAudit",p];
 If[!TrueQ[p["AllChecksPassed"]],Return[Failure["ExtraTreeMismatch",<|"Checks"->p["Checks"],"File"->file|>]]];
 <|"Status"->"Complete","Name"->"ExtraTreeAudit","Rows"->Length[p["Rows"]],"File"->file|>];
RGZCheckExtraPropagators[] := Module[{r,p,file},
 r=ready[];If[FailureQ[r],Return[r]];$results=KeyDrop[$results,"ExtraTreeAudit"];file=FileNameJoin[{dataDirectory[],"ExtraTreeAudit.wxf"}];
 If[!FileExistsQ[file],Return[Failure["ExtraTreeAuditRequired",<|"Action"->"Run RGZExtraTreeAudit[] in the FeynRules kernel first."|>]]];p=Quiet[Check[Import[file,"WXF"],$Failed]];
 If[!treeExtraPacketQ[p]||Lookup[p,"ModelFingerprint",None]=!=modelKey[]||Lookup[p,"Source",None]=!="ActualFRQuadraticActionIndependentReference"||Lookup[p,"AlgorithmHash",None]=!=treeCoverageAlgorithmHash["Tree/AuxiliaryFields.wl"],Return[Failure["ExtraTreeSourceMismatch",<||>]]];
 If[!TrueQ[Lookup[p,"AllChecksPassed",False]]||!AssociationQ[Lookup[p,"Checks",None]]||!AllTrue[Values[p["Checks"]],TrueQ],Return[Failure["ExtraTreeMismatch",<|"File"->file|>]]];
 storeResult["ExtraTreeAudit",p];<|"Status"->"Complete","Name"->"ExtraTreeAudit","Rows"->Length[p["Rows"]],"File"->file,"FAPropagatorsIndependentlyCompared"->False|>];
RGZOneLoopCoverage[seconds_:300] := Module[{r,p,file,raw,meta},
 r=ready[];If[FailureQ[r],Return[r]];r=frReady[];If[FailureQ[r],Return[r]];
 $results=KeyDrop[$results,"OneLoopCoverage"];Clear[RGZWorkflow`Engine`rgzCoveragePacket];
 file=FileNameJoin[{dataDirectory[],"VerticesMetadata.wxf"}];If[!FileExistsQ[file],Return[Failure["ExportFRVerticesFirst",<||>]]];meta=Quiet[Check[Import[file,"WXF"],$Failed]];
 If[!AssociationQ[meta]||Lookup[meta,"ModelFingerprint",None]=!=modelKey[],Return[Failure["VertexDataModelMismatch",<||>]]];
 file=FileNameJoin[{dataDirectory[],"RGZ_all_raw.wxf"}];
 If[!FileExistsQ[file]||Lookup[meta,"VerticesSHA256",None]=!=FileHash[file,"SHA256"],Return[Failure["VertexDataIntegrityMismatch",<||>]]];
 raw=Quiet[Check[Import[file,"WXF"],$Failed]];
 If[!ListQ[raw]||raw==={}||qqFFInvalidQ[raw]||Length[raw]=!=Lookup[meta,"Count",None],Return[Failure["InvalidVertexData",<||>]]];
 RGZWorkflow`Engine`rgzCoverageExport=raw;
 r=timed["OneLoopActionCoverage",frEvaluation[engineGet["Tree/InteractionContent.wl",False]],seconds];If[FailureQ[r],Return[r]];
 p=RGZWorkflow`Engine`rgzCoveragePacket;If[!treeCoveragePacketQ[p],Return[Failure["OneLoopCoverageInvalid",<||>]]];
 p=Join[p,<|"ModelFingerprint"->modelKey[],"AlgorithmHash"->treeCoverageAlgorithmHash["Tree/InteractionContent.wl"],"VertexFileSHA256"->FileHash[FileNameJoin[{dataDirectory[],"RGZ_all_raw.wxf"}],"SHA256"]|>];
 file=FileNameJoin[{dataDirectory[],"OneLoopCoverage.wxf"}];p=Join[p,<|"File"->file|>];r=atomicWXF[file,p];If[FailureQ[r],Return[r]];storeResult["OneLoopCoverage",p];
 If[!TrueQ[p["ActionVertexInventoryVerified"]],Return[Failure["OneLoopActionCoverageMismatch",<|"Checks"->p["Checks"],"File"->file|>]]];
 <|"Status"->"ActionInventoryVerified","Name"->"OneLoopCoverage","Rows"->Length[p["VertexInventory"]],"GraphEnumerationIndependentlyVerified"->False,"File"->file|>];
RGZCheckOneLoopCoverage[] := Module[{r,p,file,vfile},
 r=ready[];If[FailureQ[r],Return[r]];$results=KeyDrop[$results,"OneLoopCoverage"];file=FileNameJoin[{dataDirectory[],"OneLoopCoverage.wxf"}];vfile=FileNameJoin[{dataDirectory[],"RGZ_all_raw.wxf"}];
 If[!FileExistsQ[file]||!FileExistsQ[vfile],Return[Failure["OneLoopCoverageRequired",<|"Action"->"Run RGZOneLoopCoverage[] after exporting FR vertices."|>]]];p=Quiet[Check[Import[file,"WXF"],$Failed]];
 If[!treeCoveragePacketQ[p]||Lookup[p,"ModelFingerprint",None]=!=modelKey[]||Lookup[p,"AlgorithmHash",None]=!=treeCoverageAlgorithmHash["Tree/InteractionContent.wl"]||Lookup[p,"VertexFileSHA256",None]=!=FileHash[vfile,"SHA256"]||!TrueQ[Lookup[p,"ActionVertexInventoryVerified",False]],Return[Failure["OneLoopCoverageSourceMismatch",<||>]]];
 storeResult["OneLoopCoverage",p];<|"Status"->"Complete","Name"->"OneLoopCoverage","Rows"->Length[p["VertexInventory"]],"GraphEnumerationIndependentlyVerified"->False,"File"->file|>];

(* Propagator and vertex comparisons *)
(* A finished comparison is successful only when its actual differences vanish.
   A missing independent handwritten reference is allowed; FA-FR is required. *)
treeComparisonSummary[rows_List,kind_String] := Module[{bad},
 bad=Select[rows,Function[row,!AssociationQ[row]||
  !TrueQ[Lookup[row,"FA-FR",Missing["Absent"]]===0]||
  (KeyExistsQ[row,"FA-Hand"]&&
   !MatchQ[row["FA-Hand"],_Missing]&&!TrueQ[row["FA-Hand"]===0])]];
 If[bad=!={},Failure[kind<>"ComparisonFailed",<|"Rows"->Length[rows],
  "Statistics"->Counts[Lookup[rows,"Status",Missing["Absent"]]],
  "Parts"->Lookup[bad,"ID",Missing["Absent"]],
  "Action"->"Inspect the stored comparison rows before continuing."|>],
 <|"Status"->"Complete","Rows"->Length[rows],"Statistics"->Counts[Lookup[rows,"Status"]]|>]];
(* Tree checks: no loop calculation is launched by these functions. *)
checksReady[] := engineEvaluation@Module[{r=ready[]},If[FailureQ[r],Return[r]];fcReady[]];
RGZCheckPropagators[seconds_:300] := engineEvaluation@Module[{r,tree,file,rows,stats},
 r=checksReady[];If[FailureQ[r],Return[r]];file=FileNameJoin[{dataDirectory[],"Tree.wxf"}];
 If[!FileExistsQ[file],Return[Failure["ExtractFRTreeFirst",<|"Action"->"RGZExtractTree[] in the FR kernel"|>]]];
 tree=Import[file,"WXF"];
 If[!AssociationQ[tree]||Lookup[tree,"Source",None]=!="FeynRulesQuadraticTerms"||Lookup[tree,"ModelFingerprint",None]=!=modelKey[],Return[Failure["TreeDataModelMismatch",<||>]]];
 RGZWorkflow`Engine`KT=tree["KT"];RGZWorkflow`Engine`KL=tree["KL"];
 r=timed["PropagatorComparison",engineGet["Tree/PropagatorComparison.wl",False],seconds];If[FailureQ[r],Return[r]];
 rows=RGZWorkflow`Engine`rgzRows;
 If[!ListQ[rows]||Length[rows]=!=69,Return[Failure["InvalidPropagatorRows",<||>]]];
 stats=<|"Minkowski"->Counts[RGZWorkflow`Engine`rgzState/@Lookup[rows,"ModelMinusMinkowski"]],"Kernel"->Counts[RGZWorkflow`Engine`rgzState/@Lookup[rows,"ModelMinusQuadraticKernel"]]|>;
 storeResult["Propagators",rows];
 storeResult["PropagatorConnections",RGZWorkflow`Engine`rgzConnectionChecks];
 If[!AssociationQ[RGZWorkflow`Engine`rgzConnectionChecks] ||
  !AllTrue[Values[RGZWorkflow`Engine`rgzConnectionChecks],TrueQ[#===0]&],
  Return[Failure["PropagatorConnectionMismatch",<|"Checks"->RGZWorkflow`Engine`rgzConnectionChecks|>]]];
 If[!AllTrue[Join[Lookup[rows,"ModelMinusMinkowski"],Lookup[rows,"ModelMinusQuadraticKernel"]],TrueQ[#===0]&],
  Return[Failure["PropagatorComparisonFailed",<|"Statistics"->stats,"Action"->"Inspect RGZResult[\"Propagators\"] before continuing."|>]]];
 <|"Status"->"Complete","Rows"->Length[rows],"Statistics"->stats,
 "ConnectionChecks"-><|"Passed"->Length[RGZWorkflow`Engine`rgzConnectionChecks]|>|>
];
loadVertexEngine[seconds_] := engineEvaluation@Module[{r,file,rawFile,meta,vertices,digest},
 r=checksReady[];If[FailureQ[r],Return[r]];rawFile=FileNameJoin[{dataDirectory[],"RGZ_all_raw.wxf"}];
 If[!FileExistsQ[rawFile],Return[Failure["ExportFRVerticesFirst",<||>]]];
 file=FileNameJoin[{dataDirectory[],"VerticesMetadata.wxf"}];
 If[!FileExistsQ[file],Return[Failure["VertexMetadataMissing",<||>]]];meta=Quiet[Check[Import[file,"WXF"],$Failed]];
 If[!AssociationQ[meta]||Lookup[meta,"ModelFingerprint",None]=!=modelKey[],Return[Failure["VertexDataModelMismatch",<||>]]];
 digest=Quiet[Check[FileHash[rawFile,"SHA256"],$Failed]];
 If[!IntegerQ[Lookup[meta,"VerticesSHA256",None]]||digest=!=meta["VerticesSHA256"],
  Return[Failure["VertexDataIntegrityMismatch",<|"Action"->"Re-export vertices with RGZExportVertices[]; raw data and metadata must come from the same export."|>]]];
 vertices=Quiet[Check[Import[rawFile,"WXF"],$Failed]];
 If[!ListQ[vertices]||vertices==={}||!AllTrue[vertices,MatchQ[#,{_List,_}]&]||qqFFInvalidQ[vertices],
  Return[Failure["InvalidFRVertexData",<||>]]];
 If[Lookup[meta,"Count",None]=!=Length[vertices]||!AssociationQ[Lookup[meta,"LegCounts",None]]||
  KeySort[meta["LegCounts"]]=!=KeySort[Counts[Length[#[[1]]]&/@vertices]],
  Return[Failure["VertexMetadataMismatch",<||>]]];
 timed["LoadVertexDefinitions",engineGet["Tree/VertexRules.wl",False],seconds]
];
selectedIDs[value_] := engineEvaluation@Module[{ids=If[value===All,RGZWorkflow`Engine`rgzIDs,value]},
 If[!ListQ[ids]||!AllTrue[ids,IntegerQ[#]&&MemberQ[RGZWorkflow`Engine`rgzIDs,#]&],Failure["VertexIDs",<|"Action"->"Use \"IDs\" -> All (without braces), or an integer list such as {1}."|>],DeleteDuplicates[ids]]];
Options[RGZCheckVertices]={"IDs"->All};
RGZCheckVertices[seconds_:60,OptionsPattern[]] := Module[{rgzFunctionReturnTag=Unique["RGZWorkflow`Private`functionReturn"]},Catch[
engineEvaluation@Module[{r,ids,rows={},id},
 r=loadVertexEngine[seconds];If[FailureQ[r],Return[r]];ids=selectedIDs[OptionValue["IDs"]];If[FailureQ[ids],Return[ids]];
 If[ids==={},Return[<|"Status"->"NotChecked","Rows"->0,"Reason"->"Empty vertex selection"|>]];
 Do[r=timed["Vertex:"<>ToString[id],RGZWorkflow`Engine`rgzCheckOne[id],seconds];
 If[FailureQ[r]||!AssociationQ[r],storeResult["VerticesComparison",rows];Throw[Failure["VertexStopped",<|"ID"->id,"Completed"->Length[rows],"Cause"->r|>],rgzFunctionReturnTag]];AppendTo[rows,r],{id,ids}];
 RGZWorkflow`Engine`rgzResults=rows;storeResult["VerticesComparison",rows];
 treeComparisonSummary[rows,"Vertex"]
],rgzFunctionReturnTag]];
Options[RGZCheckOrders]={"IDs"->All,"Mode"->"Compare"};
RGZCheckOrders[seconds_:60,OptionsPattern[]] := Module[{rgzFunctionReturnTag=Unique["RGZWorkflow`Private`functionReturn"]},Catch[
engineEvaluation@Module[{r,ids,mode,generated={},compared={},id,names,orders,order,n},
 mode=OptionValue["Mode"];If[!MemberQ[{"Generate","Compare"},mode],Return[Failure["OrderMode",<||>]]];
 r=loadVertexEngine[seconds];If[FailureQ[r],Return[r]];ids=selectedIDs[OptionValue["IDs"]];If[FailureQ[ids],Return[ids]];
 If[ids==={},Return[<|"Status"->"NotChecked","Rows"->0,"Reason"->"Empty vertex selection"|>]];
 r=engineGet["Tree/LegOrdering.wl",False];If[FailureQ[r],Return[r]];
 Do[names=RGZWorkflow`Engine`rgzFieldName/@RGZWorkflow`Engine`rgzRaw[[id,1,All,1]];orders=DeleteDuplicates[Permutations[names]];
 Do[r=timed["OrderGenerate:"<>ToString[id],RGZWorkflow`Engine`rgzOrderOne[id,order],seconds];
 If[FailureQ[r]||!AssociationQ[r],storeResult["OrdersGenerated",generated];Throw[Failure["OrderGenerationStopped",<|"ID"->id,"Cause"->r|>],rgzFunctionReturnTag]];AppendTo[generated,r],{order,orders}],{id,ids}];
 RGZWorkflow`Engine`rgzOrderResults=generated;storeResult["OrdersGenerated",generated];
 If[!AllTrue[generated,TrueQ[Lookup[#,"Generatable",False]]&],Return[Failure["OrdersNotAllGenerated",<|"Statistics"->Counts[Lookup[generated,"Status"]]|>]]];
 If[mode==="Generate",Return[<|"Status"->"Complete","Rows"->Length[generated],"Statistics"->Counts[Lookup[generated,"Status"]]|>]];
 r=engineGet["Tree/Permutations.wl",False];If[FailureQ[r],Return[r]];RGZWorkflow`Engine`rgzPermTimeLimit=seconds;
 Do[n=Length[RGZWorkflow`Engine`rgzRaw[[id,1]]];
 Do[r=timed["OrderCompare:"<>ToString[id],RGZWorkflow`Engine`rgzPermCompare[id,order],seconds+1];
 If[FailureQ[r]||!AssociationQ[r],storeResult["OrdersCompared",compared];Throw[Failure["OrderComparisonStopped",<|"ID"->id,"Cause"->r|>],rgzFunctionReturnTag]];AppendTo[compared,r],{order,Permutations[Range[n]]}],{id,ids}];
 storeResult["OrdersCompared",compared];treeComparisonSummary[compared,"Order"]
],rgzFunctionReturnTag]];


==> anc/software/RGZWorkflow-1.1.2/Kernel/Tree/InteractionContent.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Enumerate interaction content and the required one-loop field sectors.

   Inputs:
   The selected model action, quadratic fields and exported FeynRules vertices.

   Dependencies:
   Internal/Session.wl; external FeynRules or FeynCalc only in the appropriate kernel.
*)

(* Action-side inventory, independent of the mixed-loop graph enumerator.
   This does not assert a bijection with saved loop graphs. *)
ClearAll[rgzCoverageFieldsIn,rgzCoverageSignature];
rgzCoverageFields=DeleteDuplicates[Flatten[({ClassName/.#[[2]],anti[ClassName/.#[[2]]]}& /@ M$ClassesDescription)]];
rgzCoverageName[f_Symbol]:=StringReplace[SymbolName[Unevaluated[f]],{"\[Phi]"->"ϕ"}];
rgzCoverageFieldsIn[x_] := Which[
 MemberQ[rgzCoverageFields,Head[x]],{rgzCoverageName[Head[x]]},
 MatchQ[x,Power[_,_Integer?Positive]],Flatten[ConstantArray[rgzCoverageFieldsIn[x[[1]]],x[[2]]]],
 AtomQ[x],{},True,Flatten[rgzCoverageFieldsIn /@ List@@x]];
rgzCoverageSignature[x_]:=Sort[rgzCoverageFieldsIn[x]];
rgzCoverageAction=Expand[GetInteractionTerms[LTotal]];
rgzCoverageTerms=If[Head[rgzCoverageAction]===Plus,List@@rgzCoverageAction,{rgzCoverageAction}];
rgzCoverageGroups=GatherBy[rgzCoverageTerms,rgzCoverageSignature];
rgzCoverageActionInventory=Map[<|"Fields"->rgzCoverageSignature[First[#]],"Legs"->Length[rgzCoverageSignature[First[#]]],"Monomials"->Length[#]|>&,rgzCoverageGroups];
rgzCoverageExportSignatures=Sort[DeleteDuplicates[Sort[rgzCoverageName /@ #[[1,All,1]]]& /@ rgzCoverageExport]];
rgzCoverageRelevant=Select[rgzCoverageActionInventory,MemberQ[{3,4},#["Legs"]]&];
rgzCoverageMissing=Complement[Lookup[rgzCoverageRelevant,"Fields"],rgzCoverageExportSignatures];
(* Action monomials may cancel by IBP/antisymmetric color. Require native FR
   to prove that each absent field signature has no vertex, not a guessed zero. *)
rgzCoverageZeros=Table[Module[{part,v},
 part=Total[Select[rgzCoverageTerms,rgzCoverageSignature[#]===sig&]];
 v=FeynmanRules[part,FlavorExpand->True,MinParticles->3,MaxParticles->4,ConservedQuantumNumbers->False,ScreenOutput->False];
 <|"Fields"->sig,"VanishingVertexVerified"->TrueQ[v==={}]|>],{sig,rgzCoverageMissing}];
rgzCoverageAh=Expand[Ah[rgzCoverageLorentz,rgzCoverageColour]];
rgzCoverageAhDegrees=Sort[DeleteDuplicates[Length[rgzCoverageFieldsIn[#]]& /@ If[Head[rgzCoverageAh]===Plus,List@@rgzCoverageAh,{rgzCoverageAh}]]];
rgzCoverageQuarkSignatures=Select[rgzCoverageExportSignatures,AnyTrue[#,StringStartsQ["Q"]]&];
rgzCoverageGhostFields={eta,etabar,\[Omega],\[Omega]bar,\[Zeta],\[Zeta]bar,c,cbar};
rgzCoverageGhostBars={etabar,\[Omega]bar,\[Zeta]bar,cbar};
rgzCoverageGhostParticles=Complement[rgzCoverageGhostFields,rgzCoverageGhostBars];
rgzCoverageGhostSeagulls=Select[rgzCoverageTerms,Length[rgzCoverageSignature[#]]===4&&!FreeQ[#,x_[___]/;MemberQ[rgzCoverageGhostFields,x]]&];
rgzCoverageGhostTadpoleRows=Map[Function[term,<|"Fields"->rgzCoverageSignature[term],
 "OneAntighostDerivative"->(Length[Cases[term,del[x_[___],_]/;MemberQ[rgzCoverageGhostBars,x],{0,Infinity}]]===1),
 "NoGhostDerivative"->FreeQ[term,del[x_[___],_]/;MemberQ[rgzCoverageGhostParticles,x]],
 "Reason"->"Integral q_mu f(q^2)=0 in translation-invariant dimensional regularization; spectator tensor propagators are even."|>],rgzCoverageGhostSeagulls];
rgzCoverageChecks=<|"OnlyMinimalQuarkInteractions"->(Sort[rgzCoverageQuarkSignatures]===Sort[Table[Sort[{"A","Q"<>ToString[n],"Q"<>ToString[n]<>"bar"}],{n,2}]]),
 "GhostSeagullTadpolesOdd"->(Length[rgzCoverageGhostTadpoleRows]>0&&AllTrue[rgzCoverageGhostTadpoleRows,TrueQ[#["OneAntighostDerivative"]&&#["NoGhostDerivative"]]&]),
 "AhContainsDegreesOneToThree"->(rgzCoverageAhDegrees==={1,2,3}),
 "AllExportedSignaturesHaveActionTerms"->(Complement[rgzCoverageExportSignatures,Lookup[rgzCoverageRelevant,"Fields"]]==={}),
 "EveryUnexportedActionSignatureProvedZero"->AllTrue[rgzCoverageZeros,TrueQ[#["VanishingVertexVerified"]]&],
 "ExportOnlyThreeOrFourLegs"->AllTrue[rgzCoverageExportSignatures,MemberQ[{3,4},Length[#]]&],
 "TwoQuarkCubicVertices"->And@@(MemberQ[rgzCoverageExportSignatures,Sort[{"A","Q"<>ToString[#],"Q"<>ToString[#]<>"bar"}]]& /@{1,2}),
 "EtaCubicVertex"->MemberQ[rgzCoverageExportSignatures,Sort[{"A","eta","etabar"}]]|>;
rgzCoverageTopologies={
 <|"Object"->"Mixed bosonic self energy","ExternalLegs"->2,"Loops"->1,"Valences"->{{4},{3,3}},"Sectors"->{"BosonTadpole","BosonBubble","GhostBubble","QuarkBubble"},"Note"->"Ghost seagulls exist: their single derivative on the internal antighost gives an odd q tadpole, zero in translation-invariant dimensional regularization. No quark seagull."|>,
 <|"Object"->"Quark-gluon vertex","ExternalLegs"->3,"Loops"->1,"Valences"->{{3,3,3},{3,4},{5}},"ImplementedSurvivors"->{"AV","FullMatrixNAV"},"Note"->"Higher valences would require unavailable multi-quark contacts or a five-leg vertex containing two quarks."|>,
 <|"Object"->"Connected qqprime amplitude","ExternalLegs"->4,"Loops"->1,"MaximumValence"->6,"Survivors"->{"MixedSelfInsertion","AV1","AV2","NAV1","NAV2","Box1","Box2"},"ExternalLSZ"->"four half-residues","Note"->"E=4 alone does NOT prove four-leg truncation; use minimal quark coupling and attachments."|>};
rgzCoveragePacket=<|"Schema"->"RGZOneLoopActionCoverage/1","Checks"->rgzCoverageChecks,
 "ActionVertexInventoryVerified"->AllTrue[Values[rgzCoverageChecks],TrueQ],
 "VertexInventory"->rgzCoverageRelevant,"ExportedFieldSignatures"->rgzCoverageExportSignatures,"VanishingActionSignatures"->rgzCoverageZeros,
 "HigherLegActionInventory"->Select[rgzCoverageActionInventory,#["Legs"]>4&],"AhFieldDegrees"->rgzCoverageAhDegrees,
 "CountingIdentity"->"Sum_v (n_v-2) = E+2L-2; quadratic mixings resummed in K^-1",
 "LoopCounting"->"hbar expansion at fixed m^2,mu^2,mG^4; not a Taylor series in gs at fixed gamma",
 "AhTruncationRequirements"->{"tau.Ah and horizon: Ah degree <=3","ghost pair.Ah: Ah degree <=2","Ah^2: degree combinations (1,1),(1,2),(1,3),(2,2)"},
 "GhostSeagullTadpoleRows"->rgzCoverageGhostTadpoleRows,"TopologyRequirements"->rgzCoverageTopologies,"GraphEnumerationIndependentlyVerified"->False,
 "Scope"->"Action signatures and structural one-loop bounds. No independent labeled-graph bijection, symmetry-factor or ST certificate."|>;


==> anc/software/RGZWorkflow-1.1.2/Kernel/Tree/LegOrdering.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Check field and momentum ordering in exported interaction vertices.

   Inputs:
   The selected model action, quadratic fields and exported FeynRules vertices.

   Dependencies:
   Internal/Session.wl; external FeynRules or FeynCalc only in the appropriate kernel.
*)

(* ============================================================*)


(* ============================================================*)ClearAll[rgzOrderRootName,rgzOrderResiduals,rgzOrderOne,rgzOrderResults,rgzOrderFailures,rgzOrderZeros,rgzOrderSummary,rgzOrderFailureTable,rgzOrderShow,rgzOrderTotal];


(*------------------------------------------------------------*)


(*------------------------------------------------------------*)

rgzOrderRootName[x_]:=Module[{h=Head[x]},While[Head[h]=!=Symbol,h=Head[h]];
SymbolName[h]];

rgzOrderResiduals[expr_]:=DeleteDuplicates@Cases[expr,x_/;MemberQ[{"C","G","TheC","AnalyticalCoupling","AnalyticalPropagator","FCFAConvert","FCPrepareFAAmp","FASUNF","FAFourVector","FAMetricTensor","FAScalarProduct","IndexSum"},rgzOrderRootName[x]],{0,Infinity}];


(*------------------------------------------------------------*)

(*------------------------------------------------------------*)

rgzOrderOne[id_Integer,names_List]:=Module[{n,nIn,inFields,outFields,inserted,fa=Missing["NotGenerated"],amp=Missing["NotConverted"],lorentzPositions,lorentzNames,nInserted=0,nAmplitudes=0,messages={},leftovers={},finish},n=Length[names];
nIn=If[n==3,1,2];
finish[state_,success_:False]:=<|"ID"->id,"ExternalLegsCount"->n,"ExternalLegs"->names,"Incoming"->Take[names,nIn],"Outgoing"->Drop[names,nIn],"InsertionDiagramCount"->nInserted,"AmplitudeCount"->nAmplitudes,"Status"->state,"Generatable"->success,"ZeroAmplitude"->TrueQ[amp===0],"Messages"->messages,"UnresolvedTerm"->leftovers,"OriginalAmplitude"->fa,"FA"->amp|>;
inFields=rgzFAField[#,False]&/@Take[names,nIn];
outFields=rgzFAField[#,True]&/@Drop[names,nIn];
If[!FreeQ[{inFields,outFields},$Failed],Return[finish["UnknownFieldName"]]];
Block[{$MessageList={}},inserted=Quiet[Check[InsertFields[If[n==3,rgzTop3,rgzTop4],inFields->outFields,InsertionLevel->{Particles},Model->rgzModel,GenericModel->rgzModel],$Failed]];
messages=Join[messages,$MessageList];];
If[inserted===$Failed,Return[finish["InsertFields failed"]]];
nInserted=Total@Cases[inserted,HoldPattern[Insertions[Particles][graphs___]]:>Length[{graphs}],Infinity];
If[nInserted==0,Return[finish["no particle-level InsertionDiagram"]]];
Block[{$MessageList={}},fa=Quiet[Check[CreateFeynAmp[inserted,Truncated->True,GaugeRules->{},PreFactor->1],$Failed,{CreateFeynAmp::nocoupl,CreateFeynAmp::noprop}]];
messages=Join[messages,$MessageList];];
If[fa===$Failed,Return[finish["couplingOrPropagatorUnresolved"]]];
If[!MemberQ[{"FeynAmpList","FAFeynAmpList"},rgzOrderRootName[fa]],Return[finish["Notobtain AmplitudeList"]]];
nAmplitudes=Length[fa];
If[nAmplitudes==0,Return[finish["The amplitude list is empty"]]];
lorentzPositions=Flatten@Position[names,x_/;MemberQ[{"eta","etabar","A","ϕ","ϕbar","β","βbar","c","cbar","ω","ωbar","ζ","ζbar"},x],{1}];
lorentzNames=Join[Table[Symbol["RGZWorkflow`Engine`μ"<>ToString[j]],{j,lorentzPositions}],Table[Symbol["RGZWorkflow`Engine`rgzExtraLor"<>ToString[j]],{j,1,8}]];
Block[{$MessageList={}},amp=Quiet[Check[FCFAConvert[rgzPrepareFA[fa],IncomingMomenta->Take[rgzMom,nIn],OutgoingMomenta->Take[rgzMom,{nIn+1,n}],LorentzIndexNames->lorentzNames,ChangeDimension->D,List->False,DropSumOver->True,FinalSubstitutions->{Global`FAGS->SMP["g_s"],FCGV["MU"]->SMP["m_q"]}],$Failed]];
messages=Join[messages,$MessageList];];
amp=rgzVertexAmplitudeNormalize[amp,names];
If[amp===$Failed,Return[finish["FeynCalc conversion failed"]]];
leftovers=rgzOrderResiduals[amp];
If[leftovers=!={},Return[finish["RemainingUnresolvedTerm"]]];
If[TrueQ[amp===0],finish["Generatesuccessful; AmplitudeIsZero",True],finish["Generatesuccessful",True]]];


(*------------------------------------------------------------*)


(*------------------------------------------------------------*)


==> anc/software/RGZWorkflow-1.1.2/Kernel/Tree/Permutations.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Generate and compare distinct vertex leg permutations.

   Inputs:
   The selected model action, quadratic fields and exported FeynRules vertices.

   Dependencies:
   Internal/Session.wl; external FeynRules or FeynCalc only in the appropriate kernel.
*)

(*============================================================*)


(*============================================================*)ClearAll[rgzPermCompare,rgzPermResults,rgzPermSummary,rgzPermFailures,rgzPermShow,rgzPermFormat];

If[!ListQ[rgzOrderResults]||!AssociationQ[rgzFRFC],Print["Run the original FA/FR checks and all ordering-generation checks first."];
Abort[]];


rgzPermTimeLimit=60;

rgzPermCompare[id_Integer,permutation_List]:=Module[{original,names,n,nIn,oldToNew,ghostLegs,ghostSign,item,rules,fa,fr,difference,conservationRule,finish},original=rgzFieldName/@rgzRaw[[id,1,All,1]];
n=Length[original];
nIn=If[n==3,1,2];
names=original[[permutation]];
oldToNew=Ordering[permutation];
ghostLegs=Select[Range[n],MemberQ[{"eta","etabar","Q1","Q1bar","Q2","Q2bar","c","cbar","ω","ωbar","ζ","ζbar"},original[[#]]]&];
ghostSign=If[Length[ghostLegs]<2,1,Signature[oldToNew[[ghostLegs]]]];
item=SelectFirst[rgzOrderResults,#["ID"]===id&&#["ExternalLegs"]===names&,Missing["No generated result found"]];
fa=Missing["NotGenerated"];
fr=Missing["NotConverted"];
finish[state_,diff_:Missing["NotCompared"]]:=<|"ID"->id,"LegPermutation"->permutation,"ExternalLegs"->names,"GhostExchangeSymbol"->ghostSign,"FA"->fa,"FR"->fr,"FA-FR"->diff,"Status"->state|>;
If[Head[item]===Missing,Return[finish["NotCompared"]]];
If[!TrueQ[Lookup[item,"Generatable",False]],Return[finish["NotCompared"]]];
If[Lookup[rgzFRFC,id,$Failed]===$Failed,Return[finish["NotCompared"]]];
fa=item["FA"];
rules=Flatten[Table[With[{j=oldToNew[[i]]},{rgzP[i]->If[j<=nIn,rgzMom[[j]],-rgzMom[[j]]],Symbol["RGZWorkflow`Engine`μ"<>ToString[i]]->Symbol["RGZWorkflow`Engine`μ"<>ToString[j]],Symbol["RGZWorkflow`Engine`Glu"<>ToString[i]]->Symbol["RGZWorkflow`Engine`Glu"<>ToString[j]],Symbol["RGZWorkflow`Engine`Gri"<>ToString[i]]->Symbol["RGZWorkflow`Engine`Gri"<>ToString[j]],Symbol["RGZWorkflow`Engine`Col"<>ToString[i]]->Symbol["RGZWorkflow`Engine`Col"<>ToString[j]]}],{i,n}],1];
fr=ghostSign (rgzFRFC[id]/. rules);
conservationRule=rgzMom[[n]]->Total[Take[rgzMom,nIn]]-Total[Take[rgzMom,{nIn+1,n-1}]];
difference=TimeConstrained[Quiet[Check[Module[{z},z=rgzReduce[fa-fr];
If[!TrueQ[z===0],z=rgzReduce[z/. conservationRule]];
z],$Failed]],rgzPermTimeLimit,$Failed];
Which[difference===$Failed,finish["ComputeFailedOrTimeout",$Failed],TrueQ[difference===0],finish["Passed",0],True,finish["DifferenceNonzero",difference]]];

(*============================================================*)

(*============================================================*)


==> anc/software/RGZWorkflow-1.1.2/Kernel/Tree/PropagatorComparison.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Compare model propagators against the extracted quadratic kernels.

   Inputs:
   The selected model action, quadratic fields and exported FeynRules vertices.

   Dependencies:
   Internal/Session.wl; external FeynRules or FeynCalc only in the appropriate kernel.
*)

(* Run after loading FeynCalc/FeynArts and extracting the raw KT and KL.
   Put RGZ_W2.6.gen and RGZ_W2.6.mod beside the notebook.
   Fourier convention: del -> -I p, D = I Inverse[K].
   rho is written on the left. mG^4 = 2 N gs^2 gamma^4. *)

ClearAll[rgzS, rgzName, rgzParameters, rgzNormalizeParameters,
  rgzNormalizeKernel, rgzIndexLabel, rgzIndexName, rgzPrepareFA, rgzLorentzNames,
  RGZTwoPoint, rgzReduce, rgzRational, rgzDifference,
  rgzIsVector, rgzIsAux, rgzAuxSign, rgzColor, rgzPP,
  rgzPT, rgzPL, rgzT, rgzQ, rgzDelta, rgzAnalytic,
  rgzInsertionToCovariance, rgzConnectedAh, rgzConnectionChecks,
  rgzKernelReference, rgzGhostK, rgzGhostSource, rgzKF, rgzDF,
  rgzGhostKernelReference, rgzMakeRow, rgzState, rgzPane,
  rgzCountTable, rgzShowPropagator, rgzOldPut, RGZSplitPropagator,
  RGZInsertPoleMasses, m1, m2, m3, m4];

rgzName[x_Symbol] := SymbolName[Unevaluated[x]];
rgzName[x_String] := x;
rgzName[_] := "";
rgzParameters = <|
  "m" -> m, "mG" -> mG, "M" -> M, "N" -> N, "Nc" -> N,
  "\[Mu]" -> \[Mu], "\[Alpha]" -> \[Alpha], "\[Rho]" -> \[Rho],
  "m02" -> m^2, "mu2" -> \[Mu]^2,
  "mg2" -> mG^2, "mG2" -> mG^2, "M4" -> M^4,
  "rho" -> \[Rho], "s" -> rgzS,
  "0" -> 0, "1" -> 1, "2" -> 2, "3" -> 3, "4" -> 4, "I" -> I|>;

(* Copied TraditionalForm output can contain Superscript instead of Power,
   and TeX strings such as "\[Alpha]" instead of the corresponding symbol.
   Convert known parameter strings only; never evaluate arbitrary strings. *)
rgzNormalizeParameters[x_] := FixedPoint[
  Function[z, z /. {
    HoldPattern[Superscript[a_, n_Integer]] :> a^n,
    HoldPattern[Subsuperscript[a_, b_, n_Integer]] :> Subscript[a, b]^n,
    HoldPattern[Subscript[a_, b_]] /;
      rgzName[a] == "m" && rgzName[b] == "G" :> mG,
    HoldPattern[FCGV[a_String]] /;
      MemberQ[Keys[rgzParameters], a] :> rgzParameters[a],
    a_String /; MemberQ[Keys[rgzParameters], a] :> rgzParameters[a],
    a_Symbol /; MemberQ[Keys[rgzParameters], rgzName[a]] :>
      rgzParameters[rgzName[a]]
  }], x, 8
];

If[!MatrixQ[KT] || Dimensions[KT] =!= {5, 5} ||
   !MatrixQ[KL] || Dimensions[KL] =!= {8, 8},
  Print["Run quadratic extraction first to obtain KT and KL as raw Lists; do not save MatrixForm display objects."];
  Abort[]
];

(* m2 can be a kernel mass parameter, but is also a pole label below.
   Resolve this alias only while reading the original quadratic kernels. *)
rgzNormalizeKernel[x_] := rgzNormalizeParameters[x] /. {
  HoldPattern[FCGV["m2"]] :> m^2,
  "m2" :> m^2,
  a_Symbol /; rgzName[a] == "m2" :> m^2
};
rgzKernelNotation = DeleteDuplicates[Cases[{KT, KL},
  _Superscript | _Subsuperscript | _String, Infinity]];
If[Length[rgzKernelNotation] > 0,
  Print["Converted quadratic-kernel display objects to computational expressions: ", InputForm[rgzKernelNotation]]];
rgzKT = rgzNormalizeKernel[KT];
rgzKL = rgzNormalizeKernel[KL];
rgzDT = FullSimplify[I Inverse[rgzKT]];
rgzDL = FullSimplify[I Inverse[rgzKL]];

Print["TransverseinverseCheck: ", FullSimplify[rgzKT.rgzDT-I IdentityMatrix[5]]];
Print["LongitudinalinverseCheck: ", FullSimplify[rgzKL.rgzDL-I IdentityMatrix[8]]];

modelRGZ = RGZWorkflow`Private`modelBase[];
If[!And @@ (FileExistsQ[modelRGZ <> #] & /@ {".gen", ".mod"}),
  Print["ModelFileNotfind : ", modelRGZ, ".gen / .mod"]; Abort[]
];
topRGZ = CreateTopologies[0, 1 -> 1, CTOrder -> 1,
  ExcludeTopologies -> TadpoleCTs];

rgzIsVector[i_] := MemberQ[{1, 5, 6, 7, 8}, i];
rgzIsAux[i_] := MemberQ[{5, 6, 7, 8}, i];
rgzAuxSign[i_] := If[MemberQ[{5, 6}, i], 1, -1];

rgzIndexLabel[x_] := Module[{y = x},
  If[rgzName[Head[y]] == "Ext", y = First[y]];
  If[Head[y] === Symbol &&
    StringMatchQ[rgzName[y], "a" ~~ DigitCharacter ..],
    y = ToExpression[StringDrop[rgzName[y], 1]]]; y
];
rgzIndexName[type_, x_] := Module[{y = rgzIndexLabel[x]},
  If[IntegerQ[y],
    Symbol["RGZWorkflow`Engine`" <> If[type == "Gluon", "Glu", "Gri"] <>
      ToString[y]], y]
];
rgzPrepareFA[x_] := x /. {
  HoldPattern[h_[type_, a_]] /;
    rgzName[h] == "Index" && MemberQ[{"Gluon", "Gribov"}, rgzName[type]] :>
    SUNIndex[rgzIndexName[rgzName[type], a]]
};

rgzLorentzNames[i_, j_] := Module[{n = 0},
  DeleteCases[MapIndexed[Function[{leg, pos},
    Which[rgzIsVector[leg], n++; If[n == 1, \[Mu], \[Nu]],
      MemberQ[{9, 10}, leg],
        Symbol["RGZWorkflow`Engine`rgzGhostLor" <> ToString[First[pos]]],
      True, Nothing]], {i, j}], Nothing]
];

rgzReduce[x_] := Module[{z = rgzNormalizeParameters[x]},
  z = z /. (HoldPattern[h_[a_, b_]] /; rgzName[h] == "IndexDelta" :>
    SUNDelta[a, b]);
  z = Expand[ExpandScalarProduct[FCI[z]]];
  z = FCCanonicalizeDummyIndices[z,
    SUNIndexNames -> Table[Symbol["RGZWorkflow`Engine`rgzColorD" <> ToString[k]], {k, 24}]];
  z = SUNSimplify[z, SUNNToCACF -> False] /. SUNN -> N;
  FullSimplify[Cancel[Together[Expand[z]]]]
];

rgzRational[x_] := Module[{z = If[ListQ[x], Total[x], x]},
  z = ExpandScalarProduct[FeynAmpDenominatorExplicit[FCI[z]]];
  z = z /. {
    HoldPattern[Pair[Momentum[p, dim1___], Momentum[p, dim2___]]] /;
      {dim1} === {dim2} :> rgzS
  };
  rgzReduce[z]
];
rgzDifference[x_, y_] := rgzReduce[x-y];

(* FA's p enters a two-point insertion. The physical field momentum at
   the adjacent vertex is -p. Compare the covariance D_ij(p), not the
   insertion D_ij(-p); even-momentum entries are unchanged. *)
rgzInsertionToCovariance[x_] := x /. p -> -p;

RGZTwoPoint[fin_, fout_, i_, j_] := Module[{ins, fa, fc},
  ins = InsertFields[topRGZ, {fin} -> {fout},
    InsertionLevel -> {Particles}, Model -> modelRGZ,
    GenericModel -> modelRGZ];
  If[Length[ins] == 0,
    Return[<|"FeynArtsAmplitude" -> 0, "FeynCalcAmplitude" -> 0,
      "GenerateStatus" -> "without InsertionDiagram"|>]];
  fa = Check[CreateFeynAmp[ins, Truncated -> True, GaugeRules -> {},
    PreFactor -> 1], $Failed, {CreateFeynAmp::nocoupl, CreateFeynAmp::noprop}];
  If[fa === $Failed || Length[fa] == 0,
    Return[Failure["NoAmplitude", <|"InsertionDiagram" -> ins|>]]];
  fc = FCFAConvert[rgzPrepareFA[fa], IncomingMomenta -> {p},
    OutgoingMomenta -> {p}, LorentzIndexNames -> rgzLorentzNames[i, j],
    UndoChiralSplittings -> True, ChangeDimension -> D,
    List -> False, DropSumOver -> True];
  If[!FreeQ[fc, a_ /; MemberQ[
      {"G", "C", "AnalyticalCoupling", "FAFourVector", "FAMetricTensor",
       "FAScalarProduct", "FASUNF", "RGZUPropagator"}, rgzName[Head[a]]]],
    Return[Failure["Unresolved", <|"Amplitude" -> fc|>]]];
  <|"FeynArtsAmplitude" -> fa, "FeynCalcAmplitude" -> fc,
    "GenerateStatus" -> "Generate"|>
];

rgzT = rgzS-\[Mu]^2;
rgzQ = rgzS^2+\[Alpha] M^4;
rgzDelta = (rgzS-m^2)(rgzS-\[Mu]^2)+mG^4;
rgzPP = FCI[FVD[p, \[Mu]] FVD[p, \[Nu]]];
rgzPT = FCI[MTD[\[Mu], \[Nu]]]-rgzPP/rgzS;
rgzPL = rgzPP/rgzS;

rgzColor[i_, j_] := Which[
  rgzIsAux[i] && rgzIsAux[j],
    SUNF[Glu1, Gri1, rgzColorD0] SUNF[Glu2, Gri2, rgzColorD0]/N,
  rgzIsAux[i], SUNF[Glu2, Glu1, Gri1]/Sqrt[N],
  rgzIsAux[j], SUNF[Glu1, Glu2, Gri2]/Sqrt[N],
  True, SUNDelta[Glu1, Glu2]
];


rgzAnalytic[i_, j_] := Module[{d = SUNDelta[Glu1, Glu2],
    v = FCI[FVD[p, \[Mu]]], free, core},
  Which[
    {i,j} === {9,10}, -I d/rgzS,
    i === 9 && MemberQ[{1,2,3,4},j],
      -\[Rho]/rgzS rgzAnalytic[4,j],
    rgzIsAux[i] && rgzIsAux[j],
      free = If[MemberQ[{{5,6},{6,5},{7,8},{8,7}}, {i,j}],
        I SUNDelta[Glu1,Glu2] SUNDelta[Gri1,Gri2] FCI[MTD[\[Mu],\[Nu]]]/rgzT, 0];
      free-I rgzAuxSign[i] rgzAuxSign[j] mG^4/(4 rgzT rgzDelta)
        rgzColor[i,j] rgzPT,
    i === 1 && rgzIsAux[j],
      I rgzAuxSign[j] mG^2/(2 rgzDelta) rgzColor[i,j] rgzPT,
    j === 1 && rgzIsAux[i],
      I rgzAuxSign[i] mG^2/(2 rgzDelta) rgzColor[i,j] rgzPT,
    i === 3 && rgzIsAux[j],
      -rgzAuxSign[j] mG^2/(2 rgzS rgzT) rgzColor[i,j] v,
    j === 3 && rgzIsAux[i],
      rgzAuxSign[i] mG^2/(2 rgzS rgzT) rgzColor[i,j] v,
    rgzIsAux[i] || rgzIsAux[j], 0,
    True,
      core = Switch[{i,j},
        {1,1}, -I (rgzT/rgzDelta rgzPT+\[Alpha] rgzS/rgzQ rgzPL),
        {1,2}, -rgzS v/rgzQ, {2,1}, rgzS v/rgzQ,
        {1,3}, -\[Alpha] M^4 v/(rgzS rgzQ),
        {3,1}, \[Alpha] M^4 v/(rgzS rgzQ),
        {1,4}, -\[Alpha] v/rgzQ, {4,1}, \[Alpha] v/rgzQ,
        {2,2}, I M^4/rgzQ,
        {2,3}|{3,2}, -I M^4/rgzQ,
        {2,4}|{4,2}, -I rgzS/rgzQ,
        {3,3}, I (-m^2/rgzS+M^4/rgzQ+mG^4/(rgzS rgzT)),
        {3,4}|{4,3}, I rgzS/rgzQ,
        {4,4}, -I \[Alpha]/rgzQ, _, 0]; d core
  ]
];

(* Ghost quadratic sector, with the given positive kinetic term and rho xi c. *)
rgzGhostK = rgzS;
rgzGhostSource = \[Rho];

(* Antisymmetric ghost kernel: its bilinear is s bar c' c. *)
rgzKF = {{0, rgzGhostK}, {-rgzGhostK, 0}};
rgzDF = FullSimplify[I Inverse[rgzKF]];
Print["GhostKernelinverseCheck: ",
  FullSimplify[rgzKF.rgzDF-I IdentityMatrix[2]]];

rgzGhostKernelReference[j_Integer] := Module[
  {color = SUNDelta[Glu1, Glu2], xiX},
  Which[
    j === 10, rgzReduce[color rgzDF[[1, 2]]],
    MemberQ[{1, 2, 3, 4}, j],
      xiX = color rgzDL[[4, j]];
      If[j === 1,
        xiX *= FCI[FVD[p, \[Mu]]]/Sqrt[rgzS]];
      rgzReduce[-rgzGhostSource/rgzGhostK xiX],
    True, Missing["GhostComparisonNotIncluded"]
  ]
];

rgzKernelReference[i_, j_] := Module[{ti, tj, free, core},
  If[i === 9 && MemberQ[{1, 2, 3, 4, 10}, j],
    Return[rgzGhostKernelReference[j]]];
  If[i > 8 || j > 8, Return[Missing["NotInCurrentquadraticSectorIn"]]];
  If[rgzIsAux[i] && rgzIsAux[j],
    ti=i-3; tj=j-3;
    free=If[MemberQ[{{5,6},{6,5},{7,8},{8,7}}, {i,j}], I/rgzT, 0];
    Return[rgzReduce[
      free SUNDelta[Glu1,Glu2] SUNDelta[Gri1,Gri2] FCI[MTD[\[Mu],\[Nu]]] +
      rgzColor[i,j] ((rgzDT[[ti,tj]]-free) rgzPT+
        (rgzDL[[i,j]]-free) rgzPL)]]];
  core=Which[
    rgzIsVector[i] && rgzIsVector[j],
      ti=If[i==1,1,i-3]; tj=If[j==1,1,j-3];
      rgzDT[[ti,tj]] rgzPT+rgzDL[[i,j]] rgzPL,
    rgzIsVector[i] || rgzIsVector[j],
      rgzDL[[i,j]] FCI[FVD[p,\[Mu]]]/Sqrt[rgzS],
    True, rgzDL[[i,j]]];
  rgzReduce[rgzColor[i,j] core]
];


rgzOldPDF=<||>; rgzEquation=<||>;
rgzOldPut[key_, eq_, val_] := (
  AssociateTo[rgzOldPDF,key->val]; AssociateTo[rgzEquation,key->eq]);
Do[With[{i=spec[[1]],j=spec[[2]],eq=spec[[3]]},
  rgzOldPut[ToString[i]<>":"<>ToString[j],eq,rgzAnalytic[i,j]]],
  {spec,{{1,1,"(35),(57),(62)"},{1,2,"(36)"},{1,3,"(38)"},{1,4,"(37)"},
    {2,2,"(39)"},{2,3,"(41)"},{2,4,"(40)"},{3,3,"(44)"},{3,4,"(43)"},{4,4,"(42)"}}}];
rgzOldPDF["1:3"]=-rgzAnalytic[1,3];
rgzOldPDF["3:4"]=-rgzAnalytic[3,4];
Do[
  rgzOldPut["1:"<>ToString[j],"(58),(63)",rgzAnalytic[1,j]];
  rgzOldPut[ToString[j]<>":3","(46)--(48)",rgzAnalytic[j,3]];
  rgzOldPut[ToString[j]<>":"<>ToString[j],"(59),(64)",rgzAnalytic[j,j]], {j,5,8}];
Do[rgzOldPut[ToString[a[[1]]]<>":"<>ToString[a[[2]]],"(60),(65)",
  rgzAnalytic@@a],{a,{{5,6},{6,5},{7,8},{8,7}}}];
Do[rgzOldPut[ToString[i]<>":"<>ToString[j],"(61),(66)",rgzAnalytic[i,j]],
  {i,5,6},{j,7,8}];
rgzOldPut["9:10","(49)",-SUNDelta[Glu1,Glu2]/rgzS];
rgzOldPut["9:4","(50)",-\[Rho] \[Alpha] SUNDelta[Glu1,Glu2]/(rgzS rgzQ)];
rgzOldPut["9:1","(51)",-I \[Rho] SUNDelta[Glu1,Glu2] FCI[FVD[p,\[Mu]]]/rgzQ];
rgzOldPut["9:2","(52)",-\[Rho] SUNDelta[Glu1,Glu2]/rgzQ];
rgzOldPut["9:3","(53)",\[Rho] SUNDelta[Glu1,Glu2]/rgzQ];

rgzNames={"A","b","\[Tau]","\[Xi]","\[Phi]",Overscript[\[Phi],"_"],
  "\[Beta]",Overscript[\[Beta],"_"],Overscript[c,"_"],"c"};
rgzIncoming={V[1],S[3],S[2],S[1],V[2],-V[2],V[3],-V[3]};
rgzOutgoing={V[1],S[3],S[2],S[1],-V[2],V[2],-V[3],V[3]};
rgzSpecs=Join[Flatten[Table[{i,j,rgzIncoming[[i]],rgzOutgoing[[j]]},
  {i,8},{j,8}],1],{{9,10,-U[1],-U[1]},{9,1,-U[1],V[1]},
  {9,2,-U[1],S[3]},{9,3,-U[1],S[2]},{9,4,-U[1],S[1]}}];

rgzMakeRow[{i_,j_,fin_,fout_}] := Module[{key,result,raw,model,ref,kernel,old},
  key=ToString[i]<>":"<>ToString[j];
  Print["Checking ",key,"：",Row[{rgzNames[[i]]," -> ",rgzNames[[j]]}]];
  ref=rgzReduce[rgzAnalytic[i,j]]; kernel=rgzKernelReference[i,j];
  old=Lookup[rgzOldPDF,key,Missing["Not enumerated in the legacy code"]];
  result=CheckAbort[RGZTwoPoint[fin,fout,i,j],$Failed];
  raw=If[AssociationQ[result],result["FeynCalcAmplitude"],$Failed];
  model=If[raw===$Failed,$Failed,rgzRational[rgzInsertionToCovariance[raw]]];
  <|"ID"->key,"Field"->Row[{rgzNames[[i]]," -> ",rgzNames[[j]]}],
    "PDFEquation"->Lookup[rgzEquation,key,"NotListed"],
    "GenerateStatus"->If[AssociationQ[result],result["GenerateStatus"],"ComputeFailed"],
    "InsertionMomentumConvention"->"Incoming insertion momentum is minus covariance momentum",
    "FeynCalcAmplitude"->raw,"RationalExpression"->model,"MinkowskiReference"->ref,"QuadraticKernelformula"->kernel,
    "LegacyPDFReference"->old,
    "ModelMinusMinkowski"->If[model===$Failed,$Failed,rgzDifference[model,ref]],
    "ModelMinusQuadraticKernel"->If[Head[kernel]===Missing,kernel,
      If[model===$Failed,$Failed,rgzDifference[model,kernel]]],
    "ModelminusLegacyPDF"->If[Head[old]===Missing,old,
      If[model===$Failed,$Failed,rgzDifference[model,old]]]|>
];
rgzRows=rgzMakeRow /@ rgzSpecs;

(* Test the generated FA covariances after contraction with the derivative
   vertex, independently of the entry-by-entry analytic references.
   p.A + I p^2 xi vanishes against every field except tau: the multiplier
   supplies the -delta contact term for the engineering tau convention. *)
rgzConnectedAh[j_Integer] := Module[{a,xi,expected=0},
  a=rgzRows[[j]]["RationalExpression"];
  xi=rgzRows[[24+j]]["RationalExpression"];
  If[MemberQ[{1,5,6,7,8},j],xi=xi /. \[Mu]->\[Nu]];
  If[j===3,expected=-SUNDelta[Glu1,Glu2]];
  rgzRational[Contract[FCI[FVD[p,\[Mu]]] a+I rgzS xi]-expected]
];
rgzConnectionChecks=Association@Table["Ah:"<>ToString[j]->rgzConnectedAh[j],{j,8}];


(* ============================================================ *)


(* ============================================================ *)

RGZInsertPoleMasses[x_] := Module[{avg=(m^2+\[Mu]^2)/2,
    gap=Sqrt[mG^4-(m^2-\[Mu]^2)^2/4]},
  x /. {m1->Sqrt[-I Sqrt[\[Alpha] M^4]],m2->Sqrt[I Sqrt[\[Alpha] M^4]],
    m3->Sqrt[avg+I gap],m4->Sqrt[avg-I gap]}
];

RGZSplitPropagator[x_,q_:p] := Module[
  {z=Unique["rgzPoleS"],r,num,den,poly,poles,part,out,root,mass,order,quot,f,k,c,check},
  r=FeynAmpDenominatorExplicit[FCI[If[ListQ[x],Total[x],x]]];
  r=ExpandScalarProduct[rgzNormalizeParameters[r]];
  r=r /. (HoldPattern[Pair[Momentum[q,dim1___],Momentum[q,dim2___]]] /;
    {dim1} === {dim2} :> z);
  r=Cancel[Together[r]]; num=Numerator[r]; den=Denominator[r];
  If[!PolynomialQ[num,z] || !PolynomialQ[den,z],
    Return[Failure["NonRational",<|"Expression"->r|>]]];
  poly=PolynomialQuotient[num,den,z];
  poles={{0,0},{\[Mu]^2,\[Mu]},
    {-I Sqrt[\[Alpha] M^4],m1},{I Sqrt[\[Alpha] M^4],m2},
    {(m^2+\[Mu]^2)/2+I Sqrt[mG^4-(m^2-\[Mu]^2)^2/4],m3},
    {(m^2+\[Mu]^2)/2-I Sqrt[mG^4-(m^2-\[Mu]^2)^2/4],m4}};
  poles=DeleteDuplicates[poles,TrueQ[FullSimplify[#1[[1]]-#2[[1]]]==0]&];
  part=0;out=poly /. z->SPD[q,q];
  Do[
    root=FullSimplify[pole[[1]]]; mass=pole[[2]];
    If[TrueQ[FullSimplify[den /. z->root]==0],
      order=1;
      While[order<=Exponent[den,z] &&
        TrueQ[FullSimplify[D[den,{z,order}] /. z->root]==0],order++];
      quot=PolynomialQuotient[den,(z-root)^order,z] // FullSimplify;
      f=num/quot;
      Do[
        c=FullSimplify[(D[f,{z,order-k}] /. z->root)/Factorial[order-k]];
        part+=c/(z-root)^k;
        out+=c ChangeDimension[FCI[FAD@@ConstantArray[{q,mass},k]],D],
        {k,order}]
    ],{pole,poles}];
  check=FullSimplify[Cancel[Together[r-poly-part]]];
  If[!TrueQ[check===0],Return[Failure["IncompleteSplit",<|"Remainder"->check|>]]];
  FCI[out]
];

(* ============================================================ *)

(* ============================================================ *)

rgzState[x_] := Which[Head[x]===Missing,"NotCompared",x===$Failed||FailureQ[x],
  "ComputeFailed",TrueQ[x===0],"Passed",True,"DifferenceNonzero"];
rgzPane[x_] := Which[Head[x]===Missing,"NotCompared",x===$Failed||FailureQ[x],x,
  True,Pane[TraditionalForm[x],ImageSize->{950,Automatic},Scrollbars->{True,False}]];
rgzCountTable=Grid[Prepend[Map[Function[spec,With[
  {states=rgzState /@ Lookup[rgzRows,spec[[2]]]},
  {spec[[1]],Count[states,"Passed"],Count[states,"DifferenceNonzero"],
   Count[states,"NotCompared"],Count[states,"ComputeFailed"]}]],
  {{"ModelAndCurrentMinkowskiFormula","ModelMinusMinkowski"},{"ModelAndQuadraticKernelIncludingGhosts","ModelMinusQuadraticKernel"}}],
  {"CompareParts","Passed","DifferenceNonzero","NotCompared","ComputeFailed"}],Frame->All,Alignment->Left];
Print[rgzCountTable];
Print[Grid[Prepend[MapIndexed[Function[{row,n},
  {First[n],row["Field"],row["GenerateStatus"],rgzState[row["ModelMinusMinkowski"]],
   rgzState[row["ModelMinusQuadraticKernel"]]}],rgzRows],
  {"index","FieldPair","Generatestate","CurrentMinkowskiFormula","QuadraticKernel"}],Frame->All,Alignment->Left]];

rgzShowPropagator[n_Integer] := Module[{row,split,exact,diff,state},
  If[n<1||n>Length[rgzRows],Return[$Failed]];row=rgzRows[[n]];
  split=If[row["RationalExpression"]===$Failed,$Failed,RGZSplitPropagator[rgzInsertionToCovariance[row["FeynCalcAmplitude"]]]];
  exact=If[split===$Failed||FailureQ[split],$Failed,
    rgzRational[RGZInsertPoleMasses[split]]];
  diff=If[exact===$Failed,$Failed,rgzDifference[exact,row["RationalExpression"]]];
  Print[Style[Row[{"number  ",n," Term: ",row["Field"]}],Bold,14]];
  Print[Grid[{
    {"Parts","Expression"},{"Original FeynCalc Amplitude",rgzPane[row["FeynCalcAmplitude"]]},
    {"ModelRationalExpression",rgzPane[row["RationalExpression"]]},{"CurrentMinkowskiReference",rgzPane[row["MinkowskiReference"]]},
    {"QuadraticKernelReference",rgzPane[row["QuadraticKernelformula"]]},
    {"ModelMinusMinkowski",rgzPane[row["ModelMinusMinkowski"]]},
    {"ModelMinusQuadraticKernel",rgzPane[row["ModelMinusQuadraticKernel"]]},
    {"PoleDecompose (Retain m1--m4)",rgzPane[split]},
    {"SubstitutePoleMass",rgzPane[exact]},{"PoleDecomposeDifference",rgzPane[diff]},
    {"PoleDecomposeCheck",rgzState[diff]},
    {"LegacyCode PDF TranscriptionEquation",row["PDFEquation"]},
    {"LegacyCode PDF TranscribedValue (ConventionNotCommon)",rgzPane[row["LegacyPDFReference"]]},
    {"ModelMinusLegacyPDFTranscription",rgzPane[row["ModelminusLegacyPDF"]]}
    },Frame->All,Alignment->{Left,Top}]]
];
Null;


==> anc/software/RGZWorkflow-1.1.2/Kernel/Tree/Propagators.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Specify and benchmark the transverse and longitudinal tree propagator matrices.

   Inputs:
   The selected model action, quadratic fields and exported FeynRules vertices.

   Dependencies:
   Internal/Session.wl; external FeynRules or FeynCalc only in the appropriate kernel.
*)

(* Independent benchmark and actual FeynRules extraction are different results. *)
treeStageFailure[name_,failure_Failure] := (
 AssociateTo[$stageStatus,name->Join[Lookup[$stageStatus,name,<||>],
  <|"Status"->"Stopped","FailureTag"->failure[[1]]|>]];failure);
RGZTreeBenchmark[seconds_:60] := Module[{r,kt,kl,dt,dl,checks,s0,m0,u,g,a,mm,h,k,q,packet},
 h=g^2/2;k=s0-u^2;q=Sqrt[s0];
 kt={{m0^2-s0,h,h,-h,-h},{h,0,k,0,0},{h,k,0,0,0},{-h,0,0,0,k},{-h,0,0,k,0}};
 kl=ConstantArray[0,{8,8}];
 kl[[1]]={m0^2,I q,I q,I q m0^2,h,h,-h,-h};
 kl[[All,1]]={m0^2,-I q,-I q,-I q m0^2,h,h,-h,-h};
 kl[[2,2]]=a;kl[[3,4]]=kl[[4,3]]=s0;kl[[4,4]]=s0 m0^2-mm^4;
 Do[kl[[4,j+4]]=-I q kt[[1,j+1]];kl[[j+4,4]]=I q kt[[1,j+1]],{j,4}];
 kl[[5,6]]=kl[[6,5]]=kl[[7,8]]=kl[[8,7]]=k;
 r=timed["TreeBenchmark",dt=Map[Cancel,I Inverse[kt],{2}];dl=Map[Cancel,I Inverse[kl],{2}];
 checks={Map[Cancel[Together[#]]&,kt.dt-I IdentityMatrix[5],{2}],Map[Cancel[Together[#]]&,kl.dl-I IdentityMatrix[8],{2}],
 Cancel[dt[[1,1]]+I (s0-u^2)/((s0-m0^2)(s0-u^2)+g^4)],Cancel[dl[[1,1]]+I a s0/(s0^2+a mm^4)]};
 packet=<|"Source"->"IndependentExplicitKernel","Parameters"-><|"s"->s0,"m"->m0,"mu"->u,"mG"->g,"alpha"->a,"M"->mm|>,"KT"->kt,"KL"->kl,"DT"->dt,"DL"->dl,"Checks"->checks,"AA_T"->dt[[1,1]],"AA_L"->dl[[1,1]]|>;
 If[checks==={ConstantArray[0,{5,5}],ConstantArray[0,{8,8}],0,0},packet,Failure["TreeBenchmarkFailed",<|"Explanation"->"One or more exact kernel identities did not reduce to zero.","ChecksPassed"->AssociationThread[{"InverseT","InverseL","AA_T","AA_L"},(TrueQ[AllTrue[Flatten[{#}],SameQ[#,0]&]]& /@ checks)],"Checks"->checks|>]],seconds];
 If[FailureQ[r],Return[r]];storeResult["TreeBenchmark",r];<|"Status"->"Passed","Name"->"TreeBenchmark","Dimensions"->{{5,5},{8,8}}|>
];
RGZExtractTree[seconds_:120] := Module[{r,packet,file},
 r=ready[];If[FailureQ[r],Return[r]];r=frReady[];If[FailureQ[r],Return[r]];
 $results=KeyDrop[$results,{"Tree"}];Clear[RGZWorkflow`Engine`rgzExtractedTree];
 r=timed["ExtractTree",frEvaluation[engineGet["Tree/QuadraticAction.wl",False]],seconds];If[FailureQ[r],Return[r]];
 packet=RGZWorkflow`Engine`rgzExtractedTree;
 If[!AssociationQ[packet]||!And@@(KeyExistsQ[packet,#]&/@{"KT","KL","DT","DL","CheckT","CheckL","AA_T","AA_L"})||
 qqFFInvalidQ[packet]||!FreeQ[packet,_Inverse|_LinearSolve]||
 Dimensions[packet["KT"]]=!={5,5}||Dimensions[packet["KL"]]=!={8,8}||
 Dimensions[packet["DT"]]=!={5,5}||Dimensions[packet["DL"]]=!={8,8},Return[treeStageFailure["ExtractTree",Failure["InvalidExtractedKernel",<||>]]]];
 If[packet["CheckT"]=!=ConstantArray[0,{5,5}]||packet["CheckL"]=!=ConstantArray[0,{8,8}],Return[treeStageFailure["ExtractTree",Failure["ExtractedInverseFailed",<||>]]]];
 packet=Join[packet,<|"Source"->"FeynRulesQuadraticTerms","ModelFingerprint"->modelKey[]|>];
 file=FileNameJoin[{dataDirectory[],"Tree.wxf"}];r=atomicWXF[file,packet];If[FailureQ[r],Return[treeStageFailure["ExtractTree",r]]];
 storeResult["Tree",packet];<|"Status"->"Complete","Name"->"Tree","Dimensions"->{{5,5},{8,8}},"File"->file|>
];
RGZExportVertices[seconds_:300] := Module[{r,vertices,file,metadata},
 r=ready[];If[FailureQ[r],Return[r]];r=frReady[];If[FailureQ[r],Return[r]];
 $results=KeyDrop[$results,{"FRVerticesMetadata"}];
 r=timed["ExportVertices",frEvaluation[engineCode["FeynmanRules[LTotal,FlavorExpand->True,MinParticles->2,MaxParticles->4,ConservedQuantumNumbers->False,ScreenOutput->False]"]],seconds];
 If[FailureQ[r],Return[r]];vertices=r;
 If[!ListQ[vertices]||!AllTrue[vertices,MatchQ[#,{_List,_}]&]||Length[vertices]===0||qqFFInvalidQ[vertices],Return[treeStageFailure["ExportVertices",Failure["InvalidFRVertices",<||>]]]];
 file=FileNameJoin[{dataDirectory[],"RGZ_all_raw.wxf"}];r=atomicWXF[file,vertices];If[FailureQ[r],Return[treeStageFailure["ExportVertices",r]]];
 metadata=<|"ModelFingerprint"->modelKey[],"VerticesSHA256"->FileHash[file,"SHA256"],"Count"->Length[vertices],"LegCounts"->Counts[Length[#[[1]]]&/@vertices]|>;
 r=atomicWXF[FileNameJoin[{dataDirectory[],"VerticesMetadata.wxf"}],metadata];If[FailureQ[r],Return[treeStageFailure["ExportVertices",r]]];
 storeResult["FRVerticesMetadata",metadata];<|"Status"->"Complete","Name"->"FRVertices","Rows"->Length[vertices],"Statistics"->metadata["LegCounts"],"File"->file|>
];


==> anc/software/RGZWorkflow-1.1.2/Kernel/Tree/QuadraticAction.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Extract the quadratic action and invert its field-space kernels.

   Inputs:
   The selected model action, quadratic fields and exported FeynRules vertices.

   Dependencies:
   Internal/Session.wl; external FeynRules or FeynCalc only in the appropriate kernel.
*)

(* ============================================================*)

(*s=p^2*)
(* ============================================================*)Clear[L2,terms,s,hasField,readMix,readXiMix,aMass,aDer,aCross,phK,phM,beK,beM,hPhi,hPhibar,hBeta,hBetabar,hA,hXi,bMass,xiMass,xiDer,bA,tauA,tauXi,aXi,kAA,kPhi,kBeta,KT,DT,KL,DL,qL,dAAT,dAAL,checkT,checkL];

(*------------------------------------------------------------*)

(*------------------------------------------------------------*)

L2=Expand[GetQuadraticTerms[LTotal(*/. rho->0*)]];

terms=If[Head[L2]===Plus,List@@L2,{L2}];


hasField[expr_,field_Symbol]:=!FreeQ[expr,x_[___]/;x===field];

(*------------------------------------------------------------*)

(*------------------------------------------------------------*)

aMass=Total@Cases[terms,HoldPattern[z_. A[u_,i_]^2]:>z];

aDer=Total@Cases[terms,HoldPattern[z_. del[A[u_,i_],v_]^2]:>z];

aCross=Total@Cases[terms,HoldPattern[z_. del[A[u_,i_],v_] del[A[v_,i_],u_]]:>z];

phK=Total@Cases[terms,HoldPattern[z_. del[ϕ[u_,i_,j_],v_]*del[ϕbar[u_,i_,j_],v_]]:>z];

phM=Total@Cases[terms,HoldPattern[z_. ϕ[u_,i_,j_] ϕbar[u_,i_,j_]]:>z];

beK=Total@Cases[terms,HoldPattern[z_. del[β[u_,i_,j_],v_]*del[βbar[u_,i_,j_],v_]]:>z];

beM=Total@Cases[terms,HoldPattern[z_. β[u_,i_,j_] βbar[u_,i_,j_]]:>z];


readMix[field_Symbol]:=Module[{selected,coefficients},selected=Select[terms,hasField[#,A]&&hasField[#,field]&];
coefficients=selected/.
x_[___]/;MemberQ[{A,f,field},x]:>1;
FullSimplify[Sqrt[Nc] Total[coefficients]]];

{hPhi,hPhibar,hBeta,hBetabar}=readMix/@{ϕ,ϕbar,β,βbar};

hA={hPhi,hPhibar,hBeta,hBetabar};

Print["Transverserequired Coefficient: "];
Print[{aMass,aDer,aCross,phK,phM,beK,beM,hPhi,hPhibar,hBeta,hBetabar}];

(*------------------------------------------------------------*)


(*------------------------------------------------------------*)


kAA=FullSimplify[2 aMass+2 s aDer];
kPhi=FullSimplify[s phK+phM];
kBeta=FullSimplify[s beK+beM];

KT=ConstantArray[0,{5,5}];

KT[[1,1]]=kAA;

Do[KT[[1,j+1]]=hA[[j]];
KT[[j+1,1]]=hA[[j]],{j,4}];

KT[[2,3]]=KT[[3,2]]=kPhi;
KT[[4,5]]=KT[[5,4]]=kBeta;

Print["TransverseKernel KT: "];
KT//MatrixForm

DT=FullSimplify[I Inverse[KT]];

dAAT=Factor[Together[DT[[1,1]]]];
checkT=FullSimplify[KT.DT-I IdentityMatrix[5]];

Print["Transverse gluon propagator scalar coefficient: "];
dAAT

Print["Transverse inverse check (expected zero matrix): "];
checkT//MatrixForm

(*------------------------------------------------------------*)

(*------------------------------------------------------------*)

bMass=Total@Cases[terms,HoldPattern[z_. b[i_]^2]:>z];

xiMass=Total@Cases[terms,HoldPattern[z_. ξ[i_]^2]:>z];

xiDer=Total@Cases[terms,HoldPattern[z_. del[ξ[i_],u_]^2]:>z];

bA=Total@Cases[terms,HoldPattern[z_. b[i_] del[A[u_,i_],u_]]:>z];

tauA=Total@Cases[terms,HoldPattern[z_. A[u_,i_] del[τ[i_],u_]]:>z];

tauXi=Total@Cases[terms,HoldPattern[z_. del[ξ[i_],u_] del[τ[i_],u_]]:>z];

aXi=Total@Cases[terms,HoldPattern[z_. A[u_,i_] del[ξ[i_],u_]]:>z];


readXiMix[field_Symbol]:=Module[{selected,coefficients},selected=Select[terms,hasField[#,ξ]&&hasField[#,field]&];
coefficients=selected/. HoldPattern[del[ξ[__],_]]->1;
coefficients=coefficients/. x_[___]/;MemberQ[{f,field},x]:>1;
FullSimplify[Sqrt[Nc] Total[coefficients]]];

hXi=readXiMix/@{ϕ,ϕbar,β,βbar};

Print["LongitudinalNewincrement Coefficient: "];
Print[{bMass,xiMass,xiDer,bA,tauA,tauXi,aXi}];

Print["Check hXi + hA (should IsfourItemsZero)
: "];
FullSimplify[hXi+hA]

(*------------------------------------------------------------*)


(*A_L^mu=p^mu A_L/Sqrt[s]*)
(*------------------------------------------------------------*)

qL=Sqrt[s];
KL=ConstantArray[0,{8,8}];


KL[[1,1]]=2 aMass;
KL[[2,2]]=2 bMass;
KL[[4,4]]=2 (s xiDer+xiMass);

(*b partial.A*)
KL[[1,2]]=I qL bA;
KL[[2,1]]=-I qL bA;

(*A partial.tau*)
KL[[1,3]]=-I qL tauA;
KL[[3,1]]=I qL tauA;

(*A partial.xi*)
KL[[1,4]]=-I qL aXi;
KL[[4,1]]=I qL aXi;

(*partial.xi partial.tau*)
KL[[3,4]]=s tauXi;
KL[[4,3]]=s tauXi;


Do[KL[[1,4+j]]=hA[[j]];
KL[[4+j,1]]=hA[[j]];
KL[[4,4+j]]=I qL hXi[[j]];
KL[[4+j,4]]=-I qL hXi[[j]],{j,4}];


KL[[5,6]]=KL[[6,5]]=kPhi;
KL[[7,8]]=KL[[8,7]]=kBeta;

Print["LongitudinalKernel KL: "];
KL//MatrixForm


dAAL=Factor@Together@FullSimplify[I LinearSolve[KL,UnitVector[8,1]][[1]]];

Print["Longitudinal gluon propagator scalar coefficient: "];
dAAL


DL=FullSimplify[I Inverse[KL]];

checkL=FullSimplify[KL.DL-I IdentityMatrix[8]];

Print["Longitudinal inverse check (expected zero matrix): "];
checkL//MatrixForm


rgzExtractedTree=<|"KT"->KT,"KL"->KL,"DT"->DT,"DL"->DL,"CheckT"->checkT,"CheckL"->checkL,"AA_T"->dAAT,"AA_L"->dAAL|>;


==> anc/software/RGZWorkflow-1.1.2/Kernel/Tree/VertexRules.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Represent actual exported vertices with their field order and Lorentz/color tensors.

   Inputs:
   The selected model action, quadratic fields and exported FeynRules vertices.

   Dependencies:
   Internal/Session.wl; external FeynRules or FeynCalc only in the appropriate kernel.
*)

(* ============================================================*)



(* ============================================================*)ClearAll[rgzBase,rgzModel,rgzRawFile,rgzFindFile,rgzRaw,rgzIDs,rgzFRFC,rgzName,rgzLabel,rgzType,rgzP,rgzColor,rgzGribov,rgzLorentz,rgzDelta,rgzFRToFC,rgzFieldName,rgzDisplayField,rgzFAField,rgzDropIndexSums,rgzPrepareFA,rgzNormalizeFA,rgzNormalizeGribov,rgzReduce,rgzCheckOne,rgzShow,rgzTop3,rgzTop4,rgzMom,rgzHand,rgzResults,rgzSummary,rgzNotCompared,rgzMismatch];

Clear[p,k,l,r,p1,p2,p3,p4,rgzHandColor];


(*------------------------------------------------------------*)

(*------------------------------------------------------------*)

rgzBase=RGZWorkflow`Private`dataDirectory[];

rgzModel=RGZWorkflow`Private`modelBase[];

rgzFindFile[names_List]:=SelectFirst[FileNameJoin[{rgzBase,#}]&/@names,FileExistsQ,$Failed];

rgzRawFile=rgzFindFile[{"RGZ_all_raw.wxf","RGZ_all_raw(2).wxf","RGZ_all_raw(1).wxf"}];

If[rgzRawFile===$Failed||!AllTrue[{rgzModel<>".gen",rgzModel<>".mod"},FileExistsQ],Print["Missing RGZ_W2.5.gen, RGZ_W2.5.mod Or
RGZ_all_raw.wxf. "];
Abort[]];


(*------------------------------------------------------------*)

(*------------------------------------------------------------*)

rgzRaw=Import[rgzRawFile,"WXF"];

If[!ListQ[rgzRaw],Print["WXF ReadFailed. "];
Abort[]];

rgzIDs=Select[Range[Length[rgzRaw]],MemberQ[{3,4},Length[rgzRaw[[#,1]]]]&];

Print["OriginalVertexTotalCount: ",Length[rgzRaw]];

Print["pending CheckthreePoint, fourPointCountvalue:
",Tally[Length[rgzRaw[[#,1]]]&/@rgzIDs]];


(*------------------------------------------------------------*)

(*------------------------------------------------------------*)

rgzName[h_]:=If[Head[Unevaluated[h]]===Symbol,SymbolName[Unevaluated[h]],""];

rgzLabel[x_]:=Module[{y=x,name},If[rgzName[Head[y]]==="Index"&&Length[y]==2,y=y[[2]]];
If[rgzName[Head[y]]==="Ext"&&Length[y]>=1,y=y[[1]]];
If[Head[y]===Symbol,name=SymbolName[y];
If[StringMatchQ[name,"a"~~DigitCharacter..],y=ToExpression[StringDrop[name,1]]]];
y];

rgzType[x_]:=If[rgzName[Head[x]]==="Index",rgzName[x[[1]]],""];

rgzP[n_Integer]:=Symbol["RGZWorkflow`Engine`p"<>ToString[n]];

rgzColor[x_]:=Module[{y=rgzLabel[x]},If[IntegerQ[y],Symbol["RGZWorkflow`Engine`Glu"<>ToString[y]],y]];

rgzGribov[x_]:=Module[{y=rgzLabel[x]},If[IntegerQ[y],Symbol["RGZWorkflow`Engine`Gri"<>ToString[y]],y]];

rgzFundamental[x_]:=Module[{y=rgzLabel[x]},If[IntegerQ[y],Symbol["RGZWorkflow`Engine`Col"<>ToString[y]],y]];

rgzLorentz[x_]:=Module[{y=rgzLabel[x]},If[IntegerQ[y],Symbol["RGZWorkflow`Engine`μ"<>ToString[y]],y]];



rgzDelta[x_,y_]:=Switch[{rgzType[x],rgzType[y]},{"Gluon","Gluon"},SUNDelta[rgzColor[x],rgzColor[y]],{"Gribov","Gribov"},SUNDelta[rgzGribov[x],rgzGribov[y]],{"Colour","Colour"},SUNFDelta[rgzFundamental[x],rgzFundamental[y]],_,$Failed];

rgzFRToFC[expr_]:=Module[{z,leftovers},z=expr/. {HoldPattern[h_[mu_,sp1_,sp2_]]/;rgzName[h]==="Ga"&&AllTrue[{sp1,sp2},IntegerQ[rgzLabel[#]]&&1<=rgzLabel[#]<=4&]:>GAD[rgzLorentz[mu]],HoldPattern[h_[a_,i_,j_]]/;rgzName[h]==="T":>SUNTF[{rgzColor[a]},rgzFundamental[i],rgzFundamental[j]],HoldPattern[h_[i_Integer,j_Integer]]/;rgzName[h]==="SP":>SPD[rgzP[i],rgzP[j]],HoldPattern[h_[i_Integer,mu_]]/;rgzName[h]==="FV":>FVD[rgzP[i],rgzLorentz[mu]],HoldPattern[h_[mu_,nu_]]/;rgzName[h]==="ME":>MTD[rgzLorentz[mu],rgzLorentz[nu]],HoldPattern[h_[x_,y_]]/;rgzName[h]==="IndexDelta":>rgzDelta[x,y],HoldPattern[h_[x_,y_,w_]]/;MemberQ[{"f","SUNF"},rgzName[h]]:>SUNF[rgzColor[x],rgzColor[y],rgzColor[w]]};
z=z/. {s_Symbol/;rgzName[s]==="gs":>SMP["g_s"],s_Symbol/;rgzName[s]==="mg2":>Symbol["RGZWorkflow`Engine`mG"]^2,s_Symbol/;rgzName[s]==="m02":>Symbol["RGZWorkflow`Engine`m"]^2,s_Symbol/;rgzName[s]==="Nc":>N};
leftovers=DeleteDuplicates@Cases[z,x_/;MemberQ[{"SP","FV","ME","IndexDelta","Index","f","Ga","T"},rgzName[Head[x]]],{0,Infinity}];
If[!FreeQ[z,$Failed]||leftovers=!={},Return[$Failed]];
FCE[FCI[z]]];

rgzFRFC=Association@Table[id->rgzFRToFC[rgzRaw[[id,2]]],{id,rgzIDs}];

Print["FeynRules ConvertsuccessfulCount: ",Count[Values[rgzFRFC],Except[$Failed]]];


(*------------------------------------------------------------*)

(*------------------------------------------------------------*)

rgzFieldName[field_]:=StringReplace[rgzName[field],{"φ"->"ϕ"}];



rgzDisplayField[name_String]:=Switch[name,"cbar",Overscript[Style["c",Italic],"_"],"ϕbar",Overscript[Style["ϕ",Italic],"_"],"βbar",Overscript[Style["β",Italic],"_"],"ωbar",Overscript[Style["ω",Italic],"_"],"ζbar",Overscript[Style["ζ",Italic],"_"],_,Style[name,Italic]];



rgzFAField[name_String,outgoing_]:=Switch[name,"eta",If[outgoing,-U[4],U[4]],"etabar",If[outgoing,U[4],-U[4]],"Q1",If[outgoing,-F[1],F[1]],"Q1bar",If[outgoing,F[1],-F[1]],"Q2",If[outgoing,-F[2],F[2]],"Q2bar",If[outgoing,F[2],-F[2]],"A",V[1],"ξ",S[1],"τ",S[2],"b",S[3],"c",If[outgoing,-U[1],U[1]],"cbar",If[outgoing,U[1],-U[1]],"ϕ",If[outgoing,-V[2],V[2]],"ϕbar",If[outgoing,V[2],-V[2]],"β",If[outgoing,-V[3],V[3]],"βbar",If[outgoing,V[3],-V[3]],"ω",If[outgoing,-U[2],U[2]],"ωbar",If[outgoing,U[2],-U[2]],"ζ",If[outgoing,-U[3],U[3]],"ζbar",If[outgoing,U[3],-U[3]],_,$Failed];


(*------------------------------------------------------------*)

(*------------------------------------------------------------*)




(* Match reference vertices by ordered fields, never by export row number. *)
rgzHand=Association@Cases[Table[With[{fields=rgzFieldName/@rgzRaw[[id,1,All,1]]},
 Which[fields==={"A","ξ","τ"},id->SMP["g_s"] SUNF[Glu1,Glu2,Glu3] FVD[p3,μ1],
 fields==={"A","ξ","ξ","τ"},id->-SMP["g_s"]^2/2 FVD[p4,μ1](SUNF[Glu1,Glu3,rgzHandColor] SUNF[Glu2,Glu4,rgzHandColor]+SUNF[Glu1,Glu2,rgzHandColor] SUNF[Glu3,Glu4,rgzHandColor]),True,Nothing]],{id,rgzIDs}],_Rule];


(*------------------------------------------------------------*)

(*------------------------------------------------------------*)

rgzTop3=CreateTopologies[0,1->2,CTOrder->0,Adjacencies->3];

rgzTop4=CreateTopologies[0,2->2,CTOrder->0,Adjacencies->4];

rgzMom={p,k,l,r};



rgzDropIndexSums[expr_]:=expr//.(HoldPattern[h_[body_,specs__List]]/;rgzName[h]==="IndexSum":>(body/. Thread[(First/@{specs})->Table[Unique["rgzColorDummy"],{Length[{specs}]}]]));



rgzPrepareFA[expr_]:=rgzDropIndexSums[expr]/. {HoldPattern[h_[type_,i_]]/;rgzName[h]==="Index"&&rgzName[type]==="Colour":>SUNFIndex[rgzFundamental[h[type,i]]],HoldPattern[h_[type_,i_]]/;rgzName[h]==="Index"&&rgzName[type]==="Gluon":>SUNIndex[rgzColor[h[type,i]]],HoldPattern[h_[type_,i_]]/;rgzName[h]==="Index"&&rgzName[type]==="Gribov":>SUNIndex[rgzGribov[h[type,i]]]};



rgzNormalizeGribov[expr_]:=expr/. {HoldPattern[SUNIndex[h_[type_,i_]]]/;rgzName[h]==="Index"&&rgzName[type]==="Gribov":>SUNIndex[rgzGribov[h[type,i]]],HoldPattern[h_[type_,i_]]/;rgzName[h]==="Index"&&rgzName[type]==="Gribov":>SUNIndex[rgzGribov[h[type,i]]]};

rgzNormalizeFA[expr_]:=expr/. (HoldPattern[h_[x_,y_]]/;rgzName[h]==="IndexDelta":>SUNDelta[x,y]);

rgzReduce[expr_]:=Module[{z},z=rgzNormalizeGribov[rgzNormalizeFA[expr]];
z=Expand[ExpandScalarProduct[FCI[z]]];
z=FCCanonicalizeDummyIndices[z,SUNIndexNames->Table[Symbol["RGZWorkflow`Engine`rgzD"<>ToString[j]],{j,1,24}]];
FullSimplify[SUNSimplify[z]]];


(*------------------------------------------------------------*)

(*------------------------------------------------------------*)

(* A single open fermion line carries the external-state permutation sign
   in CreateFeynAmp. Remove that sign for comparison to an all-incoming
   ordered functional derivative; the class coupling itself stays +I gs,
   independently confirmed by the native FeynRules FA exporter. *)
(* A single external FP antighost/ghost pair has a separate external-state
   ordering sign when compared with the ordered FR functional derivative.
   Keep the native-export class coupling in the model; normalize only this
   three-point comparison. No universal sign for other ghost classes. *)
rgzVertexAmplitudeNormalize[amp_,names_] := Which[
 Sort[names]===Sort[{"cbar","c","A"}],-amp,
 AnyTrue[names,MemberQ[{"Q1","Q1bar","Q2","Q2bar"},#]&],
 -DiracSimplify[DotSimplify[DiracSubstitute67[amp]],DiracEquation->False,SirlinSimplify->False],
 True,amp];
rgzCheckOne[id_Integer]:=Module[{n,nIn,names,inFields,outFields,lorentzPositions,lorentzNames,inserted,fa,amp,fr,hand,rules,difference,handDifference,conservationRule,status,failure,nInserted=0,nAmplitudes=0,leftovers},n=Length[rgzRaw[[id,1]]];
nIn=If[n==3,1,2];
names=rgzFieldName/@rgzRaw[[id,1,All,1]];
failure[reason_]:=<|"ID"->id,"Order"->n,"ExternalLegs"->names,"Status"->reason,"InsertionDiagramCount"->nInserted,"AmplitudeCount"->nAmplitudes,"FA"->Missing["NotGenerated"],"FR"->rgzFRFC[id],"FA-FR"->Missing["NotCompared"],"FA-Hand"->Missing["NotCompared"]|>;
If[rgzFRFC[id]===$Failed,Return[failure["FR format conversion failed"]]];
inFields=rgzFAField[#,False]&/@Take[names,nIn];
outFields=rgzFAField[#,True]&/@Drop[names,nIn];
If[!FreeQ[{inFields,outFields},$Failed],Return[failure["UnknownFieldName"]]];
inserted=InsertFields[If[n==3,rgzTop3,rgzTop4],inFields->outFields,InsertionLevel->{Particles},Model->rgzModel,GenericModel->rgzModel];
nInserted=Length[inserted];
If[nInserted==0,Return[failure["without InsertionDiagram"]]];
fa=Check[CreateFeynAmp[inserted,Truncated->True,GaugeRules->{},PreFactor->1],$Failed,{CreateFeynAmp::nocoupl,CreateFeynAmp::noprop}];
If[fa===$Failed,Return[failure["couplingOrPropagatorUnresolved"]]];
nAmplitudes=Length[fa];
If[nAmplitudes==0,Return[failure["The amplitude list is empty"]]];
(* ==========================================================*)(* ==========================================================*)lorentzPositions=Flatten@Position[names,x_/;MemberQ[{"eta","etabar","A","ϕ","ϕbar","β","βbar","c","cbar","ω","ωbar","ζ","ζbar"},x],{1}];
lorentzNames=Join[Table[Symbol["RGZWorkflow`Engine`μ"<>ToString[j]],{j,lorentzPositions}],Table[Symbol["RGZWorkflow`Engine`rgzExtraLor"<>ToString[j]],{j,1,8}]];
amp=FCFAConvert[rgzPrepareFA[fa],IncomingMomenta->Take[rgzMom,nIn],OutgoingMomenta->Take[rgzMom,{nIn+1,n}],LorentzIndexNames->lorentzNames,ChangeDimension->D,List->False,DropSumOver->True,FinalSubstitutions->{Global`FAGS->SMP["g_s"],FCGV["MU"]->SMP["m_q"]}];
amp=rgzVertexAmplitudeNormalize[amp,names];
leftovers=DeleteDuplicates@Cases[amp,x_/;MemberQ[{"FASUNF","FAFourVector","FAMetricTensor","FAScalarProduct","IndexSum","AnalyticalCoupling","AnalyticalPropagator"},rgzName[Head[x]]],{0,Infinity}];
If[Head[amp]===FCFAConvert||leftovers=!={},Return[failure["FA tensor conversion is incomplete"]]];
rules=Table[rgzP[j]->If[j<=nIn,rgzMom[[j]],-rgzMom[[j]]],{j,n}];
fr=rgzFRFC[id]/. rules;
difference=rgzReduce[amp-fr];
conservationRule=If[n==3,l->p-k,r->p+k-l];
If[!TrueQ[difference===0],difference=rgzReduce[difference/. conservationRule]];
If[KeyExistsQ[rgzHand,id],hand=rgzHand[id]/. rules;
handDifference=rgzReduce[amp-hand];
If[!TrueQ[handDifference===0],handDifference=rgzReduce[handDifference/. conservationRule]],handDifference=Missing["Hand calculation not supplied"]];
status=Which[TrueQ[difference===0]&&TrueQ[handDifference===0],"Three-way agreement",TrueQ[difference===0]&&Head[handDifference]===Missing,"FA=FR; hand calculation not supplied",TrueQ[difference===0],"FA=FR; hand calculation mismatch",True,"FA and FR disagree"];
<|"ID"->id,"Order"->n,"ExternalLegs"->names,"Status"->status,"InsertionDiagramCount"->nInserted,"AmplitudeCount"->nAmplitudes,"FA"->amp,"FR"->fr,"FA-FR"->difference,"FA-Hand"->handDifference|>];


(*------------------------------------------------------------*)

(*------------------------------------------------------------*)

rgzShow[id_Integer]:=Module[{item},item=SelectFirst[rgzResults,#["ID"]==id&,Missing["no such ItemsID"]];
If[Head[item]===Missing,Print[item];
Return[$Failed]];
Print["ID: ",id,"; ExternalLegs: ",Row[rgzDisplayField/@item["ExternalLegs"],", "]];
Print["Status: ",item["Status"]];
Print["FeynArts：",TraditionalForm[item["FA"]]];
Print["FeynRules：",TraditionalForm[item["FR"]]];
Print["FA-FR：",TraditionalForm[item["FA-FR"]]];
Print["FA-Hand: ",TraditionalForm[item["FA-Hand"]]];];


==> anc/software/RGZWorkflow-1.1.2/Kernel/init.m <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Role:
   Load the standard Wolfram package entry point.

   Inputs:
   A Wolfram package load request.

   Dependencies:
   RGZWorkflow.wl.
*)

Get[FileNameJoin[{DirectoryName[$InputFileName],"RGZWorkflow.wl"}]];


==> anc/software/RGZWorkflow-1.1.2/LICENSE <==
RGZWorkflow is licensed under the GNU General Public License, version 3
or (at your option) any later version (SPDX: GPL-3.0-or-later).
Copyright (C) 2026 Wan Wu and RGZWorkflow contributors.

See COPYING for the complete license text. Third-party dependencies are
not bundled; see THIRD_PARTY.md for their separate licensing and citation.


==> anc/software/RGZWorkflow-1.1.2/Models/RGZ_W2.6.fr <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* RGZ-CONTENT {"Schema":"RGZModelContent/1","JacobianGhostIncluded":true,"ClosedQuarkFlavors":2,"GhostClasses":[1,2,3,4],"ScalarGhostClasses":[1,4],"QuarkClasses":[1,2]} *)
(* Namespace boundary: FeynRules may load this file from Global on workers. *)
Begin["RGZWorkflow`Engine`"];
$RGZModelPreviousContextPath = $ContextPath;
Block[{$ContextPath={"System`"}},
 Scan[Symbol["RGZWorkflow`Engine`"<>#]&, {"m","mG","M","s","p","q","p$",
 "mQ1","mQ2","eta","etabar","Q1","Q1bar","Q2","Q2bar","\[Mu]","\[Alpha]","\[Xi]","\[Tau]","\[Phi]","\[Beta]","\[Omega]","\[Zeta]",
 "\:03d5","\:03d5bar","\:03b2bar","A","b","c","gs","aS","m02","mu2","mg2","M4","gamma2","Nc","rho",
 "a","d","e","f","g","i","j","u","v","g1","g2","h1","h2","QCD","xiGauge","Ah","LTotal",
 "Gluon","Gribov","Colour","Generation","Fadj","dSUN","SU3C","RGZAuxiliaryMass"}]];
$ContextPath = {"RGZWorkflow`Engine`", "FeynRules`", "System`"};
(*************************************************************)
(*  QCD-RGZ Model - FeynRules working draft                 *)
(*                                                           *)
(*  Version 2.7: eta and two massless quark flavors.            *)
(*  Target convention: Minkowski metric (+,-,-,-).            *)
(*  Reference: BRST-invariant RGZ action, Eqs. (A1)-(A3).    *)
(*                                                           *)
(*  Implemented sectors:                                      *)
(*    Yang-Mills, gauge fixing and FP ghosts;                 *)
(*    truncated Stueckelberg expansion of A^h;                *)
(*    localizing fields and horizon mixing;                   *)
(*    dimension-two condensates and IR regulator.             *)
(*                                                           *)
(*  Check before using generated vertices:                   *)
(*    Wick-rotation signs and Grassmann field classes;        *)
(*    Lorentz/color index contractions and horizon signs;    *)
(*    quadratic mixing kernel and propagator identities.      *)
(*************************************************************)

M$ModelName = "QCD-RGZ Model";

M$Information = {
  Authors      -> {"Wan Wu"},
  Version      -> "2.7",
  Date         -> "23. 10. 2026",
  Institutions -> {"Tsinghua University"},
  Emails       -> {"wuw20@mails.tsinghua.edu.cn"},
  Description  -> "Local RGZ with constraint ghosts and two massless dynamical quarks"
};

(* ============================= *)
(* Indices                       *)
(* ============================= *)

IndexRange[Index[Lorentz]] = Range[4];
IndexRange[Index[Gluon]]   = NoUnfold[Range[8]];
IndexRange[Index[Gribov]]  = NoUnfold[Range[8]];
IndexRange[Index[Colour]]  = NoUnfold[Range[3]];
IndexRange[Index[Generation]] = Range[6];

IndexStyle[Lorentz, \[Mu]];
IndexStyle[Gluon,   a];
IndexStyle[Gribov,  m];
IndexStyle[Colour,  i];
IndexStyle[Generation, fn];

(* ============================= *)
(* Gauge Group SU(3)c            *)
(* ============================= *)

M$GaugeGroups = {
  SU3C == {
    Abelian           -> False,
    CouplingConstant  -> gs,
    GaugeBoson        -> A,
    StructureConstant -> f,
    Representations   -> {{T, Colour}, {Fadj, Gluon}},
    SymmetricTensor   -> dSUN
  }
};

(* ============================= *)
(* Particle Classes              *)
(* ============================= *)

M$ClassesDescription = {

  (* Two distinct Dirac quarks with optional masses; both are dynamical. *)
  F[1] == {ClassName -> Q1, SelfConjugate -> False,
    Indices -> {Index[Colour]}, Mass -> RGZWorkflow`Engine`mQ1, Width -> 0,
    QuantumNumbers -> {QFlavor1 -> 1}, ParticleName -> "q1",
    AntiParticleName -> "q1~", PDG -> 1, PropagatorLabel -> "q1",
    PropagatorType -> Straight, PropagatorArrow -> Forward},
  F[2] == {ClassName -> Q2, SelfConjugate -> False,
    Indices -> {Index[Colour]}, Mass -> RGZWorkflow`Engine`mQ2, Width -> 0,
    QuantumNumbers -> {QFlavor2 -> 1}, ParticleName -> "q2",
    AntiParticleName -> "q2~", PDG -> 2, PropagatorLabel -> "q2",
    PropagatorType -> Straight, PropagatorArrow -> Forward},
  (* BRST-singlet adjoint scalar ghosts for det[-partial.D(Ah)]. *)
  U[4] == {ClassName -> eta, SelfConjugate -> False,
    Indices -> {Index[Gluon]}, Ghost -> A,
    QuantumNumbers -> {GhostNumber -> 1}, Mass -> 0, Width -> 0,
    ParticleName -> "eta", AntiParticleName -> "eta~", PDG -> 9000008,
    PropagatorLabel -> "eta", PropagatorType -> GhostDash,
    PropagatorArrow -> Forward},

  (* Gluon A_\[Mu]^a *)
  V[1] == {
    ClassName       -> A,
    SelfConjugate   -> True,
    Indices         -> {Index[Gluon]},
    Mass            -> 0,
    Width           -> 0,
    ParticleName    -> "g",
    PDG             -> 21,
    PropagatorLabel -> "g",
    PropagatorType  -> Cycles,
    PropagatorArrow -> None,
    FullName        -> "Gluon A_\[Mu]^a",
    TeX             -> "A"
  },

  (* Faddeev-Popov ghost c^a *)
  U[1] == {
    ClassName       -> c,
    SelfConjugate   -> False,
    Indices         -> {Index[Gluon]},
    Ghost           -> A,
    QuantumNumbers  -> {GhostNumber -> 1},
    Mass            -> 0,
    Width           -> 0,
    ParticleName    -> "c",
    AntiParticleName -> "c~",
    PDG             -> 9000001,
    PropagatorLabel -> "c",
    PropagatorType  -> GhostDash,
    PropagatorArrow -> Forward,
    FullName        -> "Faddeev-Popov ghost c^a",
    TeX             -> "c"
  },

  (* Stueckelberg scalar \[Xi]^a *)
  S[1] == {
    ClassName       -> \[Xi],
    SelfConjugate   -> True,
    Indices         -> {Index[Gluon]},
    Mass            -> 0,
    Width           -> 0,
    ParticleName    -> "xi",
    PDG             -> 22,
    PropagatorLabel -> "\[Xi]",
    PropagatorType  -> Sine,
    PropagatorArrow -> None,
    FullName        -> "Xi",
    TeX             -> "xi"
  },

  (* Lagrange multiplier \[Tau]^a *)
  S[2] == {
    ClassName       -> \[Tau],
    SelfConjugate   -> True,
    Indices         -> {Index[Gluon]},
    Mass            -> 0,
    Width           -> 0,
    ParticleName    -> "tau",
    PDG             -> 23,
    PropagatorLabel -> "\[Tau]",
    PropagatorType  -> Sine,
    PropagatorArrow -> None,
    FullName        -> "Tau",
    TeX             -> "tau"
  },

  (* Lagrange multiplier b^a *)
  S[3] == {
    ClassName       -> b,
    SelfConjugate   -> True,
    Indices         -> {Index[Gluon]},
    Mass            -> 0,
    Width           -> 0,
    ParticleName    -> "b",
    PDG             -> 23,
    PropagatorLabel -> "b",
    PropagatorType  -> Sine,
    PropagatorArrow -> None,
    FullName        -> "b",
    TeX             -> "b"
  },

  (* Bosonic localizing field \[Phi]_\[Mu]^{ac}  *)
  V[2] == {
    ClassName       -> \[Phi],
    SelfConjugate   -> False,
    Indices         -> {Index[Gluon],Index[Gribov]},
    Mass            -> 0,
    Width           -> 0,
    ParticleName    -> "phi",
    PDG             -> 21,
    PropagatorLabel -> "\[Phi]",
    PropagatorType  -> Sine,
    PropagatorArrow -> None,
    FullName        -> "phi",
    TeX             -> "phi"
  },

  (* Bosonic localizing field \[Beta]_\[Mu]^{ac} *)
  V[3] == {
    ClassName       -> \[Beta],
    SelfConjugate   -> False,
    Indices         -> {Index[Gluon],Index[Gribov]},
    Mass            -> 0,
    Width           -> 0,
    ParticleName    -> "beta",
    PDG             -> 21,
    PropagatorLabel -> "\[Beta]",
    PropagatorType  -> Sine,
    PropagatorArrow -> None,
    FullName        -> "beta",
    TeX             -> "beta"
  },

  (* Fermionic localizing field \[Omega]_\[Mu]^{ac} *)
  U[2] == {
    ClassName       -> \[Omega],
    SelfConjugate   -> False,
    Indices         -> {Index[Lorentz], Index[Gluon], Index[Gribov]},
    Ghost           -> A,
    QuantumNumbers  -> {GhostNumber -> 1},
    Mass            -> 0,
    Width           -> 0,
    ParticleName    -> "omega",
    AntiParticleName -> "omega~",
    PDG             -> 9000006,
    PropagatorLabel -> "\[Omega]",
    PropagatorType  -> GhostDash,
    PropagatorArrow -> Forward,
    FullName        -> "Fermionic auxiliary field \[Omega]_\[Mu]^{ac}",
    TeX             -> "\[Omega]"
  },

  (* Fermionic localizing field \[Zeta]_\[Mu]^{ac} *)
  U[3] == {
    ClassName       -> \[Zeta],
    SelfConjugate   -> False,
    Indices         -> {Index[Lorentz], Index[Gluon], Index[Gribov]},
    Ghost           -> A,
    QuantumNumbers  -> {GhostNumber -> 1},
    Mass            -> 0,
    Width           -> 0,
    ParticleName    -> "zeta",
    AntiParticleName -> "zeta~",
    PDG             -> 9000007,
    PropagatorLabel -> "\[Zeta]",
    PropagatorType  -> GhostDash,
    PropagatorArrow -> Forward,
    FullName        -> "Fermionic auxiliary field \[Zeta]_\[Mu]^{ac}",
    TeX             -> "\[Zeta]"
  }
};

(* ============================= *)
(* Parameters                    *)
(* ============================= *)

M$Parameters = {
  mQ1 == {ParameterType -> External, Value -> 0, Description -> "First quark mass"},
  mQ2 == {ParameterType -> External, Value -> 0, Description -> "Second quark mass"},

  aS == {
    ParameterType    -> External,
    Value            -> 0.1184,
    InteractionOrder -> {QCD, 2},
    TeX              -> Subscript[\[Alpha], s],
    Description      -> "Strong coupling \[Alpha]s"
  },

  gs == {
    ParameterType    -> Internal,
    Value            -> Sqrt[4 Pi aS],
    InteractionOrder -> {QCD, 1},
    TeX              -> Subscript[g, s],
    Description      -> "Strong coupling gs"
  },

  \[Alpha] == {
    ParameterType -> External,
    Value         -> 1.0,
    TeX           -> "\[Alpha]",
    Description   -> "Linear covariant gauge parameter \[Alpha]"
  },

  m02 == {
    ParameterType    -> External,
    Value            -> 1.0,
    InteractionOrder -> {QCD, 0},
    TeX              -> Superscript[m, 2],
    Description      -> "Dimension-two condensate mass parameter m^2"
  },

  mu2 == {
    ParameterType    -> External,
    Value            -> 1.0,
    InteractionOrder -> {QCD, 0},
    TeX              -> Superscript[\[Mu], 2],
    Description      -> "Auxiliary-field mass parameter \[Mu]^2"
  },

  M4 == {
    ParameterType    -> External,
    Value            -> 1.0,
    InteractionOrder -> {QCD, 0},
    TeX              -> Superscript[M, 4],
    Description      -> "Stueckelberg infrared regulator M^4"
  },

  gamma2 == {
    ParameterType    -> External,
    Value            -> 1.0,
    InteractionOrder -> {QCD, 0},
    TeX              -> Superscript[\[Gamma], 2],
    Description      -> "Gribov horizon parameter \[Gamma]^2"
  },

  Nc == {
    ParameterType    -> External,
    Value            -> 3.0,
    InteractionOrder -> {QCD, 0},
    TeX              -> Subscript[N, c],
    Description      -> "number of color Nc"
  },

  mg2 == {
    ParameterType    -> Internal,
    Value            -> Sqrt[2 Nc] gs gamma2,
    InteractionOrder -> {QCD, 1},
    TeX              -> Superscript[Subscript[m, G], 2],
    Description      -> "mG^2 = Sqrt[2 Nc] gs gamma2"
  },

  rho == {
    ParameterType    -> External,
    Value            -> 1.0,
    InteractionOrder -> {QCD, 0},
    TeX              -> "\[Rho]",
    Description      -> "BRST source \[Rho] for the infrared regulator"
  }
};

(* ============================= *)
(* Lagrangian                    *)
(* ============================= *)
Ah[\[Mu]_, a_] := Module[{rgzAhIndexB, rgzAhIndexC, rgzAhIndexD, rgzAhIndexE},
    A[\[Mu], a] - del[\[Xi][a], \[Mu]]
  - gs f[a, rgzAhIndexB, rgzAhIndexC] A[\[Mu], rgzAhIndexB] \[Xi][rgzAhIndexC]
  - gs/2 f[a, rgzAhIndexB, rgzAhIndexC] \[Xi][rgzAhIndexB] del[\[Xi][rgzAhIndexC], \[Mu]]
  + gs^2/2 f[a, rgzAhIndexB, rgzAhIndexC] f[rgzAhIndexC, rgzAhIndexD, rgzAhIndexE]
      \[Xi][rgzAhIndexB] \[Xi][rgzAhIndexD] A[\[Mu], rgzAhIndexE]
  - gs^2/6 f[a, rgzAhIndexB, rgzAhIndexC] f[rgzAhIndexC, rgzAhIndexD, rgzAhIndexE]
      \[Xi][rgzAhIndexB] \[Xi][rgzAhIndexD] del[\[Xi][rgzAhIndexE], \[Mu]]
];

(* Pure Yang-Mills *)

(* checked  *)

Lgluon := - 1/4 FS[A, \[Mu], \[Nu], a] FS[A, \[Mu], \[Nu], a];

(* Gauge-Fixing sector *)

(* checked  *)

Lghost = b[a]del[A[\[Mu], a], \[Mu]]+\[Alpha]/2*b[a]b[a]+del[anti[c][a], \[Mu]] (del[c[a], \[Mu]] + 
     gs f[a, b, c] A[\[Mu], b] c[c]);

(* Stueckelberg infrared regulator, PDF Eq.19. *)

(* checked  *)

LIRR =
  -(M4/2) \[Xi][a] \[Xi][a]+rho \[Xi][a] c[a];

(* ================================================================= *)
(* Sector 2.3: Lagrange multiplier \[Tau] sector, PDF Eq.46-Eq.49    *)
(* ================================================================= *)

(* checked  *)

Ltau = -del[\[Tau][a], \[Mu]] Ah[\[Mu],a];

(* ================================================================= *)
(* Sector 2.4: Auxiliary fields \[CapitalPhi] = {\[Phi],\[Beta],\[Omega],\[Zeta]} *)
(* PDF convention: eta = -1 for \[Phi], \[Beta]; eta = +1 for \[Omega], \[Zeta]. *)
(* Kinetic terms are purely free. Interactions Eq.50-Eq.53 are explicit. *)
(* ================================================================= *)

(* checked  *)

Lphi =del[anti[\[Phi]][\[Mu],a, c], \[Nu]] ( del[\[Phi][\[Mu],a, c], \[Nu]] +gs f[a, b, d]Ah[\[Nu],b] \[Phi] [\[Mu],d, c]) ;

Lomega =-del[anti[\[Omega]][\[Mu],a, c], \[Nu]] ( del[\[Omega][\[Mu],a, c], \[Nu]] +gs f[a, b, d]Ah[\[Nu],b] \[Omega] [\[Mu],d, c]) ;

Lbeta =del[anti[\[Beta]][\[Mu],a, c], \[Nu]] ( del[\[Beta][\[Mu],a, c], \[Nu]] +gs f[a, b, d]Ah[\[Nu],b] \[Beta] [\[Mu],d, c]) ;

Lzeta =-del[anti[\[Zeta]][\[Mu],a, c], \[Nu]] ( del[\[Zeta][\[Mu],a, c], \[Nu]] +gs f[a, b, d]Ah[\[Nu],b] \[Zeta] [\[Mu],d, c]) ;


(* ================================================================= *)
(* Sector 2.5: Gribov horizon mixing sector, PDF Eq.54-Eq.57         *)
(* \[Chi]_\[Mu]^{bc} = \[Phi] + \[Phi]bar - \[Beta] - \[Beta]bar.    *)
(* ================================================================= *)

(* checked  *)

Lhor = 1/(2 Sqrt[Nc]) * mg2 * f[a, b, c]  Ah[\[Mu],a] (\[Phi][\[Mu],b, c]+anti[\[Phi]][\[Mu],b, c]-\[Beta][\[Mu],b, c]-anti[\[Beta]][\[Mu],b, c]);

Laux = Lphi + Lomega + Lbeta + Lzeta + Lhor;

(* ================================================================= *)
(* Sector 2.6: Dimension-two condensate mass sector, PDF Eq.58-Eq.63 *)
(* The AA\[Xi]\[Xi] term is zero in the PDF and is intentionally absent. *)
(* ================================================================= *)

Lcon = m02/2 *Ah[\[Mu],a] Ah[\[Mu],a] +mu2 (anti[\[Omega]][\[Mu],a, b]\[Omega][\[Mu],a, b]+anti[\[Zeta]][\[Mu],a, b]\[Zeta][\[Mu],a, b]-anti[\[Phi]][\[Mu],a, b]\[Phi][\[Mu],a, b]-anti[\[Beta]][\[Mu],a, b]\[Beta][\[Mu],a, b]);


(* ============================= *)
(* Total Lagrangian              *)
(* ============================= *)

(* Same derivative convention as the ordinary FP scalar ghost. *)
Leta = del[anti[eta][a], \[Mu]] (del[eta[a], \[Mu]] +
  gs f[a,b,d] Ah[\[Mu],b] eta[d]);
(* FR$DSign=+1: D=partial-I gs A; the quark vertex is +I gs gamma T. *)
Lquark := I Q1bar.Ga[\[Mu]].DC[Q1,\[Mu]] +
  I Q2bar.Ga[\[Mu]].DC[Q2,\[Mu]] - mQ1 Q1bar.Q1 - mQ2 Q2bar.Q2;
LTotal := Lgluon + Lghost + LIRR + Ltau + Laux + Lcon + Leta + Lquark;

(* Gauge-fixing parameter declarations. *)
GaugeXi[A]  = xiGauge;
GaugeXi[c] = xiGauge;



$ContextPath = $RGZModelPreviousContextPath;
End[];


==> anc/software/RGZWorkflow-1.1.2/Models/RGZ_W2.6.gen <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* RGZ_W2.6.gen: direct Minkowski two-point rational functions. *)
KinematicIndices[F]  = {};
KinematicIndices[V]  = {Global`Lorentz};
KinematicIndices[S]  = {};
KinematicIndices[SV] = {Global`Lorentz};
KinematicIndices[U]  = {Global`Lorentz};

$FermionLines = True;

P$NonCommuting = F | U;
P$ChainBuildOrder = {F, U};

Attributes[Global`FAMetricTensor] = {Orderless};
Attributes[Global`FAScalarProduct] = {Orderless};

Global`FAFourVector /:
  -Global`FAFourVector[mom_, mu___] :=
    Global`FAFourVector[Expand[-mom], mu];

Global`FAFourVector[0, ___] = 0;

SpinorType[j_Integer, ___] :=
  Global`MajoranaSpinor /; SelfConjugate[F[j]];

SpinorType[_Integer, __] = Global`FADiracSpinor;

Clear[RGZWorkflow`Engine`RGZUPropagator];

RGZWorkflow`Engine`RGZUPropagator[0, p_, a_, b_] :=
  I*FAPropagatorDenominator[p, 0];

RGZWorkflow`Engine`RGZUPropagator[
    tag : (
      RGZWorkflow`Engine`RGZAuxiliaryMass |
      RGZWorkflow`Engine`RGZAuxiliaryMass[___]
    ),
    p_, a_, b_
  ] :=
  -I*Global`FAMetricTensor[a, b]*
    FAPropagatorDenominator[p, \[Mu]];

M$GenericPropagators = {

  AnalyticalPropagator[External][
    s1 F[j1, mom]
  ] ==
    FANonCommutative[
      SpinorType[j1][-mom, Mass[F[j1]]]
    ],

  AnalyticalPropagator[Internal][
    s1 F[j1, mom]
  ] ==
    FANonCommutative[
      Global`FADiracSlash[-mom] + Mass[F[j1]]
    ] *
    I*FAPropagatorDenominator[mom, Mass[F[j1]]],

  AnalyticalPropagator[External][
    s1 V[j1, mom, {li1}]
  ] == 1,

  AnalyticalPropagator[Internal][
    s1 V[j1, mom, {li1} -> {li2}]
  ] ==
    Global`FAMetricTensor[li1, li2],

  AnalyticalPropagator[External][
    s1 SV[j1, mom, {li1}]
  ] == 1,

  AnalyticalPropagator[Internal][
    s1 SV[j1, mom, {li1} -> {li2}]
  ] ==
    Global`FAMetricTensor[li1, li2],

  AnalyticalPropagator[External][
    s1 S[j1, mom]
  ] == 1,

  AnalyticalPropagator[Internal][
    s1 S[j1, mom]
  ] == 1,

  AnalyticalPropagator[External][
    s1 U[j1, mom, {li1}]
  ] == 1,

  AnalyticalPropagator[Internal][
    s1 U[j1, mom, {li1} -> {li2}]
  ] ==
    RGZWorkflow`Engine`RGZUPropagator[
      Mass[U[j1]], mom, li1, li2
    ]

};

M$GenericCouplings = {

  (* VV *)
  AnalyticalCoupling[ s1 V[j1, mom1, {li1}], s2 V[j2, mom2, {li2}] ] ==
    G[1][s1 V[j1], s2 V[j2]] . {
      (Global`FAMetricTensor[li1, li2] - Global`FAFourVector[mom1, li1]*Global`FAFourVector[mom2, li2]/Global`FAScalarProduct[mom1, mom2])*((-Global`FAScalarProduct[mom1, mom2]) - \[Mu]^2)/(((-Global`FAScalarProduct[mom1, mom2]) - m^2)*((-Global`FAScalarProduct[mom1, mom2]) - \[Mu]^2) + mG^4),
      (Global`FAFourVector[mom1, li1]*Global`FAFourVector[mom2, li2]/Global`FAScalarProduct[mom1, mom2])*\[Alpha]*(-Global`FAScalarProduct[mom1, mom2])/((-Global`FAScalarProduct[mom1, mom2])^2 + \[Alpha]*M^4),
      (Global`FAMetricTensor[li1, li2] - Global`FAFourVector[mom1, li1]*Global`FAFourVector[mom2, li2]/Global`FAScalarProduct[mom1, mom2])/(((-Global`FAScalarProduct[mom1, mom2]) - m^2)*((-Global`FAScalarProduct[mom1, mom2]) - \[Mu]^2) + mG^4),
      (Global`FAMetricTensor[li1, li2] - Global`FAFourVector[mom1, li1]*Global`FAFourVector[mom2, li2]/Global`FAScalarProduct[mom1, mom2])/(((-Global`FAScalarProduct[mom1, mom2]) - \[Mu]^2)*(((-Global`FAScalarProduct[mom1, mom2]) - m^2)*((-Global`FAScalarProduct[mom1, mom2]) - \[Mu]^2) + mG^4)),
      Global`FAMetricTensor[li1, li2]/((-Global`FAScalarProduct[mom1, mom2]) - \[Mu]^2)
    },

  (* Two-point insertion momenta enter the insertion vertex, opposite to
     the adjacent interaction-vertex field momenta. Its covariance is
     D_ij(-p)=D_ji(p) in the bosonic sector, with del -> -I p.
     Reverse the one-momentum bases
     here, including the rho-dependent ghost-vector source insertion;
     keep the class coefficients and interaction vertices unchanged. *)
  (* SV *)
  AnalyticalCoupling[ s1 S[j1, mom1], s2 V[j2, mom2, {li2}] ] ==
    G[1][s1 S[j1], s2 V[j2]] . {
      -Global`FAFourVector[mom2, li2]*(-Global`FAScalarProduct[mom1, mom2])/((-Global`FAScalarProduct[mom1, mom2])^2 + \[Alpha]*M^4),
      -Global`FAFourVector[mom2, li2]/((-Global`FAScalarProduct[mom1, mom2])^2 + \[Alpha]*M^4),
      -Global`FAFourVector[mom2, li2]/((-Global`FAScalarProduct[mom1, mom2])*((-Global`FAScalarProduct[mom1, mom2])^2 + \[Alpha]*M^4)),
      -Global`FAFourVector[mom2, li2]/((-Global`FAScalarProduct[mom1, mom2])*((-Global`FAScalarProduct[mom1, mom2]) - \[Mu]^2))
    },

  (* VS *)
  AnalyticalCoupling[ s1 V[j1, mom1, {li1}], s2 S[j2, mom2] ] ==
    G[1][s1 V[j1], s2 S[j2]] . {
      -Global`FAFourVector[mom1, li1]*(-Global`FAScalarProduct[mom1, mom2])/((-Global`FAScalarProduct[mom1, mom2])^2 + \[Alpha]*M^4),
      -Global`FAFourVector[mom1, li1]/((-Global`FAScalarProduct[mom1, mom2])^2 + \[Alpha]*M^4),
      -Global`FAFourVector[mom1, li1]/((-Global`FAScalarProduct[mom1, mom2])*((-Global`FAScalarProduct[mom1, mom2])^2 + \[Alpha]*M^4)),
      -Global`FAFourVector[mom1, li1]/((-Global`FAScalarProduct[mom1, mom2])*((-Global`FAScalarProduct[mom1, mom2]) - \[Mu]^2))
    },

  (* UV *)
  AnalyticalCoupling[ s1 U[j1, mom1, {li1}], s2 V[j2, mom2, {li2}] ] ==
    G[1][s1 U[j1], s2 V[j2]] . {
      -Global`FAFourVector[mom2, li2]*(-Global`FAScalarProduct[mom1, mom2])/((-Global`FAScalarProduct[mom1, mom2])^2 + \[Alpha]*M^4),
      -Global`FAFourVector[mom2, li2]/((-Global`FAScalarProduct[mom1, mom2])^2 + \[Alpha]*M^4),
      -Global`FAFourVector[mom2, li2]/((-Global`FAScalarProduct[mom1, mom2])*((-Global`FAScalarProduct[mom1, mom2])^2 + \[Alpha]*M^4)),
      -Global`FAFourVector[mom2, li2]/((-Global`FAScalarProduct[mom1, mom2])*((-Global`FAScalarProduct[mom1, mom2]) - \[Mu]^2))
    },

  (* VU *)
  AnalyticalCoupling[ s1 V[j1, mom1, {li1}], s2 U[j2, mom2, {li2}] ] ==
    G[1][s1 V[j1], s2 U[j2]] . {
      -Global`FAFourVector[mom1, li1]*(-Global`FAScalarProduct[mom1, mom2])/((-Global`FAScalarProduct[mom1, mom2])^2 + \[Alpha]*M^4),
      -Global`FAFourVector[mom1, li1]/((-Global`FAScalarProduct[mom1, mom2])^2 + \[Alpha]*M^4),
      -Global`FAFourVector[mom1, li1]/((-Global`FAScalarProduct[mom1, mom2])*((-Global`FAScalarProduct[mom1, mom2])^2 + \[Alpha]*M^4)),
      -Global`FAFourVector[mom1, li1]/((-Global`FAScalarProduct[mom1, mom2])*((-Global`FAScalarProduct[mom1, mom2]) - \[Mu]^2))
    },

  (* US *)
  AnalyticalCoupling[ s1 U[j1, mom1, {li1}], s2 S[j2, mom2] ] ==
    G[1][s1 U[j1], s2 S[j2]] . {
      1/((-Global`FAScalarProduct[mom1, mom2])^2 + \[Alpha]*M^4),
      (-Global`FAScalarProduct[mom1, mom2])/((-Global`FAScalarProduct[mom1, mom2])^2 + \[Alpha]*M^4),
      1/((-Global`FAScalarProduct[mom1, mom2])*((-Global`FAScalarProduct[mom1, mom2])^2 + \[Alpha]*M^4)),
      1/((-Global`FAScalarProduct[mom1, mom2])*((-Global`FAScalarProduct[mom1, mom2]) - \[Mu]^2))
    },

  (* SU *)
  AnalyticalCoupling[ s1 S[j1, mom1], s2 U[j2, mom2, {li2}] ] ==
    G[1][s1 S[j1], s2 U[j2]] . {
      1/((-Global`FAScalarProduct[mom1, mom2])^2 + \[Alpha]*M^4),
      (-Global`FAScalarProduct[mom1, mom2])/((-Global`FAScalarProduct[mom1, mom2])^2 + \[Alpha]*M^4),
      1/((-Global`FAScalarProduct[mom1, mom2])*((-Global`FAScalarProduct[mom1, mom2])^2 + \[Alpha]*M^4)),
      1/((-Global`FAScalarProduct[mom1, mom2])*((-Global`FAScalarProduct[mom1, mom2]) - \[Mu]^2))
    },

  (* SS *)
  AnalyticalCoupling[ s1 S[j1, mom1], s2 S[j2, mom2] ] ==
    G[1][s1 S[j1], s2 S[j2]] . {
      1/((-Global`FAScalarProduct[mom1, mom2])^2 + \[Alpha]*M^4),
      (-Global`FAScalarProduct[mom1, mom2])/((-Global`FAScalarProduct[mom1, mom2])^2 + \[Alpha]*M^4),
      1/(-Global`FAScalarProduct[mom1, mom2]),
      1/((-Global`FAScalarProduct[mom1, mom2])*((-Global`FAScalarProduct[mom1, mom2]) - \[Mu]^2))
    },

  (* UU *)
  AnalyticalCoupling[ s1 U[j1, mom1, {li1}], s2 U[j2, mom2, {li2}] ] ==
    G[-1][s1 U[j1], s2 U[j2]] . {
      Global`FAScalarProduct[mom1, mom2],
      1/(-Global`FAScalarProduct[mom1, mom2])
    },

  (* FF *)
  AnalyticalCoupling[ s1 F[j1, mom1], s2 F[j2, mom2] ] ==
    G[-1][s1 F[j1], s2 F[j2]] . {
      FANonCommutative[ Global`FADiracSlash[mom1], Global`FAChiralityProjector[-1] ],
      FANonCommutative[ Global`FADiracSlash[mom2], Global`FAChiralityProjector[+1] ],
      FANonCommutative[Global`FAChiralityProjector[-1]],
      FANonCommutative[Global`FAChiralityProjector[+1]]
    },

  (* VVV *)
  AnalyticalCoupling[ s1 V[j1, mom1, {li1}], s2 V[j2, mom2, {li2}], s3 V[j3, mom3, {li3}] ] ==
    G[-1][s1 V[j1], s2 V[j2], s3 V[j3]] . {
      Global`FAMetricTensor[li1, li2] * Global`FAFourVector[mom2 - mom1, li3] + Global`FAMetricTensor[li2, li3] * Global`FAFourVector[mom3 - mom2, li1] + Global`FAMetricTensor[li3, li1] * Global`FAFourVector[mom1 - mom3, li2],
      Global`FAFourVector[mom3, li1] * Global`FAMetricTensor[li2, li3],
      Global`FAFourVector[mom2, li1] * Global`FAMetricTensor[li2, li3],
      Global`FAFourVector[mom1, li2] * Global`FAMetricTensor[li1, li3],
      Global`FAFourVector[mom3, li2] * Global`FAMetricTensor[li1, li3],
      Global`FAFourVector[mom2, li3] * Global`FAMetricTensor[li1, li2],
      Global`FAFourVector[mom1, li3] * Global`FAMetricTensor[li1, li2]
    },

  (* VSVSV *)
  AnalyticalCoupling[ s1 V[j1, mom1, {li1}], s2 SV[j2, mom2, {li2}], s3 SV[j3, mom3, {li3}] ] ==
    G[1][s1 V[j1], s2 SV[j2], s3 SV[j3]] . {
      Global`FAMetricTensor[li1, li2]* Global`FAFourVector[mom2 - mom1, li3] + Global`FAMetricTensor[li2, li3]* Global`FAFourVector[mom3 - mom2, li1] + Global`FAMetricTensor[li3, li1]* Global`FAFourVector[mom1 - mom3, li2],
      Global`FAFourVector[mom3, li1]*Global`FAMetricTensor[li2, li3],
      Global`FAFourVector[mom2, li1]*Global`FAMetricTensor[li2, li3],
      Global`FAFourVector[mom1, li2]*Global`FAMetricTensor[li1, li3],
      Global`FAFourVector[mom3, li2]*Global`FAMetricTensor[li1, li3],
      Global`FAFourVector[mom2, li3]*Global`FAMetricTensor[li1, li2],
      Global`FAFourVector[mom1, li3]*Global`FAMetricTensor[li1, li2]
    },

  (* SVS *)
  AnalyticalCoupling[ s1 S[j1, mom1], s2 V[j2, mom2, {li2}], s3 S[j3, mom3] ] ==
    G[1][s1 S[j1], s2 V[j2], s3 S[j3]] . {
      Global`FAFourVector[mom1, li2],
      Global`FAFourVector[mom3, li2]
    },

  (* VSS *)
  AnalyticalCoupling[ s1 V[j1, mom1, {li1}], s2 S[j2, mom2], s3 S[j3, mom3] ] ==
    G[1][s1 V[j1], s2 S[j2], s3 S[j3]] . {
      Global`FAFourVector[mom2, li1],
      Global`FAFourVector[mom3, li1]
    },

  (* SSV *)
  AnalyticalCoupling[ s1 S[j1, mom1], s2 S[j2, mom2], s3 V[j3, mom3, {li3}] ] ==
    G[1][s1 S[j1], s2 S[j2], s3 V[j3]] . {
      Global`FAFourVector[mom1, li3],
      Global`FAFourVector[mom2, li3]
    },

  (* SSS *)
  AnalyticalCoupling[ s1 S[j1, mom1], s2 S[j2, mom2], s3 S[j3, mom3] ] ==
    G[1][s1 S[j1], s2 S[j2], s3 S[j3]] . {
      Global`FAScalarProduct[mom1, mom2],
      Global`FAScalarProduct[mom1, mom3],
      Global`FAScalarProduct[mom2, mom3]
    },

  (* SVV *)
  AnalyticalCoupling[ s1 S[j1, mom1], s2 V[j2, mom2, {li2}], s3 V[j3, mom3, {li3}] ] ==
    G[1][s1 S[j1], s2 V[j2], s3 V[j3]] . {
      Global`FAMetricTensor[li2, li3],
      Global`FAMetricTensor[li2, li3]*Global`FAScalarProduct[mom1, mom2],
      Global`FAMetricTensor[li3, li2]*Global`FAScalarProduct[mom1, mom3]
    },

  (* VSV *)
  AnalyticalCoupling[ s1 V[j1, mom1, {li1}], s2 S[j2, mom2], s3 V[j3, mom3, {li3}] ] ==
    G[1][s1 V[j1], s2 S[j2], s3 V[j3]] . {
      Global`FAMetricTensor[li1, li3],
      Global`FAMetricTensor[li1, li3]*Global`FAScalarProduct[mom2, mom1],
      Global`FAMetricTensor[li3, li1]*Global`FAScalarProduct[mom2, mom3]
    },

  (* VVS *)
  AnalyticalCoupling[ s1 V[j1, mom1, {li1}], s2 V[j2, mom2, {li2}], s3 S[j3, mom3] ] ==
    G[1][s1 V[j1], s2 V[j2], s3 S[j3]] . {
      Global`FAMetricTensor[li1, li2],
      Global`FAMetricTensor[li1, li2]*Global`FAScalarProduct[mom3, mom1],
      Global`FAMetricTensor[li2, li1]*Global`FAScalarProduct[mom3, mom2]
    },

  (* UUV *)
  AnalyticalCoupling[ s1 U[j1, mom1, {li1}], s2 U[j2, mom2, {li2}], s3 V[j3, mom3, {li3}] ] ==
    G[1][s1 U[j1], s2 U[j2], s3 V[j3]] . {
      Global`FAFourVector[mom1, li3],
      Global`FAFourVector[mom2, li3],
      Global`FAFourVector[mom1, li3]*Global`FAMetricTensor[li1, li2],
      Global`FAFourVector[mom2, li3]*Global`FAMetricTensor[li1, li2]
    },

  (* UUS *)
  AnalyticalCoupling[ s1 U[j1, mom1, {li1}], s2 U[j2, mom2, {li2}], s3 S[j3, mom3] ] ==
    G[1][s1 U[j1], s2 U[j2], s3 S[j3]] . {
      Global`FAMetricTensor[li2, li1]*Global`FAScalarProduct[mom1, mom3],
      Global`FAMetricTensor[li1, li2]*Global`FAScalarProduct[mom2, mom3],
      Global`FAScalarProduct[mom1, mom3],
      Global`FAScalarProduct[mom2, mom3]
    },

  (* FFV *)
  AnalyticalCoupling[ s1 F[j1, mom1], s2 F[j2, mom2], s3 V[j3, mom3, {li3}] ] ==
    G[-1][s1 F[j1], s2 F[j2], s3 V[j3]] . {
      FANonCommutative[ Global`FADiracMatrix[li3], Global`FAChiralityProjector[-1] ],
      FANonCommutative[ Global`FADiracMatrix[li3], Global`FAChiralityProjector[+1] ]
    },

  (* FFS *)
  AnalyticalCoupling[ s1 F[j1, mom1], s2 F[j2, mom2], s3 S[j3, mom3] ] ==
    G[1][s1 F[j1], s2 F[j2], s3 S[j3]] . {
      FANonCommutative[Global`FAChiralityProjector[-1]],
      FANonCommutative[Global`FAChiralityProjector[+1]]
    },

  (* VVVV *)
  AnalyticalCoupling[ s1 V[j1, mom1, {li1}], s2 V[j2, mom2, {li2}], s3 V[j3, mom3, {li3}], s4 V[j4, mom4, {li4}] ] ==
    G[1][s1 V[j1], s2 V[j2], s3 V[j3], s4 V[j4]] . {
      Global`FAMetricTensor[li1, li2]*Global`FAMetricTensor[li3, li4],
      Global`FAMetricTensor[li1, li3]*Global`FAMetricTensor[li2, li4],
      Global`FAMetricTensor[li1, li4]*Global`FAMetricTensor[li3, li2]
    },

  (* VVVS *)
  AnalyticalCoupling[ s1 V[j1, mom1, {li1}], s2 V[j2, mom2, {li2}], s3 V[j3, mom3, {li3}], s4 S[j4, mom4] ] ==
    G[1][s1 V[j1], s2 V[j2], s3 V[j3], s4 S[j4]] . {
      Global`FAFourVector[mom3, li1]*Global`FAMetricTensor[li2, li3],
      Global`FAFourVector[mom2, li1]*Global`FAMetricTensor[li2, li3],
      Global`FAFourVector[mom1, li2]*Global`FAMetricTensor[li1, li3],
      Global`FAFourVector[mom3, li2]*Global`FAMetricTensor[li1, li3],
      Global`FAFourVector[mom2, li3]*Global`FAMetricTensor[li1, li2],
      Global`FAFourVector[mom1, li3]*Global`FAMetricTensor[li1, li2]
    },

  (* VSSS *)
  AnalyticalCoupling[ s1 V[j1, mom1, {li1}], s2 S[j2, mom2], s3 S[j3, mom3], s4 S[j4, mom4] ] ==
    G[1][s1 V[j1], s2 S[j2], s3 S[j3], s4 S[j4]] . {
      Global`FAFourVector[mom2, li1],
      Global`FAFourVector[mom3, li1],
      Global`FAFourVector[mom4, li1]
    },

  (* SVSS *)
  AnalyticalCoupling[ s1 S[j1, mom1], s2 V[j2, mom2, {li2}], s3 S[j3, mom3], s4 S[j4, mom4] ] ==
    G[1][s1 S[j1], s2 V[j2], s3 S[j3], s4 S[j4]] . {
      Global`FAFourVector[mom1, li2],
      Global`FAFourVector[mom3, li2],
      Global`FAFourVector[mom4, li2]
    },

  (* SSVS *)
  AnalyticalCoupling[ s1 S[j1, mom1], s2 S[j2, mom2], s3 V[j3, mom3, {li3}], s4 S[j4, mom4] ] ==
    G[1][s1 S[j1], s2 S[j2], s3 V[j3], s4 S[j4]] . {
      Global`FAFourVector[mom1, li3],
      Global`FAFourVector[mom2, li3],
      Global`FAFourVector[mom4, li3]
    },

  (* SSSV *)
  AnalyticalCoupling[ s1 S[j1, mom1], s2 S[j2, mom2], s3 S[j3, mom3], s4 V[j4, mom4, {li4}] ] ==
    G[1][s1 S[j1], s2 S[j2], s3 S[j3], s4 V[j4]] . {
      Global`FAFourVector[mom1, li4],
      Global`FAFourVector[mom2, li4],
      Global`FAFourVector[mom3, li4]
    },

  (* SSSS *)
  AnalyticalCoupling[ s1 S[j1, mom1], s2 S[j2, mom2], s3 S[j3, mom3], s4 S[j4, mom4] ] ==
    G[1][s1 S[j1], s2 S[j2], s3 S[j3], s4 S[j4]] . {
      -Global`FAScalarProduct[mom1, mom2],
      -Global`FAScalarProduct[mom1, mom3],
      -Global`FAScalarProduct[mom1, mom4],
      -Global`FAScalarProduct[mom2, mom3],
      -Global`FAScalarProduct[mom2, mom4],
      -Global`FAScalarProduct[mom3, mom4]
    },

  (* SSVV *)
  AnalyticalCoupling[ s1 S[j1, mom1], s2 S[j2, mom2], s3 V[j3, mom3, {li3}], s4 V[j4, mom4, {li4}] ] ==
    G[1][s1 S[j1], s2 S[j2], s3 V[j3], s4 V[j4]] . {
      Global`FAMetricTensor[li3, li4],
      Global`FAMetricTensor[li3, li4]*Global`FAScalarProduct[mom1, mom3],
      Global`FAMetricTensor[li3, li4]*Global`FAScalarProduct[mom2, mom3],
      Global`FAMetricTensor[li4, li3]*Global`FAScalarProduct[mom1, mom4],
      Global`FAMetricTensor[li4, li3]*Global`FAScalarProduct[mom2, mom4]
    },

  (* SVSV *)
  AnalyticalCoupling[ s1 S[j1, mom1], s2 V[j2, mom2, {li2}], s3 S[j3, mom3], s4 V[j4, mom4, {li4}] ] ==
    G[1][s1 S[j1], s2 V[j2], s3 S[j3], s4 V[j4]] . {
      Global`FAMetricTensor[li2, li4],
      Global`FAMetricTensor[li2, li4]*Global`FAScalarProduct[mom1, mom2],
      Global`FAMetricTensor[li2, li4]*Global`FAScalarProduct[mom3, mom2],
      Global`FAMetricTensor[li4, li2]*Global`FAScalarProduct[mom1, mom4],
      Global`FAMetricTensor[li4, li2]*Global`FAScalarProduct[mom3, mom4]
    },

  (* SVVS *)
  AnalyticalCoupling[ s1 S[j1, mom1], s2 V[j2, mom2, {li2}], s3 V[j3, mom3, {li3}], s4 S[j4, mom4] ] ==
    G[1][s1 S[j1], s2 V[j2], s3 V[j3], s4 S[j4]] . {
      Global`FAMetricTensor[li2, li3],
      Global`FAMetricTensor[li2, li3]*Global`FAScalarProduct[mom1, mom2],
      Global`FAMetricTensor[li2, li3]*Global`FAScalarProduct[mom4, mom2],
      Global`FAMetricTensor[li3, li2]*Global`FAScalarProduct[mom1, mom3],
      Global`FAMetricTensor[li3, li2]*Global`FAScalarProduct[mom4, mom3]
    },

  (* VSSV *)
  AnalyticalCoupling[ s1 V[j1, mom1, {li1}], s2 S[j2, mom2], s3 S[j3, mom3], s4 V[j4, mom4, {li4}] ] ==
    G[1][s1 V[j1], s2 S[j2], s3 S[j3], s4 V[j4]] . {
      Global`FAMetricTensor[li1, li4],
      Global`FAMetricTensor[li1, li4]*Global`FAScalarProduct[mom2, mom1],
      Global`FAMetricTensor[li1, li4]*Global`FAScalarProduct[mom3, mom1],
      Global`FAMetricTensor[li4, li1]*Global`FAScalarProduct[mom2, mom4],
      Global`FAMetricTensor[li4, li1]*Global`FAScalarProduct[mom3, mom4]
    },

  (* VSVS *)
  AnalyticalCoupling[ s1 V[j1, mom1, {li1}], s2 S[j2, mom2], s3 V[j3, mom3, {li3}], s4 S[j4, mom4] ] ==
    G[1][s1 V[j1], s2 S[j2], s3 V[j3], s4 S[j4]] . {
      Global`FAMetricTensor[li1, li3],
      Global`FAMetricTensor[li1, li3]*Global`FAScalarProduct[mom2, mom1],
      Global`FAMetricTensor[li1, li3]*Global`FAScalarProduct[mom4, mom1],
      Global`FAMetricTensor[li3, li1]*Global`FAScalarProduct[mom2, mom3],
      Global`FAMetricTensor[li3, li1]*Global`FAScalarProduct[mom4, mom3]
    },

  (* VVSS *)
  AnalyticalCoupling[ s1 V[j1, mom1, {li1}], s2 V[j2, mom2, {li2}], s3 S[j3, mom3], s4 S[j4, mom4] ] ==
    G[1][s1 V[j1], s2 V[j2], s3 S[j3], s4 S[j4]] . {
      Global`FAMetricTensor[li1, li2],
      Global`FAMetricTensor[li1, li2]*Global`FAScalarProduct[mom3, mom1],
      Global`FAMetricTensor[li1, li2]*Global`FAScalarProduct[mom4, mom1],
      Global`FAMetricTensor[li2, li1]*Global`FAScalarProduct[mom3, mom2],
      Global`FAMetricTensor[li2, li1]*Global`FAScalarProduct[mom4, mom2]
    },

  (* UUSS *)
  AnalyticalCoupling[ s1 U[j1, mom1, {li1}], s2 U[j2, mom2, {li2}], s3 S[j3, mom3], s4 S[j4, mom4] ] ==
    G[1][s1 U[j1], s2 U[j2], s3 S[j3], s4 S[j4]] . {
      Global`FAMetricTensor[li2, li1]*Global`FAScalarProduct[mom1, mom3],
      Global`FAMetricTensor[li2, li1]*Global`FAScalarProduct[mom1, mom4],
      Global`FAMetricTensor[li1, li2]*Global`FAScalarProduct[mom2, mom3],
      Global`FAMetricTensor[li1, li2]*Global`FAScalarProduct[mom2, mom4],
      Global`FAScalarProduct[mom1, mom3],
      Global`FAScalarProduct[mom1, mom4],
      Global`FAScalarProduct[mom2, mom3],
      Global`FAScalarProduct[mom2, mom4]
    },

  (* UUVS *)
  AnalyticalCoupling[ s1 U[j1, mom1, {li1}], s2 U[j2, mom2, {li2}], s3 V[j3, mom3, {li3}], s4 S[j4, mom4] ] ==
    G[1][s1 U[j1], s2 U[j2], s3 V[j3], s4 S[j4]] . {
      Global`FAFourVector[mom1, li3]*Global`FAMetricTensor[li1, li2],
      Global`FAFourVector[mom2, li3]*Global`FAMetricTensor[li1, li2],
      Global`FAFourVector[mom1, li3],
      Global`FAFourVector[mom2, li3]
    }

};

M$FlippingRules = {

  FANonCommutative[
    dm : (_Global`FADiracMatrix | _Global`FADiracSlash),
    Global`FAChiralityProjector[pm_]
  ] ->
    -FANonCommutative[
      dm, Global`FAChiralityProjector[-pm]
    ]

};

M$TruncationRules = {
  _Global`FAPolarizationVector -> 1,
  _Global`FADiracSpinor -> 1,
  _Global`MajoranaSpinor -> 1
};

M$LastGenericRules = {

  Global`FAPolarizationVector[
    p_,
    _. mom : FourMomentum[Outgoing, _],
    li_
  ] :>
    Conjugate[Global`FAPolarizationVector][p, mom, li]

};

Format[
  FermionChain[
    FANonCommutative[_[s1_. mom1_, mass1_]],
    r___,
    FANonCommutative[_[s2_. mom2_, mass2_]]
  ]
] :=
  Overscript[
    If[FreeQ[mom1, Incoming], "u", "v"],
    "_"
  ][mom1, mass1] .
  r .
  If[FreeQ[mom2, Outgoing], "u", "v"][mom2, mass2];

Format[Global`FADiracSlash] = "gs";
Format[Global`FADiracMatrix] = "ga";

Format[Global`FAChiralityProjector[1]] =
  Subscript["om", "+"];

Format[Global`FAChiralityProjector[-1]] =
  Subscript["om", "-"];

Format[FAGaugeXi[a_]] :=
  Subscript["xi", a];

Format[Global`FAPolarizationVector] = "ep";

Unprotect[Conjugate];
Format[Conjugate[a_]] = Superscript[a, "*"];
Protect[Conjugate];

Format[Global`FAMetricTensor] = "g";

Format[Global`FAScalarProduct[a__]] := Dot[a];

Format[Global`FAFourVector[a_, b_]] := a[b];
Format[Global`FAFourVector[a_]] := a;


==> anc/software/RGZWorkflow-1.1.2/Models/RGZ_W2.6.mod <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* RGZ-CONTENT {"Schema":"RGZModelContent/1","JacobianGhostIncluded":true,"ClosedQuarkFlavors":2,"GhostClasses":[1,2,3,4],"ScalarGhostClasses":[1,4],"QuarkClasses":[1,2]} *)
(* RGZ_W2.6.mod: direct Minkowski two-point rational functions. *)
FR$ModelInformation = {
  ModelName -> "QCD-RGZ Model",
  Authors -> {"Wan Wu"},
  Version -> "2.7",
  Date -> "23. 10. 2026",
  Institutions -> {"Tsinghua University"},
  Description -> "Local RGZ with eta and two massless dynamical quarks"
};

FR$ClassesTranslation = {};
FR$InteractionOrderPerturbativeExpansion = {};
FR$GoldstoneList = {};

IndexRange[Index[Global`Gluon]] =
  NoUnfold[Range[8]];

IndexRange[Index[Gribov]] =
  NoUnfold[Range[8]];

IndexRange[Index[Generation]] =
  Range[3];

IndexRange[Index[Global`Colour]] =
  NoUnfold[Range[3]];

IndexRange[Index[Global`Lorentz]] =
  Range[4];

M$ClassesDescription = {

  (* Two distinct Dirac quarks with optional masses; both are dynamical. *)
  F[1] == {ClassName -> Q1, SelfConjugate -> False,
    Indices -> {Index[Global`Colour]}, Mass -> RGZWorkflow`Engine`mQ1, Width -> 0,
    QuantumNumbers -> {QFlavor1 -> 1}, ParticleName -> "q1",
    AntiParticleName -> "q1~", PDG -> 1, PropagatorLabel -> "q1",
    PropagatorType -> Straight, PropagatorArrow -> Forward},
  F[2] == {ClassName -> Q2, SelfConjugate -> False,
    Indices -> {Index[Global`Colour]}, Mass -> RGZWorkflow`Engine`mQ2, Width -> 0,
    QuantumNumbers -> {QFlavor2 -> 1}, ParticleName -> "q2",
    AntiParticleName -> "q2~", PDG -> 2, PropagatorLabel -> "q2",
    PropagatorType -> Straight, PropagatorArrow -> Forward},
  (* BRST-singlet adjoint scalar ghosts for det[-partial.D(Ah)]. *)
  U[4] == {ClassName -> eta, SelfConjugate -> False,
    Indices -> {Index[Global`Gluon]}, Ghost -> A,
    QuantumNumbers -> {GhostNumber -> 1}, Mass -> 0, Width -> 0,
    ParticleName -> "eta", AntiParticleName -> "eta~", PDG -> 9000008,
    PropagatorLabel -> "eta", PropagatorType -> GhostDash,
    PropagatorArrow -> Forward},

  V[1] == {
    ClassName -> A,
    SelfConjugate -> True,
    Indices -> {Index[Global`Gluon]},
    Mass -> 0,
    PropagatorLabel -> "A",
    PropagatorType -> Cycles,
    PropagatorArrow -> None
  },

  V[2] == {
    ClassName -> \[Phi],
    SelfConjugate -> False,
    Indices -> {Index[Global`Gluon], Index[Gribov]},
    Mass -> 1,
    PropagatorLabel -> "\[Phi]",
    PropagatorType -> Sine,
    PropagatorArrow -> None
  },

  V[3] == {
    ClassName -> \[Beta],
    SelfConjugate -> False,
    Indices -> {Index[Global`Gluon], Index[Gribov]},
    Mass -> 1,
    PropagatorLabel -> "\[Beta]",
    PropagatorType -> Sine,
    PropagatorArrow -> None
  },

  U[1] == {
    ClassName -> c,
    SelfConjugate -> False,
    Indices -> {Index[Global`Gluon]},
    QuantumNumbers -> {GhostNumber},
    Mass -> 0,
    PropagatorLabel -> "c",
    PropagatorType -> GhostDash,
    PropagatorArrow -> Forward
  },

  U[2] == {
    ClassName -> \[Omega],
    SelfConjugate -> False,
    Indices -> {Index[Global`Gluon], Index[Gribov]},
    Mass -> RGZWorkflow`Engine`RGZAuxiliaryMass,
    Width -> 0,
    ParticleName -> "\[Omega]",
    AntiParticleName -> "\[Omega]~",
    PropagatorLabel -> "\[Omega]",
    PropagatorType -> GhostDash,
    PropagatorArrow -> Forward
  },

  U[3] == {
    ClassName -> \[Zeta],
    SelfConjugate -> False,
    Indices -> {Index[Global`Gluon], Index[Gribov]},
    Mass -> RGZWorkflow`Engine`RGZAuxiliaryMass,
    Width -> 0,
    ParticleName -> "\[Zeta]",
    AntiParticleName -> "\[Zeta]~",
    PropagatorLabel -> "\[Zeta]",
    PropagatorType -> GhostDash,
    PropagatorArrow -> Forward
  },

  S[1] == {
    ClassName -> \[Xi],
    SelfConjugate -> True,
    Indices -> {Index[Global`Gluon]},
    Mass -> 0,
    Width -> 0,
    ParticleName -> "\[Xi]",
    PropagatorLabel -> "\[Xi]",
    PropagatorType -> Sine,
    PropagatorArrow -> None
  },

  S[2] == {
    ClassName -> \[Tau],
    SelfConjugate -> True,
    Indices -> {Index[Global`Gluon]},
    Mass -> 0,
    Width -> 0,
    ParticleName -> "\[Tau]",
    PropagatorLabel -> "\[Tau]",
    PropagatorType -> Sine,
    PropagatorArrow -> None
  },

  S[3] == {
    ClassName -> b,
    SelfConjugate -> True,
    Indices -> {Index[Global`Gluon]},
    Mass -> 0,
    Width -> 0,
    ParticleName -> "b",
    PropagatorLabel -> "b",
    PropagatorType -> Sine,
    PropagatorArrow -> None
  }

};

GaugeXi[V[1]] = GaugeXi[G];
GaugeXi[U[1]] = GaugeXi[G];

M$CouplingMatrices = {

  C[-F[1,{c1}], F[1,{c2}], V[1,{a}]] ==
    I Global`FAGS Global`FASUNT[a,c1,c2] {{1,0},{1,0}},
  C[-F[2,{c1}], F[2,{c2}], V[1,{a}]] ==
    I Global`FAGS Global`FASUNT[a,c1,c2] {{1,0},{1,0}},
  C[-U[4,{g1}], U[4,{g2}], V[1,{g3}]] ==
    Global`FAGS Global`FASUNF[g1,g2,g3] {{1,0},{0,0},{0,0},{0,0}},
  C[-U[4,{g1}], U[4,{g2}], S[1,{g3}]] ==
    I Global`FAGS Global`FASUNF[g1,g2,g3] {{0,0},{0,0},{1,0},{0,0}},
  C[-U[4,{g1}], U[4,{g2}], S[1,{g3}], S[1,{g4}]] ==
    -I Global`FAGS^2/2 Global`FASUNF[g1,g2,g3,g4]
      {{0,0},{0,0},{0,0},{0,0},{1,0},{-1,0},{0,0},{0,0}},
  C[-U[4,{g1}], U[4,{g2}], V[1,{g3}], S[1,{g4}]] ==
    -Global`FAGS^2 Global`FASUNF[g1,g2,g3,g4] {{0,0},{0,0},{1,0},{0,0}},

  C[V[1, {g1}], V[1, {g2}]] ==
    {{0, -I*IndexDelta[g1, g2]}, {0, -I*IndexDelta[g1, g2]}, {0, 0}, {0, 0}, {0, 0}},

  C[V[1, {g1}], V[2, {g2, g3}]] ==
    {{0, 0}, {0, 0}, {0, 1*I*mG^2*Global`FASUNF[g1, g2, g3]/(2*Sqrt[N])}, {0, 0}, {0, 0}},

  C[V[2, {g1, g2}], V[1, {g3}]] ==
    {{0, 0}, {0, 0}, {0, 1*I*mG^2*Global`FASUNF[g3, g1, g2]/(2*Sqrt[N])}, {0, 0}, {0, 0}},

  C[V[1, {g1}], -V[2, {g2, g3}]] ==
    {{0, 0}, {0, 0}, {0, 1*I*mG^2*Global`FASUNF[g1, g2, g3]/(2*Sqrt[N])}, {0, 0}, {0, 0}},

  C[-V[2, {g1, g2}], V[1, {g3}]] ==
    {{0, 0}, {0, 0}, {0, 1*I*mG^2*Global`FASUNF[g3, g1, g2]/(2*Sqrt[N])}, {0, 0}, {0, 0}},

  C[V[1, {g1}], V[3, {g2, g3}]] ==
    {{0, 0}, {0, 0}, {0, -1*I*mG^2*Global`FASUNF[g1, g2, g3]/(2*Sqrt[N])}, {0, 0}, {0, 0}},

  C[V[3, {g1, g2}], V[1, {g3}]] ==
    {{0, 0}, {0, 0}, {0, -1*I*mG^2*Global`FASUNF[g3, g1, g2]/(2*Sqrt[N])}, {0, 0}, {0, 0}},

  C[V[1, {g1}], -V[3, {g2, g3}]] ==
    {{0, 0}, {0, 0}, {0, -1*I*mG^2*Global`FASUNF[g1, g2, g3]/(2*Sqrt[N])}, {0, 0}, {0, 0}},

  C[-V[3, {g1, g2}], V[1, {g3}]] ==
    {{0, 0}, {0, 0}, {0, -1*I*mG^2*Global`FASUNF[g3, g1, g2]/(2*Sqrt[N])}, {0, 0}, {0, 0}},

  C[V[2, {g1, g2}], V[2, {g3, g4}]] ==
    {{0, 0}, {0, 0}, {0, 0}, {0, -1*I*mG^4*Global`FASUNF[g1, g2, g3, g4]/(4*N)}, {0, 0}},

  C[V[2, {g1, g2}], -V[2, {g3, g4}]] ==
    {{0, 0}, {0, 0}, {0, 0}, {0, -1*I*mG^4*Global`FASUNF[g1, g2, g3, g4]/(4*N)}, {0, I*IndexDelta[g1, g3]*IndexDelta[g2, g4]}},

  C[V[2, {g1, g2}], V[3, {g3, g4}]] ==
    {{0, 0}, {0, 0}, {0, 0}, {0, 1*I*mG^4*Global`FASUNF[g1, g2, g3, g4]/(4*N)}, {0, 0}},

  C[V[2, {g1, g2}], -V[3, {g3, g4}]] ==
    {{0, 0}, {0, 0}, {0, 0}, {0, 1*I*mG^4*Global`FASUNF[g1, g2, g3, g4]/(4*N)}, {0, 0}},

  C[-V[2, {g1, g2}], V[2, {g3, g4}]] ==
    {{0, 0}, {0, 0}, {0, 0}, {0, -1*I*mG^4*Global`FASUNF[g1, g2, g3, g4]/(4*N)}, {0, I*IndexDelta[g1, g3]*IndexDelta[g2, g4]}},

  C[-V[2, {g1, g2}], -V[2, {g3, g4}]] ==
    {{0, 0}, {0, 0}, {0, 0}, {0, -1*I*mG^4*Global`FASUNF[g1, g2, g3, g4]/(4*N)}, {0, 0}},

  C[-V[2, {g1, g2}], V[3, {g3, g4}]] ==
    {{0, 0}, {0, 0}, {0, 0}, {0, 1*I*mG^4*Global`FASUNF[g1, g2, g3, g4]/(4*N)}, {0, 0}},

  C[-V[2, {g1, g2}], -V[3, {g3, g4}]] ==
    {{0, 0}, {0, 0}, {0, 0}, {0, 1*I*mG^4*Global`FASUNF[g1, g2, g3, g4]/(4*N)}, {0, 0}},

  C[V[3, {g1, g2}], V[2, {g3, g4}]] ==
    {{0, 0}, {0, 0}, {0, 0}, {0, 1*I*mG^4*Global`FASUNF[g1, g2, g3, g4]/(4*N)}, {0, 0}},

  C[V[3, {g1, g2}], -V[2, {g3, g4}]] ==
    {{0, 0}, {0, 0}, {0, 0}, {0, 1*I*mG^4*Global`FASUNF[g1, g2, g3, g4]/(4*N)}, {0, 0}},

  C[V[3, {g1, g2}], V[3, {g3, g4}]] ==
    {{0, 0}, {0, 0}, {0, 0}, {0, -1*I*mG^4*Global`FASUNF[g1, g2, g3, g4]/(4*N)}, {0, 0}},

  C[V[3, {g1, g2}], -V[3, {g3, g4}]] ==
    {{0, 0}, {0, 0}, {0, 0}, {0, -1*I*mG^4*Global`FASUNF[g1, g2, g3, g4]/(4*N)}, {0, I*IndexDelta[g1, g3]*IndexDelta[g2, g4]}},

  C[-V[3, {g1, g2}], V[2, {g3, g4}]] ==
    {{0, 0}, {0, 0}, {0, 0}, {0, 1*I*mG^4*Global`FASUNF[g1, g2, g3, g4]/(4*N)}, {0, 0}},

  C[-V[3, {g1, g2}], -V[2, {g3, g4}]] ==
    {{0, 0}, {0, 0}, {0, 0}, {0, 1*I*mG^4*Global`FASUNF[g1, g2, g3, g4]/(4*N)}, {0, 0}},

  C[-V[3, {g1, g2}], V[3, {g3, g4}]] ==
    {{0, 0}, {0, 0}, {0, 0}, {0, -1*I*mG^4*Global`FASUNF[g1, g2, g3, g4]/(4*N)}, {0, I*IndexDelta[g1, g3]*IndexDelta[g2, g4]}},

  C[-V[3, {g1, g2}], -V[3, {g3, g4}]] ==
    {{0, 0}, {0, 0}, {0, 0}, {0, -1*I*mG^4*Global`FASUNF[g1, g2, g3, g4]/(4*N)}, {0, 0}},

  C[V[1, {g1}], S[3, {g2}]] ==
    {{0, -IndexDelta[g1, g2]}, {0, 0}, {0, 0}, {0, 0}},

  C[S[3, {g1}], V[1, {g2}]] ==
    {{0, -IndexDelta[g1, g2]}, {0, 0}, {0, 0}, {0, 0}},

  C[V[1, {g1}], S[1, {g2}]] ==
    {{0, 0}, {0, -\[Alpha]*IndexDelta[g1, g2]}, {0, 0}, {0, 0}},

  C[S[1, {g1}], V[1, {g2}]] ==
    {{0, 0}, {0, -\[Alpha]*IndexDelta[g1, g2]}, {0, 0}, {0, 0}},

  C[V[1, {g1}], S[2, {g2}]] ==
    {{0, 0}, {0, 0}, {0, -\[Alpha]*M^4*IndexDelta[g1, g2]}, {0, 0}},

  C[S[2, {g1}], V[1, {g2}]] ==
    {{0, 0}, {0, 0}, {0, -\[Alpha]*M^4*IndexDelta[g1, g2]}, {0, 0}},

  C[S[2, {g1}], V[2, {g2, g3}]] ==
    {{0, 0}, {0, 0}, {0, 0}, {0, 1*mG^2*Global`FASUNF[g1, g2, g3]/(2*Sqrt[N])}},

  C[V[2, {g1, g2}], S[2, {g3}]] ==
    {{0, 0}, {0, 0}, {0, 0}, {0, 1*mG^2*Global`FASUNF[g3, g1, g2]/(2*Sqrt[N])}},

  C[S[2, {g1}], -V[2, {g2, g3}]] ==
    {{0, 0}, {0, 0}, {0, 0}, {0, 1*mG^2*Global`FASUNF[g1, g2, g3]/(2*Sqrt[N])}},

  C[-V[2, {g1, g2}], S[2, {g3}]] ==
    {{0, 0}, {0, 0}, {0, 0}, {0, 1*mG^2*Global`FASUNF[g3, g1, g2]/(2*Sqrt[N])}},

  C[S[2, {g1}], V[3, {g2, g3}]] ==
    {{0, 0}, {0, 0}, {0, 0}, {0, -1*mG^2*Global`FASUNF[g1, g2, g3]/(2*Sqrt[N])}},

  C[V[3, {g1, g2}], S[2, {g3}]] ==
    {{0, 0}, {0, 0}, {0, 0}, {0, -1*mG^2*Global`FASUNF[g3, g1, g2]/(2*Sqrt[N])}},

  C[S[2, {g1}], -V[3, {g2, g3}]] ==
    {{0, 0}, {0, 0}, {0, 0}, {0, -1*mG^2*Global`FASUNF[g1, g2, g3]/(2*Sqrt[N])}},

  C[-V[3, {g1, g2}], S[2, {g3}]] ==
    {{0, 0}, {0, 0}, {0, 0}, {0, -1*mG^2*Global`FASUNF[g3, g1, g2]/(2*Sqrt[N])}},

  C[S[3, {g1}], S[3, {g2}]] ==
    {{0, I*M^4*IndexDelta[g1, g2]}, {0, 0}, {0, 0}, {0, 0}},

  C[S[3, {g1}], S[1, {g2}]] ==
    {{0, 0}, {0, -I*IndexDelta[g1, g2]}, {0, 0}, {0, 0}},

  C[S[1, {g1}], S[3, {g2}]] ==
    {{0, 0}, {0, -I*IndexDelta[g1, g2]}, {0, 0}, {0, 0}},

  C[S[3, {g1}], S[2, {g2}]] ==
    {{0, -I*M^4*IndexDelta[g1, g2]}, {0, 0}, {0, 0}, {0, 0}},

  C[S[2, {g1}], S[3, {g2}]] ==
    {{0, -I*M^4*IndexDelta[g1, g2]}, {0, 0}, {0, 0}, {0, 0}},

  C[S[1, {g1}], S[1, {g2}]] ==
    {{0, -I*\[Alpha]*IndexDelta[g1, g2]}, {0, 0}, {0, 0}, {0, 0}},

  C[S[1, {g1}], S[2, {g2}]] ==
    {{0, 0}, {0, I*IndexDelta[g1, g2]}, {0, 0}, {0, 0}},

  C[S[2, {g1}], S[1, {g2}]] ==
    {{0, 0}, {0, I*IndexDelta[g1, g2]}, {0, 0}, {0, 0}},

  C[S[2, {g1}], S[2, {g2}]] ==
    {{0, I*M^4*IndexDelta[g1, g2]}, {0, 0}, {0, -I*m^2*IndexDelta[g1, g2]}, {0, I*mG^4*IndexDelta[g1, g2]}},

  C[U[1, {g1}], -U[1, {g2}]] ==
    {{0, 0}, {0, I*IndexDelta[g1, g2]}},

  C[-U[1, {g1}], S[3, {g2}]] ==
    {{0, I*\[Rho]*IndexDelta[g1, g2]}, {0, 0}, {0, 0}, {0, 0}},

  C[S[3, {g1}], -U[1, {g2}]] ==
    {{0, I*\[Rho]*IndexDelta[g1, g2]}, {0, 0}, {0, 0}, {0, 0}},

  C[-U[1, {g1}], S[2, {g2}]] ==
    {{0, -I*\[Rho]*IndexDelta[g1, g2]}, {0, 0}, {0, 0}, {0, 0}},

  C[S[2, {g1}], -U[1, {g2}]] ==
    {{0, -I*\[Rho]*IndexDelta[g1, g2]}, {0, 0}, {0, 0}, {0, 0}},

  C[-U[1, {g1}], S[1, {g2}]] ==
    {{0, 0}, {0, 0}, {0, I*\[Rho]*\[Alpha]*IndexDelta[g1, g2]}, {0, 0}},

  C[S[1, {g1}], -U[1, {g2}]] ==
    {{0, 0}, {0, 0}, {0, I*\[Rho]*\[Alpha]*IndexDelta[g1, g2]}, {0, 0}},

  C[-U[1, {g1}], V[1, {g2}]] ==
    {{0, 0}, {0, 0}, {0, \[Rho]*\[Alpha]*IndexDelta[g1, g2]}, {0, 0}},

  C[V[1, {g1}], -U[1, {g2}]] ==
    {{0, 0}, {0, 0}, {0, \[Rho]*\[Alpha]*IndexDelta[g1, g2]}, {0, 0}},

C[-U[1, {g1}], U[1, {g2}], V[1, {g3}]] == -Global`FAGS*Global`FASUNF[g1, g2, g3] * {{1, dZgs1 + dZGG1/2}, {0, 0}, {0, 0}, {0, 0}},

C[V[1, {g1}], V[1, {g2}], V[1, {g3}]] == -Global`FAGS*Global`FASUNF[g1, g2, g3] * {{1, dZgs1 + 3*dZGG1/2}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[V[1, {g1}], V[1, {g2}], V[1, {g3}], V[1, {g4}]] == -I*Global`FAGS^2 * {( Global`FASUNF[g1, g3, g2, g4] - Global`FASUNF[g1, g4, g3, g2] ) * {1, 2*(dZgs1 + dZGG1)}, ( Global`FASUNF[g1, g2, g3, g4] + Global`FASUNF[g1, g4, g3, g2] ) * {1, 2*(dZgs1 + dZGG1)}, ( -Global`FASUNF[g1, g2, g3, g4] - Global`FASUNF[g1, g3, g2, g4] ) * {1, 2*(dZgs1 + dZGG1)}},

C[V[1, {g1}], V[3, {g2, g3}], -V[3, {g4, g5}]] == Global`FAGS*Global`FASUNF[g1, g2, g4]*IndexDelta[g3, g5] * {{0, 0}, {1, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[S[1, {g1}], V[3, {g2, g3}], -V[3, {g4, g5}]] == I*Global`FAGS*Global`FASUNF[g1, g2, g4]*IndexDelta[g3, g5] * {{0, 0}, {0, 0}, {1, 0}},

C[S[1, {g1}], S[1, {g2}], V[3, {g3, g4}], -V[3, {g5, g6}]] == I*Global`FAGS^2/2 * Global`FASUNF[g5, g3, g1, g2]*IndexDelta[g4, g6] * {{0, 0}, {0, 0}, {0, 0}, {1, 0}, {-1, 0}},

C[V[1, {g1}], V[3, {g2, g3}], -V[3, {g4, g5}], S[1, {g6}]] == Global`FAGS^2*Global`FASUNF[g1, g6, g4, g2]*IndexDelta[g3, g5] * {{1, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[V[1, {g1}], V[2, {g2, g3}], -V[2, {g4, g5}]] == Global`FAGS*Global`FASUNF[g1, g2, g4]*IndexDelta[g3, g5] * {{0, 0}, {1, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[S[1, {g1}], V[2, {g2, g3}], -V[2, {g4, g5}]] == I*Global`FAGS*Global`FASUNF[g1, g2, g4]*IndexDelta[g3, g5] * {{0, 0}, {0, 0}, {1, 0}},

C[S[1, {g1}], S[1, {g2}], V[2, {g3, g4}], -V[2, {g5, g6}]] == I*Global`FAGS^2/2 * Global`FASUNF[g5, g3, g1, g2]*IndexDelta[g4, g6] * {{0, 0}, {0, 0}, {0, 0}, {1, 0}, {-1, 0}},

C[V[1, {g1}], V[2, {g2, g3}], -V[2, {g4, g5}], S[1, {g6}]] == Global`FAGS^2*Global`FASUNF[g1, g6, g4, g2]*IndexDelta[g3, g5] * {{1, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[-U[3, {g1, g2}], U[3, {g3, g4}], V[1, {g5}]] == -Global`FAGS*Global`FASUNF[g5, g1, g3]*IndexDelta[g2, g4] * {{0, 0}, {0, 0}, {1, 0}, {0, 0}},

C[-U[3, {g1, g2}], U[3, {g3, g4}], S[1, {g5}]] == -I*Global`FAGS*Global`FASUNF[g5, g1, g3]*IndexDelta[g2, g4] * {{1, 0}, {0, 0}, {0, 0}, {0, 0}},

C[-U[3, {g1, g2}], U[3, {g3, g4}], S[1, {g5}], S[1, {g6}]] == I*Global`FAGS^2/2 * Global`FASUNF[g1, g3, g5, g6]*IndexDelta[g2, g4] * {{1, 0}, {-1, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[-U[3, {g1, g2}], U[3, {g3, g4}], V[1, {g5}], S[1, {g6}]] == Global`FAGS^2*Global`FASUNF[g1, g3, g5, g6]*IndexDelta[g2, g4] * {{1, 0}, {0, 0}, {0, 0}, {0, 0}},

C[-U[2, {g1, g2}], U[2, {g3, g4}], V[1, {g5}]] == -Global`FAGS*Global`FASUNF[g5, g1, g3]*IndexDelta[g2, g4] * {{0, 0}, {0, 0}, {1, 0}, {0, 0}},

C[-U[2, {g1, g2}], U[2, {g3, g4}], S[1, {g5}]] == -I*Global`FAGS*Global`FASUNF[g5, g1, g3]*IndexDelta[g2, g4] * {{1, 0}, {0, 0}, {0, 0}, {0, 0}},

C[-U[2, {g1, g2}], U[2, {g3, g4}], S[1, {g5}], S[1, {g6}]] == I*Global`FAGS^2/2 * Global`FASUNF[g1, g3, g5, g6]*IndexDelta[g2, g4] * {{1, 0}, {-1, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[-U[2, {g1, g2}], U[2, {g3, g4}], V[1, {g5}], S[1, {g6}]] == Global`FAGS^2*Global`FASUNF[g1, g3, g5, g6]*IndexDelta[g2, g4] * {{1, 0}, {0, 0}, {0, 0}, {0, 0}},

C[S[1, {g1}], S[1, {g2}], S[2, {g3}]] == -I*Global`FAGS*Global`FASUNF[g1, g3, g2]/2 * {{0, 0}, {1, 0}, {-1, 0}},

C[S[2, {g1}], V[1, {g2}], S[1, {g3}]] == Global`FAGS*Global`FASUNF[g1, g2, g3] * {{1, 0}, {0, 0}},

C[S[2, {g1}], S[1, {g2}], V[1, {g3}], S[1, {g4}]] == -Global`FAGS^2/2 * ( Global`FASUNF[g1, g2, g4, g3] + Global`FASUNF[g1, g4, g2, g3] ) * {{1, 0}, {0, 0}, {0, 0}},

C[S[1, {g1}], S[2, {g2}], V[1, {g3}], S[1, {g4}]] == -Global`FAGS^2/2 * ( Global`FASUNF[g2, g1, g4, g3] + Global`FASUNF[g2, g4, g1, g3] ) * {{0, 0}, {1, 0}, {0, 0}},

C[S[1, {g1}], S[1, {g2}], V[1, {g3}], S[2, {g4}]] == -Global`FAGS^2/2 * ( Global`FASUNF[g4, g1, g2, g3] + Global`FASUNF[g4, g2, g1, g3] ) * {{0, 0}, {0, 0}, {1, 0}},

C[S[2, {g1}], V[1, {g2}], S[1, {g3}], S[1, {g4}]] == -Global`FAGS^2/2 * ( Global`FASUNF[g1, g3, g4, g2] + Global`FASUNF[g1, g4, g3, g2] ) * {{1, 0}, {0, 0}, {0, 0}},

C[S[1, {g1}], V[1, {g2}], S[2, {g3}], S[1, {g4}]] == -Global`FAGS^2/2 * ( Global`FASUNF[g3, g1, g4, g2] + Global`FASUNF[g3, g4, g1, g2] ) * {{0, 0}, {1, 0}, {0, 0}},

C[S[1, {g1}], V[1, {g2}], S[1, {g3}], S[2, {g4}]] == -Global`FAGS^2/2 * ( Global`FASUNF[g4, g1, g3, g2] + Global`FASUNF[g4, g3, g1, g2] ) * {{0, 0}, {0, 0}, {1, 0}},

C[V[1, {g1}], S[2, {g2}], S[1, {g3}], S[1, {g4}]] == -Global`FAGS^2/2 * ( Global`FASUNF[g2, g3, g4, g1] + Global`FASUNF[g2, g4, g3, g1] ) * {{1, 0}, {0, 0}, {0, 0}},

C[V[1, {g1}], S[1, {g2}], S[2, {g3}], S[1, {g4}]] == -Global`FAGS^2/2 * ( Global`FASUNF[g3, g2, g4, g1] + Global`FASUNF[g3, g4, g2, g1] ) * {{0, 0}, {1, 0}, {0, 0}},

C[V[1, {g1}], S[1, {g2}], S[1, {g3}], S[2, {g4}]] == -Global`FAGS^2/2 * ( Global`FASUNF[g4, g2, g3, g1] + Global`FASUNF[g4, g3, g2, g1] ) * {{0, 0}, {0, 0}, {1, 0}},

C[S[2, {g1}], S[1, {g2}], S[1, {g3}], V[1, {g4}]] == -Global`FAGS^2/2 * ( Global`FASUNF[g1, g2, g3, g4] + Global`FASUNF[g1, g3, g2, g4] ) * {{1, 0}, {0, 0}, {0, 0}},

C[S[1, {g1}], S[2, {g2}], S[1, {g3}], V[1, {g4}]] == -Global`FAGS^2/2 * ( Global`FASUNF[g2, g1, g3, g4] + Global`FASUNF[g2, g3, g1, g4] ) * {{0, 0}, {1, 0}, {0, 0}},

C[S[1, {g1}], S[1, {g2}], S[2, {g3}], V[1, {g4}]] == -Global`FAGS^2/2 * ( Global`FASUNF[g3, g1, g2, g4] + Global`FASUNF[g3, g2, g1, g4] ) * {{0, 0}, {0, 0}, {1, 0}},

C[S[2, {g1}], S[1, {g2}], S[1, {g3}], S[1, {g4}]] == I*Global`FAGS^2/6 * {{ -Global`FASUNF[g2, g3, g1, g4] - Global`FASUNF[g2, g4, g1, g3], 0 }, { Global`FASUNF[g2, g3, g1, g4] + Global`FASUNF[g2, g1, g3, g4], 0 }, { Global`FASUNF[g2, g4, g1, g3] - Global`FASUNF[g2, g1, g3, g4], 0 }, {0, 0}, {0, 0}, {0, 0}},

C[S[1, {g1}], S[1, {g2}], S[1, {g3}], S[2, {g4}]] == I*Global`FAGS^2/6 * {{0, 0}, {0, 0}, { -Global`FASUNF[g1, g2, g4, g3] - Global`FASUNF[g1, g3, g4, g2], 0 }, {0, 0}, { Global`FASUNF[g1, g2, g4, g3] + Global`FASUNF[g1, g4, g2, g3], 0 }, { Global`FASUNF[g1, g3, g4, g2] - Global`FASUNF[g1, g4, g2, g3], 0 }},

C[S[1, {g1}], S[1, {g2}], V[3, {g3, g4}]] == Global`FAGS*mG^2/(4*Sqrt[N]) * Global`FASUNF[g4, g3, g1, g2] * {{1, 0}, {-1, 0}},

C[S[1, {g1}], S[1, {g2}], -V[3, {g3, g4}]] == Global`FAGS*mG^2/(4*Sqrt[N]) * Global`FASUNF[g4, g3, g1, g2] * {{1, 0}, {-1, 0}},

C[V[1, {g1}], S[1, {g2}], V[3, {g3, g4}]] == I*Global`FAGS*mG^2/(2*Sqrt[N]) * Global`FASUNF[g1, g2, g3, g4] * {{1, 0}, {0, 0}, {0, 0}},

C[V[1, {g1}], S[1, {g2}], -V[3, {g3, g4}]] == I*Global`FAGS*mG^2/(2*Sqrt[N]) * Global`FASUNF[g1, g2, g3, g4] * {{1, 0}, {0, 0}, {0, 0}},

C[V[1, {g1}], S[1, {g2}], S[1, {g3}], V[3, {g4, g5}]] == -I*Global`FAGS^2*mG^2/(4*Sqrt[N]) * IndexSum[ Global`FASUNF[g5, g4, g2, aa]*Global`FASUNF[g1, g3, aa] + Global`FASUNF[g5, g4, g3, aa]*Global`FASUNF[g1, g2, aa], {aa, 1, 8} ] * {{1, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[V[1, {g1}], S[1, {g2}], S[1, {g3}], -V[3, {g4, g5}]] == -I*Global`FAGS^2*mG^2/(4*Sqrt[N]) * IndexSum[ Global`FASUNF[g5, g4, g2, aa]*Global`FASUNF[g1, g3, aa] + Global`FASUNF[g5, g4, g3, aa]*Global`FASUNF[g1, g2, aa], {aa, 1, 8} ] * {{1, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[S[1, {g1}], S[1, {g2}], S[1, {g3}], V[3, {g4, g5}]] == -Global`FAGS^2*mG^2/(12*Sqrt[N]) * {{ IndexSum[ -Global`FASUNF[g5, g4, g3, aa]*Global`FASUNF[g1, g2, aa] - Global`FASUNF[g5, g4, g2, aa]*Global`FASUNF[g1, g3, aa], {aa, 1, 8} ], 0 }, { IndexSum[ Global`FASUNF[g5, g4, g3, aa]*Global`FASUNF[g1, g2, aa] - Global`FASUNF[g5, g4, g1, aa]*Global`FASUNF[g2, g3, aa], {aa, 1, 8} ], 0 }, { IndexSum[ Global`FASUNF[g5, g4, g2, aa]*Global`FASUNF[g1, g3, aa] + Global`FASUNF[g5, g4, g1, aa]*Global`FASUNF[g2, g3, aa], {aa, 1, 8} ], 0 }},

C[S[1, {g1}], S[1, {g2}], S[1, {g3}], -V[3, {g4, g5}]] == -Global`FAGS^2*mG^2/(12*Sqrt[N]) * {{ IndexSum[ -Global`FASUNF[g5, g4, g3, aa]*Global`FASUNF[g1, g2, aa] - Global`FASUNF[g5, g4, g2, aa]*Global`FASUNF[g1, g3, aa], {aa, 1, 8} ], 0 }, { IndexSum[ Global`FASUNF[g5, g4, g3, aa]*Global`FASUNF[g1, g2, aa] - Global`FASUNF[g5, g4, g1, aa]*Global`FASUNF[g2, g3, aa], {aa, 1, 8} ], 0 }, { IndexSum[ Global`FASUNF[g5, g4, g2, aa]*Global`FASUNF[g1, g3, aa] + Global`FASUNF[g5, g4, g1, aa]*Global`FASUNF[g2, g3, aa], {aa, 1, 8} ], 0 }},

C[S[1, {g1}], S[1, {g2}], V[2, {g3, g4}]] == Global`FAGS*mG^2/(4*Sqrt[N]) * Global`FASUNF[g4, g3, g1, g2] * {{-1, 0}, {1, 0}},

C[S[1, {g1}], S[1, {g2}], -V[2, {g3, g4}]] == Global`FAGS*mG^2/(4*Sqrt[N]) * Global`FASUNF[g4, g3, g1, g2] * {{-1, 0}, {1, 0}},

C[V[1, {g1}], S[1, {g2}], V[2, {g3, g4}]] == -I*Global`FAGS*mG^2/(2*Sqrt[N]) * Global`FASUNF[g1, g2, g3, g4] * {{1, 0}, {0, 0}, {0, 0}},

C[V[1, {g1}], S[1, {g2}], -V[2, {g3, g4}]] == -I*Global`FAGS*mG^2/(2*Sqrt[N]) * Global`FASUNF[g1, g2, g3, g4] * {{1, 0}, {0, 0}, {0, 0}},

C[V[1, {g1}], S[1, {g2}], S[1, {g3}], V[2, {g4, g5}]] == I*Global`FAGS^2*mG^2/(4*Sqrt[N]) * IndexSum[ Global`FASUNF[g5, g4, g2, aa]*Global`FASUNF[g1, g3, aa] + Global`FASUNF[g5, g4, g3, aa]*Global`FASUNF[g1, g2, aa], {aa, 1, 8} ] * {{1, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[V[1, {g1}], S[1, {g2}], S[1, {g3}], -V[2, {g4, g5}]] == I*Global`FAGS^2*mG^2/(4*Sqrt[N]) * IndexSum[ Global`FASUNF[g5, g4, g2, aa]*Global`FASUNF[g1, g3, aa] + Global`FASUNF[g5, g4, g3, aa]*Global`FASUNF[g1, g2, aa], {aa, 1, 8} ] * {{1, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[S[1, {g1}], S[1, {g2}], S[1, {g3}], V[2, {g4, g5}]] == Global`FAGS^2*mG^2/(12*Sqrt[N]) * {{ IndexSum[ -Global`FASUNF[g5, g4, g3, aa]*Global`FASUNF[g1, g2, aa] - Global`FASUNF[g5, g4, g2, aa]*Global`FASUNF[g1, g3, aa], {aa, 1, 8} ], 0 }, { IndexSum[ Global`FASUNF[g5, g4, g3, aa]*Global`FASUNF[g1, g2, aa] - Global`FASUNF[g5, g4, g1, aa]*Global`FASUNF[g2, g3, aa], {aa, 1, 8} ], 0 }, { IndexSum[ Global`FASUNF[g5, g4, g2, aa]*Global`FASUNF[g1, g3, aa] + Global`FASUNF[g5, g4, g1, aa]*Global`FASUNF[g2, g3, aa], {aa, 1, 8} ], 0 }},

C[S[1, {g1}], S[1, {g2}], S[1, {g3}], -V[2, {g4, g5}]] == Global`FAGS^2*mG^2/(12*Sqrt[N]) * {{ IndexSum[ -Global`FASUNF[g5, g4, g3, aa]*Global`FASUNF[g1, g2, aa] - Global`FASUNF[g5, g4, g2, aa]*Global`FASUNF[g1, g3, aa], {aa, 1, 8} ], 0 }, { IndexSum[ Global`FASUNF[g5, g4, g3, aa]*Global`FASUNF[g1, g2, aa] - Global`FASUNF[g5, g4, g1, aa]*Global`FASUNF[g2, g3, aa], {aa, 1, 8} ], 0 }, { IndexSum[ Global`FASUNF[g5, g4, g2, aa]*Global`FASUNF[g1, g3, aa] + Global`FASUNF[g5, g4, g1, aa]*Global`FASUNF[g2, g3, aa], {aa, 1, 8} ], 0 }},

C[V[1, {g1}], S[1, {g2}], S[1, {g3}]] == Global`FAGS*m^2/2*Global`FASUNF[g1, g2, g3] * {{-1, 0}, {1, 0}},

C[S[1, {g1}], S[1, {g2}], S[1, {g3}], S[1, {g4}]] == I*Global`FAGS^2*m^2/12 * {{ -Global`FASUNF[g1, g3, g2, g4] - Global`FASUNF[g1, g4, g2, g3], 0 }, { -Global`FASUNF[g1, g2, g3, g4] + Global`FASUNF[g1, g4, g2, g3], 0 }, { Global`FASUNF[g1, g2, g3, g4] + Global`FASUNF[g1, g3, g2, g4], 0 }, { Global`FASUNF[g1, g2, g3, g4] + Global`FASUNF[g1, g3, g2, g4], 0 }, { -Global`FASUNF[g1, g2, g3, g4] + Global`FASUNF[g1, g4, g2, g3], 0 }, { -Global`FASUNF[g1, g3, g2, g4] - Global`FASUNF[g1, g4, g2, g3], 0 }},

C[V[1, {g1}], S[1, {g2}], S[1, {g3}], S[1, {g4}]] == Global`FAGS^2*m^2/6 * {{ Global`FASUNF[g1, g4, g2, g3] + Global`FASUNF[g1, g3, g2, g4], 0 }, { -Global`FASUNF[g1, g4, g2, g3] + Global`FASUNF[g1, g2, g3, g4], 0 }, { -Global`FASUNF[g1, g3, g2, g4] - Global`FASUNF[g1, g2, g3, g4], 0 }}

};

M$LastModelRules = {};

(* Local MSbar counterterms are supplied by RGZQQMSbarCounterterms with
   Nf=2. The old RenConst[dZgs1]=-7 dZGG1/2 guess is not valid for this
   model. These tree-level FA rules do not define an on-shell CT model. *)


==> anc/software/RGZWorkflow-1.1.2/PacletInfo.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
PacletObject[<|"Name"->"RGZWorkflow","Version"->"1.1.2","WolframVersion"->"13.3+","Description"->"Auditable RGZ Minkowski tree and one-loop workflow","Creator"->"Wan Wu","Extensions"->{{"Kernel","Root"->"Kernel","Context"->{"RGZWorkflow`"}}}|>]


==> anc/software/RGZWorkflow-1.1.2/Paper/README.md <==
# Paper companion

Wan Wu, *Gauge-parameter cancellation and finite form factors in one-loop quark scattering in the refined Gribov-Zwanziger framework*, [arXiv:2610.38463](https://arxiv.org/abs/2610.38463), submitted 2026-10-28. The archived software release has its own DOI: [10.5281/zenodo.23724368](https://doi.org/10.5281/zenodo.23724368).

The supplied nine-page main paper and seven-page supplement specify the workflow described in [Reproducibility](../Documentation/Reproducibility.md). Their hashes and analytic conventions are recorded in [provenance.json](provenance.json).

The author's exact electronic table is preserved, with a distribution license comment, in [data/form-factors.wl](data/form-factors.wl). Load it with `RGZPaperResult[]` after loading the package. It contains eight colour-spin rows and 144 coefficients over 31 functions. Indices are zero based; the common loop normalization is already included in each row prefactor.

This is reference data, not evidence that the current source tree or Work directory has reproduced the paper. Live certification requires the full linked evidence chain. The PDFs are not bundled in the distribution.

The earlier paper-table agreement is historical. The colour correction in version 1.1.2 changes the finite amplitude, so that agreement is not a claim about this release. The Start Here notebook no longer contains the author-electronic-reference section. The inert reference data and public reader remain available for explicit historical comparisons. See [the correction](../Documentation/ColourCorrection.md).


==> anc/software/RGZWorkflow-1.1.2/Paper/data/form-factors.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later *)
(* Exact one-loop finite form factors. Function index j refers to Functions[[j+1]]. *)
<|"Schema" -> "RGZPRDFormFactors/1", "LoopOrder" -> 1, "Colors" -> {"singlet: delta13 delta24", "octet: (delta14 delta23-delta13 delta24/Nc)/2"}, "SpinStructures" -> {"gamma_mu x gamma^mu", "slash(p2) x slash(p1)", "gamma_mu gamma_nu gamma_rho x gamma^mu gamma^nu gamma^rho", "gamma_mu gamma_nu slash(p2) x gamma^mu gamma^nu slash(p1)"}, "CoordinateDefinitions" -> <|"a" -> "rMinus", "b" -> "rPlus", "mu2" -> "auxiliary mass squared", "muR2" -> "positive MSbar scale squared", "s" -> "(p1+p2)^2", "t" -> "(p1-p3)^2", "Nc" -> "number of colors", "gs" -> "renormalized coupling"|>, "Functions" -> {1, Log[RGZPaper`a/RGZPaper`muR2], Log[RGZPaper`b/RGZPaper`muR2], Log[RGZPaper`mu2/RGZPaper`muR2], Log[-(RGZPaper`s/RGZPaper`muR2)], Log[(RGZPaper`s + RGZPaper`t)/RGZPaper`muR2], Log[-(RGZPaper`t/RGZPaper`muR2)], RGZPaper`Finite[RGZPaper`B0[RGZPaper`t, 0, RGZPaper`a], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`B0[RGZPaper`t, 0, RGZPaper`b], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`B0[RGZPaper`t, 0, RGZPaper`mu2], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`B0[RGZPaper`t, RGZPaper`a, RGZPaper`a], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`B0[RGZPaper`t, RGZPaper`a, RGZPaper`b], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`B0[RGZPaper`t, RGZPaper`b, RGZPaper`b], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`B0[RGZPaper`t, RGZPaper`mu2, RGZPaper`a], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`B0[RGZPaper`t, RGZPaper`mu2, RGZPaper`b], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`B0[RGZPaper`t, RGZPaper`mu2, RGZPaper`mu2], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`C0[0, RGZPaper`t, 0, 0, RGZPaper`a, RGZPaper`a], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`C0[0, RGZPaper`t, 0, 0, RGZPaper`a, RGZPaper`b], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`C0[0, RGZPaper`t, 0, 0, RGZPaper`b, RGZPaper`b], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`C0[RGZPaper`s, 0, 0, 0, 0, RGZPaper`a], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`C0[RGZPaper`s, 0, 0, 0, 0, RGZPaper`b], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`C0[-RGZPaper`s - RGZPaper`t, 0, 0, 0, 0, RGZPaper`a], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`C0[-RGZPaper`s - RGZPaper`t, 0, 0, 0, 0, RGZPaper`b], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`C0[RGZPaper`t, 0, 0, 0, 0, RGZPaper`a], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`C0[RGZPaper`t, 0, 0, 0, 0, RGZPaper`b], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`D0[RGZPaper`s, 0, RGZPaper`t, 0, 0, 0, 0, 0, RGZPaper`a, RGZPaper`a], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`D0[RGZPaper`s, 0, RGZPaper`t, 0, 0, 0, 0, 0, RGZPaper`a, RGZPaper`b], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`D0[RGZPaper`s, 0, RGZPaper`t, 0, 0, 0, 0, 0, RGZPaper`b, RGZPaper`b], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`D0[-RGZPaper`s - RGZPaper`t, 0, RGZPaper`t, 0, 0, 0, 0, 0, RGZPaper`a, RGZPaper`a], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`D0[-RGZPaper`s - RGZPaper`t, 0, RGZPaper`t, 0, 0, 0, 0, 0, RGZPaper`a, RGZPaper`b], RGZPaper`muR2], RGZPaper`Finite[RGZPaper`D0[-RGZPaper`s - RGZPaper`t, 0, RGZPaper`t, 0, 0, 0, 0, 0, RGZPaper`b, RGZPaper`b], RGZPaper`muR2]}, "Rows" -> {<|"ColorID" -> 1, "SpinID" -> 1, "Prefactor" -> (RGZPaper`gs^4*(-1 + RGZPaper`Nc)*(1 + RGZPaper`Nc))/(16*RGZPaper`Nc^2*Pi^2*(RGZPaper`s + RGZPaper`t)), "ReducedCoefficients" -> {{4, RGZPaper`s/RGZPaper`t}, {5, -(RGZPaper`s/RGZPaper`t)}, {16, -1/2*((-RGZPaper`a + RGZPaper`mu2)^2*(2*RGZPaper`a - RGZPaper`t)*(RGZPaper`s^2 + RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)^2*RGZPaper`s*(RGZPaper`s + RGZPaper`t))}, {17, ((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(RGZPaper`a + RGZPaper`b - RGZPaper`t)*(RGZPaper`s^2 + RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)^2*RGZPaper`s*(RGZPaper`s + RGZPaper`t))}, {18, -1/2*((-RGZPaper`b + RGZPaper`mu2)^2*(2*RGZPaper`b - RGZPaper`t)*(RGZPaper`s^2 + RGZPaper`t^2))/((-RGZPaper`a + RGZPaper`b)^2*RGZPaper`s*(RGZPaper`s + RGZPaper`t))}, {19, -(((-RGZPaper`a + RGZPaper`mu2)*RGZPaper`s*(-(RGZPaper`b*RGZPaper`s^2) + RGZPaper`mu2*RGZPaper`s^2 - 2*RGZPaper`b*RGZPaper`s*RGZPaper`t + 2*RGZPaper`mu2*RGZPaper`s*RGZPaper`t + 2*RGZPaper`a*RGZPaper`t^2 - RGZPaper`t^3))/((RGZPaper`a - RGZPaper`b)*RGZPaper`t^2*(RGZPaper`s + RGZPaper`t)))}, {20, ((-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s*(-(RGZPaper`a*RGZPaper`s^2) + RGZPaper`mu2*RGZPaper`s^2 - 2*RGZPaper`a*RGZPaper`s*RGZPaper`t + 2*RGZPaper`mu2*RGZPaper`s*RGZPaper`t + 2*RGZPaper`b*RGZPaper`t^2 - RGZPaper`t^3))/((RGZPaper`a - RGZPaper`b)*RGZPaper`t^2*(RGZPaper`s + RGZPaper`t))}, {21, (-2*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s^3 - (-RGZPaper`a + RGZPaper`mu2)*RGZPaper`s^2*(-3*RGZPaper`b + 3*RGZPaper`mu2 - RGZPaper`t)*RGZPaper`t + 2*(-RGZPaper`a + RGZPaper`mu2)*RGZPaper`s*RGZPaper`t^2*(RGZPaper`a + RGZPaper`t) + (-RGZPaper`a + RGZPaper`mu2)*RGZPaper`t^3*(-2*RGZPaper`a - RGZPaper`b + RGZPaper`mu2 + RGZPaper`t))/(2*(RGZPaper`a - RGZPaper`b)*RGZPaper`s*RGZPaper`t^2)}, {22, -1/2*(-2*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s^3 - (-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s^2*(-3*RGZPaper`a + 3*RGZPaper`mu2 - RGZPaper`t)*RGZPaper`t + 2*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s*RGZPaper`t^2*(RGZPaper`b + RGZPaper`t) + (-RGZPaper`b + RGZPaper`mu2)*RGZPaper`t^3*(-RGZPaper`a - 2*RGZPaper`b + RGZPaper`mu2 + RGZPaper`t))/((RGZPaper`a - RGZPaper`b)*RGZPaper`s*RGZPaper`t^2)}, {25, ((-RGZPaper`a + RGZPaper`mu2)^2*RGZPaper`s*(2*RGZPaper`a^2*RGZPaper`s + 2*RGZPaper`a*RGZPaper`s^2 + 6*RGZPaper`a^2*RGZPaper`t + 4*RGZPaper`a*RGZPaper`s*RGZPaper`t - RGZPaper`s^2*RGZPaper`t - 2*RGZPaper`a*RGZPaper`t^2 - 2*RGZPaper`s*RGZPaper`t^2))/(2*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {26, (-((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s*RGZPaper`t^2*(6*RGZPaper`a*RGZPaper`b - RGZPaper`a*RGZPaper`t - RGZPaper`b*RGZPaper`t)) + 2*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s^2*RGZPaper`t*(RGZPaper`a^2 - 3*RGZPaper`a*RGZPaper`b + RGZPaper`b^2 - RGZPaper`a*RGZPaper`t - RGZPaper`b*RGZPaper`t + RGZPaper`t^2) + (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s^3*(RGZPaper`a^2 - 2*RGZPaper`a*RGZPaper`b + RGZPaper`b^2 - RGZPaper`a*RGZPaper`t - RGZPaper`b*RGZPaper`t + RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)^2*RGZPaper`t^2*(RGZPaper`s + RGZPaper`t))}, {27, ((-RGZPaper`b + RGZPaper`mu2)^2*RGZPaper`s*(2*RGZPaper`b^2*RGZPaper`s + 2*RGZPaper`b*RGZPaper`s^2 + 6*RGZPaper`b^2*RGZPaper`t + 4*RGZPaper`b*RGZPaper`s*RGZPaper`t - RGZPaper`s^2*RGZPaper`t - 2*RGZPaper`b*RGZPaper`t^2 - 2*RGZPaper`s*RGZPaper`t^2))/(2*(-RGZPaper`a + RGZPaper`b)^2*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {28, -1/4*((-RGZPaper`a + RGZPaper`mu2)^2*(4*RGZPaper`a^2*RGZPaper`s^2 - 4*RGZPaper`a*RGZPaper`s^3 + 4*RGZPaper`a^2*RGZPaper`s*RGZPaper`t - 4*RGZPaper`a*RGZPaper`s^2*RGZPaper`t + 2*RGZPaper`s^3*RGZPaper`t - 4*RGZPaper`a^2*RGZPaper`t^2 + 4*RGZPaper`a*RGZPaper`s*RGZPaper`t^2 + 3*RGZPaper`s^2*RGZPaper`t^2 + 4*RGZPaper`a*RGZPaper`t^3 - RGZPaper`t^4))/((RGZPaper`a - RGZPaper`b)^2*RGZPaper`s*RGZPaper`t)}, {29, (-((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(RGZPaper`a + RGZPaper`b - RGZPaper`t)^2*RGZPaper`t^3) + 2*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s*RGZPaper`t^2*(2*RGZPaper`a*RGZPaper`b + RGZPaper`a*RGZPaper`t + RGZPaper`b*RGZPaper`t) + 2*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s^3*(RGZPaper`a^2 - 2*RGZPaper`a*RGZPaper`b + RGZPaper`b^2 - RGZPaper`a*RGZPaper`t - RGZPaper`b*RGZPaper`t + RGZPaper`t^2) + (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s^2*RGZPaper`t*(3*RGZPaper`a^2 - 2*RGZPaper`a*RGZPaper`b + 3*RGZPaper`b^2 - 2*RGZPaper`a*RGZPaper`t - 2*RGZPaper`b*RGZPaper`t + 3*RGZPaper`t^2))/(2*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`s*RGZPaper`t^2)}, {30, -1/4*((-RGZPaper`b + RGZPaper`mu2)^2*(4*RGZPaper`b^2*RGZPaper`s^2 - 4*RGZPaper`b*RGZPaper`s^3 + 4*RGZPaper`b^2*RGZPaper`s*RGZPaper`t - 4*RGZPaper`b*RGZPaper`s^2*RGZPaper`t + 2*RGZPaper`s^3*RGZPaper`t - 4*RGZPaper`b^2*RGZPaper`t^2 + 4*RGZPaper`b*RGZPaper`s*RGZPaper`t^2 + 3*RGZPaper`s^2*RGZPaper`t^2 + 4*RGZPaper`b*RGZPaper`t^3 - RGZPaper`t^4))/((-RGZPaper`a + RGZPaper`b)^2*RGZPaper`s*RGZPaper`t)}}|>, <|"ColorID" -> 2, "SpinID" -> 1, "Prefactor" -> RGZPaper`gs^4/(4*Pi^2), "ReducedCoefficients" -> {{0, (-3*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`Nc^2*RGZPaper`t^6*(RGZPaper`s + RGZPaper`t) + 6*RGZPaper`a*RGZPaper`b*RGZPaper`mu2*RGZPaper`Nc^2*RGZPaper`t^5*(RGZPaper`s + RGZPaper`t)*(2*RGZPaper`a*RGZPaper`b + RGZPaper`a*RGZPaper`t + RGZPaper`b*RGZPaper`t) + 3*RGZPaper`mu2^6*RGZPaper`Nc^2*(RGZPaper`s + RGZPaper`t)*(146*RGZPaper`a^2*RGZPaper`b^2 + 5*RGZPaper`t^4) - 6*RGZPaper`mu2^5*RGZPaper`Nc^2*(RGZPaper`s + RGZPaper`t)*(78*RGZPaper`a^3*RGZPaper`b^2 + 78*RGZPaper`a^2*RGZPaper`b^3 + 124*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`t - 12*RGZPaper`a*RGZPaper`b*RGZPaper`t^3 + 5*RGZPaper`a*RGZPaper`t^4 + 5*RGZPaper`b*RGZPaper`t^4 + 2*RGZPaper`t^5) + RGZPaper`mu2^4*(RGZPaper`s + RGZPaper`t)*(-1152*RGZPaper`a^3*RGZPaper`b^3 + 30*RGZPaper`a^4*RGZPaper`b^2*RGZPaper`Nc^2 - 672*RGZPaper`a^3*RGZPaper`b^3*RGZPaper`Nc^2 + 30*RGZPaper`a^2*RGZPaper`b^4*RGZPaper`Nc^2 + 1152*RGZPaper`a^3*RGZPaper`b^2*RGZPaper`t + 1152*RGZPaper`a^2*RGZPaper`b^3*RGZPaper`t + 2088*RGZPaper`a^3*RGZPaper`b^2*RGZPaper`Nc^2*RGZPaper`t + 2088*RGZPaper`a^2*RGZPaper`b^3*RGZPaper`Nc^2*RGZPaper`t - 1152*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`t^2 + 1280*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`Nc*RGZPaper`t^2 - 1408*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`Nc^2*RGZPaper`t^2 - 72*RGZPaper`a^2*RGZPaper`b*RGZPaper`Nc^2*RGZPaper`t^3 - 72*RGZPaper`a*RGZPaper`b^2*RGZPaper`Nc^2*RGZPaper`t^3 + 15*RGZPaper`a^2*RGZPaper`Nc^2*RGZPaper`t^4 - 36*RGZPaper`a*RGZPaper`b*RGZPaper`Nc^2*RGZPaper`t^4 + 15*RGZPaper`b^2*RGZPaper`Nc^2*RGZPaper`t^4 + 24*RGZPaper`a*RGZPaper`Nc^2*RGZPaper`t^5 + 24*RGZPaper`b*RGZPaper`Nc^2*RGZPaper`t^5 - 3*RGZPaper`Nc^2*RGZPaper`t^6) + 2*RGZPaper`mu2^3*(RGZPaper`s + RGZPaper`t)*(576*RGZPaper`a^4*RGZPaper`b^3 + 576*RGZPaper`a^3*RGZPaper`b^4 + 570*RGZPaper`a^4*RGZPaper`b^3*RGZPaper`Nc^2 + 570*RGZPaper`a^3*RGZPaper`b^4*RGZPaper`Nc^2 - 576*RGZPaper`a^4*RGZPaper`b^2*RGZPaper`t + 432*RGZPaper`a^3*RGZPaper`b^3*RGZPaper`t - 576*RGZPaper`a^2*RGZPaper`b^4*RGZPaper`t - 672*RGZPaper`a^4*RGZPaper`b^2*RGZPaper`Nc^2*RGZPaper`t + 84*RGZPaper`a^3*RGZPaper`b^3*RGZPaper`Nc^2*RGZPaper`t - 672*RGZPaper`a^2*RGZPaper`b^4*RGZPaper`Nc^2*RGZPaper`t - 1008*RGZPaper`a^3*RGZPaper`b^2*RGZPaper`t^2 - 1008*RGZPaper`a^2*RGZPaper`b^3*RGZPaper`t^2 - 1224*RGZPaper`a^3*RGZPaper`b^2*RGZPaper`Nc^2*RGZPaper`t^2 - 1224*RGZPaper`a^2*RGZPaper`b^3*RGZPaper`Nc^2*RGZPaper`t^2 + 1584*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`t^3 - 1280*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`Nc*RGZPaper`t^3 + 2092*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`Nc^2*RGZPaper`t^3 + 33*RGZPaper`a^2*RGZPaper`b*RGZPaper`Nc^2*RGZPaper`t^4 + 33*RGZPaper`a*RGZPaper`b^2*RGZPaper`Nc^2*RGZPaper`t^4 - 6*RGZPaper`a^2*RGZPaper`Nc^2*RGZPaper`t^5 - 12*RGZPaper`a*RGZPaper`b*RGZPaper`Nc^2*RGZPaper`t^5 - 6*RGZPaper`b^2*RGZPaper`Nc^2*RGZPaper`t^5 + 3*RGZPaper`a*RGZPaper`Nc^2*RGZPaper`t^6 + 3*RGZPaper`b*RGZPaper`Nc^2*RGZPaper`t^6) + RGZPaper`mu2^2*(2286*RGZPaper`a^4*RGZPaper`b^4*RGZPaper`Nc^2*RGZPaper`s - 18*RGZPaper`a^4*RGZPaper`b^4*RGZPaper`Nc^2*RGZPaper`t - 1152*RGZPaper`a^4*RGZPaper`b^3*RGZPaper`s*RGZPaper`t - 1152*RGZPaper`a^3*RGZPaper`b^4*RGZPaper`s*RGZPaper`t - 5568*RGZPaper`a^4*RGZPaper`b^3*RGZPaper`Nc^2*RGZPaper`s*RGZPaper`t - 5568*RGZPaper`a^3*RGZPaper`b^4*RGZPaper`Nc^2*RGZPaper`s*RGZPaper`t - 1152*RGZPaper`a^4*RGZPaper`b^3*RGZPaper`t^2 - 1152*RGZPaper`a^3*RGZPaper`b^4*RGZPaper`t^2 - 960*RGZPaper`a^4*RGZPaper`b^3*RGZPaper`Nc^2*RGZPaper`t^2 - 960*RGZPaper`a^3*RGZPaper`b^4*RGZPaper`Nc^2*RGZPaper`t^2 + 1152*RGZPaper`a^4*RGZPaper`b^2*RGZPaper`s*RGZPaper`t^2 + 288*RGZPaper`a^3*RGZPaper`b^3*RGZPaper`s*RGZPaper`t^2 + 1152*RGZPaper`a^2*RGZPaper`b^4*RGZPaper`s*RGZPaper`t^2 + 3456*RGZPaper`a^4*RGZPaper`b^2*RGZPaper`Nc^2*RGZPaper`s*RGZPaper`t^2 + 9072*RGZPaper`a^3*RGZPaper`b^3*RGZPaper`Nc^2*RGZPaper`s*RGZPaper`t^2 + 3456*RGZPaper`a^2*RGZPaper`b^4*RGZPaper`Nc^2*RGZPaper`s*RGZPaper`t^2 + 1152*RGZPaper`a^4*RGZPaper`b^2*RGZPaper`t^3 + 288*RGZPaper`a^3*RGZPaper`b^3*RGZPaper`t^3 + 1152*RGZPaper`a^2*RGZPaper`b^4*RGZPaper`t^3 + 1152*RGZPaper`a^4*RGZPaper`b^2*RGZPaper`Nc^2*RGZPaper`t^3 - 144*RGZPaper`a^3*RGZPaper`b^3*RGZPaper`Nc^2*RGZPaper`t^3 + 1152*RGZPaper`a^2*RGZPaper`b^4*RGZPaper`Nc^2*RGZPaper`t^3 + 864*RGZPaper`a^3*RGZPaper`b^2*RGZPaper`s*RGZPaper`t^3 + 864*RGZPaper`a^2*RGZPaper`b^3*RGZPaper`s*RGZPaper`t^3 - 3312*RGZPaper`a^3*RGZPaper`b^2*RGZPaper`Nc^2*RGZPaper`s*RGZPaper`t^3 - 3312*RGZPaper`a^2*RGZPaper`b^3*RGZPaper`Nc^2*RGZPaper`s*RGZPaper`t^3 + 864*RGZPaper`a^3*RGZPaper`b^2*RGZPaper`t^4 + 864*RGZPaper`a^2*RGZPaper`b^3*RGZPaper`t^4 + 1296*RGZPaper`a^3*RGZPaper`b^2*RGZPaper`Nc^2*RGZPaper`t^4 + 1296*RGZPaper`a^2*RGZPaper`b^3*RGZPaper`Nc^2*RGZPaper`t^4 - 2016*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`s*RGZPaper`t^4 + 1280*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`Nc*RGZPaper`s*RGZPaper`t^4 - 481*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`Nc^2*RGZPaper`s*RGZPaper`t^4 - 2016*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`t^5 + 1280*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`Nc*RGZPaper`t^5 - 2785*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`Nc^2*RGZPaper`t^5 - 3*RGZPaper`a^2*RGZPaper`Nc^2*RGZPaper`s*RGZPaper`t^6 - 12*RGZPaper`a*RGZPaper`b*RGZPaper`Nc^2*RGZPaper`s*RGZPaper`t^6 - 3*RGZPaper`b^2*RGZPaper`Nc^2*RGZPaper`s*RGZPaper`t^6 - 3*RGZPaper`a^2*RGZPaper`Nc^2*RGZPaper`t^7 - 12*RGZPaper`a*RGZPaper`b*RGZPaper`Nc^2*RGZPaper`t^7 - 3*RGZPaper`b^2*RGZPaper`Nc^2*RGZPaper`t^7))/(2304*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`mu2^2*RGZPaper`Nc*(RGZPaper`a - RGZPaper`t)^2*(RGZPaper`b - RGZPaper`t)^2*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {3, (-((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(-RGZPaper`a^2 - RGZPaper`a*RGZPaper`b - RGZPaper`b^2 + 5*RGZPaper`a*RGZPaper`mu2 + 5*RGZPaper`b*RGZPaper`mu2)*RGZPaper`Nc) + 2*(-(RGZPaper`a^2*RGZPaper`b) - RGZPaper`a*RGZPaper`b^2 + RGZPaper`a^2*RGZPaper`mu2 + 37*RGZPaper`a*RGZPaper`b*RGZPaper`mu2 + RGZPaper`b^2*RGZPaper`mu2 - 36*RGZPaper`a*RGZPaper`mu2^2 - 36*RGZPaper`b*RGZPaper`mu2^2 + 11*RGZPaper`mu2^3)*RGZPaper`Nc*RGZPaper`t + (RGZPaper`a*RGZPaper`b - RGZPaper`a*RGZPaper`mu2 - RGZPaper`b*RGZPaper`mu2 + 97*RGZPaper`mu2^2)*RGZPaper`Nc*RGZPaper`t^2 - 48*RGZPaper`mu2*RGZPaper`Nc*RGZPaper`t^3)/(768*(RGZPaper`a - RGZPaper`t)^2*RGZPaper`t*(-RGZPaper`b + RGZPaper`t)^2)}, {4, -(RGZPaper`s/(RGZPaper`Nc*RGZPaper`t*(RGZPaper`s + RGZPaper`t)))}, {6, (384*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`mu2^2*(-2*RGZPaper`a - 2*RGZPaper`b + 2*RGZPaper`mu2 - 3*RGZPaper`t)*(RGZPaper`a - RGZPaper`t)*(RGZPaper`b - RGZPaper`t)*(RGZPaper`mu2 - RGZPaper`t) - 512*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`mu2^2*RGZPaper`Nc*(RGZPaper`mu2 - RGZPaper`t)^2*RGZPaper`t^2 - RGZPaper`Nc^2*(RGZPaper`mu2 - RGZPaper`t)*RGZPaper`t^2*(-16*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`mu2^3 + 40*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`mu2^2*RGZPaper`t - 24*RGZPaper`a^2*RGZPaper`b*RGZPaper`mu2^3*RGZPaper`t - 24*RGZPaper`a*RGZPaper`b^2*RGZPaper`mu2^3*RGZPaper`t + 24*RGZPaper`a*RGZPaper`b*RGZPaper`mu2^4*RGZPaper`t - 3*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`t^2 - 2*RGZPaper`a^2*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`t^2 - 2*RGZPaper`a*RGZPaper`b^2*RGZPaper`mu2^2*RGZPaper`t^2 + 5*RGZPaper`a^2*RGZPaper`mu2^3*RGZPaper`t^2 + 12*RGZPaper`a*RGZPaper`b*RGZPaper`mu2^3*RGZPaper`t^2 + 5*RGZPaper`b^2*RGZPaper`mu2^3*RGZPaper`t^2 - 10*RGZPaper`a*RGZPaper`mu2^4*RGZPaper`t^2 - 10*RGZPaper`b*RGZPaper`mu2^4*RGZPaper`t^2 + 5*RGZPaper`mu2^5*RGZPaper`t^2 + RGZPaper`a^2*RGZPaper`b^2*RGZPaper`t^3 - 2*RGZPaper`a^2*RGZPaper`b*RGZPaper`mu2*RGZPaper`t^3 - 2*RGZPaper`a*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`t^3 + RGZPaper`a^2*RGZPaper`mu2^2*RGZPaper`t^3 + 4*RGZPaper`a*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`t^3 + RGZPaper`b^2*RGZPaper`mu2^2*RGZPaper`t^3 - 2*RGZPaper`a*RGZPaper`mu2^3*RGZPaper`t^3 - 2*RGZPaper`b*RGZPaper`mu2^3*RGZPaper`t^3 + RGZPaper`mu2^4*RGZPaper`t^3))/(1536*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`mu2^2*RGZPaper`Nc*(RGZPaper`a - RGZPaper`t)^2*(RGZPaper`b - RGZPaper`t)^2*RGZPaper`t)}, {5, -1/2*((-2 + RGZPaper`Nc^2)*RGZPaper`s)/(RGZPaper`Nc*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {1, (-192*(-RGZPaper`a + RGZPaper`mu2)*(RGZPaper`a - RGZPaper`t)*(RGZPaper`b - RGZPaper`t)*(RGZPaper`mu2 - RGZPaper`t)*(2*RGZPaper`a + 3*RGZPaper`t) + RGZPaper`Nc^2*(-2*RGZPaper`a^3*RGZPaper`b^2 - 8*RGZPaper`a^2*RGZPaper`b^3 + RGZPaper`a*RGZPaper`b^4 - 364*RGZPaper`a^3*RGZPaper`b*RGZPaper`mu2 + 31*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`mu2 + 10*RGZPaper`a*RGZPaper`b^3*RGZPaper`mu2 - RGZPaper`b^4*RGZPaper`mu2 - 18*RGZPaper`a^3*RGZPaper`mu2^2 + 194*RGZPaper`a^2*RGZPaper`b*RGZPaper`mu2^2 - 35*RGZPaper`a*RGZPaper`b^2*RGZPaper`mu2^2 - 2*RGZPaper`b^3*RGZPaper`mu2^2 + 167*RGZPaper`a^2*RGZPaper`mu2^3 + 180*RGZPaper`a*RGZPaper`b*RGZPaper`mu2^3 + 6*RGZPaper`b^2*RGZPaper`mu2^3 - 156*RGZPaper`a*RGZPaper`mu2^4 - 10*RGZPaper`b*RGZPaper`mu2^4 + 7*RGZPaper`mu2^5 + 320*RGZPaper`a^3*RGZPaper`b*RGZPaper`t + 13*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`t - 2*RGZPaper`a*RGZPaper`b^3*RGZPaper`t + 448*RGZPaper`a^3*RGZPaper`mu2*RGZPaper`t - 250*RGZPaper`a^2*RGZPaper`b*RGZPaper`mu2*RGZPaper`t - 18*RGZPaper`a*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`t + 2*RGZPaper`b^3*RGZPaper`mu2*RGZPaper`t - 963*RGZPaper`a^2*RGZPaper`mu2^2*RGZPaper`t - 262*RGZPaper`a*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`t + 5*RGZPaper`b^2*RGZPaper`mu2^2*RGZPaper`t + 714*RGZPaper`a*RGZPaper`mu2^3*RGZPaper`t + 144*RGZPaper`b*RGZPaper`mu2^3*RGZPaper`t - 151*RGZPaper`mu2^4*RGZPaper`t - 384*RGZPaper`a^3*RGZPaper`t^2 + 88*RGZPaper`a^2*RGZPaper`b*RGZPaper`t^2 + RGZPaper`a*RGZPaper`b^2*RGZPaper`t^2 + 1160*RGZPaper`a^2*RGZPaper`mu2*RGZPaper`t^2 + 750*RGZPaper`a*RGZPaper`b*RGZPaper`mu2*RGZPaper`t^2 - RGZPaper`b^2*RGZPaper`mu2*RGZPaper`t^2 - 1039*RGZPaper`a*RGZPaper`mu2^2*RGZPaper`t^2 - 742*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`t^2 + 167*RGZPaper`mu2^3*RGZPaper`t^2 - 432*RGZPaper`a^2*RGZPaper`t^3 - 640*RGZPaper`a*RGZPaper`b*RGZPaper`t^3 - 80*RGZPaper`a*RGZPaper`mu2*RGZPaper`t^3 + 592*RGZPaper`b*RGZPaper`mu2*RGZPaper`t^3 + 560*RGZPaper`mu2^2*RGZPaper`t^3 + 576*RGZPaper`a*RGZPaper`t^4 - 576*RGZPaper`mu2*RGZPaper`t^4))/(768*(RGZPaper`a - RGZPaper`b)*RGZPaper`Nc*(RGZPaper`a - RGZPaper`t)^2*(RGZPaper`b - RGZPaper`t)^2*RGZPaper`t)}, {2, (192*(-RGZPaper`b + RGZPaper`mu2)*(RGZPaper`a - RGZPaper`t)*(RGZPaper`b - RGZPaper`t)*(RGZPaper`mu2 - RGZPaper`t)*(2*RGZPaper`b + 3*RGZPaper`t) + RGZPaper`Nc^2*(-(RGZPaper`a^4*RGZPaper`b) + 8*RGZPaper`a^3*RGZPaper`b^2 + 2*RGZPaper`a^2*RGZPaper`b^3 + RGZPaper`a^4*RGZPaper`mu2 - 10*RGZPaper`a^3*RGZPaper`b*RGZPaper`mu2 - 31*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`mu2 + 364*RGZPaper`a*RGZPaper`b^3*RGZPaper`mu2 + 2*RGZPaper`a^3*RGZPaper`mu2^2 + 35*RGZPaper`a^2*RGZPaper`b*RGZPaper`mu2^2 - 194*RGZPaper`a*RGZPaper`b^2*RGZPaper`mu2^2 + 18*RGZPaper`b^3*RGZPaper`mu2^2 - 6*RGZPaper`a^2*RGZPaper`mu2^3 - 180*RGZPaper`a*RGZPaper`b*RGZPaper`mu2^3 - 167*RGZPaper`b^2*RGZPaper`mu2^3 + 10*RGZPaper`a*RGZPaper`mu2^4 + 156*RGZPaper`b*RGZPaper`mu2^4 - 7*RGZPaper`mu2^5 + 2*RGZPaper`a^3*RGZPaper`b*RGZPaper`t - 13*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`t - 320*RGZPaper`a*RGZPaper`b^3*RGZPaper`t - 2*RGZPaper`a^3*RGZPaper`mu2*RGZPaper`t + 18*RGZPaper`a^2*RGZPaper`b*RGZPaper`mu2*RGZPaper`t + 250*RGZPaper`a*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`t - 448*RGZPaper`b^3*RGZPaper`mu2*RGZPaper`t - 5*RGZPaper`a^2*RGZPaper`mu2^2*RGZPaper`t + 262*RGZPaper`a*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`t + 963*RGZPaper`b^2*RGZPaper`mu2^2*RGZPaper`t - 144*RGZPaper`a*RGZPaper`mu2^3*RGZPaper`t - 714*RGZPaper`b*RGZPaper`mu2^3*RGZPaper`t + 151*RGZPaper`mu2^4*RGZPaper`t - RGZPaper`a^2*RGZPaper`b*RGZPaper`t^2 - 88*RGZPaper`a*RGZPaper`b^2*RGZPaper`t^2 + 384*RGZPaper`b^3*RGZPaper`t^2 + RGZPaper`a^2*RGZPaper`mu2*RGZPaper`t^2 - 750*RGZPaper`a*RGZPaper`b*RGZPaper`mu2*RGZPaper`t^2 - 1160*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`t^2 + 742*RGZPaper`a*RGZPaper`mu2^2*RGZPaper`t^2 + 1039*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`t^2 - 167*RGZPaper`mu2^3*RGZPaper`t^2 + 640*RGZPaper`a*RGZPaper`b*RGZPaper`t^3 + 432*RGZPaper`b^2*RGZPaper`t^3 - 592*RGZPaper`a*RGZPaper`mu2*RGZPaper`t^3 + 80*RGZPaper`b*RGZPaper`mu2*RGZPaper`t^3 - 560*RGZPaper`mu2^2*RGZPaper`t^3 - 576*RGZPaper`b*RGZPaper`t^4 + 576*RGZPaper`mu2*RGZPaper`t^4))/(768*(RGZPaper`a - RGZPaper`b)*RGZPaper`Nc*(RGZPaper`a - RGZPaper`t)^2*(RGZPaper`b - RGZPaper`t)^2*RGZPaper`t)}, {9, -1/768*((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`Nc*(RGZPaper`mu2 - RGZPaper`t)^2*(7*RGZPaper`mu2^4 - 71*RGZPaper`mu2^3*RGZPaper`t + 5*RGZPaper`mu2*RGZPaper`t^3 - RGZPaper`t^4))/(RGZPaper`a*RGZPaper`b*RGZPaper`mu2^2*(RGZPaper`a - RGZPaper`t)^2*(RGZPaper`b - RGZPaper`t)^2*RGZPaper`t)}, {7, ((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)^2*RGZPaper`Nc*(-RGZPaper`a^4 - 3*RGZPaper`a^3*RGZPaper`mu2 + 3*RGZPaper`a^2*RGZPaper`mu2^2 + RGZPaper`a^3*RGZPaper`t + 4*RGZPaper`a^2*RGZPaper`mu2*RGZPaper`t + 76*RGZPaper`a*RGZPaper`mu2^2*RGZPaper`t + 3*RGZPaper`a*RGZPaper`mu2*RGZPaper`t^2 + 5*RGZPaper`mu2^2*RGZPaper`t^2 + RGZPaper`a*RGZPaper`t^3 - 4*RGZPaper`mu2*RGZPaper`t^3 - RGZPaper`t^4))/(768*RGZPaper`a^2*(RGZPaper`a - RGZPaper`b)*RGZPaper`b*RGZPaper`mu2*(RGZPaper`b - RGZPaper`t)^2*RGZPaper`t)}, {8, -1/768*((-RGZPaper`a + RGZPaper`mu2)^2*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`Nc*(-RGZPaper`b^4 - 3*RGZPaper`b^3*RGZPaper`mu2 + 3*RGZPaper`b^2*RGZPaper`mu2^2 + RGZPaper`b^3*RGZPaper`t + 4*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`t + 76*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`t + 3*RGZPaper`b*RGZPaper`mu2*RGZPaper`t^2 + 5*RGZPaper`mu2^2*RGZPaper`t^2 + RGZPaper`b*RGZPaper`t^3 - 4*RGZPaper`mu2*RGZPaper`t^3 - RGZPaper`t^4))/(RGZPaper`a*(RGZPaper`a - RGZPaper`b)*RGZPaper`b^2*RGZPaper`mu2*(RGZPaper`a - RGZPaper`t)^2*RGZPaper`t)}, {15, (RGZPaper`Nc*(RGZPaper`mu2 - RGZPaper`t)^2*(4*RGZPaper`mu2 - RGZPaper`t)*(108*RGZPaper`mu2^2 - 4*RGZPaper`mu2*RGZPaper`t + RGZPaper`t^2))/(1536*RGZPaper`mu2^2*(-RGZPaper`a + RGZPaper`t)^2*(-RGZPaper`b + RGZPaper`t)^2)}, {13, -1/768*((-RGZPaper`b + RGZPaper`mu2)*RGZPaper`Nc*(RGZPaper`a^2 - 2*RGZPaper`a*RGZPaper`mu2 + RGZPaper`mu2^2 - 2*RGZPaper`a*RGZPaper`t - 2*RGZPaper`mu2*RGZPaper`t + RGZPaper`t^2)*(-RGZPaper`a^4 + 5*RGZPaper`a^3*RGZPaper`mu2 - 71*RGZPaper`a*RGZPaper`mu2^3 + 7*RGZPaper`mu2^4 + RGZPaper`a^3*RGZPaper`t - 69*RGZPaper`a^2*RGZPaper`mu2*RGZPaper`t + 263*RGZPaper`a*RGZPaper`mu2^2*RGZPaper`t - 71*RGZPaper`mu2^3*RGZPaper`t - 69*RGZPaper`a*RGZPaper`mu2*RGZPaper`t^2 + RGZPaper`a*RGZPaper`t^3 + 5*RGZPaper`mu2*RGZPaper`t^3 - RGZPaper`t^4))/(RGZPaper`a*(RGZPaper`a - RGZPaper`b)*RGZPaper`mu2*(RGZPaper`a - RGZPaper`t)^2*(RGZPaper`b - RGZPaper`t)^2*RGZPaper`t)}, {14, ((-RGZPaper`a + RGZPaper`mu2)*RGZPaper`Nc*(RGZPaper`b^2 - 2*RGZPaper`b*RGZPaper`mu2 + RGZPaper`mu2^2 - 2*RGZPaper`b*RGZPaper`t - 2*RGZPaper`mu2*RGZPaper`t + RGZPaper`t^2)*(-RGZPaper`b^4 + 5*RGZPaper`b^3*RGZPaper`mu2 - 71*RGZPaper`b*RGZPaper`mu2^3 + 7*RGZPaper`mu2^4 + RGZPaper`b^3*RGZPaper`t - 69*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`t + 263*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`t - 71*RGZPaper`mu2^3*RGZPaper`t - 69*RGZPaper`b*RGZPaper`mu2*RGZPaper`t^2 + RGZPaper`b*RGZPaper`t^3 + 5*RGZPaper`mu2*RGZPaper`t^3 - RGZPaper`t^4))/(768*(RGZPaper`a - RGZPaper`b)*RGZPaper`b*RGZPaper`mu2*(RGZPaper`a - RGZPaper`t)^2*(RGZPaper`b - RGZPaper`t)^2*RGZPaper`t)}, {10, ((-RGZPaper`b + RGZPaper`mu2)^2*RGZPaper`Nc*(RGZPaper`mu2 - RGZPaper`t)*RGZPaper`t^4*(5*RGZPaper`mu2 + RGZPaper`t)*(RGZPaper`s + RGZPaper`t) - 768*RGZPaper`a^6*RGZPaper`Nc*(RGZPaper`b - RGZPaper`t)*(RGZPaper`b*RGZPaper`s + RGZPaper`mu2*RGZPaper`s + RGZPaper`mu2*RGZPaper`t - 2*RGZPaper`s*RGZPaper`t - RGZPaper`t^2) + 2*RGZPaper`a*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`Nc*RGZPaper`t^3*(RGZPaper`s + RGZPaper`t)*(-78*RGZPaper`b*RGZPaper`mu2^2 + 66*RGZPaper`mu2^3 + 5*RGZPaper`b*RGZPaper`mu2*RGZPaper`t + 11*RGZPaper`mu2^2*RGZPaper`t - 7*RGZPaper`b*RGZPaper`t^2 + 3*RGZPaper`mu2*RGZPaper`t^2) + 64*RGZPaper`a^5*RGZPaper`Nc*(27*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`s + 21*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`s + 3*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`t + 21*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`t + 20*RGZPaper`b^2*RGZPaper`s*RGZPaper`t - 68*RGZPaper`b*RGZPaper`mu2*RGZPaper`s*RGZPaper`t - 33*RGZPaper`mu2^2*RGZPaper`s*RGZPaper`t - 4*RGZPaper`b^2*RGZPaper`t^2 - 20*RGZPaper`b*RGZPaper`mu2*RGZPaper`t^2 - 33*RGZPaper`mu2^2*RGZPaper`t^2 - 47*RGZPaper`b*RGZPaper`s*RGZPaper`t^2 + 65*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^2 + RGZPaper`b*RGZPaper`t^3 + 41*RGZPaper`mu2*RGZPaper`t^3 + 15*RGZPaper`s*RGZPaper`t^3 - 9*RGZPaper`t^4) - 16*RGZPaper`a^3*RGZPaper`Nc*RGZPaper`t*(-117*RGZPaper`b^2*RGZPaper`mu2^2*RGZPaper`s + 36*RGZPaper`b*RGZPaper`mu2^3*RGZPaper`s + 21*RGZPaper`mu2^4*RGZPaper`s - 21*RGZPaper`b^2*RGZPaper`mu2^2*RGZPaper`t + 36*RGZPaper`b*RGZPaper`mu2^3*RGZPaper`t + 21*RGZPaper`mu2^4*RGZPaper`t - 84*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`s*RGZPaper`t + 181*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`s*RGZPaper`t - 103*RGZPaper`mu2^3*RGZPaper`s*RGZPaper`t + 12*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`t^2 - 11*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`t^2 - 103*RGZPaper`mu2^3*RGZPaper`t^2 - 3*RGZPaper`b^2*RGZPaper`s*RGZPaper`t^2 + 193*RGZPaper`b*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^2 + 2*RGZPaper`mu2^2*RGZPaper`s*RGZPaper`t^2 - 3*RGZPaper`b^2*RGZPaper`t^3 + RGZPaper`b*RGZPaper`mu2*RGZPaper`t^3 + 98*RGZPaper`mu2^2*RGZPaper`t^3 - 2*RGZPaper`b*RGZPaper`s*RGZPaper`t^3 - 124*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^3 - 2*RGZPaper`b*RGZPaper`t^4 - 28*RGZPaper`mu2*RGZPaper`t^4) - 4*RGZPaper`a^2*RGZPaper`Nc*RGZPaper`t^2*(251*RGZPaper`b^2*RGZPaper`mu2^2*RGZPaper`s - 130*RGZPaper`b*RGZPaper`mu2^3*RGZPaper`s + 131*RGZPaper`mu2^4*RGZPaper`s + 59*RGZPaper`b^2*RGZPaper`mu2^2*RGZPaper`t - 130*RGZPaper`b*RGZPaper`mu2^3*RGZPaper`t + 131*RGZPaper`mu2^4*RGZPaper`t + 23*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`s*RGZPaper`t - 420*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`s*RGZPaper`t - 107*RGZPaper`mu2^3*RGZPaper`s*RGZPaper`t + 23*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`t^2 - 36*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`t^2 - 107*RGZPaper`mu2^3*RGZPaper`t^2 + 10*RGZPaper`b^2*RGZPaper`s*RGZPaper`t^2 - 20*RGZPaper`b*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^2 + 262*RGZPaper`mu2^2*RGZPaper`s*RGZPaper`t^2 + 10*RGZPaper`b^2*RGZPaper`t^3 - 20*RGZPaper`b*RGZPaper`mu2*RGZPaper`t^3 + 70*RGZPaper`mu2^2*RGZPaper`t^3 + 2*RGZPaper`b*RGZPaper`s*RGZPaper`t^3 - 2*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^3 + 2*RGZPaper`b*RGZPaper`t^4 - 2*RGZPaper`mu2*RGZPaper`t^4) - 16*RGZPaper`a^4*RGZPaper`Nc*(60*RGZPaper`b^2*RGZPaper`mu2^2*RGZPaper`s + 36*RGZPaper`b*RGZPaper`mu2^3*RGZPaper`s + 12*RGZPaper`b^2*RGZPaper`mu2^2*RGZPaper`t + 36*RGZPaper`b*RGZPaper`mu2^3*RGZPaper`t + 194*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`s*RGZPaper`t - 158*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`s*RGZPaper`t - 108*RGZPaper`mu2^3*RGZPaper`s*RGZPaper`t + 2*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`t^2 - 62*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`t^2 - 108*RGZPaper`mu2^3*RGZPaper`t^2 + 29*RGZPaper`b^2*RGZPaper`s*RGZPaper`t^2 - 352*RGZPaper`b*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^2 + 242*RGZPaper`mu2^2*RGZPaper`s*RGZPaper`t^2 - 19*RGZPaper`b^2*RGZPaper`t^3 + 32*RGZPaper`b*RGZPaper`mu2*RGZPaper`t^3 + 194*RGZPaper`mu2^2*RGZPaper`t^3 - 92*RGZPaper`b*RGZPaper`s*RGZPaper`t^3 + 86*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^3 + 4*RGZPaper`b*RGZPaper`t^4 - 106*RGZPaper`mu2*RGZPaper`t^4 + 63*RGZPaper`s*RGZPaper`t^4 + 15*RGZPaper`t^5))/(1536*RGZPaper`a^2*(RGZPaper`a - RGZPaper`b)^2*(RGZPaper`a - RGZPaper`t)^2*(RGZPaper`b - RGZPaper`t)^2*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {11, (-((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(-RGZPaper`a^6 + 10*RGZPaper`a^5*RGZPaper`b - 15*RGZPaper`a^4*RGZPaper`b^2 - 756*RGZPaper`a^3*RGZPaper`b^3 - 15*RGZPaper`a^2*RGZPaper`b^4 + 10*RGZPaper`a*RGZPaper`b^5 - RGZPaper`b^6 - 3*RGZPaper`a^5*RGZPaper`mu2 - 15*RGZPaper`a^4*RGZPaper`b*RGZPaper`mu2 - 270*RGZPaper`a^3*RGZPaper`b^2*RGZPaper`mu2 - 270*RGZPaper`a^2*RGZPaper`b^3*RGZPaper`mu2 - 15*RGZPaper`a*RGZPaper`b^4*RGZPaper`mu2 - 3*RGZPaper`b^5*RGZPaper`mu2 + 3*RGZPaper`a^4*RGZPaper`mu2^2 + 72*RGZPaper`a^3*RGZPaper`b*RGZPaper`mu2^2 - 150*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`mu2^2 + 72*RGZPaper`a*RGZPaper`b^3*RGZPaper`mu2^2 + 3*RGZPaper`b^4*RGZPaper`mu2^2)*RGZPaper`Nc*RGZPaper`s) - (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`Nc*(-RGZPaper`a^6 + 10*RGZPaper`a^5*RGZPaper`b - 15*RGZPaper`a^4*RGZPaper`b^2 + 12*RGZPaper`a^3*RGZPaper`b^3 - 15*RGZPaper`a^2*RGZPaper`b^4 + 10*RGZPaper`a*RGZPaper`b^5 - RGZPaper`b^6 - 3*RGZPaper`a^5*RGZPaper`mu2 - 15*RGZPaper`a^4*RGZPaper`b*RGZPaper`mu2 - 270*RGZPaper`a^3*RGZPaper`b^2*RGZPaper`mu2 - 270*RGZPaper`a^2*RGZPaper`b^3*RGZPaper`mu2 - 15*RGZPaper`a*RGZPaper`b^4*RGZPaper`mu2 - 3*RGZPaper`b^5*RGZPaper`mu2 + 3*RGZPaper`a^4*RGZPaper`mu2^2 + 72*RGZPaper`a^3*RGZPaper`b*RGZPaper`mu2^2 - 150*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`mu2^2 + 72*RGZPaper`a*RGZPaper`b^3*RGZPaper`mu2^2 + 3*RGZPaper`b^4*RGZPaper`mu2^2 + 3*RGZPaper`a^5*RGZPaper`s - 25*RGZPaper`a^4*RGZPaper`b*RGZPaper`s + 1814*RGZPaper`a^3*RGZPaper`b^2*RGZPaper`s + 1814*RGZPaper`a^2*RGZPaper`b^3*RGZPaper`s - 25*RGZPaper`a*RGZPaper`b^4*RGZPaper`s + 3*RGZPaper`b^5*RGZPaper`s + 10*RGZPaper`a^4*RGZPaper`mu2*RGZPaper`s + 172*RGZPaper`a^3*RGZPaper`b*RGZPaper`mu2*RGZPaper`s + 116*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`s + 172*RGZPaper`a*RGZPaper`b^3*RGZPaper`mu2*RGZPaper`s + 10*RGZPaper`b^4*RGZPaper`mu2*RGZPaper`s + 70*RGZPaper`a^3*RGZPaper`mu2^2*RGZPaper`s - 238*RGZPaper`a^2*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`s - 238*RGZPaper`a*RGZPaper`b^2*RGZPaper`mu2^2*RGZPaper`s + 70*RGZPaper`b^3*RGZPaper`mu2^2*RGZPaper`s)*RGZPaper`t - (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`Nc*(3*RGZPaper`a^5 - 25*RGZPaper`a^4*RGZPaper`b + 278*RGZPaper`a^3*RGZPaper`b^2 + 278*RGZPaper`a^2*RGZPaper`b^3 - 25*RGZPaper`a*RGZPaper`b^4 + 3*RGZPaper`b^5 + 10*RGZPaper`a^4*RGZPaper`mu2 + 172*RGZPaper`a^3*RGZPaper`b*RGZPaper`mu2 + 116*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`mu2 + 172*RGZPaper`a*RGZPaper`b^3*RGZPaper`mu2 + 10*RGZPaper`b^4*RGZPaper`mu2 + 70*RGZPaper`a^3*RGZPaper`mu2^2 - 238*RGZPaper`a^2*RGZPaper`b*RGZPaper`mu2^2 - 238*RGZPaper`a*RGZPaper`b^2*RGZPaper`mu2^2 + 70*RGZPaper`b^3*RGZPaper`mu2^2 - 3*RGZPaper`a^4*RGZPaper`s - 984*RGZPaper`a^3*RGZPaper`b*RGZPaper`s - 3034*RGZPaper`a^2*RGZPaper`b^2*RGZPaper`s - 984*RGZPaper`a*RGZPaper`b^3*RGZPaper`s - 3*RGZPaper`b^4*RGZPaper`s - 8*RGZPaper`a^3*RGZPaper`mu2*RGZPaper`s + 568*RGZPaper`a^2*RGZPaper`b*RGZPaper`mu2*RGZPaper`s + 568*RGZPaper`a*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`s - 8*RGZPaper`b^3*RGZPaper`mu2*RGZPaper`s - 144*RGZPaper`a^2*RGZPaper`mu2^2*RGZPaper`s - 236*RGZPaper`a*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`s - 144*RGZPaper`b^2*RGZPaper`mu2^2*RGZPaper`s)*RGZPaper`t^2 + (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`Nc*(3*RGZPaper`a^4 + 216*RGZPaper`a^3*RGZPaper`b - 38*RGZPaper`a^2*RGZPaper`b^2 + 216*RGZPaper`a*RGZPaper`b^3 + 3*RGZPaper`b^4 + 8*RGZPaper`a^3*RGZPaper`mu2 - 568*RGZPaper`a^2*RGZPaper`b*RGZPaper`mu2 - 568*RGZPaper`a*RGZPaper`b^2*RGZPaper`mu2 + 8*RGZPaper`b^3*RGZPaper`mu2 + 144*RGZPaper`a^2*RGZPaper`mu2^2 + 236*RGZPaper`a*RGZPaper`b*RGZPaper`mu2^2 + 144*RGZPaper`b^2*RGZPaper`mu2^2 - 2*RGZPaper`a^3*RGZPaper`s - 1238*RGZPaper`a^2*RGZPaper`b*RGZPaper`s - 1238*RGZPaper`a*RGZPaper`b^2*RGZPaper`s - 2*RGZPaper`b^3*RGZPaper`s + 6*RGZPaper`a^2*RGZPaper`mu2*RGZPaper`s - 416*RGZPaper`a*RGZPaper`b*RGZPaper`mu2*RGZPaper`s + 6*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`s - 66*RGZPaper`a*RGZPaper`mu2^2*RGZPaper`s - 66*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`s)*RGZPaper`t^3 - (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`Nc*(2*RGZPaper`a^3 - 298*RGZPaper`a^2*RGZPaper`b - 298*RGZPaper`a*RGZPaper`b^2 + 2*RGZPaper`b^3 - 6*RGZPaper`a^2*RGZPaper`mu2 + 416*RGZPaper`a*RGZPaper`b*RGZPaper`mu2 - 6*RGZPaper`b^2*RGZPaper`mu2 + 66*RGZPaper`a*RGZPaper`mu2^2 + 66*RGZPaper`b*RGZPaper`mu2^2 - 3*RGZPaper`a^2*RGZPaper`s - 1010*RGZPaper`a*RGZPaper`b*RGZPaper`s - 3*RGZPaper`b^2*RGZPaper`s + 11*RGZPaper`a*RGZPaper`mu2*RGZPaper`s + 11*RGZPaper`b*RGZPaper`mu2*RGZPaper`s + 5*RGZPaper`mu2^2*RGZPaper`s)*RGZPaper`t^4 - (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`Nc*(-3*RGZPaper`a^2 - 242*RGZPaper`a*RGZPaper`b - 3*RGZPaper`b^2 + 11*RGZPaper`a*RGZPaper`mu2 + 11*RGZPaper`b*RGZPaper`mu2 + 5*RGZPaper`mu2^2 + 3*RGZPaper`a*RGZPaper`s + 3*RGZPaper`b*RGZPaper`s - 4*RGZPaper`mu2*RGZPaper`s)*RGZPaper`t^5 + (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`Nc*(-3*RGZPaper`a - 3*RGZPaper`b + 4*RGZPaper`mu2 + RGZPaper`s)*RGZPaper`t^6 + (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`Nc*RGZPaper`t^7)/(768*RGZPaper`a*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`b*(RGZPaper`a - RGZPaper`t)^2*(RGZPaper`b - RGZPaper`t)^2*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {12, ((-RGZPaper`a + RGZPaper`mu2)^2*RGZPaper`Nc*(RGZPaper`mu2 - RGZPaper`t)*RGZPaper`t^4*(5*RGZPaper`mu2 + RGZPaper`t)*(RGZPaper`s + RGZPaper`t) - 768*RGZPaper`b^6*RGZPaper`Nc*(RGZPaper`a - RGZPaper`t)*(RGZPaper`a*RGZPaper`s + RGZPaper`mu2*RGZPaper`s + RGZPaper`mu2*RGZPaper`t - 2*RGZPaper`s*RGZPaper`t - RGZPaper`t^2) + 2*RGZPaper`b*(-RGZPaper`a + RGZPaper`mu2)*RGZPaper`Nc*RGZPaper`t^3*(RGZPaper`s + RGZPaper`t)*(-78*RGZPaper`a*RGZPaper`mu2^2 + 66*RGZPaper`mu2^3 + 5*RGZPaper`a*RGZPaper`mu2*RGZPaper`t + 11*RGZPaper`mu2^2*RGZPaper`t - 7*RGZPaper`a*RGZPaper`t^2 + 3*RGZPaper`mu2*RGZPaper`t^2) + 64*RGZPaper`b^5*RGZPaper`Nc*(27*RGZPaper`a^2*RGZPaper`mu2*RGZPaper`s + 21*RGZPaper`a*RGZPaper`mu2^2*RGZPaper`s + 3*RGZPaper`a^2*RGZPaper`mu2*RGZPaper`t + 21*RGZPaper`a*RGZPaper`mu2^2*RGZPaper`t + 20*RGZPaper`a^2*RGZPaper`s*RGZPaper`t - 68*RGZPaper`a*RGZPaper`mu2*RGZPaper`s*RGZPaper`t - 33*RGZPaper`mu2^2*RGZPaper`s*RGZPaper`t - 4*RGZPaper`a^2*RGZPaper`t^2 - 20*RGZPaper`a*RGZPaper`mu2*RGZPaper`t^2 - 33*RGZPaper`mu2^2*RGZPaper`t^2 - 47*RGZPaper`a*RGZPaper`s*RGZPaper`t^2 + 65*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^2 + RGZPaper`a*RGZPaper`t^3 + 41*RGZPaper`mu2*RGZPaper`t^3 + 15*RGZPaper`s*RGZPaper`t^3 - 9*RGZPaper`t^4) - 16*RGZPaper`b^3*RGZPaper`Nc*RGZPaper`t*(-117*RGZPaper`a^2*RGZPaper`mu2^2*RGZPaper`s + 36*RGZPaper`a*RGZPaper`mu2^3*RGZPaper`s + 21*RGZPaper`mu2^4*RGZPaper`s - 21*RGZPaper`a^2*RGZPaper`mu2^2*RGZPaper`t + 36*RGZPaper`a*RGZPaper`mu2^3*RGZPaper`t + 21*RGZPaper`mu2^4*RGZPaper`t - 84*RGZPaper`a^2*RGZPaper`mu2*RGZPaper`s*RGZPaper`t + 181*RGZPaper`a*RGZPaper`mu2^2*RGZPaper`s*RGZPaper`t - 103*RGZPaper`mu2^3*RGZPaper`s*RGZPaper`t + 12*RGZPaper`a^2*RGZPaper`mu2*RGZPaper`t^2 - 11*RGZPaper`a*RGZPaper`mu2^2*RGZPaper`t^2 - 103*RGZPaper`mu2^3*RGZPaper`t^2 - 3*RGZPaper`a^2*RGZPaper`s*RGZPaper`t^2 + 193*RGZPaper`a*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^2 + 2*RGZPaper`mu2^2*RGZPaper`s*RGZPaper`t^2 - 3*RGZPaper`a^2*RGZPaper`t^3 + RGZPaper`a*RGZPaper`mu2*RGZPaper`t^3 + 98*RGZPaper`mu2^2*RGZPaper`t^3 - 2*RGZPaper`a*RGZPaper`s*RGZPaper`t^3 - 124*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^3 - 2*RGZPaper`a*RGZPaper`t^4 - 28*RGZPaper`mu2*RGZPaper`t^4) - 4*RGZPaper`b^2*RGZPaper`Nc*RGZPaper`t^2*(251*RGZPaper`a^2*RGZPaper`mu2^2*RGZPaper`s - 130*RGZPaper`a*RGZPaper`mu2^3*RGZPaper`s + 131*RGZPaper`mu2^4*RGZPaper`s + 59*RGZPaper`a^2*RGZPaper`mu2^2*RGZPaper`t - 130*RGZPaper`a*RGZPaper`mu2^3*RGZPaper`t + 131*RGZPaper`mu2^4*RGZPaper`t + 23*RGZPaper`a^2*RGZPaper`mu2*RGZPaper`s*RGZPaper`t - 420*RGZPaper`a*RGZPaper`mu2^2*RGZPaper`s*RGZPaper`t - 107*RGZPaper`mu2^3*RGZPaper`s*RGZPaper`t + 23*RGZPaper`a^2*RGZPaper`mu2*RGZPaper`t^2 - 36*RGZPaper`a*RGZPaper`mu2^2*RGZPaper`t^2 - 107*RGZPaper`mu2^3*RGZPaper`t^2 + 10*RGZPaper`a^2*RGZPaper`s*RGZPaper`t^2 - 20*RGZPaper`a*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^2 + 262*RGZPaper`mu2^2*RGZPaper`s*RGZPaper`t^2 + 10*RGZPaper`a^2*RGZPaper`t^3 - 20*RGZPaper`a*RGZPaper`mu2*RGZPaper`t^3 + 70*RGZPaper`mu2^2*RGZPaper`t^3 + 2*RGZPaper`a*RGZPaper`s*RGZPaper`t^3 - 2*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^3 + 2*RGZPaper`a*RGZPaper`t^4 - 2*RGZPaper`mu2*RGZPaper`t^4) - 16*RGZPaper`b^4*RGZPaper`Nc*(60*RGZPaper`a^2*RGZPaper`mu2^2*RGZPaper`s + 36*RGZPaper`a*RGZPaper`mu2^3*RGZPaper`s + 12*RGZPaper`a^2*RGZPaper`mu2^2*RGZPaper`t + 36*RGZPaper`a*RGZPaper`mu2^3*RGZPaper`t + 194*RGZPaper`a^2*RGZPaper`mu2*RGZPaper`s*RGZPaper`t - 158*RGZPaper`a*RGZPaper`mu2^2*RGZPaper`s*RGZPaper`t - 108*RGZPaper`mu2^3*RGZPaper`s*RGZPaper`t + 2*RGZPaper`a^2*RGZPaper`mu2*RGZPaper`t^2 - 62*RGZPaper`a*RGZPaper`mu2^2*RGZPaper`t^2 - 108*RGZPaper`mu2^3*RGZPaper`t^2 + 29*RGZPaper`a^2*RGZPaper`s*RGZPaper`t^2 - 352*RGZPaper`a*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^2 + 242*RGZPaper`mu2^2*RGZPaper`s*RGZPaper`t^2 - 19*RGZPaper`a^2*RGZPaper`t^3 + 32*RGZPaper`a*RGZPaper`mu2*RGZPaper`t^3 + 194*RGZPaper`mu2^2*RGZPaper`t^3 - 92*RGZPaper`a*RGZPaper`s*RGZPaper`t^3 + 86*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^3 + 4*RGZPaper`a*RGZPaper`t^4 - 106*RGZPaper`mu2*RGZPaper`t^4 + 63*RGZPaper`s*RGZPaper`t^4 + 15*RGZPaper`t^5))/(1536*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`b^2*(RGZPaper`a - RGZPaper`t)^2*(RGZPaper`b - RGZPaper`t)^2*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {16, (4*(-RGZPaper`a + RGZPaper`mu2)^2*(RGZPaper`a - RGZPaper`t)*(2*RGZPaper`a - RGZPaper`t)*(RGZPaper`b - RGZPaper`t)*RGZPaper`t*(RGZPaper`s^2 + RGZPaper`t^2) + (-RGZPaper`a + RGZPaper`mu2)*RGZPaper`Nc^2*(RGZPaper`s + RGZPaper`t)^2*(-8*RGZPaper`a^3*RGZPaper`b*RGZPaper`s - 4*RGZPaper`a^3*RGZPaper`mu2*RGZPaper`s + 9*RGZPaper`a^2*RGZPaper`b*RGZPaper`mu2*RGZPaper`s + 3*RGZPaper`a^2*RGZPaper`mu2^2*RGZPaper`s + 4*RGZPaper`a^3*RGZPaper`b*RGZPaper`t - 4*RGZPaper`a^2*RGZPaper`b*RGZPaper`mu2*RGZPaper`t + 12*RGZPaper`a^3*RGZPaper`s*RGZPaper`t + 9*RGZPaper`a^2*RGZPaper`b*RGZPaper`s*RGZPaper`t - 17*RGZPaper`a^2*RGZPaper`mu2*RGZPaper`s*RGZPaper`t - 10*RGZPaper`a*RGZPaper`b*RGZPaper`mu2*RGZPaper`s*RGZPaper`t + 6*RGZPaper`a*RGZPaper`mu2^2*RGZPaper`s*RGZPaper`t - 4*RGZPaper`a^3*RGZPaper`t^2 - 6*RGZPaper`a^2*RGZPaper`b*RGZPaper`t^2 + 4*RGZPaper`a^2*RGZPaper`mu2*RGZPaper`t^2 + 6*RGZPaper`a*RGZPaper`b*RGZPaper`mu2*RGZPaper`t^2 - 4*RGZPaper`a^2*RGZPaper`s*RGZPaper`t^2 - 4*RGZPaper`a*RGZPaper`b*RGZPaper`s*RGZPaper`t^2 + 4*RGZPaper`a*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^2 + 4*RGZPaper`b*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^2 + 6*RGZPaper`a^2*RGZPaper`t^3 + 2*RGZPaper`a*RGZPaper`b*RGZPaper`t^3 - 6*RGZPaper`a*RGZPaper`mu2*RGZPaper`t^3 - 2*RGZPaper`b*RGZPaper`mu2*RGZPaper`t^3 + 4*RGZPaper`a*RGZPaper`s*RGZPaper`t^3 - 4*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^3 - 2*RGZPaper`a*RGZPaper`t^4 + 2*RGZPaper`mu2*RGZPaper`t^4))/(8*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`Nc*RGZPaper`s*(RGZPaper`a - RGZPaper`t)*(RGZPaper`b - RGZPaper`t)*RGZPaper`t*(RGZPaper`s + RGZPaper`t)^2)}, {17, (-4*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(RGZPaper`a - RGZPaper`t)*(RGZPaper`b - RGZPaper`t)*(RGZPaper`a + RGZPaper`b - RGZPaper`t)*RGZPaper`t*(RGZPaper`s^2 + RGZPaper`t^2) - (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`Nc^2*(RGZPaper`s + RGZPaper`t)^2*(4*RGZPaper`a^2*RGZPaper`b*RGZPaper`s + 4*RGZPaper`a*RGZPaper`b^2*RGZPaper`s + 3*RGZPaper`a*RGZPaper`b*RGZPaper`mu2*RGZPaper`s - 2*RGZPaper`a^2*RGZPaper`b*RGZPaper`t - 2*RGZPaper`a*RGZPaper`b^2*RGZPaper`t - 4*RGZPaper`a^2*RGZPaper`s*RGZPaper`t - 13*RGZPaper`a*RGZPaper`b*RGZPaper`s*RGZPaper`t - 4*RGZPaper`b^2*RGZPaper`s*RGZPaper`t + 3*RGZPaper`a*RGZPaper`mu2*RGZPaper`s*RGZPaper`t + 3*RGZPaper`b*RGZPaper`mu2*RGZPaper`s*RGZPaper`t + 2*RGZPaper`a^2*RGZPaper`t^2 + 6*RGZPaper`a*RGZPaper`b*RGZPaper`t^2 + 2*RGZPaper`b^2*RGZPaper`t^2 + 4*RGZPaper`a*RGZPaper`s*RGZPaper`t^2 + 4*RGZPaper`b*RGZPaper`s*RGZPaper`t^2 - 4*RGZPaper`a*RGZPaper`t^3 - 4*RGZPaper`b*RGZPaper`t^3 - 4*RGZPaper`s*RGZPaper`t^3 + 2*RGZPaper`t^4))/(4*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`Nc*RGZPaper`s*(RGZPaper`a - RGZPaper`t)*(RGZPaper`b - RGZPaper`t)*RGZPaper`t*(RGZPaper`s + RGZPaper`t)^2)}, {18, (4*(-RGZPaper`b + RGZPaper`mu2)^2*(RGZPaper`a - RGZPaper`t)*(RGZPaper`b - RGZPaper`t)*(2*RGZPaper`b - RGZPaper`t)*RGZPaper`t*(RGZPaper`s^2 + RGZPaper`t^2) + (-RGZPaper`b + RGZPaper`mu2)*RGZPaper`Nc^2*(RGZPaper`s + RGZPaper`t)^2*(-8*RGZPaper`a*RGZPaper`b^3*RGZPaper`s + 9*RGZPaper`a*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`s - 4*RGZPaper`b^3*RGZPaper`mu2*RGZPaper`s + 3*RGZPaper`b^2*RGZPaper`mu2^2*RGZPaper`s + 4*RGZPaper`a*RGZPaper`b^3*RGZPaper`t - 4*RGZPaper`a*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`t + 9*RGZPaper`a*RGZPaper`b^2*RGZPaper`s*RGZPaper`t + 12*RGZPaper`b^3*RGZPaper`s*RGZPaper`t - 10*RGZPaper`a*RGZPaper`b*RGZPaper`mu2*RGZPaper`s*RGZPaper`t - 17*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`s*RGZPaper`t + 6*RGZPaper`b*RGZPaper`mu2^2*RGZPaper`s*RGZPaper`t - 6*RGZPaper`a*RGZPaper`b^2*RGZPaper`t^2 - 4*RGZPaper`b^3*RGZPaper`t^2 + 6*RGZPaper`a*RGZPaper`b*RGZPaper`mu2*RGZPaper`t^2 + 4*RGZPaper`b^2*RGZPaper`mu2*RGZPaper`t^2 - 4*RGZPaper`a*RGZPaper`b*RGZPaper`s*RGZPaper`t^2 - 4*RGZPaper`b^2*RGZPaper`s*RGZPaper`t^2 + 4*RGZPaper`a*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^2 + 4*RGZPaper`b*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^2 + 2*RGZPaper`a*RGZPaper`b*RGZPaper`t^3 + 6*RGZPaper`b^2*RGZPaper`t^3 - 2*RGZPaper`a*RGZPaper`mu2*RGZPaper`t^3 - 6*RGZPaper`b*RGZPaper`mu2*RGZPaper`t^3 + 4*RGZPaper`b*RGZPaper`s*RGZPaper`t^3 - 4*RGZPaper`mu2*RGZPaper`s*RGZPaper`t^3 - 2*RGZPaper`b*RGZPaper`t^4 + 2*RGZPaper`mu2*RGZPaper`t^4))/(8*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`Nc*RGZPaper`s*(RGZPaper`a - RGZPaper`t)*(RGZPaper`b - RGZPaper`t)*RGZPaper`t*(RGZPaper`s + RGZPaper`t)^2)}, {19, ((-RGZPaper`a + RGZPaper`mu2)*RGZPaper`s*(-(RGZPaper`b*RGZPaper`s^2) + RGZPaper`mu2*RGZPaper`s^2 - 2*RGZPaper`b*RGZPaper`s*RGZPaper`t + 2*RGZPaper`mu2*RGZPaper`s*RGZPaper`t + 2*RGZPaper`a*RGZPaper`t^2 - RGZPaper`t^3))/((RGZPaper`a - RGZPaper`b)*RGZPaper`Nc*RGZPaper`t^2*(RGZPaper`s + RGZPaper`t)^2)}, {20, ((-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s*(-(RGZPaper`a*RGZPaper`s^2) + RGZPaper`mu2*RGZPaper`s^2 - 2*RGZPaper`a*RGZPaper`s*RGZPaper`t + 2*RGZPaper`mu2*RGZPaper`s*RGZPaper`t + 2*RGZPaper`b*RGZPaper`t^2 - RGZPaper`t^3))/((-RGZPaper`a + RGZPaper`b)*RGZPaper`Nc*RGZPaper`t^2*(RGZPaper`s + RGZPaper`t)^2)}, {21, -1/4*((-RGZPaper`a + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*(-2*RGZPaper`b*RGZPaper`s^3 + 2*RGZPaper`mu2*RGZPaper`s^3 - 3*RGZPaper`b*RGZPaper`s^2*RGZPaper`t + 3*RGZPaper`mu2*RGZPaper`s^2*RGZPaper`t - 2*RGZPaper`a*RGZPaper`s*RGZPaper`t^2 - RGZPaper`s^2*RGZPaper`t^2 + 2*RGZPaper`a*RGZPaper`t^3 + RGZPaper`b*RGZPaper`t^3 - RGZPaper`mu2*RGZPaper`t^3 - 2*RGZPaper`s*RGZPaper`t^3 - RGZPaper`t^4))/((RGZPaper`a - RGZPaper`b)*RGZPaper`Nc*RGZPaper`s*RGZPaper`t^2*(RGZPaper`s + RGZPaper`t))}, {22, -1/4*((-RGZPaper`b + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*(-2*RGZPaper`a*RGZPaper`s^3 + 2*RGZPaper`mu2*RGZPaper`s^3 - 3*RGZPaper`a*RGZPaper`s^2*RGZPaper`t + 3*RGZPaper`mu2*RGZPaper`s^2*RGZPaper`t - 2*RGZPaper`b*RGZPaper`s*RGZPaper`t^2 - RGZPaper`s^2*RGZPaper`t^2 + RGZPaper`a*RGZPaper`t^3 + 2*RGZPaper`b*RGZPaper`t^3 - RGZPaper`mu2*RGZPaper`t^3 - 2*RGZPaper`s*RGZPaper`t^3 - RGZPaper`t^4))/((-RGZPaper`a + RGZPaper`b)*RGZPaper`Nc*RGZPaper`s*RGZPaper`t^2*(RGZPaper`s + RGZPaper`t))}, {23, -1/2*((-RGZPaper`a + RGZPaper`mu2)*(RGZPaper`mu2 - RGZPaper`t)*(RGZPaper`a + RGZPaper`t)^2)/((RGZPaper`a - RGZPaper`b)*RGZPaper`Nc*(RGZPaper`a - RGZPaper`t)*(RGZPaper`b - RGZPaper`t)*RGZPaper`t)}, {24, -1/2*((-RGZPaper`b + RGZPaper`mu2)*(RGZPaper`mu2 - RGZPaper`t)*(RGZPaper`b + RGZPaper`t)^2)/((-RGZPaper`a + RGZPaper`b)*RGZPaper`Nc*(RGZPaper`a - RGZPaper`t)*(RGZPaper`b - RGZPaper`t)*RGZPaper`t)}, {25, -1/2*((-RGZPaper`a + RGZPaper`mu2)^2*RGZPaper`s*(2*RGZPaper`a^2*RGZPaper`s + 2*RGZPaper`a*RGZPaper`s^2 + 6*RGZPaper`a^2*RGZPaper`t + 4*RGZPaper`a*RGZPaper`s*RGZPaper`t - RGZPaper`s^2*RGZPaper`t - 2*RGZPaper`a*RGZPaper`t^2 - 2*RGZPaper`s*RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)^2*RGZPaper`Nc*RGZPaper`t*(RGZPaper`s + RGZPaper`t)^2)}, {26, ((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s*RGZPaper`t^2*(6*RGZPaper`a*RGZPaper`b - RGZPaper`a*RGZPaper`t - RGZPaper`b*RGZPaper`t) - 2*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s^2*RGZPaper`t*(RGZPaper`a^2 - 3*RGZPaper`a*RGZPaper`b + RGZPaper`b^2 - RGZPaper`a*RGZPaper`t - RGZPaper`b*RGZPaper`t + RGZPaper`t^2) - (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s^3*(RGZPaper`a^2 - 2*RGZPaper`a*RGZPaper`b + RGZPaper`b^2 - RGZPaper`a*RGZPaper`t - RGZPaper`b*RGZPaper`t + RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)^2*RGZPaper`Nc*RGZPaper`t^2*(RGZPaper`s + RGZPaper`t)^2)}, {27, -1/2*((-RGZPaper`b + RGZPaper`mu2)^2*RGZPaper`s*(2*RGZPaper`b^2*RGZPaper`s + 2*RGZPaper`b*RGZPaper`s^2 + 6*RGZPaper`b^2*RGZPaper`t + 4*RGZPaper`b*RGZPaper`s*RGZPaper`t - RGZPaper`s^2*RGZPaper`t - 2*RGZPaper`b*RGZPaper`t^2 - 2*RGZPaper`s*RGZPaper`t^2))/((-RGZPaper`a + RGZPaper`b)^2*RGZPaper`Nc*RGZPaper`t*(RGZPaper`s + RGZPaper`t)^2)}, {28, -1/8*((-RGZPaper`a + RGZPaper`mu2)^2*(-2 + RGZPaper`Nc^2)*(4*RGZPaper`a^2*RGZPaper`s^2 - 4*RGZPaper`a*RGZPaper`s^3 + 4*RGZPaper`a^2*RGZPaper`s*RGZPaper`t - 4*RGZPaper`a*RGZPaper`s^2*RGZPaper`t + 2*RGZPaper`s^3*RGZPaper`t - 4*RGZPaper`a^2*RGZPaper`t^2 + 4*RGZPaper`a*RGZPaper`s*RGZPaper`t^2 + 3*RGZPaper`s^2*RGZPaper`t^2 + 4*RGZPaper`a*RGZPaper`t^3 - RGZPaper`t^4))/((RGZPaper`a - RGZPaper`b)^2*RGZPaper`Nc*RGZPaper`s*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {29, (-((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*(RGZPaper`a + RGZPaper`b - RGZPaper`t)^2*RGZPaper`t^3) + 2*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*RGZPaper`s*RGZPaper`t^2*(2*RGZPaper`a*RGZPaper`b + RGZPaper`a*RGZPaper`t + RGZPaper`b*RGZPaper`t) + 2*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*RGZPaper`s^3*(RGZPaper`a^2 - 2*RGZPaper`a*RGZPaper`b + RGZPaper`b^2 - RGZPaper`a*RGZPaper`t - RGZPaper`b*RGZPaper`t + RGZPaper`t^2) + (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*RGZPaper`s^2*RGZPaper`t*(3*RGZPaper`a^2 - 2*RGZPaper`a*RGZPaper`b + 3*RGZPaper`b^2 - 2*RGZPaper`a*RGZPaper`t - 2*RGZPaper`b*RGZPaper`t + 3*RGZPaper`t^2))/(4*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`Nc*RGZPaper`s*RGZPaper`t^2*(RGZPaper`s + RGZPaper`t))}, {30, -1/8*((-RGZPaper`b + RGZPaper`mu2)^2*(-2 + RGZPaper`Nc^2)*(4*RGZPaper`b^2*RGZPaper`s^2 - 4*RGZPaper`b*RGZPaper`s^3 + 4*RGZPaper`b^2*RGZPaper`s*RGZPaper`t - 4*RGZPaper`b*RGZPaper`s^2*RGZPaper`t + 2*RGZPaper`s^3*RGZPaper`t - 4*RGZPaper`b^2*RGZPaper`t^2 + 4*RGZPaper`b*RGZPaper`s*RGZPaper`t^2 + 3*RGZPaper`s^2*RGZPaper`t^2 + 4*RGZPaper`b*RGZPaper`t^3 - RGZPaper`t^4))/((-RGZPaper`a + RGZPaper`b)^2*RGZPaper`Nc*RGZPaper`s*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}}|>, <|"ColorID" -> 1, "SpinID" -> 2, "Prefactor" -> (RGZPaper`gs^4*(-1 + RGZPaper`Nc)*(1 + RGZPaper`Nc))/(8*RGZPaper`Nc^2*Pi^2*(RGZPaper`s + RGZPaper`t)), "ReducedCoefficients" -> {{0, -RGZPaper`s^(-1)}, {4, -RGZPaper`t^(-1)}, {5, (2*RGZPaper`s + RGZPaper`t)/(2*RGZPaper`s*RGZPaper`t)}, {10, (-RGZPaper`a + RGZPaper`mu2)^2/(2*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`s)}, {11, -(((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2))/((RGZPaper`a - RGZPaper`b)^2*RGZPaper`s))}, {12, (-RGZPaper`b + RGZPaper`mu2)^2/(2*(-RGZPaper`a + RGZPaper`b)^2*RGZPaper`s)}, {16, ((-RGZPaper`a + RGZPaper`mu2)^2*(2*RGZPaper`a*RGZPaper`s^2 - 3*RGZPaper`s^2*RGZPaper`t + 2*RGZPaper`a*RGZPaper`t^2 - 2*RGZPaper`s*RGZPaper`t^2 - RGZPaper`t^3))/(2*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`s^2*(RGZPaper`s + RGZPaper`t))}, {17, -(((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(RGZPaper`a*RGZPaper`s^2 + RGZPaper`b*RGZPaper`s^2 - 3*RGZPaper`s^2*RGZPaper`t + RGZPaper`a*RGZPaper`t^2 + RGZPaper`b*RGZPaper`t^2 - 2*RGZPaper`s*RGZPaper`t^2 - RGZPaper`t^3))/((RGZPaper`a - RGZPaper`b)^2*RGZPaper`s^2*(RGZPaper`s + RGZPaper`t)))}, {18, ((-RGZPaper`b + RGZPaper`mu2)^2*(2*RGZPaper`b*RGZPaper`s^2 - 3*RGZPaper`s^2*RGZPaper`t + 2*RGZPaper`b*RGZPaper`t^2 - 2*RGZPaper`s*RGZPaper`t^2 - RGZPaper`t^3))/(2*(-RGZPaper`a + RGZPaper`b)^2*RGZPaper`s^2*(RGZPaper`s + RGZPaper`t))}, {19, ((-RGZPaper`a + RGZPaper`mu2)*(-(RGZPaper`b*RGZPaper`s^2) + RGZPaper`mu2*RGZPaper`s^2 - 2*RGZPaper`b*RGZPaper`s*RGZPaper`t + 2*RGZPaper`mu2*RGZPaper`s*RGZPaper`t + 2*RGZPaper`a*RGZPaper`t^2 + RGZPaper`s*RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)*RGZPaper`t^2*(RGZPaper`s + RGZPaper`t))}, {20, ((-RGZPaper`b + RGZPaper`mu2)*(-(RGZPaper`a*RGZPaper`s^2) + RGZPaper`mu2*RGZPaper`s^2 - 2*RGZPaper`a*RGZPaper`s*RGZPaper`t + 2*RGZPaper`mu2*RGZPaper`s*RGZPaper`t + 2*RGZPaper`b*RGZPaper`t^2 + RGZPaper`s*RGZPaper`t^2))/((-RGZPaper`a + RGZPaper`b)*RGZPaper`t^2*(RGZPaper`s + RGZPaper`t))}, {21, (2*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s^3 + (-RGZPaper`a + RGZPaper`mu2)*RGZPaper`s^2*(-3*RGZPaper`b + 3*RGZPaper`mu2 - RGZPaper`t)*RGZPaper`t - 2*(-RGZPaper`a + RGZPaper`mu2)*RGZPaper`s*RGZPaper`t^3 - (-RGZPaper`a + RGZPaper`mu2)*RGZPaper`t^3*(-2*RGZPaper`a - RGZPaper`b + RGZPaper`mu2 + RGZPaper`t))/(2*(RGZPaper`a - RGZPaper`b)*RGZPaper`s^2*RGZPaper`t^2)}, {22, -1/2*(2*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s^3 + (-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s^2*(-3*RGZPaper`a + 3*RGZPaper`mu2 - RGZPaper`t)*RGZPaper`t - 2*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s*RGZPaper`t^3 - (-RGZPaper`b + RGZPaper`mu2)*RGZPaper`t^3*(-RGZPaper`a - 2*RGZPaper`b + RGZPaper`mu2 + RGZPaper`t))/((RGZPaper`a - RGZPaper`b)*RGZPaper`s^2*RGZPaper`t^2)}, {25, -1/2*((-RGZPaper`a + RGZPaper`mu2)^2*(2*RGZPaper`a^2*RGZPaper`s + 2*RGZPaper`a*RGZPaper`s^2 + 6*RGZPaper`a^2*RGZPaper`t + 6*RGZPaper`a*RGZPaper`s*RGZPaper`t - RGZPaper`s*RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)^2*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {26, (6*RGZPaper`a*RGZPaper`b*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`t^2 - (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s^2*(RGZPaper`a^2 - 2*RGZPaper`a*RGZPaper`b + RGZPaper`b^2 - RGZPaper`a*RGZPaper`t - RGZPaper`b*RGZPaper`t) - (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s*RGZPaper`t*(2*RGZPaper`a^2 - 6*RGZPaper`a*RGZPaper`b + 2*RGZPaper`b^2 - 3*RGZPaper`a*RGZPaper`t - 3*RGZPaper`b*RGZPaper`t + RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)^2*RGZPaper`t^2*(RGZPaper`s + RGZPaper`t))}, {27, -1/2*((-RGZPaper`b + RGZPaper`mu2)^2*(2*RGZPaper`b^2*RGZPaper`s + 2*RGZPaper`b*RGZPaper`s^2 + 6*RGZPaper`b^2*RGZPaper`t + 6*RGZPaper`b*RGZPaper`s*RGZPaper`t - RGZPaper`s*RGZPaper`t^2))/((-RGZPaper`a + RGZPaper`b)^2*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {28, ((-RGZPaper`a + RGZPaper`mu2)^2*(4*RGZPaper`a^2*RGZPaper`s^2 - 4*RGZPaper`a*RGZPaper`s^3 + 2*RGZPaper`a^2*RGZPaper`s*RGZPaper`t - 4*RGZPaper`a*RGZPaper`s^2*RGZPaper`t - 4*RGZPaper`a^2*RGZPaper`t^2 + 4*RGZPaper`a*RGZPaper`s*RGZPaper`t^2 - RGZPaper`s^2*RGZPaper`t^2 + 4*RGZPaper`a*RGZPaper`t^3 - 2*RGZPaper`s*RGZPaper`t^3 - RGZPaper`t^4))/(4*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`s^2*RGZPaper`t)}, {29, ((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(RGZPaper`a + RGZPaper`b - RGZPaper`t)^2*RGZPaper`t^3 - 2*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s^3*(RGZPaper`a^2 - 2*RGZPaper`a*RGZPaper`b + RGZPaper`b^2 - RGZPaper`a*RGZPaper`t - RGZPaper`b*RGZPaper`t) - (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s^2*RGZPaper`t*(3*RGZPaper`a^2 - 2*RGZPaper`a*RGZPaper`b + 3*RGZPaper`b^2 - 2*RGZPaper`a*RGZPaper`t - 2*RGZPaper`b*RGZPaper`t - RGZPaper`t^2) - 2*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s*RGZPaper`t^2*(RGZPaper`a*RGZPaper`b + RGZPaper`a*RGZPaper`t + RGZPaper`b*RGZPaper`t - RGZPaper`t^2))/(2*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`s^2*RGZPaper`t^2)}, {30, ((-RGZPaper`b + RGZPaper`mu2)^2*(4*RGZPaper`b^2*RGZPaper`s^2 - 4*RGZPaper`b*RGZPaper`s^3 + 2*RGZPaper`b^2*RGZPaper`s*RGZPaper`t - 4*RGZPaper`b*RGZPaper`s^2*RGZPaper`t - 4*RGZPaper`b^2*RGZPaper`t^2 + 4*RGZPaper`b*RGZPaper`s*RGZPaper`t^2 - RGZPaper`s^2*RGZPaper`t^2 + 4*RGZPaper`b*RGZPaper`t^3 - 2*RGZPaper`s*RGZPaper`t^3 - RGZPaper`t^4))/(4*(-RGZPaper`a + RGZPaper`b)^2*RGZPaper`s^2*RGZPaper`t)}}|>, <|"ColorID" -> 2, "SpinID" -> 2, "Prefactor" -> RGZPaper`gs^4/(2*RGZPaper`Nc*Pi^2*RGZPaper`t*(RGZPaper`s + RGZPaper`t)), "ReducedCoefficients" -> {{0, -1/2*(2*RGZPaper`Nc^2*RGZPaper`s - 2*RGZPaper`t + RGZPaper`Nc^2*RGZPaper`t)/RGZPaper`s}, {4, 1}, {5, ((-2 + RGZPaper`Nc^2)*(2*RGZPaper`s + RGZPaper`t))/(4*RGZPaper`s)}, {10, ((-RGZPaper`a + RGZPaper`mu2)^2*(2*RGZPaper`Nc^2*RGZPaper`s - 2*RGZPaper`t + RGZPaper`Nc^2*RGZPaper`t))/(4*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`s)}, {11, -1/2*((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(2*RGZPaper`Nc^2*RGZPaper`s - 2*RGZPaper`t + RGZPaper`Nc^2*RGZPaper`t))/((RGZPaper`a - RGZPaper`b)^2*RGZPaper`s)}, {12, ((-RGZPaper`b + RGZPaper`mu2)^2*(2*RGZPaper`Nc^2*RGZPaper`s - 2*RGZPaper`t + RGZPaper`Nc^2*RGZPaper`t))/(4*(-RGZPaper`a + RGZPaper`b)^2*RGZPaper`s)}, {16, (-((-RGZPaper`a + RGZPaper`mu2)^2*RGZPaper`Nc^2*(RGZPaper`s + RGZPaper`t)^2*(4*RGZPaper`a*RGZPaper`s - 2*RGZPaper`a*RGZPaper`t + RGZPaper`t^2)) - 2*(-RGZPaper`a + RGZPaper`mu2)^2*RGZPaper`t*(2*RGZPaper`a*RGZPaper`s^2 - 3*RGZPaper`s^2*RGZPaper`t + 2*RGZPaper`a*RGZPaper`t^2 - 2*RGZPaper`s*RGZPaper`t^2 - RGZPaper`t^3))/(4*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`s^2*(RGZPaper`s + RGZPaper`t))}, {17, ((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`Nc^2*(RGZPaper`s + RGZPaper`t)^2*(2*RGZPaper`a*RGZPaper`s + 2*RGZPaper`b*RGZPaper`s - RGZPaper`a*RGZPaper`t - RGZPaper`b*RGZPaper`t + RGZPaper`t^2) + 2*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`t*(RGZPaper`a*RGZPaper`s^2 + RGZPaper`b*RGZPaper`s^2 - 3*RGZPaper`s^2*RGZPaper`t + RGZPaper`a*RGZPaper`t^2 + RGZPaper`b*RGZPaper`t^2 - 2*RGZPaper`s*RGZPaper`t^2 - RGZPaper`t^3))/(2*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`s^2*(RGZPaper`s + RGZPaper`t))}, {18, (-((-RGZPaper`b + RGZPaper`mu2)^2*RGZPaper`Nc^2*(RGZPaper`s + RGZPaper`t)^2*(4*RGZPaper`b*RGZPaper`s - 2*RGZPaper`b*RGZPaper`t + RGZPaper`t^2)) - 2*(-RGZPaper`b + RGZPaper`mu2)^2*RGZPaper`t*(2*RGZPaper`b*RGZPaper`s^2 - 3*RGZPaper`s^2*RGZPaper`t + 2*RGZPaper`b*RGZPaper`t^2 - 2*RGZPaper`s*RGZPaper`t^2 - RGZPaper`t^3))/(4*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`s^2*(RGZPaper`s + RGZPaper`t))}, {19, -(((-RGZPaper`a + RGZPaper`mu2)*(-(RGZPaper`b*RGZPaper`s^2) + RGZPaper`mu2*RGZPaper`s^2 - 2*RGZPaper`b*RGZPaper`s*RGZPaper`t + 2*RGZPaper`mu2*RGZPaper`s*RGZPaper`t + 2*RGZPaper`a*RGZPaper`t^2 + RGZPaper`s*RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)*RGZPaper`t*(RGZPaper`s + RGZPaper`t)))}, {20, ((-RGZPaper`b + RGZPaper`mu2)*(-(RGZPaper`a*RGZPaper`s^2) + RGZPaper`mu2*RGZPaper`s^2 - 2*RGZPaper`a*RGZPaper`s*RGZPaper`t + 2*RGZPaper`mu2*RGZPaper`s*RGZPaper`t + 2*RGZPaper`b*RGZPaper`t^2 + RGZPaper`s*RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {21, ((-RGZPaper`a + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*(-2*RGZPaper`b*RGZPaper`s^3 + 2*RGZPaper`mu2*RGZPaper`s^3 - 3*RGZPaper`b*RGZPaper`s^2*RGZPaper`t + 3*RGZPaper`mu2*RGZPaper`s^2*RGZPaper`t - RGZPaper`s^2*RGZPaper`t^2 + 2*RGZPaper`a*RGZPaper`t^3 + RGZPaper`b*RGZPaper`t^3 - RGZPaper`mu2*RGZPaper`t^3 - 2*RGZPaper`s*RGZPaper`t^3 - RGZPaper`t^4))/(4*(RGZPaper`a - RGZPaper`b)*RGZPaper`s^2*RGZPaper`t)}, {22, ((-RGZPaper`b + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*(-2*RGZPaper`a*RGZPaper`s^3 + 2*RGZPaper`mu2*RGZPaper`s^3 - 3*RGZPaper`a*RGZPaper`s^2*RGZPaper`t + 3*RGZPaper`mu2*RGZPaper`s^2*RGZPaper`t - RGZPaper`s^2*RGZPaper`t^2 + RGZPaper`a*RGZPaper`t^3 + 2*RGZPaper`b*RGZPaper`t^3 - RGZPaper`mu2*RGZPaper`t^3 - 2*RGZPaper`s*RGZPaper`t^3 - RGZPaper`t^4))/(4*(-RGZPaper`a + RGZPaper`b)*RGZPaper`s^2*RGZPaper`t)}, {25, ((-RGZPaper`a + RGZPaper`mu2)^2*(2*RGZPaper`a^2*RGZPaper`s + 2*RGZPaper`a*RGZPaper`s^2 + 6*RGZPaper`a^2*RGZPaper`t + 6*RGZPaper`a*RGZPaper`s*RGZPaper`t - RGZPaper`s*RGZPaper`t^2))/(2*(RGZPaper`a - RGZPaper`b)^2*(RGZPaper`s + RGZPaper`t))}, {26, (-6*RGZPaper`a*RGZPaper`b*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`t^2 + (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s^2*(RGZPaper`a^2 - 2*RGZPaper`a*RGZPaper`b + RGZPaper`b^2 - RGZPaper`a*RGZPaper`t - RGZPaper`b*RGZPaper`t) + (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s*RGZPaper`t*(2*RGZPaper`a^2 - 6*RGZPaper`a*RGZPaper`b + 2*RGZPaper`b^2 - 3*RGZPaper`a*RGZPaper`t - 3*RGZPaper`b*RGZPaper`t + RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)^2*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {27, ((-RGZPaper`b + RGZPaper`mu2)^2*(2*RGZPaper`b^2*RGZPaper`s + 2*RGZPaper`b*RGZPaper`s^2 + 6*RGZPaper`b^2*RGZPaper`t + 6*RGZPaper`b*RGZPaper`s*RGZPaper`t - RGZPaper`s*RGZPaper`t^2))/(2*(-RGZPaper`a + RGZPaper`b)^2*(RGZPaper`s + RGZPaper`t))}, {28, ((-RGZPaper`a + RGZPaper`mu2)^2*(-2 + RGZPaper`Nc^2)*(4*RGZPaper`a^2*RGZPaper`s^2 - 4*RGZPaper`a*RGZPaper`s^3 + 2*RGZPaper`a^2*RGZPaper`s*RGZPaper`t - 4*RGZPaper`a*RGZPaper`s^2*RGZPaper`t - 4*RGZPaper`a^2*RGZPaper`t^2 + 4*RGZPaper`a*RGZPaper`s*RGZPaper`t^2 - RGZPaper`s^2*RGZPaper`t^2 + 4*RGZPaper`a*RGZPaper`t^3 - 2*RGZPaper`s*RGZPaper`t^3 - RGZPaper`t^4))/(8*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`s^2)}, {29, ((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*(RGZPaper`a + RGZPaper`b - RGZPaper`t)^2*RGZPaper`t^3 - 2*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*RGZPaper`s^3*(RGZPaper`a^2 - 2*RGZPaper`a*RGZPaper`b + RGZPaper`b^2 - RGZPaper`a*RGZPaper`t - RGZPaper`b*RGZPaper`t) - (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*RGZPaper`s^2*RGZPaper`t*(3*RGZPaper`a^2 - 2*RGZPaper`a*RGZPaper`b + 3*RGZPaper`b^2 - 2*RGZPaper`a*RGZPaper`t - 2*RGZPaper`b*RGZPaper`t - RGZPaper`t^2) - 2*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*RGZPaper`s*RGZPaper`t^2*(RGZPaper`a*RGZPaper`b + RGZPaper`a*RGZPaper`t + RGZPaper`b*RGZPaper`t - RGZPaper`t^2))/(4*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`s^2*RGZPaper`t)}, {30, ((-RGZPaper`b + RGZPaper`mu2)^2*(-2 + RGZPaper`Nc^2)*(4*RGZPaper`b^2*RGZPaper`s^2 - 4*RGZPaper`b*RGZPaper`s^3 + 2*RGZPaper`b^2*RGZPaper`s*RGZPaper`t - 4*RGZPaper`b*RGZPaper`s^2*RGZPaper`t - 4*RGZPaper`b^2*RGZPaper`t^2 + 4*RGZPaper`b*RGZPaper`s*RGZPaper`t^2 - RGZPaper`s^2*RGZPaper`t^2 + 4*RGZPaper`b*RGZPaper`t^3 - 2*RGZPaper`s*RGZPaper`t^3 - RGZPaper`t^4))/(8*(-RGZPaper`a + RGZPaper`b)^2*RGZPaper`s^2)}}|>, <|"ColorID" -> 1, "SpinID" -> 3, "Prefactor" -> (RGZPaper`gs^4*(-1 + RGZPaper`Nc)*(1 + RGZPaper`Nc))/(64*(RGZPaper`a - RGZPaper`b)*RGZPaper`Nc^2*Pi^2), "ReducedCoefficients" -> {{16, ((-RGZPaper`a + RGZPaper`mu2)^2*(2*RGZPaper`a - RGZPaper`t)*RGZPaper`t)/(2*(RGZPaper`a - RGZPaper`b)*RGZPaper`s*(RGZPaper`s + RGZPaper`t))}, {17, -(((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(RGZPaper`a + RGZPaper`b - RGZPaper`t)*RGZPaper`t)/((RGZPaper`a - RGZPaper`b)*RGZPaper`s*(RGZPaper`s + RGZPaper`t)))}, {18, -1/2*((-RGZPaper`b + RGZPaper`mu2)^2*(2*RGZPaper`b - RGZPaper`t)*RGZPaper`t)/((-RGZPaper`a + RGZPaper`b)*RGZPaper`s*(RGZPaper`s + RGZPaper`t))}, {19, -1/2*((-RGZPaper`a + RGZPaper`mu2)*(-(RGZPaper`b*RGZPaper`s) + RGZPaper`mu2*RGZPaper`s + 2*RGZPaper`a*RGZPaper`t + RGZPaper`s*RGZPaper`t))/(RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {20, ((-RGZPaper`b + RGZPaper`mu2)*(-(RGZPaper`a*RGZPaper`s) + RGZPaper`mu2*RGZPaper`s + 2*RGZPaper`b*RGZPaper`t + RGZPaper`s*RGZPaper`t))/(2*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {21, -1/2*((-RGZPaper`a + RGZPaper`mu2)*(-(RGZPaper`b*RGZPaper`s) + RGZPaper`mu2*RGZPaper`s - 2*RGZPaper`a*RGZPaper`t - RGZPaper`b*RGZPaper`t + RGZPaper`mu2*RGZPaper`t + RGZPaper`s*RGZPaper`t + RGZPaper`t^2))/(RGZPaper`s*RGZPaper`t)}, {22, ((-RGZPaper`b + RGZPaper`mu2)*(-(RGZPaper`a*RGZPaper`s) + RGZPaper`mu2*RGZPaper`s - RGZPaper`a*RGZPaper`t - 2*RGZPaper`b*RGZPaper`t + RGZPaper`mu2*RGZPaper`t + RGZPaper`s*RGZPaper`t + RGZPaper`t^2))/(2*RGZPaper`s*RGZPaper`t)}, {25, ((-RGZPaper`a + RGZPaper`mu2)^2*(4*RGZPaper`a^2 + 4*RGZPaper`a*RGZPaper`s - RGZPaper`s*RGZPaper`t))/(4*(RGZPaper`a - RGZPaper`b)*(RGZPaper`s + RGZPaper`t))}, {26, ((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(RGZPaper`a^2*RGZPaper`s - 2*RGZPaper`a*RGZPaper`b*RGZPaper`s + RGZPaper`b^2*RGZPaper`s - 4*RGZPaper`a*RGZPaper`b*RGZPaper`t - 2*RGZPaper`a*RGZPaper`s*RGZPaper`t - 2*RGZPaper`b*RGZPaper`s*RGZPaper`t + RGZPaper`s*RGZPaper`t^2))/(2*(RGZPaper`a - RGZPaper`b)*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {27, -1/4*((-RGZPaper`b + RGZPaper`mu2)^2*(4*RGZPaper`b^2 + 4*RGZPaper`b*RGZPaper`s - RGZPaper`s*RGZPaper`t))/((-RGZPaper`a + RGZPaper`b)*(RGZPaper`s + RGZPaper`t))}, {28, -1/4*((-RGZPaper`a + RGZPaper`mu2)^2*(4*RGZPaper`a^2 - 4*RGZPaper`a*RGZPaper`s - 4*RGZPaper`a*RGZPaper`t + RGZPaper`s*RGZPaper`t + RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)*RGZPaper`s)}, {29, ((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(RGZPaper`a + RGZPaper`b - RGZPaper`t)^2*RGZPaper`t + (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s*(RGZPaper`a^2 - 2*RGZPaper`a*RGZPaper`b + RGZPaper`b^2 - 2*RGZPaper`a*RGZPaper`t - 2*RGZPaper`b*RGZPaper`t + RGZPaper`t^2))/(2*(RGZPaper`a - RGZPaper`b)*RGZPaper`s*RGZPaper`t)}, {30, ((-RGZPaper`b + RGZPaper`mu2)^2*(4*RGZPaper`b^2 - 4*RGZPaper`b*RGZPaper`s - 4*RGZPaper`b*RGZPaper`t + RGZPaper`s*RGZPaper`t + RGZPaper`t^2))/(4*(-RGZPaper`a + RGZPaper`b)*RGZPaper`s)}}|>, <|"ColorID" -> 2, "SpinID" -> 3, "Prefactor" -> RGZPaper`gs^4/(32*(RGZPaper`a - RGZPaper`b)*RGZPaper`Nc*Pi^2), "ReducedCoefficients" -> {{16, ((-RGZPaper`a + RGZPaper`mu2)^2*(2*RGZPaper`a - RGZPaper`t)*(RGZPaper`Nc^2*RGZPaper`s - 2*RGZPaper`t + RGZPaper`Nc^2*RGZPaper`t))/(2*(RGZPaper`a - RGZPaper`b)*RGZPaper`s*(RGZPaper`s + RGZPaper`t))}, {17, -(((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(RGZPaper`a + RGZPaper`b - RGZPaper`t)*(RGZPaper`Nc^2*RGZPaper`s - 2*RGZPaper`t + RGZPaper`Nc^2*RGZPaper`t))/((RGZPaper`a - RGZPaper`b)*RGZPaper`s*(RGZPaper`s + RGZPaper`t)))}, {18, -1/2*((-RGZPaper`b + RGZPaper`mu2)^2*(2*RGZPaper`b - RGZPaper`t)*(RGZPaper`Nc^2*RGZPaper`s - 2*RGZPaper`t + RGZPaper`Nc^2*RGZPaper`t))/((-RGZPaper`a + RGZPaper`b)*RGZPaper`s*(RGZPaper`s + RGZPaper`t))}, {19, ((-RGZPaper`a + RGZPaper`mu2)*(-(RGZPaper`b*RGZPaper`s) + RGZPaper`mu2*RGZPaper`s + 2*RGZPaper`a*RGZPaper`t + RGZPaper`s*RGZPaper`t))/(RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {20, -(((-RGZPaper`b + RGZPaper`mu2)*(-(RGZPaper`a*RGZPaper`s) + RGZPaper`mu2*RGZPaper`s + 2*RGZPaper`b*RGZPaper`t + RGZPaper`s*RGZPaper`t))/(RGZPaper`t*(RGZPaper`s + RGZPaper`t)))}, {21, -1/2*((-RGZPaper`a + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*(-(RGZPaper`b*RGZPaper`s) + RGZPaper`mu2*RGZPaper`s - 2*RGZPaper`a*RGZPaper`t - RGZPaper`b*RGZPaper`t + RGZPaper`mu2*RGZPaper`t + RGZPaper`s*RGZPaper`t + RGZPaper`t^2))/(RGZPaper`s*RGZPaper`t)}, {22, ((-RGZPaper`b + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*(-(RGZPaper`a*RGZPaper`s) + RGZPaper`mu2*RGZPaper`s - RGZPaper`a*RGZPaper`t - 2*RGZPaper`b*RGZPaper`t + RGZPaper`mu2*RGZPaper`t + RGZPaper`s*RGZPaper`t + RGZPaper`t^2))/(2*RGZPaper`s*RGZPaper`t)}, {25, -1/2*((-RGZPaper`a + RGZPaper`mu2)^2*(4*RGZPaper`a^2 + 4*RGZPaper`a*RGZPaper`s - RGZPaper`s*RGZPaper`t))/((RGZPaper`a - RGZPaper`b)*(RGZPaper`s + RGZPaper`t))}, {26, -(((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(RGZPaper`a^2*RGZPaper`s - 2*RGZPaper`a*RGZPaper`b*RGZPaper`s + RGZPaper`b^2*RGZPaper`s - 4*RGZPaper`a*RGZPaper`b*RGZPaper`t - 2*RGZPaper`a*RGZPaper`s*RGZPaper`t - 2*RGZPaper`b*RGZPaper`s*RGZPaper`t + RGZPaper`s*RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)*RGZPaper`t*(RGZPaper`s + RGZPaper`t)))}, {27, ((-RGZPaper`b + RGZPaper`mu2)^2*(4*RGZPaper`b^2 + 4*RGZPaper`b*RGZPaper`s - RGZPaper`s*RGZPaper`t))/(2*(-RGZPaper`a + RGZPaper`b)*(RGZPaper`s + RGZPaper`t))}, {28, -1/4*((-RGZPaper`a + RGZPaper`mu2)^2*(-2 + RGZPaper`Nc^2)*(4*RGZPaper`a^2 - 4*RGZPaper`a*RGZPaper`s - 4*RGZPaper`a*RGZPaper`t + RGZPaper`s*RGZPaper`t + RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)*RGZPaper`s)}, {29, ((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*(RGZPaper`a + RGZPaper`b - RGZPaper`t)^2*RGZPaper`t + (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*RGZPaper`s*(RGZPaper`a^2 - 2*RGZPaper`a*RGZPaper`b + RGZPaper`b^2 - 2*RGZPaper`a*RGZPaper`t - 2*RGZPaper`b*RGZPaper`t + RGZPaper`t^2))/(2*(RGZPaper`a - RGZPaper`b)*RGZPaper`s*RGZPaper`t)}, {30, ((-RGZPaper`b + RGZPaper`mu2)^2*(-2 + RGZPaper`Nc^2)*(4*RGZPaper`b^2 - 4*RGZPaper`b*RGZPaper`s - 4*RGZPaper`b*RGZPaper`t + RGZPaper`s*RGZPaper`t + RGZPaper`t^2))/(4*(-RGZPaper`a + RGZPaper`b)*RGZPaper`s)}}|>, <|"ColorID" -> 1, "SpinID" -> 4, "Prefactor" -> (RGZPaper`gs^4*(-1 + RGZPaper`Nc)*(1 + RGZPaper`Nc))/(32*RGZPaper`Nc^2*Pi^2*RGZPaper`s*(RGZPaper`s + RGZPaper`t)), "ReducedCoefficients" -> {{4, 1/2}, {5, -1/2}, {16, -1/2*((-RGZPaper`a + RGZPaper`mu2)^2*(2*RGZPaper`a - RGZPaper`t)*RGZPaper`t*(2*RGZPaper`s + RGZPaper`t))/((RGZPaper`a - RGZPaper`b)^2*RGZPaper`s*(RGZPaper`s + RGZPaper`t))}, {17, ((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(RGZPaper`a + RGZPaper`b - RGZPaper`t)*RGZPaper`t*(2*RGZPaper`s + RGZPaper`t))/((RGZPaper`a - RGZPaper`b)^2*RGZPaper`s*(RGZPaper`s + RGZPaper`t))}, {18, -1/2*((-RGZPaper`b + RGZPaper`mu2)^2*(2*RGZPaper`b - RGZPaper`t)*RGZPaper`t*(2*RGZPaper`s + RGZPaper`t))/((-RGZPaper`a + RGZPaper`b)^2*RGZPaper`s*(RGZPaper`s + RGZPaper`t))}, {19, ((-RGZPaper`a + RGZPaper`mu2)*(-(RGZPaper`b*RGZPaper`s^2) + RGZPaper`mu2*RGZPaper`s^2 + 4*RGZPaper`a*RGZPaper`s*RGZPaper`t + RGZPaper`s^2*RGZPaper`t + 2*RGZPaper`a*RGZPaper`t^2))/(2*(RGZPaper`a - RGZPaper`b)*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {20, ((-RGZPaper`b + RGZPaper`mu2)*(-(RGZPaper`a*RGZPaper`s^2) + RGZPaper`mu2*RGZPaper`s^2 + 4*RGZPaper`b*RGZPaper`s*RGZPaper`t + RGZPaper`s^2*RGZPaper`t + 2*RGZPaper`b*RGZPaper`t^2))/(2*(-RGZPaper`a + RGZPaper`b)*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {21, ((-RGZPaper`a + RGZPaper`mu2)*RGZPaper`s^2*(-RGZPaper`b + RGZPaper`mu2 + RGZPaper`t) + 2*(-RGZPaper`a + RGZPaper`mu2)*RGZPaper`s*RGZPaper`t*(-2*RGZPaper`a - RGZPaper`b + RGZPaper`mu2 + RGZPaper`t) + (-RGZPaper`a + RGZPaper`mu2)*RGZPaper`t^2*(-2*RGZPaper`a - RGZPaper`b + RGZPaper`mu2 + RGZPaper`t))/(2*(RGZPaper`a - RGZPaper`b)*RGZPaper`s*RGZPaper`t)}, {22, -1/2*((-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s^2*(-RGZPaper`a + RGZPaper`mu2 + RGZPaper`t) + 2*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s*RGZPaper`t*(-RGZPaper`a - 2*RGZPaper`b + RGZPaper`mu2 + RGZPaper`t) + (-RGZPaper`b + RGZPaper`mu2)*RGZPaper`t^2*(-RGZPaper`a - 2*RGZPaper`b + RGZPaper`mu2 + RGZPaper`t))/((RGZPaper`a - RGZPaper`b)*RGZPaper`s*RGZPaper`t)}, {25, -1/4*((-RGZPaper`a + RGZPaper`mu2)^2*(6*RGZPaper`a^2*RGZPaper`s + 4*RGZPaper`a*RGZPaper`s^2 + 2*RGZPaper`a^2*RGZPaper`t - RGZPaper`s^2*RGZPaper`t))/((RGZPaper`a - RGZPaper`b)^2*(RGZPaper`s + RGZPaper`t))}, {26, -1/2*((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(RGZPaper`a^2*RGZPaper`s^2 - 2*RGZPaper`a*RGZPaper`b*RGZPaper`s^2 + RGZPaper`b^2*RGZPaper`s^2 - 6*RGZPaper`a*RGZPaper`b*RGZPaper`s*RGZPaper`t - 2*RGZPaper`a*RGZPaper`s^2*RGZPaper`t - 2*RGZPaper`b*RGZPaper`s^2*RGZPaper`t - 2*RGZPaper`a*RGZPaper`b*RGZPaper`t^2 + RGZPaper`s^2*RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)^2*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {27, -1/4*((-RGZPaper`b + RGZPaper`mu2)^2*(6*RGZPaper`b^2*RGZPaper`s + 4*RGZPaper`b*RGZPaper`s^2 + 2*RGZPaper`b^2*RGZPaper`t - RGZPaper`s^2*RGZPaper`t))/((-RGZPaper`a + RGZPaper`b)^2*(RGZPaper`s + RGZPaper`t))}, {28, ((-RGZPaper`a + RGZPaper`mu2)^2*(6*RGZPaper`a^2*RGZPaper`s - 4*RGZPaper`a*RGZPaper`s^2 + 4*RGZPaper`a^2*RGZPaper`t - 8*RGZPaper`a*RGZPaper`s*RGZPaper`t + RGZPaper`s^2*RGZPaper`t - 4*RGZPaper`a*RGZPaper`t^2 + 2*RGZPaper`s*RGZPaper`t^2 + RGZPaper`t^3))/(4*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`s)}, {29, (-((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(RGZPaper`a + RGZPaper`b - RGZPaper`t)^2*RGZPaper`t^2) - (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s^2*(RGZPaper`a^2 - 2*RGZPaper`a*RGZPaper`b + RGZPaper`b^2 - 2*RGZPaper`a*RGZPaper`t - 2*RGZPaper`b*RGZPaper`t + RGZPaper`t^2) - 2*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`s*RGZPaper`t*(RGZPaper`a^2 + RGZPaper`a*RGZPaper`b + RGZPaper`b^2 - 2*RGZPaper`a*RGZPaper`t - 2*RGZPaper`b*RGZPaper`t + RGZPaper`t^2))/(2*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`s*RGZPaper`t)}, {30, ((-RGZPaper`b + RGZPaper`mu2)^2*(6*RGZPaper`b^2*RGZPaper`s - 4*RGZPaper`b*RGZPaper`s^2 + 4*RGZPaper`b^2*RGZPaper`t - 8*RGZPaper`b*RGZPaper`s*RGZPaper`t + RGZPaper`s^2*RGZPaper`t - 4*RGZPaper`b*RGZPaper`t^2 + 2*RGZPaper`s*RGZPaper`t^2 + RGZPaper`t^3))/(4*(-RGZPaper`a + RGZPaper`b)^2*RGZPaper`s)}}|>, <|"ColorID" -> 2, "SpinID" -> 4, "Prefactor" -> RGZPaper`gs^4/(16*Pi^2*RGZPaper`s*(RGZPaper`s + RGZPaper`t)), "ReducedCoefficients" -> {{0, RGZPaper`Nc}, {4, -RGZPaper`Nc^(-1)}, {5, -1/2*(-2 + RGZPaper`Nc^2)/RGZPaper`Nc}, {10, -1/2*((-RGZPaper`a + RGZPaper`mu2)^2*RGZPaper`Nc)/(RGZPaper`a - RGZPaper`b)^2}, {11, ((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*RGZPaper`Nc)/(RGZPaper`a - RGZPaper`b)^2}, {12, -1/2*((-RGZPaper`b + RGZPaper`mu2)^2*RGZPaper`Nc)/(-RGZPaper`a + RGZPaper`b)^2}, {16, -1/2*((-RGZPaper`a + RGZPaper`mu2)^2*(2*RGZPaper`a - RGZPaper`t)*(RGZPaper`Nc^2*RGZPaper`s^2 - 4*RGZPaper`s*RGZPaper`t + 2*RGZPaper`Nc^2*RGZPaper`s*RGZPaper`t - 2*RGZPaper`t^2 + RGZPaper`Nc^2*RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)^2*RGZPaper`Nc*RGZPaper`s*(RGZPaper`s + RGZPaper`t))}, {17, ((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(RGZPaper`a + RGZPaper`b - RGZPaper`t)*(RGZPaper`Nc^2*RGZPaper`s^2 - 4*RGZPaper`s*RGZPaper`t + 2*RGZPaper`Nc^2*RGZPaper`s*RGZPaper`t - 2*RGZPaper`t^2 + RGZPaper`Nc^2*RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)^2*RGZPaper`Nc*RGZPaper`s*(RGZPaper`s + RGZPaper`t))}, {18, -1/2*((-RGZPaper`b + RGZPaper`mu2)^2*(2*RGZPaper`b - RGZPaper`t)*(RGZPaper`Nc^2*RGZPaper`s^2 - 4*RGZPaper`s*RGZPaper`t + 2*RGZPaper`Nc^2*RGZPaper`s*RGZPaper`t - 2*RGZPaper`t^2 + RGZPaper`Nc^2*RGZPaper`t^2))/((-RGZPaper`a + RGZPaper`b)^2*RGZPaper`Nc*RGZPaper`s*(RGZPaper`s + RGZPaper`t))}, {19, -(((-RGZPaper`a + RGZPaper`mu2)*(-(RGZPaper`b*RGZPaper`s^2) + RGZPaper`mu2*RGZPaper`s^2 + 4*RGZPaper`a*RGZPaper`s*RGZPaper`t + RGZPaper`s^2*RGZPaper`t + 2*RGZPaper`a*RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)*RGZPaper`Nc*RGZPaper`t*(RGZPaper`s + RGZPaper`t)))}, {20, ((-RGZPaper`b + RGZPaper`mu2)*(-(RGZPaper`a*RGZPaper`s^2) + RGZPaper`mu2*RGZPaper`s^2 + 4*RGZPaper`b*RGZPaper`s*RGZPaper`t + RGZPaper`s^2*RGZPaper`t + 2*RGZPaper`b*RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)*RGZPaper`Nc*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {21, ((-RGZPaper`a + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*RGZPaper`s^2*(-RGZPaper`b + RGZPaper`mu2 + RGZPaper`t) + 2*(-RGZPaper`a + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*RGZPaper`s*RGZPaper`t*(-2*RGZPaper`a - RGZPaper`b + RGZPaper`mu2 + RGZPaper`t) + (-RGZPaper`a + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*RGZPaper`t^2*(-2*RGZPaper`a - RGZPaper`b + RGZPaper`mu2 + RGZPaper`t))/(2*(RGZPaper`a - RGZPaper`b)*RGZPaper`Nc*RGZPaper`s*RGZPaper`t)}, {22, -1/2*((-RGZPaper`b + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*RGZPaper`s^2*(-RGZPaper`a + RGZPaper`mu2 + RGZPaper`t) + 2*(-RGZPaper`b + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*RGZPaper`s*RGZPaper`t*(-RGZPaper`a - 2*RGZPaper`b + RGZPaper`mu2 + RGZPaper`t) + (-RGZPaper`b + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*RGZPaper`t^2*(-RGZPaper`a - 2*RGZPaper`b + RGZPaper`mu2 + RGZPaper`t))/((RGZPaper`a - RGZPaper`b)*RGZPaper`Nc*RGZPaper`s*RGZPaper`t)}, {25, ((-RGZPaper`a + RGZPaper`mu2)^2*(6*RGZPaper`a^2*RGZPaper`s + 4*RGZPaper`a*RGZPaper`s^2 + 2*RGZPaper`a^2*RGZPaper`t - RGZPaper`s^2*RGZPaper`t))/(2*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`Nc*(RGZPaper`s + RGZPaper`t))}, {26, ((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(RGZPaper`a^2*RGZPaper`s^2 - 2*RGZPaper`a*RGZPaper`b*RGZPaper`s^2 + RGZPaper`b^2*RGZPaper`s^2 - 6*RGZPaper`a*RGZPaper`b*RGZPaper`s*RGZPaper`t - 2*RGZPaper`a*RGZPaper`s^2*RGZPaper`t - 2*RGZPaper`b*RGZPaper`s^2*RGZPaper`t - 2*RGZPaper`a*RGZPaper`b*RGZPaper`t^2 + RGZPaper`s^2*RGZPaper`t^2))/((RGZPaper`a - RGZPaper`b)^2*RGZPaper`Nc*RGZPaper`t*(RGZPaper`s + RGZPaper`t))}, {27, ((-RGZPaper`b + RGZPaper`mu2)^2*(6*RGZPaper`b^2*RGZPaper`s + 4*RGZPaper`b*RGZPaper`s^2 + 2*RGZPaper`b^2*RGZPaper`t - RGZPaper`s^2*RGZPaper`t))/(2*(-RGZPaper`a + RGZPaper`b)^2*RGZPaper`Nc*(RGZPaper`s + RGZPaper`t))}, {28, ((-RGZPaper`a + RGZPaper`mu2)^2*(-2 + RGZPaper`Nc^2)*(6*RGZPaper`a^2*RGZPaper`s - 4*RGZPaper`a*RGZPaper`s^2 + 4*RGZPaper`a^2*RGZPaper`t - 8*RGZPaper`a*RGZPaper`s*RGZPaper`t + RGZPaper`s^2*RGZPaper`t - 4*RGZPaper`a*RGZPaper`t^2 + 2*RGZPaper`s*RGZPaper`t^2 + RGZPaper`t^3))/(4*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`Nc*RGZPaper`s)}, {29, (-((-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*(RGZPaper`a + RGZPaper`b - RGZPaper`t)^2*RGZPaper`t^2) - (-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*RGZPaper`s^2*(RGZPaper`a^2 - 2*RGZPaper`a*RGZPaper`b + RGZPaper`b^2 - 2*RGZPaper`a*RGZPaper`t - 2*RGZPaper`b*RGZPaper`t + RGZPaper`t^2) - 2*(-RGZPaper`a + RGZPaper`mu2)*(-RGZPaper`b + RGZPaper`mu2)*(-2 + RGZPaper`Nc^2)*RGZPaper`s*RGZPaper`t*(RGZPaper`a^2 + RGZPaper`a*RGZPaper`b + RGZPaper`b^2 - 2*RGZPaper`a*RGZPaper`t - 2*RGZPaper`b*RGZPaper`t + RGZPaper`t^2))/(2*(RGZPaper`a - RGZPaper`b)^2*RGZPaper`Nc*RGZPaper`s*RGZPaper`t)}, {30, ((-RGZPaper`b + RGZPaper`mu2)^2*(-2 + RGZPaper`Nc^2)*(6*RGZPaper`b^2*RGZPaper`s - 4*RGZPaper`b*RGZPaper`s^2 + 4*RGZPaper`b^2*RGZPaper`t - 8*RGZPaper`b*RGZPaper`s*RGZPaper`t + RGZPaper`s^2*RGZPaper`t - 4*RGZPaper`b*RGZPaper`t^2 + 2*RGZPaper`s*RGZPaper`t^2 + RGZPaper`t^3))/(4*(-RGZPaper`a + RGZPaper`b)^2*RGZPaper`Nc*RGZPaper`s)}}|>}, "SourceFingerprint" -> 61866098637853011682937170700695746952056475129054070663871584189143318985862, "CheckedCoefficients" -> 144|>


==> anc/software/RGZWorkflow-1.1.2/Paper/provenance.json <==
{
  "Schema": "RGZPaperCompanion/1",
  "Title": "Gauge-parameter cancellation and finite form factors in one-loop quark scattering in the refined Gribov-Zwanziger framework",
  "PaperDate": "2026-10-26",
  "MainPDFSHA256": "4704fef393ced2aae4c26e8bf66f52ef95f00e10fab024b06c873045d43336f2",
  "SupplementPDFSHA256": "195dfc04b83782d4ece49d11caf6d556ec9f303a2e5ad4675b791e3309a38d24",
  "FormFactorsSHA256": "ff920d329181c07eefba8785b21d0cbbb84310a7836eeb7a06d6d882dd4cb21e",
  "SourceKind": "Author-supplied exact electronic table accompanying the referenced PDFs",
  "ReferenceOnly": true,
  "ExpectedRows": 8,
  "ExpectedCoefficients": 144,
  "ExpectedFunctionsIncludingRational": 31,
  "OriginalScalarInventory": {
    "A0": 3,
    "B0": 12,
    "C0": 9,
    "D0": 6
  },
  "Scope": "Two dynamical flavors, distinct massless external quarks, alpha=0, M->0+, one-loop finite correction excluding the Born term",
  "BranchPrescription": "rMinus/rPlus use the square root continued from the declared Euclidean domain; denominators carry +i0; logarithms and finite functions remain on the same sheet. Crossing a Landau singularity requires a separate boundary analysis.",
  "Domain": "Nonzero nondegenerate internal squared masses; positive real parts in the Euclidean endpoint domain; nonexceptional s,t,u with u=-s-t; positive MSbar scale squared. Full live-task conditions must be retained from the linked evidence.",
  "Normalization": "Prefactors already include the common loop normalization; do not multiply by another 1/(16 Pi^2). All integral mass arguments are squared masses.",
  "Indexing": "Function index j refers to Functions[[j+1]]; j=0 is the rational remainder.",
  "ColorConvention": "ColorID 1 is delta31 delta42; ColorID 2 is T^a31 T^a42, the singlet/octet basis.",
  "DistributionNote": "Author expressions preserved; GPL SPDX comment prepended."
}


==> anc/software/RGZWorkflow-1.1.2/README.md <==
# RGZWorkflow 1.1.2

Wolfram Language source package for tree-level and one-loop quark scattering in the refined Gribov–Zwanziger (RGZ) framework at zero temperature. The implemented process is distinct-flavour scattering with massless external quarks, including the complete mixed-field self-energy insertion, vertex corrections, box diagrams and external-leg residues.

Companion paper: [*Gauge-parameter cancellation and finite form factors in one-loop quark scattering in the refined Gribov-Zwanziger framework* — arXiv:2610.38463](https://arxiv.org/abs/2610.38463).

[![Version 1.1.2 DOI](https://zenodo.org/badge/DOI/10.5281/zenodo.24564596.svg)](https://doi.org/10.5281/zenodo.24564596) [![All versions DOI](https://zenodo.org/badge/DOI/10.5281/zenodo.23724291.svg)](https://doi.org/10.5281/zenodo.23724291)

*If you use RGZWorkflow in your research, please cite the accompanying paper and the Zenodo DOI.* [Copy BibTeX](#citation).

**[Project website](https://rgzworkflow.pages.dev)** — physics overview, reproduction guide, results and citation information.

## Physical calculation

```text
actual RGZ action -> tree kernels, propagators and vertices
                  -> complete mixed-field one-loop self energies
                  -> quark vertices, boxes and external-leg residues
                  -> conventional qqprime amplitude and form factors
                  -> gauge, UV/IR, MSbar, mass-limit and finite-part checks
```

The calculation retains general D until the dimensional expansions. The final comparison concerns two dynamical flavours, massless external quarks, Landau gauge and M -> 0+, within the declared complex-mass and IR domain. The symbolic general-gauge comparison is a separate check. Branches are continued from the declared Euclidean domain with a common +i0 prescription; no all-parameter or inclusive-cross-section claim is made.

The [calculation guide](Documentation/Calculation.md) explains the physical sum and normalization; [model and scope](Documentation/ModelAndScope.md) states its assumptions. The [Kernel map](Kernel/README.md) follows the tree, one-loop, algebra, renormalization and identity chapters. The conventional scattering route is separate from the optional PT candidate workflow.

## Reproduce the calculation

Install the [external dependencies](Documentation/Installation.md), then use the two input-only notebooks:

1. **[Start Here](<Examples/RGZWorkflow — Start Here.nb>)**: export the actual model in a fresh FeynRules kernel; restart in a separate FeynCalc kernel for tree checks, mixed matrices, the bare amplitude and form factors. Continue with the independent general-gauge check and restore/save the fixed-gauge task.
2. **[Diagnostics](<Examples/RGZWorkflow — Diagnostics.nb>)**: recover the fixed-gauge task and assembled amplitude, then run UV/IR separation, MSbar, ordered mass-limit and weighted-coverage audits, finite reconstruction and conditional certification. Stop if a prerequisite fails.

Use a fresh kernel and a separate Work directory for a new release calculation. The [reproduction instructions](Documentation/Reproducibility.md) and [renormalization conventions](Documentation/QuarkRenormalization.md) give the order of operations, limit prescriptions and interpretation of the results.

For a small derivation before the full run, follow the [quark-bubble walkthrough](Documentation/QuarkBubbleWalkthrough.md) and [runnable example](Examples/QuarkBubble.wls). Independent [ghost and mixed-field examples](Documentation/GhostAndMixedExamples.md) cover further tensor, colour, projection and integral conventions.

## Citation

| Citation scope | DOI |
| --- | --- |
| RGZWorkflow, all versions (concept DOI) | [10.5281/zenodo.23724291](https://doi.org/10.5281/zenodo.23724291) |
| Version 1.1.2 | [10.5281/zenodo.24564596](https://doi.org/10.5281/zenodo.24564596) |
| Version 1.1.1 | [10.5281/zenodo.24470745](https://doi.org/10.5281/zenodo.24470745) |
| Version 1.1.0 | [10.5281/zenodo.24212586](https://doi.org/10.5281/zenodo.24212586) |

Use the version DOI for reproducible citations of a specific calculation; use the concept DOI when referring to the project across versions. The software BibTeX below identifies version 1.1.2 using its version-specific DOI. The 1.1.0 DOI above remains historical.

```bibtex
@article{Wu2026RGZ,
  author        = {Wu, Wan},
  title         = {Gauge-parameter cancellation and finite form factors in one-loop quark scattering in the refined Gribov-Zwanziger framework},
  journal       = {arXiv preprint arXiv:2610.38463},
  year          = {2026},
  eprint        = {2610.38463},
  archivePrefix = {arXiv},
  url           = {https://arxiv.org/abs/2610.38463}
}

@software{Wu2026RGZWorkflow,
  author    = {Wu, Wan},
  title     = {RGZWorkflow},
  version   = {1.1.2},
  year      = {2026},
  publisher = {Zenodo},
  doi       = {10.5281/zenodo.24564596},
  url       = {https://github.com/wuwphy/RGZWorkflow/releases/tag/v1.1.2}
}
```

## Corrections in 1.1.1 and 1.1.2

These are two separate sign corrections with different consequences for the ordinary one-loop QQ amplitude. Version 1.1.2 includes the 1.1.1 correction.

| Version | What was corrected | Effect on the QQ amplitude |
| --- | --- | --- |
| [1.1.1](Documentation/Release-1.1.1.md) | The ordered FP ghost–gluon FeynArts class coefficient (`+gs f` to `-gs f`) and the compensating external-ghost ordering normalization in the tree comparison. This was a model/comparison convention error, not the FeynCalc bug below. | The inspected ordinary closed-FP one-loop QQ contribution is unchanged: the AA ghost bubble contains two cubic vertices, so reversing both signs leaves its integrand unchanged. This does not extend to open ghost chains or arbitrary source amplitudes. |
| [1.1.2](Documentation/Release-1.1.2.md) | A duplicated pattern in FeynCalc `SUNSimplify` can give wrong signs in four-/five-structure-constant contractions. RGZWorkflow verifies and, if needed, corrects the rule in memory before calculation. | The affected mixed-self-energy contributions and the finite QQ amplitude change. The connected gauge difference is preserved; the corrected author run independently finds all 18 symbolic gauge rows zero. |

The 1.1.1 general-gauge ghost-sector UV check agrees with the native FeynRules rule after the correction; it is not a proof of every off-shell mixed RGZ Slavnov–Taylor identity. See [the FP convention review](Documentation/Release-1.1.1.md) for the counterterms, permutations and scope.

The tested FeynCalc **10.1.0 and 10.2.1 release archives** contain the duplicated rule. The official upstream code fix is [1c5d2d8](https://github.com/FeynCalc/feyncalc/commit/1c5d2d88e9bd08738732486e45b97240ceca808c); [1ee4800](https://github.com/FeynCalc/feyncalc/commit/1ee480093293a01a82b3e365d026808f1d4e1c17) adds regression tests. The checked `hotfix-stable` snapshot contains the fix. A version number alone is insufficient: verify the actual contractions. `RGZLoadFeynCalc[]` automatically calls [the helper](Tools/FeynCalcColourCorrection.wl); four identities must pass. Installed FeynCalc files are never edited. Keep dependencies fixed during an ongoing corrected run; update and verify in a fresh kernel for a subsequent run. Details and mathematical identities are in [ColourCorrection.md](Documentation/ColourCorrection.md).

**The finite amplitude changes, while the gauge difference remains zero.** Some individual gauge-dependent diagrams do change: their correction cancels only after the physical external-leg-weighted sum. This is not an assertion that every gauge-dependent diagram is unaffected, nor a full PT/background-field proof. The corrected author run passes **24/24 certification checks** within the declared IR conditions and branch prescription, with no outstanding checks. See [completed validation and source correspondence](Documentation/ColourCorrectedValidation.md).

The author confirms that the current results have now been recomputed and validated with **RGZWorkflow 1.1.2**, starting from an empty `Work/`. Cite the 1.1.2 version DOI for these results. The archived validation package attached to the release records the earlier corrected calculation and its exact source correspondence; it is retained unchanged and is not relabelled as evidence from this subsequent release-version run. Historical paper-table equality predates the finite correction and is not claimed for the corrected result.

### Other implementation changes in 1.1.2

- **Self-preparation and resumption:** [SelfPreparationResume.wl](Tools/SelfPreparationResume.wl) selects one checkpoint input before hashing, reuses verified completed mass-limit sums, and correctly reads the `QQBeforeGauge["QQ"]` snapshot. Read/validation failures propagate, and fallback shares the remaining total time budget. These changes avoid unnecessary matrix replay without changing physical formulas or declaring unfinished results complete.
- **Progress display:** self-preparation removes a nested `Dynamic` and reports selection, hashing, cache reads and result checks separately. The root loader loads the adapter automatically; existing stopped sessions can load the helper explicitly and resume.
- **Examples:** Start Here and Diagnostics cover the ordinary QQ calculation. Newly developed PT/effective-charge tools and the PT Ward notebook are excluded from this source revision; existing PT interfaces inherited from 1.1.1 remain available.
- **Validation and packaging:** The reduced QQ distribution passed 31/31 process regressions and 3/3 Python release-tool tests. The initial package passed 32 checks, including the now-excluded optional PT example; its historical report is retained separately. The release includes compact evidence and source correspondence; source-level regressions and full physical certification have distinct scopes. Public calculation interfaces are retained.

Use an **empty `Work/`** for a new release run. Do not copy earlier caches or `Session.wxf`; rerun Start Here sections 1–7 and Diagnostics. Keep FeynRules and FeynCalc in separate kernels. Start Here no longer contains section 8, the author-electronic-reference comparison; the historical table and reader remain available explicitly. See [the complete 1.1.2 notes](Documentation/Release-1.1.2.md) and [change history](CHANGELOG.md).

## Required files

| Location | Purpose |
| --- | --- |
| `RGZWorkflow.wl`, `Kernel/`, `PacletInfo.wl` | Entry point and calculation source snapshot |
| `Models/` | The matching `.fr`, `.gen` and `.mod` model companions |
| `Examples/` | Main calculation and diagnostics notebooks and small physical examples |
| `Tools/` | Required audit adapters, notebook builder, comparison and validation tools |
| `Documentation/` | Installation, scope, main API and reproduction sequence |
| `Paper/` | Inert reference coefficient table and provenance |
| `Evidence/` | Compact record of the completed author's run |
| `Tests/` | Essential loading, audit, reconstruction and filesystem checks |

`Work/` contains local results and resumable caches. It is retained in the working project and excluded from the source ZIP. It is separate from the calculation source; no local results are deleted by the source reorganization.

## Use

Install the [dependencies](Documentation/Installation.md), then load the root entry point in its own input cell:

```wl
Get[FileNameJoin[{project,"RGZWorkflow.wl"}]];
```

Evaluate initialization and subsequent commands in later cells. The notebooks supply `project` and the complete sequence. Loading never starts a calculation.

See [reproduction](Documentation/Reproducibility.md), [renormalization](Documentation/QuarkRenormalization.md), [scope](Documentation/ModelAndScope.md) and [main API](Documentation/API.md).

## Validation and source ZIP

```sh
python3 Tests/ReleaseTools.py
python3 Tools/run_tests.py --kernel /path/to/WolframKernel --suite all
python3 Tools/check_release.py
python3 Tools/build_release.py
```

Checks use isolated work directories. `--suite core` needs no external physics packages; `--suite algebra` additionally needs FeynCalc/FeynArts. The release builder targets `artifacts/RGZWorkflow-1.1.2.zip`; preserve the published archive when packaging unreleased changes.

[GPL-3.0-or-later](LICENSE); full text in [COPYING](COPYING). External software is installed separately; see [attribution](THIRD_PARTY.md) and [citation](CITATION.cff).

## License and attribution

The author confirmed on 2026-10-28 that the included code, models and electronic reference table may be distributed under GPL-3.0-or-later, with necessary permissions obtained. This confirmation does not apply the code license to the manuscript or external software. Machine-readable citation metadata are in [CITATION.cff](CITATION.cff).

## Packaging correction — 26 November 2026

The initial 1.1.2 package inadvertently included new experimental PT material. The corrected QQ distribution removes those five research files and related references. Ordinary QQ calculation formulas, model rules and both sign corrections are unchanged. GitHub release assets, source tag and SHA256SUMS identify the corrected package. The initial source commit `834ca40b569efeb5f5f4f7c6aa9b6a4112a4c905` remains in Git history. Zenodo file replacement is a separate archival operation; check the deposited file checksum when identifying the package.


==> anc/software/RGZWorkflow-1.1.2/RELEASE_MANIFEST.json <==
{
  "schema": "RGZSourceManifest/1",
  "release": "1.1.2",
  "algorithm": "SHA256",
  "files": {
    ".github/workflows/check.yml": "8b339f279796d0f17a6fab66d54cc290db6ed9aaa9bffdd0741120142c10523a",
    ".gitignore": "4c78ccea60ad43d2c923ca67ae131f70c5d391aa6051a844a471e800c2fb3e6f",
    "CHANGELOG.md": "96a94f08bd2a08e356d678d6e5680153987c40b7be5b93a61154b25fddd8a553",
    "CITATION.cff": "11f02852419befc4ecb8c0f004f62b28f8c3c7e86125341c8aca96699810828b",
    "COPYING": "3972dc9744f6499f0f9b2dbf76696f2ae7ad8af9b23dde66d6af86c9dfb36986",
    "Documentation/API.md": "00837311b3eeaf699726c981bbdb89d27a631d3f69ce84e3e7d009998331d407",
    "Documentation/Calculation.md": "e26d1da28d0978b7834c007fccac83cceb5019889bb74701bff348ae34cb8c90",
    "Documentation/ColourCorrectedValidation.md": "44ea462d94000644c9752c1e716ae138b4e0e409fb4a7a58fff768d085b10712",
    "Documentation/ColourCorrection.md": "d1f6a5f80c9599f1d26d49e1f1a5989e7eaffeddb51c49ee813755ff314acf49",
    "Documentation/CurrentVerification.md": "b2512e1f93b9df9c4a10ff3f8082bf11120694591546ef10b77be6ba57a03619",
    "Documentation/GaugeCoefficientStructure.md": "92438169314f7609d7999a72aede1c712176d6c5079ff812db7c7de738de3a41",
    "Documentation/GhostAndMixedExamples.md": "99069c36dd306e4520430269e6c1f680b4bc0e03a69d3e2b1fa5177090faf433",
    "Documentation/Installation.md": "a17ac24fef934d815cb030b936af7bc9be302edf7ca230987f41f874318e0306",
    "Documentation/MixedSelfEnergyStructure.md": "6a429adc270d4f4f6fa8fbca79d12103dd2a296ad5f91c35a348765864c2ce28",
    "Documentation/ModelAndScope.md": "1e54dd07b583de43db00d394a72c178ac0dbd067f3388dd3f3f7d13edb2a1ae0",
    "Documentation/OpenChecks.md": "7aa8da2cd8915dd2ea62638350db08058b6c5699f3e7c05753972442a856fbd8",
    "Documentation/QuarkBubbleWalkthrough.md": "4fc164160aa88ccd3d6c5afe2aa75f6cd854acf059c70487fb16b33ae174be84",
    "Documentation/QuarkRenormalization.md": "ae30ebe145f3d5e93f176be49d7f51f1535d6279d16724185d5d56b2ceb72bce",
    "Documentation/Release-1.1.0.md": "43b9ffe31fa28b89b3ee71f1c875bc4688335f1eca53a99c06d7a698a2154e82",
    "Documentation/Release-1.1.1.md": "87945a2c0161d30b6b9798f959d8873c2c15186dd0d24662bdc55bb06923844d",
    "Documentation/Release-1.1.2.md": "720d7709df307fe72cc8443d72a1b54f9d7b2a6bf5e4cf3e20211d1fac2a2469",
    "Documentation/Reproducibility.md": "00252d816996f4a20859ec9f5b41bbe9dacda15e53bd906c02bc230d205c0ed4",
    "Evidence/README.md": "bf4dcb661ef8d96bf2df9718431d517d6bd74fc1295295ddf1f17404c16510f6",
    "Evidence/colour-corrected-payload-check-2026-11-26.json": "7a3493cce6b361797cdfdc5d1d81f3a6126e674778d9024519b5ebddf4042bfb",
    "Evidence/colour-corrected-run-2026-11-26.json": "7b1efcb8ae21a64199c6610b99976024856c35a1aa27f54a4a029431063d1f0f",
    "Evidence/colour-corrected-source-correspondence.json": "61ca3448b66b36776ec8dbdfb2cb5a9c4ec816756d994512ac605c484486ac05",
    "Evidence/fp-sign-review-2026-11-23.json": "4955f26d206b150bfd883c0f17d0cd3e14f8af837822e852e16458856d80fa76",
    "Evidence/gauge-colour-check.json": "579c57248f718a6f286946bed47e339e4c0bf121d15761da91255c8c7b6ef5de",
    "Evidence/release-source-delta.json": "718bddf7ca8b605c18d70358d341dab87ad101ff535f901f2dbb9e17a1c10e5c",
    "Evidence/validation-2026-11-14.json": "92343c5028458c423b4d1d00f7ab3ececa5e91d98ab797b925e9ab78787eb113",
    "Evidence/verified-run.json": "4dbfe7c97a4534dbac941cae4c1507b07663c08413ec77928919508730259393",
    "Examples/GhostActionRules.wls": "f19bcca48e87344bf26d76ed739911270f86bd683d8f5fc5e8184284a3ec205f",
    "Examples/GhostBubble.wls": "cad74d422901762f1d6850091e94e9739f0c86bf76192801dea859746144764b",
    "Examples/GhostModelRules.wls": "d65523be3dc91b05a07a3a38b63fa3f5af7e8a5d8960be5c7e8dac6880283eec",
    "Examples/MixedTadpole.wls": "6f453c7907b6d1d16abe8fc5f4434dd088e1f71c9beb9f7893a7585a054e484e",
    "Examples/QuarkBubble.wls": "6fc2fb848e256a1fdca5a8985b4d8006a45ef41c6f833121c802393a1f5e14e6",
    "Examples/README.md": "06b6304523d48245b534ba25fb8f3b55fa0a7983e9f88a2572ba16410b7d208c",
    "Examples/RGZWorkflow \u2014 Diagnostics.nb": "c4fcebf8ef0cbbb78da1953348565f7a203f62c48dc77dd661f0b8c8d7d5378c",
    "Examples/RGZWorkflow \u2014 Start Here.nb": "a57ac409160bf850290a4d0de7ab8c6c8d77d600b9cf3741fe7fa32498a63b98",
    "Kernel/Algebra/Coefficients.wl": "889b04afc604a8e8020cee2af51290d21b161a8f222acf8c2a5564239a7998b2",
    "Kernel/Algebra/ColorSpinBasis.wl": "16824f953f0da85741535bc9c83fa2148d8279dc54df475d16c7715c73ed1134",
    "Kernel/Algebra/CommonDenominator.wl": "8379f234a73647ea96838c153c836ec0869f856d7c44f7efeac440bd8da6563d",
    "Kernel/Algebra/DiracChains.wl": "f5cfe4cb1e28c2aa886f7078e39b5b0eafc190e4a651ad4abc3808838392fc54",
    "Kernel/Algebra/FiniteCoefficients.wl": "5935e10155a855e2062c78b96465b5a47f30ea05e05b3bb8eefbf859b5706e07",
    "Kernel/Algebra/FourPointMomenta.wl": "c825e0af2364bbad0274076b2af0c9e3351997de349679ba1b64303dbe180ba1",
    "Kernel/Algebra/GaugeCoefficients.wl": "760dcc6e3077f3b6e45cb965d2204e958b0549e4522f93d9d2c6ee8c53922e56",
    "Kernel/Algebra/LoopPrimitives.wl": "2904c6b60f2caec95e97cbccb7671e8bfce167e15cc39df049b02f766da16f77",
    "Kernel/Algebra/MixedIntegrals.wl": "440923de4508accf406c4b8cb2dd8fefa8c3f943d110d994e80c42291a13aec3",
    "Kernel/Algebra/MixedPoles.wl": "68217b1b590f4bce10f0fde654eddf982fd2d45cba64bcdb426cb4c86fe644c4",
    "Kernel/Algebra/MixedProjection.wl": "e3869655b1b51e42d040fac77673901e3a0ae5e351bac408933b419ae4acba70",
    "Kernel/Algebra/PassarinoVeltman.wl": "835012b094656edd2008d55bfe39092dd02ddc39aa345c455af6da065252770c",
    "Kernel/Algebra/ScalarBasis.wl": "93c9671db050607e24a8e1a1292e5c304e503b7dcbcc7545f7b192e2a312d1b1",
    "Kernel/Algebra/SpectralCoordinates.wl": "422954bb20b59c3c74b8f86634a556972f98969bde38823ac292081b6614ba76",
    "Kernel/Algebra/TensorIntegrals.wl": "e249ea1c6848212d14f941b3cb78b6cce6ce9ddf5094a032abe87c5a5bfd75c5",
    "Kernel/Algebra/TwoPointIntegrals.wl": "e27ee31215c39d38d81585b14972663491c9048e8996d66d67bc5aa8a0a4c5e5",
    "Kernel/Identities/BRST.wl": "780570bc10c73c921f3956e0a92071f0412672182b39888b2319b4422cae9d8b",
    "Kernel/Identities/BRSTAlgebra.wl": "4137208f572e5a9aad162794ce9cb32b520ce02c5610536616653c23fe2ffcdc",
    "Kernel/Identities/BoxWard.wl": "25462c1b039d3d3618901c854b52acecc978febeae36a5af2debc615974fc39a",
    "Kernel/Identities/Consistency.wl": "1d9c644a5c1d9254a78d1b22acbbe2969603a57e5ae2263b88eace56c4defe82",
    "Kernel/Identities/GaugeDependence.wl": "93696f7a7e8bfb4fcb73607ad7e0f37cea6eb5691c8d5692142cde5f125bf8ad",
    "Kernel/Identities/QCDBenchmark.wl": "2f94f8085d30547e2ad3d4cfb6c99dea650bd5f5128938ae4ab0bc697c2aa13b",
    "Kernel/Identities/QCDComparison.wl": "0c78c97bee5ad20ec0e371e66d45c04a0a32d420f01cfcbecfb62b70a9b148d0",
    "Kernel/Identities/QCDLimit.wl": "c0ada747ce8b0f72ef208c4e8be76b7edb8e52b970b13dcdcfd4ae345d8bf108",
    "Kernel/Identities/QCDParts.wl": "774615e33212ce4c778c39f3182f822767f84fa4c14deea78724907f5f2912a3",
    "Kernel/Identities/ScalarBasis.wl": "96652dfdbd04821f73d84ddc53f0e79ed7e1587b02bf3be95f7b126a06480bd1",
    "Kernel/Internal/GaugeRuntime.wl": "e00e637b435301944a3047d31e5829900b41e55ded5624379f8d1e96e068795b",
    "Kernel/Internal/IntegralCache.wl": "15a030519b37f50cdd3547ec44964b6a46efbac74e0f31c1f1085b466de23f91",
    "Kernel/Internal/MixedRuntime.wl": "57360ca25436e9f51863413dbbb8f23b3223f4c97e6f26b9a35755408b22902c",
    "Kernel/Internal/PaperReference.wl": "e12cdad34b3528e3ae937042bd0046356e66c82736c16968d9d1ef1b465eb876",
    "Kernel/Internal/Progress.wl": "eb53a1a2446ade9e5f485044f41075f1f58c6a5bd425107e00fbb70d1dd5ad13",
    "Kernel/Internal/Resume.wl": "b7863fd0430ec19f7a41966e2278b9c7f26b7de952a2e03ce18c7bc235537ba0",
    "Kernel/Internal/Session.wl": "2c4fc0b831f327604e813a07b65e65dbf367edadbc99475a28fc5d478a32d45b",
    "Kernel/OneLoop/Amplitude.wl": "08877d28487ddecb7b86636bce91bedc39d450fb7caac8a8ad5cc75260f7f96c",
    "Kernel/OneLoop/EvaluateGraphs.wl": "3176943da8cf2c9c081abb8fe15d038821a602509e5922dd19c4f4576c16831f",
    "Kernel/OneLoop/GluonSelfEnergy.wl": "29c56a632ffe283d323928a8bd7b00272fb617ae55fa9311f24e12cfa6bfd68d",
    "Kernel/OneLoop/MixedMatrices.wl": "de5e5924702e83fa1154b28eef13d97d8f2fcef6a285176b24ebd83cc026f86d",
    "Kernel/OneLoop/MixedSelfEnergy.wl": "eecfc4d6745749592c51517d11c190855ba39e112ad2ee8aa4d544455c11cee6",
    "Kernel/OneLoop/NonAbelianVertex.wl": "9e7a02ae2678d80bd30cf9239a6e6c62f1e47f02b6a811efe67370e2eb162d35",
    "Kernel/OneLoop/QQMixedSelf.wl": "d8b3d013fa56efde3b4be921b3bed427b45d0e83f165d09979f7772ba0842e10",
    "Kernel/OneLoop/QuarkGraphs.wl": "9d7af91c3ae624901384f20c4ef00852fe0000f8d17958699c8a903daf300cb3",
    "Kernel/OneLoop/QuarkScattering.wl": "eb91e1885b1be0e0ea25dbdd48ed90a9aacb8451e238031c257d1aabfde52216",
    "Kernel/OneLoop/QuarkSelfEnergy.wl": "e75465ec50d9716fe4fae4cf7c9e6abf80509c1714e42ca74df51bd877d692ed",
    "Kernel/OneLoop/Topologies.wl": "561e970ab686eed99a902a9c7df101051fe235415f7d1f0b922d4a70808f46de",
    "Kernel/OneLoop/VertexSum.wl": "4ec0e960bc6e756e9f70b0a6aaf217851ff3b5f78ad3397fb1b85cf949eb76fe",
    "Kernel/Pinch/Comparison.wl": "991a3cd215451c867ca0cfcbb00ea5e47a5b19bd3c3f6d1ca255f3af459a67d3",
    "Kernel/Pinch/Continuation.wl": "0f2df8fb441184d6158b41c282ad6540f80a7a7ffc15ca46a18be1075424e00c",
    "Kernel/Pinch/Kernels.wl": "ea90552cae41538408e69cc48092de7d0e1c686b4556adc70df8c30ba50f8c3b",
    "Kernel/Pinch/VertexWard.wl": "8ac5b64481618138ed8dc7257c5352705ae9134b39d97ec027583e540c41e06d",
    "Kernel/Pinch/Workflow.wl": "05f7ae9f7f0482147d208223e5e74a36529d81ad9f24bf006030fb07a6299cb4",
    "Kernel/README.md": "09f948b77e358aac657c0ed45640dd6ecee200c7bd89a7301a82fd776c73d104",
    "Kernel/RGZWorkflow.wl": "07df821f08b830838c138db1785fbf72289cbcc10701f6499f60596d4e34e2e7",
    "Kernel/Renormalization/MSbar.wl": "8721d151fb1788956a2e339ff98aff9fb8d373736cf71c478f13720d6d9ddbf0",
    "Kernel/Renormalization/MassLimit.wl": "130b45fb589e1bd57127b09e2ba133ddb46d465519a3ee01ee728bc4ab0bf2a0",
    "Kernel/Renormalization/MassRestoration.wl": "0e83691cbf82a86b71f50e935fac11994b58da7d678e323c4f59af9b1baae39c",
    "Kernel/Renormalization/MixedUVIR.wl": "11e1c022a6f884cec27a2ebd68451210860cc1ce944bc4c4c291c068779a96f4",
    "Kernel/Renormalization/QuarkMassLimit.wl": "8668b8ba2ac6d3a928bb1c0630278c0d801dec956812760608bec7f25bc8a9bf",
    "Kernel/Renormalization/RegulatorLimit.wl": "6ea528fb0c077512309fa79f6c39b5aea9f94944eb7d8df902c3d30edeb10ddf",
    "Kernel/Renormalization/ResidualDiagnostics.wl": "ca1b1e7ea8110879bb69cbeadd0149d7ca225ae073cb5c9645091ab61c4881f2",
    "Kernel/Renormalization/UVIR.wl": "ba0b899d9222f7381b8a5dcd1157a522b20dd4036f354fb1e0ba6bf0712b518c",
    "Kernel/Tree/AuxiliaryFields.wl": "02efaac61c4d057b8128e2acd89ddb5e999c3bbbf13e3bab1e997888a21594b2",
    "Kernel/Tree/FeynmanRules.wl": "42d788353e8e1030b9c9f8aac0500f626ebae438a88c1bb02fd0ac087840266b",
    "Kernel/Tree/InteractionContent.wl": "9d3fb5ea47e6e7e4b8e79a2c6ebeff98b59b1002fb6868db9ef41dfd86d673ca",
    "Kernel/Tree/LegOrdering.wl": "6eea0fe8285170f1dfd68a68299434b017fdfddf4b1ac554076091fe3587e8bb",
    "Kernel/Tree/Permutations.wl": "66a0baa72c9bbf6b7ee1bc91665a6e2d99f9e6d951d5c2c597a56752272eb8f9",
    "Kernel/Tree/PropagatorComparison.wl": "67fc8cd448399b25e98d2a25aa6939e771a6f2001cd139e2549ca218d23a1d53",
    "Kernel/Tree/Propagators.wl": "d9a36cb76483a74df0eb1c797a710b7bc0545737f7cbae225570337e6a0ee743",
    "Kernel/Tree/QuadraticAction.wl": "cd3653e45bf939a2b39723ed12d3b24f526e58b28237f4c01b3d068ff5763c2b",
    "Kernel/Tree/VertexRules.wl": "e27edfff9fe4045b09489193d6224f2c60859bfff3245f5761f885f55492dc9f",
    "Kernel/init.m": "099cea60bc01bd49c1fffa2953ea8668d4d71aca7749bc426a8a81914512d654",
    "LICENSE": "76f1e447b2220c3a5ca82fca30ac94ce69f1068eb003f5e5fd1a78c002bd8a6f",
    "Models/RGZ_W2.6.fr": "163f8fbecb7f0a71b2816929b0489dfac7f85c8c9515b5d46902fe0c44fb87d8",
    "Models/RGZ_W2.6.gen": "0a8dbc5d428a3484a3574fa8da7af8bcc436d66d9fb5df7d136c348d3e7d411a",
    "Models/RGZ_W2.6.mod": "8db7a17a20467edfe7caa03793d72a911eb5654458cf25d07440835e48e1ba26",
    "PacletInfo.wl": "5ddc78b613ebaf87069ba7d5752524599635501d9d9a2a494d14f02a9ae88a1d",
    "Paper/README.md": "489d99e315a51f9ada57854630eb5cd93d9642b73cec108a1a01370b792e9bfe",
    "Paper/data/form-factors.wl": "ff920d329181c07eefba8785b21d0cbbb84310a7836eeb7a06d6d882dd4cb21e",
    "Paper/provenance.json": "1dfd8024112e82cfa6ae0d584c106dabe928142879aae97382778e193e25618f",
    "README.md": "a9fee5bebfc6c40986dd131d8dbe12045c383329cfce39f6bfb022661911e46f",
    "RGZWorkflow.wl": "d04e60f3f1e9910844806269120493986e0940f73d631d00ac2ff390653946a5",
    "THIRD_PARTY.md": "207570da5165bb51b6e46f3081b314ff420c8af91cd38a5297358f691d93716f",
    "Tests/AALoopSafety.wls": "f82b8853a6fbb4852d2a8baac7d2134a26ad96e42b1a68cfdb5a95441a254e68",
    "Tests/AssemblyIdentitySafety.wls": "4088da517b34cdff0b87f2f2936a44b7ffc3a601202e342e010246bc341bd2e2",
    "Tests/Core.wlt": "573a83d83aaed567e54269b60bea8acf96629e5a3405d75c420c883cd73a0c6c",
    "Tests/DiagnosticsCompatibility.wls": "395d92845cd3553859309d76ddb56f31b292f8cca70760b74272d11258c38d76",
    "Tests/DiagnosticsNotebook.wls": "cd5e4d2c4cb59b606a3716a72a0dec03f2faade41d366219b4e56eb62fad6cd3",
    "Tests/EvaluateGraphsSafety.wls": "075b7c2654dc88c91d1677e591b8ab54f840a51d43fe85c09f70c9fe20793481",
    "Tests/EvidenceValidation.wls": "b9b0954fd12f71778e31b508471aac8d17e0f8145a97b18027d1aea2dadf6e70",
    "Tests/FPGhostConvention.wls": "89feb8af9f94f7f96cafe4dab912f51e6e7de0bbec9c117544104f9311afa2b1",
    "Tests/FixedDenominatorSafety.wls": "7c7feec8846969b3eadc4de964d49b002dd4943c5518aace9f086a1c03acc1b6",
    "Tests/GaugeCheckSafety.wls": "2cb69739dec059377dcac4856a6512800aa19a5db724042d43a0a2a2b7d3ad55",
    "Tests/GhostBubbleExample.wls": "fb39f4f16abba0ccd3add28c91e1d386c92eaee2908baa64517db67ea9067e95",
    "Tests/MainRoute.wls": "9baa1be57636b3a2155a5b7353e52493fabda0ce5ac2d4645a8319dea7eafcea",
    "Tests/MassRestorationSafety.wls": "5847f58388bd952c8bebcf46d188b7698e62c180807054c2a8fe06d2e241a279",
    "Tests/MixedBackendSafety.wls": "4b995c3001aff0e5a018c1ba7193640878cb02c10401dc913944436918a67579",
    "Tests/MixedTadpoleExample.wls": "8520284eb76e473a1ffd81cc45592b341c495f11134b568e0133740731ea9cc2",
    "Tests/NAVMatrixSafety.wls": "4b3e26732159b7080c15d3c5d63dec064beadffda25fd407afc29793de0dd319",
    "Tests/NAVPinchSafety.wls": "36f914ead62f544cecd78bc5afb5e465f4479611e3b4f9dcd98950642e3abdb1",
    "Tests/PTContinuationSafety.wls": "833671571e26fcfbb13d0d0a8d86a7da579443dcf1bccac184d52f46b7721c7b",
    "Tests/PTProvenanceSafety.wls": "3159b4f22510aae6bb701999dae8d5a664ff385d389a9e3191859d663d77bff3",
    "Tests/PaperResult.wls": "cb1831cc92973f3235edfd3bf206e3aa21b0a41b5cf85feadbb56b78c1700803",
    "Tests/PreparationBoundaries.wls": "854f7ee313daedb45b158554341cfe73b00bbd25a0c44266b84ce90df6c7823d",
    "Tests/QQScatteringSafety.wls": "ad3fe285170df8c4a66336cfe8c3014ac1c457fb3c74acd3c6367021405bff29",
    "Tests/QQShiftedPoles.wls": "1394014de46561abd2238ddca936c0339c7d7b50193b2a52044e547205fcc3ed",
    "Tests/QuarkBubbleExample.wls": "18724075f4e189a1b244d666db4ed6ecbfa69efb036a7f619213e26976d4ffb2",
    "Tests/README.md": "fb58ccdfb849f3f17a574055810a4399b2b26ca9b83694e479ec623c4060b3b1",
    "Tests/ReleaseTools.py": "9fd445dccc3c76edd4f2a7a9ad4bbc145613d1e3a3d2e7bde3e0eb255a9b15ee",
    "Tests/RunTests.wls": "446ca88c4c6a0614a08c82c5e2ff3d306d4b8249a44e5ba3ca3cc5f4aa6f7e8f",
    "Tests/ScatteringCheckpointSafety.wls": "af62f7b1b03d50e053546449ce133428780d504658d242796adf9ce0f946fa0d",
    "Tests/SelfPreparationResume.wls": "53f970939667a2e2c17c1ea5bcd48c8cd6a1538420dd138f75151516889dfbfb",
    "Tests/WeightedAuditResume.wls": "bd2b92a5abd1de6e6392f491f4febfdfaaefc4b272ec6a2b418cb173bc4408dd",
    "Tests/WeightedScalarIdentity.wls": "9004c7f765432910ca8e6581bc0c8a9fdcecfda59e3a9d5b9bb4a1c9527115fa",
    "Tests/fixtures/FPGhostCubic.wl": "678a4192b2912e120456e0ef8cff31c4418e331808cf083751ab94fe5046cb71",
    "Tools/DiagnosticsCompatibility.wl": "24e2f54f98cc16fcaa86f497a75d873ca58fd558012c4df023ecd3eec2d9a97a",
    "Tools/FeynCalcColourCorrection.wl": "8acc42db1be4e4d626d17d67fc783e5f5ec5b4ec238fe7f8cff6ddc2dc8ee1d8",
    "Tools/README.md": "efe34a0167b1a49c2f49c48fa00b3d732d1dcd673f4509bd1f1a09722c2adac2",
    "Tools/SelfPreparationResume.wl": "465eada9c448d4528911b4a16751a89e4c8047f6014fe0d3d203c87e6fcf190e",
    "Tools/WeightedAuditResume.wl": "671e17ce0a4715020832ca5b4467b1ed440bc306f1bdaf11d0482d5435cd68b8",
    "Tools/build_examples.wls": "7cc7054fc16388f669ba3a36bc29831ebdcbd748b481789b3e83bd43bea46225",
    "Tools/build_release.py": "685c71bdb67e47822d9464634bb651ace04adf30e3f20b22eba8328bad39d18f",
    "Tools/check_notebooks.wls": "ba2b4c4fa66ae403eb9616f91878a6e0537546e838a5c28dd9567f6bf234e505",
    "Tools/check_release.py": "6b74084dc9ba012264bd2fea73c7f99fd657d896834634b8643dcd8bbb6e7f39",
    "Tools/check_sources.wls": "5fb10f6f2672404835390b4761b7153690128c34c029da1db563d13a3c05f18c",
    "Tools/compare_paper_result.wls": "05b1477b53c955ce71ec1537dc82b94e8a627788557a2987e9512eda71691ea4",
    "Tools/diagnostics_cells.json": "18b2a3059800086d7c8e82b4619279dee5d9492e07d856a2576a0a4cb22c41d7",
    "Tools/record_environment.wls": "506806bf488142135950f923b7d84050b791bec3e5a6565e0bd60d7369e0e2a8",
    "Tools/run_tests.py": "493bbed6002f1cadb3d30a34227a659b8f6f5137c26f345f2406e5bae546c194",
    "Tools/update_manifest.py": "b5582db476126feda459df6336cf5ce5a00a181ef02592540ed31993c12a1bad"
  }
}


==> anc/software/RGZWorkflow-1.1.2/RGZWorkflow.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
Begin["RGZWorkflow`Loader`"];
(* Portable loader. Remove only undefined notebook placeholders for public API
   names before BeginPackage; preserve all user definitions. *)
Module[{packageFile=FileNameJoin[{DirectoryName[$InputFileName],"Kernel","RGZWorkflow.wl"}],names},
 names=StringCases[Import[packageFile,"Text"],RegularExpression["(?m)^(RGZ[A-Za-z0-9]+|\\$RGZWorkflowVersion)::usage"]->"$1"];
 names=Join[names,{"name","sym"}]; (* Undefined placeholders leaked by the previous loader. *)
 If[MemberQ[$Packages,"FeynCalc`"],names=Join[names,{"$LoadAddOns","$FeynCalcStartupMessages"}]];
 Scan[Function[name,If[Names["Global`"<>name]=!={},
  ToExpression["Global`"<>name,InputForm,Function[sym,
   If[OwnValues[sym]==={}&&DownValues[sym]==={}&&UpValues[sym]==={}&&SubValues[sym]==={}&&NValues[sym]==={}&&DefaultValues[sym]==={}&&FormatValues[sym]==={}&&Options[sym]==={}&&Attributes[sym]==={},Remove[sym]],HoldAll]]]],names];
 Get[packageFile];
 Get[FileNameJoin[{DirectoryName[packageFile],"..","Tools","DiagnosticsCompatibility.wl"}]];
 Get[FileNameJoin[{DirectoryName[packageFile],"..","Tools","WeightedAuditResume.wl"}]];
 Get[FileNameJoin[{DirectoryName[packageFile],"..","Tools","SelfPreparationResume.wl"}]]
];
End[];


==> anc/software/RGZWorkflow-1.1.2/THIRD_PARTY.md <==
# External dependencies and attribution

No external software source or binaries are bundled. The GPL-3.0-or-later grant covers this project code; each separately installed dependency retains its own license and citation requirements. The GNU GPL license text in COPYING is reproduced verbatim from https://www.gnu.org/licenses/gpl-3.0.txt.

| Dependency | Use | Upstream / reference |
|---|---|---|
| Wolfram Language / Mathematica | Runtime | https://www.wolfram.com/ |
| FeynRules | Lagrangian and native vertex export | https://feynrules.irmp.ucl.ac.be/ ; arXiv:1310.1921, arXiv:0806.4194 |
| FeynCalc | D-dimensional algebra, tensor/PV reduction | https://feyncalc.github.io/ ; cite the version's official references |
| FeynArts | Fields, topologies, amplitudes and statistics | https://feynarts.de/ ; arXiv:hep-ph/0012260 |
| FeynHelpers / Package-X | Optional supported analytic pole evaluation | https://feyncalc.github.io/helpers/ ; arXiv:1611.06793, arXiv:1503.01469 |

The model/algorithm provenance is retained in the original project source headers, citation metadata and paper provenance. Generated FeynRules tensor structures remain traceable to the supplied Lagrangians. This snapshot does not claim to redistribute upstream programs or license a manuscript under the code license.

## Author distribution confirmation

On 2026-10-28 the author explicitly confirmed permission to distribute the included project code, model files and author-supplied electronic reference table under GPL-3.0-or-later, including necessary permissions from other rights holders. This records the author's confirmation; it is not an independent ownership audit. The manuscript and separately installed dependencies retain their own licensing terms.


==> anc/software/RGZWorkflow-1.1.2/Tests/AALoopSafety.wls <==
(* SPDX-License-Identifier: GPL-3.0-or-later *)
If[$Context=!="RGZWorkflow`Engine`",
 With[{rgzSafetyScript=$InputFileName,project=DirectoryName[DirectoryName[$InputFileName]]},
  Get[FileNameJoin[{project,"RGZWorkflow.wl"}]];
  If[!AssociationQ[RGZWorkflow`RGZInitialize[CreateDirectory[]]],Exit[1]];
  If[!AssociationQ[RGZWorkflow`RGZLoadFeynCalc[]],Exit[1]];
  If[FailureQ[RGZWorkflow`Private`loadLoopEngine[]],Exit[1]];
  If[FailureQ[RGZWorkflow`Private`engineGet["OneLoop/GluonSelfEnergy.wl"]],Exit[1]];
  RGZWorkflow`Private`engineEvaluation[Get[rgzSafetyScript]]];Exit[1]];

rgzATChecks=<||>;rgzATRec[name_,v_]:=(AssociateTo[rgzATChecks,name->TrueQ[v]];Print[name," ",TrueQ[v]]);FCClearScalarProducts[];
Do[
 rgzATRec["TID"<>ToString[bad,InputForm],FailureQ[RGZLoopTID[bad]]];
 rgzATRec["Split"<>ToString[bad,InputForm],FailureQ[RGZLoopSplit[bad]]];
 rgzATRec["Gauge"<>ToString[bad,InputForm],FailureQ[RGZGaugeDifference[bad,{1,2}]]];
 rgzATRec["Batch"<>ToString[bad,InputForm],FailureQ[RGZReduceAllAA[<|"PerDiagramResults"->{<|"Amplitude"->bad|>}|>]]],
 {bad,{TerminatedEvaluation["IterationLimit"],Indeterminate,ComplexInfinity,$TimedOut,h[$Aborted],h[Failure["Test",<||>]]}}];
Do[rgzATRec["ForeignGauge"<>ToString[foreign,InputForm],FailureQ[RGZGaugeDifference[foreign,{1,2}]]],
 {foreign,{Global`\[Alpha] A0[rgzATMass],Global`alpha,FCGV["alpha"],FCGV["\[Alpha]"]}}];
rgzATRec["AssignedGauge",Block[{\[Alpha]=1},FailureQ[RGZGaugeDifference[1,{1,2}]]]];
rgzATRec["GaugeIndependent",RGZGaugeDifference[A0[rgzATMass],{1,2}]["Difference"]===0];
rgzATRec["GaugeDependent",RGZGaugeDifference[\[Alpha] A0[rgzATMass],{1,2}]["Difference"]===-A0[rgzATMass]];
rgzATRec["MassGaugeDependence",RGZGaugeDifference[rgzLoopM1^2,{1,4}]["Difference"]=!=0];
rgzATRec["GaugeAssumptionsNeutral",Block[{$Assumptions=rgzATX==0},RGZGaugeDifference[\[Alpha] rgzATX,{1,2}]["Difference"]===-rgzATX && $Assumptions===(rgzATX==0)]];
rgzATSplit=Block[{$Assumptions=m==\[Mu]},RGZLoopSplitFactor[RGZLoopDelta[rgzATV],rgzATV,q]];
rgzATBack=FeynAmpDenominatorExplicit[RGZLoopPoleMasses[rgzATSplit]];
rgzATRec["GeneralMassCounterexample",!FailureQ[rgzATSplit]&&FullSimplify[rgzATBack/.{m->2,\[Mu]->1,mG->2,Pair[Momentum[q,D],Momentum[q,D]]->7}]===1/34];
Do[rgzATSplit=RGZLoopSplitFactor[(rgzATV-\[Mu]^2)^rgzATPower,rgzATV,rgzATRoute];
 rgzATBack=ExpandScalarProduct[FeynAmpDenominatorExplicit[rgzATSplit]];
 rgzATExpected=ExpandScalarProduct[FCI[1/(SPD[rgzATRoute,rgzATRoute]-\[Mu]^2)^rgzATPower]];
 rgzATRec["Pole"<>ToString[{rgzATRoute,rgzATPower},InputForm],!FailureQ[rgzATSplit]&&Cancel[Together[rgzATBack-rgzATExpected]]===0],
 {rgzATRoute,{q,q+p,q-p}},{rgzATPower,{1,2,3}}];
rgzATRec["TadpoleNormalization",RGZLoopTID[FAD[{q,\[Mu]}]]===I Pi^2 A0[\[Mu]^2]];
rgzATRec["PolynomialIntegralZero",RGZLoopTID[SPD[q,q]]===0];
rgzATRec["ScalelessPreserved",Block[{$KeepLogDivergentScalelessIntegrals=True},RGZLoopTID[FAD[q,q]]===I Pi^2 B0[0,0,0]]];
rgzATRec["ValidBatch",AssociationQ[RGZReduceAllAA[<|"PerDiagramResults"->{<|"Amplitude"->FAD[{q,\[Mu]}]|>}|>]]];
Internal`InheritedBlock[{RGZLoopPoleMasses},Clear[RGZLoopPoleMasses];RGZLoopPoleMasses[x_]:=x;
 rgzATRec["WrongEmittedLabelsRejected",FailureQ[RGZLoopSplitFactor[RGZLoopDelta[rgzATV],rgzATV,q]]]];
Internal`InheritedBlock[{TID},Unprotect[TID];Clear[TID];TID[___]:=TerminatedEvaluation["IterationLimit"];
 rgzATRec["InvalidNativeTIDRejected",FailureQ[RGZLoopTID[FAD[{q,\[Mu]}]]]]];
Internal`InheritedBlock[{RGZLoopTID},Clear[RGZLoopTID];RGZLoopTID[___]:=h[$TimedOut];
 rgzATRec["InvalidBatchResultRejected",FailureQ[RGZReduceAllAA[<|"PerDiagramResults"->{<|"Amplitude"->1|>}|>]]]];
Internal`InheritedBlock[{RGZLoopSplit,TID},Clear[RGZLoopSplit];Unprotect[TID];Clear[TID];
 RGZLoopSplit[___]:=FCI[FAD[{q,\[Mu]}]+FAD[q]];
 TID[t_,___]:=If[FreeQ[t,\[Mu]],-TerminatedEvaluation["IterationLimit"],TerminatedEvaluation["IterationLimit"]];
 rgzATRec["InvalidIntegralTermsCannotCancel",FailureQ[RGZLoopTID[1]]]];
Print["SUMMARY ",<|"Checks"->Length[rgzATChecks],"Failed"->Keys[Select[rgzATChecks,!TrueQ[#]&]]|>];Exit[If[And@@Values[rgzATChecks],0,1]];


==> anc/software/RGZWorkflow-1.1.2/Tests/AssemblyIdentitySafety.wls <==
(* SPDX-License-Identifier: GPL-3.0-or-later *)
If[$Context=!="RGZWorkflow`Engine`",With[{script=$InputFileName,root=DirectoryName[DirectoryName[$InputFileName]]},
 Get[FileNameJoin[{root,"RGZWorkflow.wl"}]];RGZWorkflow`RGZInitialize[CreateDirectory[]];RGZWorkflow`RGZLoadFeynCalc[];RGZWorkflow`Private`loadQuarkEngine[];
 RGZWorkflow`Private`engineEvaluation[Get[script]]];Exit[1]];
checks=<||>;rec[n_,v_]:=(AssociateTo[checks,n->TrueQ[v]];Print[n," ",TrueQ[v]]);
RGZWorkflow`Private`atomicWXF[FileNameJoin[{RGZWorkflow`Private`dataDirectory[],"RGZ_all_raw.wxf"}],{}];
names={"AV1","AV2","Box1","Box2","NAV1","NAV2"};
job=<|"Fingerprint"->RGZWorkflow`Private`qqJobFingerprint[0,0],"Directory"->CreateDirectory[],"Process"->"Assembly identity fixture",
 "Gauge"->0,"RegulatorMass"->0,"LoopMeasureConversion"->1/(2 Pi)^4,"Tree"->10,"MixedSelfEnergy"->20,"OnShellSigmaV"->30,"SelfPrepared"->True,
 "Integrands"->AssociationThread[names,Range[6]],"Reduced"->AssociationThread[names,Range[6]]|>;
proof[j_] := Join[j,<|"ReducedProvenance"->Association@Table[n->RGZWorkflow`Private`qqPartProof[j,n,j["Reduced"][n]],{n,names}]|>];job=proof[job];
RGZWorkflow`Private`storeResult["QQ",job];r=RGZWorkflow`RGZQQAmplitude[];packet=RGZWorkflow`RGZResult["QQAmplitude"];
rec["AssemblyRecordsActualInputs",AssociationQ[r]&&packet["AssemblyInputHash"]===RGZWorkflow`Private`qqAssemblyInputHash[job]];
rec["UnchangedAutomaticMemoryAccepted",AssociationQ[RGZWorkflow`Private`qqFFReadPacket[Automatic]]];
file=FileNameJoin[{job["Directory"],"bare-amplitude.wxf"}];
Do[
 changed=If[MemberQ[names,field],proof[Join[job,<|"Reduced"->Append[job["Reduced"],field->99]|>]],Join[job,<|field->99|>]];
 RGZWorkflow`Private`storeResult["QQ",changed];RGZWorkflow`Private`storeResult["QQAmplitude",packet];
 rec["ChangedMemoryRejected"<>field,MatchQ[RGZWorkflow`Private`qqFFReadPacket[Automatic],Failure["QQAmplitudeInputsChanged",_]]];
 RGZWorkflow`Private`invalidateQQDerived[];
 rec["ChangedDiskRejected"<>field,MatchQ[RGZWorkflow`Private`qqFFReadPacket[Automatic],Failure["QQAmplitudeInputsChanged",_]]],
 {field,Join[{"Tree","MixedSelfEnergy","OnShellSigmaV"},names]}];
rec["AutomaticAuditAlsoRejectsStaleAssembly",MatchQ[RGZWorkflow`Private`qqAuditRead[Automatic,"QQAmplitude"],Failure["QQAmplitudeInputsChanged",_]]];
rec["ExplicitHistoricalFileRemainsIndependent",AssociationQ[RGZWorkflow`Private`qqFFReadPacket[file]]];
RGZWorkflow`Private`storeResult["QQ",changed];r=RGZWorkflow`RGZQQAmplitude[];
rec["ReassemblyAcceptedWithoutNewTask",AssociationQ[r]&&RGZWorkflow`RGZResult["QQ"]["Fingerprint"]===job["Fingerprint"]&&RGZWorkflow`RGZResult["QQAmplitude"]["AssemblyInputHash"]=!=packet["AssemblyInputHash"]&&AssociationQ[RGZWorkflow`Private`qqFFReadPacket[Automatic]]];
legacy=KeyDrop[RGZWorkflow`RGZResult["QQAmplitude"],{"AssemblyInputHash"}];RGZWorkflow`Private`atomicWXF[file,legacy];RGZWorkflow`Private`invalidateQQDerived[];
rec["UnboundLegacyDiskRequiresReassembly",MatchQ[RGZWorkflow`Private`qqFFReadPacket[Automatic],Failure["QQAmplitudeInputsChanged",_]]];
rec["ExplicitLegacyImportStillAllowed",AssociationQ[RGZWorkflow`Private`qqFFReadPacket[file]]];
Print["SUMMARY ",checks];Exit[If[And@@Values[checks],0,1]];


==> anc/software/RGZWorkflow-1.1.2/Tests/Core.wlt <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Run in a fresh native Mathematica kernel. No third-party packages required. *)
Get[FileNameJoin[{If[ValueQ[Global`$RGZTestProject],Global`$RGZTestProject,DirectoryName[DirectoryName[$InputFileName]]],"RGZWorkflow.wl"}]];
VerificationTest[RGZWorkflow`Private`$loaded==={} && RGZStatus[]===<||>,True,TestID->"LoadingDoesNotCompute"]
VerificationTest[FailureQ[RGZMixedStart[]],True,TestID->"InitializationGuard"]
VerificationTest[RGZTreeBenchmark[60]["Status"],"Passed",TestID->"IndependentTreeKernelInversion"]
VerificationTest[Block[{Global`m=1,Global`s=2},RGZTreeBenchmark[60]["Status"]],"Passed",TestID->"BenchmarkIndependentOfGlobalAssignments"]
VerificationTest[FreeQ[RGZWorkflow`Private`engineContextPath[],"Global`"|"RGZWorkflow`"],True,TestID->"EngineDoesNotSearchUserContext"]
VerificationTest[AllTrue[Cases[RGZResult["TreeBenchmark"],x_Symbol /; Context[x]==="Global`",Infinity],False&],True,TestID->"BenchmarkContainsNoGlobalSymbols"]
VerificationTest[RGZWorkflow`Private`engineCode["Context[p]"],"RGZWorkflow`Engine`",TestID->"PrivateMomentumResolution"]
VerificationTest[RGZWorkflow`Private`engineCode["p"]=!=Global`p,True,TestID->"EngineMomentumIsNotUserMomentum"]
VerificationTest[RGZInitialize[FileNameJoin[{$TemporaryDirectory,"RGZWorkflow-test-"<>CreateUUID[]}]]["Status"],"Initialized",TestID->"InitializeBundledModel"]
VerificationTest[RGZSave[]["Status"],"Saved",TestID->"SessionWXFWrite"]
VerificationTest[RGZRestore[]["Status"],"Restored",TestID->"SessionWXFRead"]
VerificationTest[Module[{file=FileNameJoin[{RGZConfiguration[]["ResultsDirectory"],"OldSession.wxf"}]},Export[file,<|"Schema"->"RGZWorkflowSession/1"|>,"WXF"];RGZRestore["File"->file][[1]]],"SessionSchema",TestID->"RejectOldGlobalSession"]

VerificationTest[Block[{$Packages={"FeynCalc`"}},FailureQ[RGZLoadFeynRules[]]],True,TestID->"SeparateKernels"]

VerificationTest[Block[{Global`rgzDynamicProbe=99},RGZWorkflow`Private`engineEvaluation[ToExpression["rgzDynamicProbe",InputForm,Function[sym,Context[sym],HoldAll]]]],"RGZWorkflow`Engine`",TestID->"RuntimeSymbolsIgnoreGlobalDefinitions"]
VerificationTest[Module[{before={$Context,$ContextPath}},RGZWorkflow`Private`engineEvaluation[Null];{$Context,$ContextPath}===before],True,TestID->"RuntimeContextRestored"]
VerificationTest[RGZWorkflow`Private`candidateName /@ {"box","nav","av","qse"},{"box","navAll","avAll","qseAll"},TestID->"CandidateAliases"]
VerificationTest[RGZRunPart["bad","Project"][[1]],"CandidateStage",TestID->"InvalidCandidateBeforeDependencyLoad"]
VerificationTest[Block[{RGZWorkflow`Engine`rgzIDs={1,2}},RGZWorkflow`Private`selectedIDs[{All}][[2,"Action"]]],"Use \"IDs\" -> All (without braces), or an integer list such as {1}.",TestID->"VertexIDsActionableDiagnostic"]

VerificationTest[Module[{file=FileNameJoin[{RGZConfiguration[]["ResultsDirectory"],"LegacyPT.wxf"}],packet,r},
 RGZSave["File"->file];packet=Import[file,"WXF"];
 packet["PTJob"]=<|"Parts"-><||>|>;
 packet["Results"]=Join[packet["Results"],<|"Gauge"->"old gauge result","Pinch"->"old pinch result","MassLimit:QCD"->"old limit","QCD"-><|"kept"->True|>|>];
 Export[file,packet,"WXF"];r=RGZRestore["File"->file];
 {r["PTStatus"],Sort[r["InvalidatedResults"]],RGZResult["QCD"],AssociationQ[RGZWorkflow`Engine`rgzPTJob]}],
 {"RestartRequired",{"Gauge","MassLimit:QCD","Pinch"},<|"kept"->True|>,False},TestID->"RestoreKeepsQCDAndRejectsLegacyPinch"]

VerificationTest[{"Mode","NAVMode"}/.Options[RGZPTStart],{"FourPinch","FullMatrix"},TestID->"DefaultPinchIncludesFullNAV"]

VerificationTest[RGZDependencies[]["ModelContent"]["ClosedQuarkFlavors"],2,TestID->"TwoDynamicalMasslessQuarksDeclared"]
VerificationTest[RGZDependencies[]["ModelContent"]["GhostClasses"],{1,2,3,4},TestID->"ConstraintGhostInBaseModelDeclaration"]
VerificationTest[RGZDependencies[]["ModelContent"]["JacobianGhostIncluded"],True,TestID->"ModelAlreadyIncludesJacobianGhost"]

VerificationTest[Module[{file=FileNameJoin[{RGZConfiguration[]["ResultsDirectory"],"OtherModel.wxf"}]},Export[file,<|"Schema"->"RGZWorkflowSession/2","Version"->RGZWorkflow`$RGZWorkflowVersion,"ModelFingerprint"->0|>,"WXF"];RGZRestore["File"->file][[1]]],"DifferentModel",TestID->"RejectSessionFromOldPhysicalModel"]


==> anc/software/RGZWorkflow-1.1.2/Tests/DiagnosticsCompatibility.wls <==
(* SPDX-License-Identifier: GPL-3.0-or-later *)
project=DirectoryName[DirectoryName[$InputFileName]];
Get[FileNameJoin[{project,"RGZWorkflow.wl"}]];
RGZInitialize[FileNameJoin[{$TemporaryDirectory,"rgz-diagnostics-"<>CreateUUID[]}]];
checks=<||>;rec[n_,v_]:=AssociateTo[checks,n->TrueQ[v]];
rec["RunnerInstalledWithoutEvaluatingNotebook",Length[DownValues[Global`rgzDiagnosticRun]]>0&&MemberQ[Attributes[Global`rgzDiagnosticRun],HoldRest]];
r=Global`rgzDiagnosticRun["StartupFixture",<|"Status"->"Complete"|>];
rec["RunnerWorksWithoutHelperCell",AssociationQ[r]&&TrueQ[Global`rgzDiagnosticState["StartupFixture"]]];
fp=RGZWorkflow`Private`workflowFingerprint[];
state=RGZWorkflow`Private`$results;
weighted=DownValues[RGZQQWeightedUVIRLedger];weightedSHA=RGZWorkflow`Private`$weightedLedgerSHA256;
Get[FileNameJoin[{project,"Tools","DiagnosticsCompatibility.wl"}]];
rec["PhysicalFingerprintUnchanged",fp===RGZWorkflow`Private`workflowFingerprint[]];
rec["LiveResultsUnchanged",state===RGZWorkflow`Private`$results];
rec["ReloadIsIdempotent",weighted===DownValues[RGZQQWeightedUVIRLedger]&&weightedSHA===RGZWorkflow`Private`$weightedLedgerSHA256];
a=<|"Record"-><|"a"-><|"Status"->"Complete"|>|>,"Fingerprint"->123|>;
b=RGZWorkflow`Private`qqDiagnosticsManifest[a];
rec["CanonicalFieldAliased",b["Records"]===a["Record"]&&KeyDrop[b,"Records"]===a];
rec["LegacyAliasRetained",RGZWorkflow`Private`qqDiagnosticsManifest[<|"Records"->a["Record"]|>]===(<|"Records"->a["Record"]|>)];
rec["ConflictingAliasesRejected",FailureQ[RGZWorkflow`Private`qqDiagnosticsManifest[Join[a,<|"Records"-><||>|>]]]];
src=FileNameJoin[{RGZWorkflow`Private`cacheDirectory[],"source.wxf"}];Export[src,<|"Original"->True|>,"WXF"];
file=FileNameJoin[{RGZWorkflow`Private`cacheDirectory[],"scalar.wxf"}];
p=<|"Schema"->"RGZQQFormFactors/1","Status"->"ScalarPVCollected","Key"->17,"File"->file,"InputSHA256"->31,"SourceFingerprint"->23,"LoopOrder"->1,"ReconstructionVerified"->True,"ColorBasis"->{color},"SpinStructures"->{spin},"Rows"->{<|"ColorID"->1,"SpinID"->1,"MasterCoefficients"->{{1,7}},"FormFactor"->7|>},"PVIdentities"->{1->{{1,1}}},"AlgorithmSHA256"->RGZWorkflow`Private`$scalarFFSourceSHA256,"SourceFormFactorsFile"->src,"SourceFormFactorsSHA256"->FileHash[src,"SHA256"]|>;
Export[file,p,"WXF"];
rec["ScalarStatusAcceptedWithPayloadChecks",TrueQ[RGZWorkflow`Private`qqDiagnosticsFFPacketQ[p]]];
rec["ScalarExplicitReaderAccepts",AssociationQ[RGZWorkflow`Private`qqUVIRReadFF[file]]];
rec["ScalarOriginalFileUnchanged",Import[file,"WXF"]===p];
rec["UnknownStatusRejected",!TrueQ[RGZWorkflow`Private`qqDiagnosticsFFPacketQ[Join[p,<|"Status"->"Stopped"|>]]]];
rec["MissingRowsRejected",!TrueQ[RGZWorkflow`Private`qqDiagnosticsFFPacketQ[KeyDrop[p,"Rows"]]]];
rec["FalseReconstructionRejected",!TrueQ[RGZWorkflow`Private`qqDiagnosticsFFPacketQ[Join[p,<|"ReconstructionVerified"->False|>]]]];
rec["StaleAlgorithmRejected",!TrueQ[RGZWorkflow`Private`qqDiagnosticsFFPacketQ[Join[p,<|"AlgorithmSHA256"->0|>]]]];
rec["DamagedCoefficientRejected",!TrueQ[RGZWorkflow`Private`qqDiagnosticsFFPacketQ[Join[p,<|"Rows"->{<|"ColorID"->1,"SpinID"->1,"MasterCoefficients"->{{1,7}},"FormFactor"->8|>}|>]]]];
rec["TerminationRejected",!TrueQ[RGZWorkflow`Private`qqDiagnosticsFFPacketQ[Join[p,<|"Rows"->{<|"ColorID"->1,"SpinID"->1,"MasterCoefficients"->{{1,$TimedOut}},"FormFactor"->$TimedOut|>}|>]]]];
Export[src,<|"Changed"->True|>,"WXF"];
rec["ChangedSourceDigestRejected",!TrueQ[RGZWorkflow`Private`qqDiagnosticsFFPacketQ[p]]];
manifest=FileNameJoin[{RGZWorkflow`Private`cacheDirectory[],"matrix_job.wl"}];
records=AssociationThread[ToString/@Range[256],ConstantArray[<|"Status"->"Complete","PerDiagramCache"->RGZWorkflow`Private`cacheDirectory[]|>,256]];
Put[<|"Record"->records|>,manifest];
Internal`InheritedBlock[{RGZWorkflow`Private`fcReady},Clear[RGZWorkflow`Private`fcReady];RGZWorkflow`Private`fcReady[]:=True;
 r=RGZQQMixedUVIRLedger[1,"MatrixManifest"->manifest];
 rec["Native256RecordManifestReachesPreTIDValidation",MatchQ[r,Failure["QQMixedPreTIDInputsRequired",_]]];
 Put[<|"Record"->KeyDrop[records,"1"]|>,manifest];
 rec["IncompleteManifestStillRejected",MatchQ[RGZQQMixedUVIRLedger[1,"MatrixManifest"->manifest],Failure["QQMixedManifestIncomplete",_]]];
];
printed={};Block[{Print=Function[x,AppendTo[printed,x]]},RGZReport[<|"Scheme"->"MSbar","ParameterCounterterms"-><|"g_s"->1|>|>]];
rec["CountertermsVisible",Length[printed]===1&&KeyExistsQ[First[printed],"ParameterCounterterms"]];
Print[checks];Exit[If[AllTrue[Values[checks],TrueQ],0,1]];


==> anc/software/RGZWorkflow-1.1.2/Tests/DiagnosticsNotebook.wls <==
(* SPDX-License-Identifier: GPL-3.0-or-later *)
project=DirectoryName[DirectoryName[$InputFileName]];
Get[FileNameJoin[{project,"RGZWorkflow.wl"}]];
nb=Get[FileNameJoin[{project,"Examples","RGZWorkflow — Diagnostics.nb"}]];
boxes=Cases[nb,Cell[BoxData[b_],"Input",___]:>b,Infinity];
parsed=ToExpression[#,StandardForm,HoldComplete]&/@boxes;
checks=<||>;rec[n_,v_]:=AssociateTo[checks,n->TrueQ[v]];
rec["AllInputCellsParse",FreeQ[parsed,$Failed|_Defer]];
rec["NoStaleOutputs",Count[nb,Cell[_,"Output"|"Print"|"Message",___],Infinity]===0];
rec["RunnerLoadedAutomatically",Length[DownValues[rgzDiagnosticRun]]>0&&MemberQ[Attributes[rgzDiagnosticRun],HoldRest]];
rgzDiagnosticState=<||>;
counter=0;
r=rgzDiagnosticRun["Dependent",(counter++;<|"Status"->"Complete"|>),{"Missing"}];
rec["MissingPrerequisiteBlocksEvaluation",counter===0&&FailureQ[r]&&Lookup[rgzDiagnosticState,"Dependent",None]===False];
r=rgzDiagnosticRun["Base",<|"Status"->"Pending"|>,{},Lookup[#,"Status",None]==="Complete"&];
rec["IncompleteStatusIsNotSuccess",Lookup[rgzDiagnosticState,"Base",None]===False];
r=rgzDiagnosticRun["Base",<|"Status"->"Complete"|>,{},Lookup[#,"Status",None]==="Complete"&];
r=rgzDiagnosticRun["Dependent",(counter++;<|"Status"->"Complete"|>),{"Base"}];
rec["SuccessfulPrerequisiteAllowsEvaluation",counter===1&&TrueQ[rgzDiagnosticState["Dependent"]]];
r=rgzDiagnosticRun["Aborted",Abort[]];
rec["AbortRemainsIncomplete",FailureQ[r]&&Lookup[rgzDiagnosticState,"Aborted",None]===False];
r=rgzDiagnosticRun["Failed",Failure["Fixture",<||>]];
rec["FailureRemainsIncomplete",FailureQ[r]&&Lookup[rgzDiagnosticState,"Failed",None]===False];
Print[checks];Exit[If[AllTrue[Values[checks],TrueQ],0,1]];


==> anc/software/RGZWorkflow-1.1.2/Tests/EvaluateGraphsSafety.wls <==
(* SPDX-License-Identifier: GPL-3.0-or-later *)
If[$Context=!="RGZWorkflow`Engine`",With[{script=$InputFileName,root=DirectoryName[DirectoryName[$InputFileName]]},
 Get[FileNameJoin[{root,"RGZWorkflow.wl"}]];RGZWorkflow`RGZInitialize[CreateDirectory[]];RGZWorkflow`RGZLoadFeynCalc[];
 RGZWorkflow`Private`loadQuarkEngine[];RGZWorkflow`Private`engineEvaluation[Get[script]]];Exit[1]];
checks=<||>;rec[n_,v_]:=(AssociateTo[checks,n->TrueQ[v]];Print[n," ",TrueQ[v]]);
RGZWorkflow`Private`atomicWXF[FileNameJoin[{RGZWorkflow`Private`dataDirectory[],"RGZ_all_raw.wxf"}],{}];
key=RGZWorkflow`Private`qqJobFingerprint[0,0];
makeJob[measure_] := <|"Fingerprint"->key,"Directory"->CreateDirectory[],"Gauge"->0,"RegulatorMass"->0,"LoopMeasureConversion"->measure,
 "Integrands"-><|"AV1"->FCI[FAD[{q,\[Mu]}]]|>,"NAVSource"-><|"TransverseIntegrand"->1|>,"Reduced"-><||>,"ReducedProvenance"-><||>|>;
Do[j=makeJob[measure];RGZWorkflow`Private`storeResult["QQ",j];r=RGZWorkflow`RGZQQRunPart["AV1",30];
 rec["RejectMeasure"<>ToString[measure,InputForm],MatchQ[r,Failure["QQMeasureConventionRequired",_]]&&!FileExistsQ[FileNameJoin[{j["Directory"],"AV1-reduced.wxf"}]]&&RGZWorkflow`RGZResult["QQProgress"]["Status"]==="Stopped"],
 {measure,{0,1,2/(2 Pi)^4,Infinity}}];
j=makeJob[1/(2 Pi)^4];RGZWorkflow`Private`storeResult["QQ",j];
r=RGZWorkflow`RGZQQRunPart["AV1",30];
rec["NativeMeasureAppliedOnce",AssociationQ[r]&&RGZWorkflow`RGZResult["QQ"]["Reduced"]["AV1"]===I A0[\[Mu]^2]/(16 Pi^2)];
r=RGZWorkflow`RGZQQRunPart["AV1",30];rec["CacheReuseRemainsVisible",AssociationQ[r]&&RGZWorkflow`RGZResult["QQProgress"]["CacheState"]==="Reused"];
Internal`InheritedBlock[{RGZWorkflow`Private`qqRunPartDetailed},Clear[RGZWorkflow`Private`qqRunPartDetailed];
 RGZWorkflow`Private`qqRunPartDetailed[___]:=Abort[];
 r=CheckAbort[RGZWorkflow`RGZQQRunPart["AV1",10],$Aborted];
 rec["OuterAbortRecordedAsStopped",FailureQ[r]&&RGZWorkflow`RGZResult["QQProgress"]["Status"]==="Stopped"]];
Do[Internal`InheritedBlock[{RGZWorkflow`Private`qqRunPartDetailed},Clear[RGZWorkflow`Private`qqRunPartDetailed];RGZWorkflow`Private`qqRunPartDetailed[___]:=bad;
 r=RGZWorkflow`RGZQQRunPart["AV1",10];rec["IncompleteReturnRejected"<>ToString[bad,InputForm],FailureQ[r]&&RGZWorkflow`RGZResult["QQProgress"]["Status"]==="Stopped"]],
 {bad,{$Aborted,$TimedOut,Indeterminate,Null,<|"Status"->"Computing"|>}}];
Internal`InheritedBlock[{RGZWorkflow`Private`atomicWXF},Clear[RGZWorkflow`Private`atomicWXF];RGZWorkflow`Private`atomicWXF[___]:=Abort[];
 r=RGZWorkflow`RGZQQRunPart["AV1",10];rec["SaveAbortRecordedAsStopped",FailureQ[r]&&RGZWorkflow`RGZResult["QQProgress"]["Status"]==="Stopped"]];
Internal`InheritedBlock[{RGZWorkflow`Private`atomicWXF},Clear[RGZWorkflow`Private`atomicWXF];RGZWorkflow`Private`atomicWXF[___]:=(Pause[0.4];<|"Status"->"Saved"|>);
 r=RGZWorkflow`RGZQQRunPart["AV1",0.1];rec["SaveTimeoutRecordedAsStopped",MatchQ[r,Failure["StageTimeout",_]]&&RGZWorkflow`RGZResult["QQProgress"]["Status"]==="Stopped"]];
target=FileNameJoin[{j["Directory"],"AV1-reduced.wxf"}];
Internal`InheritedBlock[{Import},Unprotect[Import];With[{f=target},Import[f,"WXF"]:=(Pause[0.4];$Failed)];
 r=RGZWorkflow`RGZQQRunPart["AV1",0.1];rec["ReadTimeoutRecordedAsStopped",MatchQ[r,Failure["StageTimeout",_]]&&RGZWorkflow`RGZResult["QQProgress"]["Status"]==="Stopped"]];
Internal`InheritedBlock[{Import},Unprotect[Import];With[{f=target},Import[f,"WXF"]:=Abort[]];
 r=RGZWorkflow`RGZQQRunPart["AV1",10];rec["ReadAbortRecordedAsStopped",FailureQ[r]&&RGZWorkflow`RGZResult["QQProgress"]["Status"]==="Stopped"]];
names={"AV1","AV2","NAV1","NAV2","Box1","Box2"};
assemblyJob=Join[j,<|"Process"->"Measure validation fixture","LoopMeasureConversion"->2/(2 Pi)^4,"Tree"->1,"OnShellSigmaV"->0,"MixedSelfEnergy"->0,"SelfPrepared"->True,
 "Integrands"->AssociationThread[names,ConstantArray[1,6]],"Reduced"->AssociationThread[names,ConstantArray[0,6]]|>];
AssociateTo[assemblyJob,"ReducedProvenance"->Association@Table[n->RGZWorkflow`Private`qqPartProof[assemblyJob,n,0],{n,names}]];
RGZWorkflow`Private`storeResult["QQ",assemblyJob];
rec["AssemblyUsesSamePhysicalMeasureRule",MatchQ[RGZWorkflow`RGZQQAmplitude[],Failure["QQMeasureConventionRequired",_]]];
r=RGZWorkflow`RGZQQRunPart["AV1",0];rec["InvalidTimeDoesNotRetainOldCompleteStatus",FailureQ[r]&&RGZWorkflow`RGZResult["QQProgress"]["Status"]==="Stopped"];
j=makeJob[1/(2 Pi)^4];RGZWorkflow`Private`storeResult["QQ",j];
Internal`InheritedBlock[{RGZWorkflow`Private`qqPartTimed},Clear[RGZWorkflow`Private`qqPartTimed];
 RGZWorkflow`Private`qqPartTimed[stage_,expression_,seconds_]:=If[StringStartsQ[stage,"QQPoleSplit:"],Failure["QuarkPoleReconstruction",<|"Denominator"->testDenominator|>],expression];
 r=RGZWorkflow`RGZQQRunPart["AV1",10];
 rec["PoleSplitRetainsActualCause",MatchQ[r,Failure["QQPoleSplitIncomplete",KeyValuePattern["Cause"->Failure["QuarkPoleReconstruction",_]]]]]];
Print["SUMMARY ",checks];Exit[If[And@@Values[checks],0,1]];


==> anc/software/RGZWorkflow-1.1.2/Tests/EvidenceValidation.wls <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* No production data; protect same-ID source swaps and invalid cache values. *)
rgzEvidenceRoot=DirectoryName[DirectoryName[$InputFileName]];
Get[FileNameJoin[{rgzEvidenceRoot,"RGZWorkflow.wl"}]];
RGZInitialize[FileNameJoin[{$TemporaryDirectory,"rgz-evidence-"<>CreateUUID[]}]];
rgzEvidenceChecks=<||>;rgzEvidenceRecord[n_,v_]:=(AssociateTo[rgzEvidenceChecks,n->TrueQ[v]];Print[n," ",TrueQ[v]]);
rgzEvidenceA=<|"Fingerprint"->91,"Gauge"->0,"RegulatorMass"->0,"OneLoop"->I loop,"Tree"->I tree,"AssemblyConvention"->"QQPhysicalLoopMeasure/1","MixedSelfEnergyLoopMeasure"->1/(2Pi)^4|>;
rgzEvidenceM=<|"InputSHA256"->Hash[loop,"SHA256"],"TreeAmplitude"->tree,"Amplitude"->tree+finite,"OneLoopFiniteAmplitude"->finite,"ColorBasis"->{1},"SpinStructures"->{1},"Rows"->{<|"ColorID"->1,"SpinID"->1,"FiniteFormFactor"->finite,"RemainingUVPole"->0,"RemainingIRPole"->0|>}|>;
rgzEvidenceG=<|"Rows"->{<|"Difference"->0,"Status"->"Zero"|>}|>;
rgzEvidenceF=<|"Rows"->{<|"ColorID"->1,"SpinID"->1,"FiniteDifference"->0,"CountertermDifference"->0|>}|>;
rgzEvidencePayload[a_:rgzEvidenceA,m_:rgzEvidenceM,g_:rgzEvidenceG,f_:rgzEvidenceF]:=RGZWorkflow`Private`qqCertificationPayloadChecks[a,m,g,f];
rgzEvidenceRecord["MatchingPayloads",And@@Values[rgzEvidencePayload[]]];
rgzEvidenceRecord["ChangedLoopWithSameIDRejected",rgzEvidencePayload[Join[rgzEvidenceA,<|"OneLoop"->I (loop+1)|>]]["BareLoopPayloadMatchesMSbar"]===False];
rgzEvidenceRecord["ChangedTreeRejected",rgzEvidencePayload[Join[rgzEvidenceA,<|"Tree"->I (tree+1)|>]]["BareTreePayloadMatchesMSbar"]===False];
rgzEvidenceRecord["MissingLoopRejected",rgzEvidencePayload[KeyDrop[rgzEvidenceA,"OneLoop"]]["BareLoopPayloadMatchesMSbar"]===False];
rgzEvidenceRecord["ChangedMeasureRejected",rgzEvidencePayload[Join[rgzEvidenceA,<|"MixedSelfEnergyLoopMeasure"->1|>]]["CurrentBareMeasure"]===False];
rgzEvidenceRecord["NonzeroGaugeRowRejected",rgzEvidencePayload[rgzEvidenceA,rgzEvidenceM,<|"Rows"->{<|"Difference"->1,"Status"->"Zero"|>}|>]["GaugeComparisonRowsConsistent"]===False];
rgzEvidenceRecord["MissingFiniteRowsRejected",rgzEvidencePayload[rgzEvidenceA,rgzEvidenceM,rgzEvidenceG,<|"Rows"->{}|>]["FiniteAuditRowsConsistent"]===False];
rgzEvidenceRecord["FiniteMismatchRejected",rgzEvidencePayload[rgzEvidenceA,rgzEvidenceM,rgzEvidenceG,<|"Rows"->{<|"ColorID"->1,"SpinID"->1,"FiniteDifference"->1,"CountertermDifference"->0|>}|>]["FiniteAuditRowsConsistent"]===False];
rgzEvidenceRecord["InvalidFinitePayloadRejected",rgzEvidencePayload[rgzEvidenceA,Join[rgzEvidenceM,<|"Amplitude"->TerminatedEvaluation[IterationLimit]|>]]["FinitePayloadsValid"]===False];
rgzEvidenceMX=<|"T"->ConstantArray[0,{5,5}],"L"->ConstantArray[0,{8,8}],"FullColorTensorMatrix"->ConstantArray[0,{8,8}],"TFieldOrder"->{},"LFieldOrder"->{}|>;
rgzEvidenceRecord["RegularMixedMatrixAccepted",TrueQ[RGZWorkflow`Private`validMixed[rgzEvidenceMX]]];
Do[rgzEvidenceBad=Join[rgzEvidenceMX,<|"T"->ReplacePart[rgzEvidenceMX["T"],{1,1}->v]|>];
 rgzEvidenceRecord["InvalidMixed"<>ToString[i],!TrueQ[RGZWorkflow`Private`validMixed[rgzEvidenceBad]]],{i,1,7},{v,Take[{$TimedOut,TerminatedEvaluation[IterationLimit],Indeterminate,ComplexInfinity,Infinity,$Aborted,$Failed},{i}]}];
rgzEvidencePrepDir=FileNameJoin[{RGZWorkflow`Private`cacheDirectory[],"gauge-preparation"}];CreateDirectory[rgzEvidencePrepDir];
rgzEvidencePrep=<|"AlgorithmHash"->RGZWorkflow`Private`qqGaugeEarlyAlgorithmHash[],"Fingerprint"->99,"MixedSourceHash"->88,"ReferenceGauge"->1,"Status"->"IntegrandDifferencesPrepared","Parts"->RGZWorkflow`Private`qqGaugeEarlyParts,"Expression"->0|>;
rgzEvidencePrepG=<|"Method"->"RawIntegrandGaugeDifferenceBeforeTID","File"->FileNameJoin[{rgzEvidencePrepDir,"comparison.wxf"}],"GaugeJobFingerprint"->99,"MixedSourceHash"->88,"ReferenceGauge"->1|>;
Export[FileNameJoin[{rgzEvidencePrepDir,"prepared.wxf"}],rgzEvidencePrep,"WXF"];
rgzEvidenceRecord["CurrentGaugePreparationAccepted",TrueQ[RGZWorkflow`Private`qqCertificationGaugeSourceQ[rgzEvidencePrepG]]];
Export[FileNameJoin[{rgzEvidencePrepDir,"prepared.wxf"}],Join[rgzEvidencePrep,<|"AlgorithmHash"->0|>],"WXF"];
rgzEvidenceRecord["StaleGaugePreparationRejected",!TrueQ[RGZWorkflow`Private`qqCertificationGaugeSourceQ[rgzEvidencePrepG]]];
rgzEvidenceRecord["MissingGaugePreparationRejected",!TrueQ[RGZWorkflow`Private`qqCertificationGaugeSourceQ[<||>]]];
rgzEvidenceRecord["FiniteAssemblyExact",TrueQ[RGZWorkflow`Private`qqCertificationFiniteAssemblyQ[rgzEvidenceM]]];
rgzEvidenceRecord["ChangedFiniteAssemblyRejected",!TrueQ[RGZWorkflow`Private`qqCertificationFiniteAssemblyQ[Join[rgzEvidenceM,<|"Amplitude"->tree+finite+1|>]]]];
(* Exercise the public aggregate against a native-aggregator fixture. *)
Internal`InheritedBlock[{RGZWorkflow`Private`qqCertificationEvidence,RGZWorkflow`Private`qqJobFingerprint,RGZWorkflow`Private`qqCertificationGaugeSourceQ,RGZWorkflow`Private`qqCertificationMassEvidenceQ},
 Clear[RGZWorkflow`Private`qqJobFingerprint,RGZWorkflow`Private`qqCertificationGaugeSourceQ,RGZWorkflow`Private`qqCertificationMassEvidenceQ];
 RGZWorkflow`Private`qqCertificationMassEvidenceQ[_]:=True;
 RGZWorkflow`Private`qqJobFingerprint[___]:=91;RGZWorkflow`Private`qqCertificationGaugeSourceQ[_]:=True;
 Clear[RGZWorkflow`Private`qqCertificationEvidence];
 Options[RGZWorkflow`Private`qqCertificationEvidence]=Options[RGZQQCertification];
 RGZWorkflow`Private`qqCertificationEvidence[OptionsPattern[]]:=(RGZWorkflow`Private`storeResult["QQCertification",<|"Checks"-><|"Native"->True|>,"FullSMatrixVerified"->True,"Amplitude"->tree+finite|>];<|"Status"->"CertifiedWithinDeclaredDomain"|>);
 RGZWorkflow`Private`$results=<|"QQAmplitude"->rgzEvidenceA,"QQMSbar"->rgzEvidenceM,"QQGaugeEarly"->rgzEvidenceG,"QQFiniteAudit"->rgzEvidenceF|>;
 rgzEvidenceR=RGZQQCertification[];rgzEvidenceRecord["PublicMatchingCertificate",AssociationQ[rgzEvidenceR]&&TrueQ[rgzEvidenceR["FullSMatrixVerified"]]];
 rgzEvidenceBefore=RGZResult["QQCertification"];rgzEvidenceRecord["PayloadHashesRecorded",Length[rgzEvidenceBefore["EvidencePayloadSHA256"]]===5];
 RGZWorkflow`Private`storeResult["QQAmplitude",Join[rgzEvidenceA,<|"OneLoop"->I (loop+1)|>]];
 rgzEvidenceR=RGZQQCertification[];rgzEvidenceRecord["PublicMismatchCannotCertify",rgzEvidenceR["Status"]==="CertificationIncomplete"&&MemberQ[rgzEvidenceR["OutstandingChecks"],"BareLoopPayloadMatchesMSbar"]];
 rgzEvidenceRecord["IncompleteCertificateHasNoAmplitude",!KeyExistsQ[RGZResult["QQCertification"],"Amplitude"]];
];
Internal`InheritedBlock[{RGZWorkflow`Private`engineGet,RGZWorkflow`Private`qqJobFingerprint},
 Clear[RGZWorkflow`Private`engineGet,RGZWorkflow`Private`qqJobFingerprint];
 RGZWorkflow`Private`engineGet[___]:=Null;RGZWorkflow`Private`qqJobFingerprint[___]:=91;
 rgzEvidenceJobDir=FileNameJoin[{RGZWorkflow`Private`cacheDirectory[],"cached-part"}];CreateDirectory[rgzEvidenceJobDir];
 Do[RGZWorkflow`Private`storeResult["QQ",<|"Fingerprint"->91,"Gauge"->0,"RegulatorMass"->0,"Integrands"-><|"AV1"->0|>,"Directory"->rgzEvidenceJobDir,"Reduced"-><||>|>];
 Export[FileNameJoin[{rgzEvidenceJobDir,"AV1-reduced.wxf"}],<|"Fingerprint"->91,"Part"->"AV1","Expression"->v|>,"WXF"];
 rgzEvidenceRecord["CachedPartInvalid"<>ToString[i],FailureQ[RGZQQRunPart["AV1",1]]&&RGZResult["QQ"]["Reduced"]===<||>],
 {i,1,3},{v,Take[{Indeterminate,ComplexInfinity,Infinity},{i}]}];
];
Print[<|"Passed"->Count[Values[rgzEvidenceChecks],True],"Failed"->Count[Values[rgzEvidenceChecks],False]|>];Exit[If[And@@Values[rgzEvidenceChecks],0,1]];


==> anc/software/RGZWorkflow-1.1.2/Tests/FPGhostConvention.wls <==
(* SPDX-License-Identifier: GPL-3.0-or-later *)
(* One open FP chain: native class sign, ordered tree and six permutations.
   Fixture is the actual FR-exported FP cubic, not a fitted reference.
   This is not a general ordering rule for eta or vector/multiple ghosts. *)
If[$Context =!= "RGZWorkflow`Engine`",With[{script=$InputFileName,project=DirectoryName[DirectoryName[$InputFileName]]},
 Get[FileNameJoin[{project,"RGZWorkflow.wl"}]];
 RGZWorkflow`RGZInitialize[CreateDirectory[],"Display"->"Quiet"];
 Export[FileNameJoin[{RGZWorkflow`Private`dataDirectory[],"RGZ_all_raw.wxf"}],Get[FileNameJoin[{project,"Tests","fixtures","FPGhostCubic.wl"}]],"WXF"];
 If[!AssociationQ[RGZWorkflow`RGZLoadFeynCalc[]],Exit[1]];
 RGZWorkflow`Private`loadQuarkEngine[];
 RGZWorkflow`Private`engineGet["Tree/VertexRules.wl",False];
 RGZWorkflow`Private`engineEvaluation[Get[script]]];Exit[1]];
checks=<||>;rec[n_,v_]:=(AssociateTo[checks,n->TrueQ[v]];Print[n," ",TrueQ[v]]);
r=rgzCheckOne[1];rec["ActualFPOrderedTreeMatches",MemberQ[{"Three-way agreement","FA=FR; hand calculation not supplied"},r["Status"]]];
rec["ComparisonMapIsScopedToFP",rgzVertexAmplitudeNormalize[test,{"eta","etabar","A"}]===test&&rgzVertexAmplitudeNormalize[test,{"ω","ωbar","A"}]===test&&rgzVertexAmplitudeNormalize[test,{"cbar","c","cbar","c"}]===test];
RGZWorkflow`Private`engineGet["Tree/LegOrdering.wl",False];
rgzOrderResults=rgzOrderOne[1,#]&/@Permutations[{"cbar","c","A"}];
RGZWorkflow`Private`engineGet["Tree/Permutations.wl",False];
perms=rgzPermCompare[1,#]&/@Permutations[Range[3]];
rec["AllSixFPOrdersGenerated",Length[perms]===6&&AllTrue[perms,#["Status"]==="Passed"&]];
Print[KeyTake[#, {"ExternalLegs","Status"}]&/@perms];
Exit[If[And@@Values[checks],0,1]];


==> anc/software/RGZWorkflow-1.1.2/Tests/FixedDenominatorSafety.wls <==
(* SPDX-License-Identifier: GPL-3.0-or-later *)
If[$Context=!="RGZWorkflow`Engine`",With[{script=$InputFileName,root=DirectoryName[DirectoryName[$InputFileName]]},Get[FileNameJoin[{root,"RGZWorkflow.wl"}]];RGZWorkflow`RGZInitialize[CreateDirectory[]];RGZWorkflow`RGZTreeBenchmark[60];RGZWorkflow`RGZLoadFeynCalc[];RGZWorkflow`Private`loadLoopEngine[];Scan[RGZWorkflow`Private`engineGet,{"Algebra/MixedProjection.wl","Internal/GaugeRuntime.wl","Algebra/GaugeCoefficients.wl","Algebra/CommonDenominator.wl","Pinch/Kernels.wl","Pinch/Continuation.wl"}];RGZWorkflow`Private`engineEvaluation[Get[script]]];Exit[]];
checks=<||>;rec[n_,v_]:=(AssociateTo[checks,n->TrueQ[v]];Print[n," ",TrueQ[v]]);
RGZMXSetDisplay["Quiet"];
unit=<|"ID"->1,"MasterIntegral"->A0[rgzFDTestMass],"AlphaShortCoefficient"->1,"ReferenceShortCoefficient"->0,"ReferenceGauge"->1|>;
Do[
rec["Finish"<>ToString[bad,InputForm],FailureQ[RGZGaugeFixedFinish[unit,bad,<|"Source"->"Test"|>]]];
rec["Coordinates"<>ToString[bad,InputForm],FailureQ[RGZGaugeFixedCoordinates[bad]]];
rec["Compare"<>ToString[bad,InputForm],FailureQ[RGZGaugeFixedCompare[bad,1,10,"CacheDirectory"->None]]];
rec["Write"<>ToString[bad,InputForm],FailureQ[RGZGaugeFixedCacheWrite[bad,None,1]]],
{bad,{TerminatedEvaluation["IterationLimit"],Indeterminate,ComplexInfinity,$TimedOut,Global`\[Alpha]}}];
r=RGZGaugeFixedPair[unit,10,"CacheDirectory"->None];
rec["ValidFinish",AssociationQ[r]&&r["CoefficientStatus"]==="Nonzero"&&RGZGaugeRowQ[rgzGaugeFixedCoefficient]];
rec["IndependentZero",AssociationQ[RGZGaugeFixedCompare[A0[rgzFDTestMass],1,10,"CacheDirectory"->None]]&&rgzGaugeFixedReport["Statistics"]["Zero"]===1];
e=\[Alpha] A0[rgzFDTestMass];ref=1;
k=Hash[{"RGZFixedPrepared-v2",e,ref,DownValues[RGZGaugePrepare],DownValues[RGZGaugePVPairs],DownValues[RGZGaugeCanonicalPV],DownValues[RGZLoopPoleMasses]},"SHA256"];
Block[{rgzGaugeFixedPrepared=<|"Identity"->k,"ReferenceGauge"->ref,"CoefficientList"->{},"ContentHash"->123|>},
r=RGZGaugeFixedCompare[e,ref,10,"CacheDirectory"->None];rec["CorruptPreparedRecomputed",AssociationQ[r]&&TrueQ[r["Statistics"]["Nonzero"]>0]]];
tmp=FileNameJoin[{CreateDirectory[],"cache.wl"}];
rec["CacheWrite",TrueQ[RGZGaugeFixedCacheWrite[<|"ResidualCoefficient"->2|>,tmp,42]]];
rec["CacheRead",RGZGaugeFixedCacheRead[tmp,42]===<|"ResidualCoefficient"->2|>];
pkt=Import[tmp<>".wxf","WXF"];rec["ValidPacket",RGZGaugeFixedValidPacketQ[pkt,42]];
rec["AlteredPacketRejected",!RGZGaugeFixedValidPacketQ[Join[pkt,<|"Result"-><|"ResidualCoefficient"->0|>|>],42]];
rec["LegacyRejected",!RGZGaugeFixedValidPacketQ[<|"Identity"->42,"Result"->0|>,42]];
r=RGZGaugeFixedPair[Join[unit,<|"AlphaShortCoefficient"->Pi^2 SMP["g_s"]^2 \[Alpha]|>],10,"DirectThreshold"->0,"CacheDirectory"->None];
rec["FixedPath",AssociationQ[r]&&r["CoefficientStatus"]==="Nonzero"];
rgzFDCache=CreateDirectory[];
r=RGZGaugeFixedCompare[A0[rgzFDTestMass],1,10,"CacheDirectory"->rgzFDCache];
rec["CurrentCoefficientCacheSaved",AssociationQ[r]&&Length[FileNames["coefficient_*.wl",rgzFDCache,Infinity]]>0];
r=RGZGaugeFixedCompare[A0[rgzFDTestMass],1,10,"CacheDirectory"->rgzFDCache];
rec["CurrentCoefficientCacheReused",AssociationQ[r]&&AllTrue[r["ResidualParts"],#["Source"]==="OriginalCoefficientCacheRestored"&]];
(* Synthetic dispatch fixtures isolate report binding; these are not certificates. *)
Internal`InheritedBlock[{RGZPTJobCheck,RGZLoopColour,RGZGaugeFixedCompare},
 Clear[RGZPTJobCheck,RGZLoopColour,RGZGaugeFixedCompare];
 RGZPTJobCheck[]:=True;RGZLoopColour[x_]:=x;
 Block[{rgzPTJob=<|"Environment"->1,"Mode"->"FourPinch","NAVMode"->"AAReplacement","NAVFingerprint"->None,
   "SelfEnergyParts"->{0},"PartsOrder"->{"box"},"Parts"-><|"box"-><|"OriginalExpression"->1,"Result"-><|"Scalar"->1|>,"StageProvenance"-><||>|>|>|>},
 RGZGaugeFixedCompare[___]:=<|"Status"->"Fixture"|>;
 r=RGZPTFixedCompare[1,10,"CacheDirectory"->None];
 rec["PTReportBound",AssociationQ[r]&&r["PTSourceIdentity"]===RGZWorkflow`Private`ptComparisonIdentity[rgzPTJob]&&r["FullNAVIncluded"]===False];
 Clear[RGZGaugeFixedCompare];RGZGaugeFixedCompare[___]:=(AssociateTo[rgzPTJob,"SelfEnergyParts"->{1}];<|"Status"->"Fixture"|>);
 rec["PTMutationRejected",MatchQ[RGZPTFixedCompare[1,10,"CacheDirectory"->None],Failure["PTComparisonSourceChanged",_]]]
 ]];
Print["SUMMARY ",checks];Exit[If[And@@Values[checks],0,1]];


==> anc/software/RGZWorkflow-1.1.2/Tests/GaugeCheckSafety.wls <==
(* SPDX-License-Identifier: GPL-3.0-or-later *)
(* Gauge residual checks fail closed at input, coefficient, cache and batch
   boundaries. All writable caches are temporary; no production Work is used. *)
If[$Context=!="RGZWorkflow`Engine`",
 With[{rgzGTestScript=$InputFileName,rgzGTestRoot=DirectoryName[DirectoryName[$InputFileName]]},
  Get[FileNameJoin[{rgzGTestRoot,"RGZWorkflow.wl"}]];
  If[!AssociationQ[RGZWorkflow`RGZInitialize[CreateDirectory[]]],Exit[1]];
  If[!AssociationQ[RGZWorkflow`RGZTreeBenchmark[60]],Exit[1]];
  If[!AssociationQ[RGZWorkflow`RGZLoadFeynCalc[]],Exit[1]];
  RGZWorkflow`Private`loadLoopEngine[];Scan[If[FailureQ[RGZWorkflow`Private`engineGet[#]],Exit[1]]&,
   {"Algebra/TwoPointIntegrals.wl","Algebra/MixedProjection.wl","Internal/GaugeRuntime.wl","Algebra/GaugeCoefficients.wl"}];
  RGZWorkflow`Private`engineEvaluation[Get[rgzGTestScript]]];Exit[1]];
rgzGTestChecks=<||>;rgzGTestRec[name_,x_]:=(AssociateTo[rgzGTestChecks,name->TrueQ[x]];Print[name," ",TrueQ[x]]);
rgzGTestZeroQ[x_] := AssociationQ[x]&&Lookup[x,"Status",None]==="The checked expression has zero gauge residual";
RGZMXSetDisplay["Quiet"];FCClearScalarProducts[];
rgzGTestData=<|"T"->Array[rgzGTestPiT,{5,5}],"L"->Array[rgzGTestPiL,{8,8}],
 "TFieldOrder"->RGZMixBasis["T"],"LFieldOrder"->RGZMixBasis["L"]|>;
Do[
 rgzGTestRec["RejectInvalidInput"<>ToString[bad,InputForm],FailureQ[RGZGaugeCompare[bad,1,10,"CacheDirectory"->None]]];
 rgzGTestRec["RejectInvalidEqualBranches"<>ToString[bad,InputForm],FailureQ[RGZGaugeCoefficient[bad,bad,1]]];
 rgzGTestRec["RejectInvalidPrepare"<>ToString[bad,InputForm],FailureQ[RGZGaugePrepare[bad,1,10]]];
 rgzGTestRec["InvalidStateNeverZero"<>ToString[bad,InputForm],RGZGaugeState[bad]=!="Zero"];
 rgzGTestBroken=Join[rgzGTestData,<|"T"->ReplacePart[rgzGTestData["T"],{1,1}->bad]|>];
 rgzGTestRec["RejectInvalidMatrixEntry"<>ToString[bad,InputForm],FailureQ[RGZGaugeStart[rgzGTestBroken]]],
 {bad,{System`TerminatedEvaluation["IterationLimit"],Indeterminate,ComplexInfinity,Infinity,$TimedOut,
   h[System`TerminatedEvaluation["IterationLimit"]],h[Failure["Fixture",<||>]]}}];
Do[
 rgzGTestRec["RejectForeignGaugeContext"<>ToString[expr,InputForm],MatchQ[RGZGaugeCompare[expr,1,10,"CacheDirectory"->None],Failure["GaugeSymbolContext",_]]],
 {expr,{Global`\[Alpha] A0[rgzGTestMass],A0[Global`\[Alpha] rgzGTestMass],(\[Alpha]+Global`\[Alpha]) A0[rgzGTestMass],Global`alpha A0[rgzGTestMass],FCGV["\[Alpha]"] A0[rgzGTestMass],FCGV["alpha"] A0[rgzGTestMass]}}];
rgzGTestRec["DirectCoefficientRejectsForeignContext",MatchQ[RGZGaugeCoefficient[Global`\[Alpha],Global`\[Alpha],1],Failure["GaugeSymbolContext",_]]];
rgzGTestRec["AssignedEngineGaugeRejected",Block[{\[Alpha]=1},FailureQ[RGZGaugeCoefficient[1,1,1]]]];
rgzGTestRec["GenuineGaugeIndependentExpressionPasses",rgzGTestZeroQ[RGZGaugeCompare[A0[rgzGTestMass],1,10,"CacheDirectory"->None]]];
rgzGTestRec["GaugeDependentCoefficientDoesNotPass",!rgzGTestZeroQ[RGZGaugeCompare[\[Alpha] A0[rgzGTestMass],1,10,"CacheDirectory"->None]]];
rgzGTestRec["AllSuppliedContributionsCombined",rgzGTestZeroQ[RGZGaugeCompare[{\[Alpha] A0[rgzGTestMass],-\[Alpha] A0[rgzGTestMass]},1,10,"CacheDirectory"->None]]];
rgzGTestRec["GaugeDependentPVMassNotMistakenForConstant",!rgzGTestZeroQ[RGZGaugeCompare[A0[rgzLoopM1^2],1,10,"CacheDirectory"->None]]];
rgzGTestCoeff=RGZGaugeCoefficient[rgzLoopM1^2,rgzLoopM1^2,1];
rgzGTestRec["CoefficientPoleMassesRestoredBeforeGaugeSubstitution",RGZGaugeCoefficientResultQ[rgzGTestCoeff]&&
 Cancel[Together[rgzGTestCoeff["ResidualCoefficient"]-(-I Sqrt[\[Alpha] M^4]+I Sqrt[M^4])]]===0];
rgzGTestRec["B0UsesOnlyMassExchangeSymmetry",SameQ[RGZGaugeCanonicalPV[B0[s,rgzGTestA,rgzGTestB]],RGZGaugeCanonicalPV[B0[s,rgzGTestB,rgzGTestA]]]];
rgzGTestRec["GeneralC0PermutationNotGuessed",!SameQ[RGZGaugeCanonicalPV[C0[s,t,u,rgzGTestA,rgzGTestB,rgzGTestC]],RGZGaugeCanonicalPV[C0[t,s,u,rgzGTestA,rgzGTestB,rgzGTestC]]]];
rgzGTestCoeff=RGZGaugeCoefficient[Sqrt[rgzGTestX^2],0,1];
rgzGTestRec["PrincipalSquareRootBranchRetained",RGZGaugeCoefficientResultQ[rgzGTestCoeff]&&(rgzGTestCoeff["ResidualCoefficient"]/.rgzGTestX->-2)===2];
rgzGTestCoeff=RGZGaugeCoefficient[Sqrt[1+Sqrt[rgzGTestX]],0,1];
rgzGTestRec["NestedRootDefinitionsRetained",RGZGaugeCoefficientResultQ[rgzGTestCoeff]&&(rgzGTestCoeff["ResidualCoefficient"]/.rgzGTestX->9)===2];
rgzGTestRec["SingularRootDenominatorRejected",FailureQ[RGZGaugeBatchReduce[1/(rgzGTestR^2-rgzGTestA),{rgzGTestR},{rgzGTestA}]]];
rgzGTestRec["SparseSingularDenominatorRejected",FailureQ[RGZGaugeBatchMerge[{1/(rgzGTestR^2-rgzGTestA),1},{rgzGTestR},{rgzGTestA}]]];

(* Independent tree inversion and arbitrary non-symmetric insertions. *)
rgzGTestWork=RGZGaugeStart[rgzGTestData];rgzGTestBench=RGZWorkflow`RGZResult["TreeBenchmark"];
rgzGTestRules=Thread[Lookup[rgzGTestBench["Parameters"],{"s","m","mu","mG","alpha","M"}]->{FCI[SPD[p,p]],m,\[Mu],mG,\[Alpha],M}];
rgzGTestDT=rgzGTestBench["DT"]/.rgzGTestRules;rgzGTestDL=rgzGTestBench["DL"]/.rgzGTestRules;
rgzGTestCancel[x_] := AllTrue[Flatten[{x}],Cancel[Together[#]]===0&];
rgzGTestRec["TransverseExternalWeightsMatchIndependentInverse",rgzGTestCancel[FCI[rgzGTestWork["TreeTransverseAA"] rgzGTestWork["TransverseExternalLegsweight"]]-rgzGTestDT[[1]]]];
rgzGTestRec["LeftLongitudinalSignsMatchIndependentInverse",rgzGTestCancel[FCI[rgzGTestWork["LongitudinalLeftExternalLegs"]]-rgzGTestDL[[1]]]];
rgzGTestRec["RightLongitudinalSignsMatchIndependentInverse",rgzGTestCancel[FCI[rgzGTestWork["LongitudinalRightExternalLegs"]]-rgzGTestDL[[All,1]]]];
rgzGTestRec["NonsymmetricTransverseInsertionNoExtraFactor",rgzGTestCancel[FCI[rgzGTestWork["AttachedT"]]-(rgzGTestDT.rgzGTestData["T"].rgzGTestDT)[[1,1]]]];
rgzGTestRec["NonsymmetricLongitudinalInsertionNoTransposeShortcut",rgzGTestCancel[FCI[rgzGTestWork["AttachedL"]]-(rgzGTestDL.rgzGTestData["L"].rgzGTestDL)[[1,1]]]];

(* Real validated cache round trip, then isolated corruption. *)
rgzGTestRoot=CreateDirectory[];
rgzGTestFirst=RGZGaugeCompare[A0[rgzGTestMass],1,10,"CacheDirectory"->rgzGTestRoot];
rgzGTestAgain=RGZGaugeCompare[A0[rgzGTestMass],1,10,"CacheDirectory"->rgzGTestRoot];
rgzGTestRec["ValidCoefficientCacheReused",rgzGTestZeroQ[rgzGTestAgain]&&AllTrue[rgzGTestAgain["ResidualParts"],#["Source"]==="CacheRestored"&]];
rgzGTestFile=First[FileNames["coefficient_*.wl",rgzGTestRoot,Infinity]];rgzGTestSaved=Get[rgzGTestFile];
rgzGTestBadRow=Join[rgzGTestSaved["Result"],<|"ResidualCoefficient"->Indeterminate,"Status"->"Zero"|>];
Put[Join[rgzGTestSaved,<|"Result"->rgzGTestBadRow|>],rgzGTestFile];
rgzGTestRec["InvalidZeroLabelCacheRejected",MissingQ[RGZGaugeCacheRead[rgzGTestFile,rgzGTestSaved["Identity"]]]];
rgzGTestAgain=RGZGaugeCompare[A0[rgzGTestMass],1,10,"CacheDirectory"->rgzGTestRoot];
rgzGTestRec["PoisonedCoefficientRecomputed",rgzGTestZeroQ[rgzGTestAgain]&&AllTrue[rgzGTestAgain["ResidualParts"],#["Source"]=!="CacheRestored"&]];
rgzGTestBadRow=Join[rgzGTestSaved["Result"],<|"ResidualCoefficient"->1,"RadicalSymbolCoefficient"->1,"Status"->"Zero"|>];
rgzGTestRec["StatusMustMatchCoefficientValue",!RGZGaugeRowQ[rgzGTestBadRow]];
rgzGTestRec["InvalidCoefficientCacheWriteRejected",FailureQ[RGZGaugeCacheWrite[rgzGTestBadRow,FileNameJoin[{rgzGTestRoot,"bad.wl"}],1]]&&!FileExistsQ[FileNameJoin[{rgzGTestRoot,"bad.wl"}]]];
Put[KeyDrop[rgzGTestSaved,"ValidationPolicy"],rgzGTestFile];
rgzGTestRec["LegacyCoefficientCacheNotAssumedValidated",MissingQ[RGZGaugeCacheRead[rgzGTestFile,rgzGTestSaved["Identity"]]]];
Internal`InheritedBlock[{RGZGaugeCoefficient},Clear[RGZGaugeCoefficient];RGZGaugeCoefficient[___]:=<|"ResidualCoefficient"->Indeterminate,"RadicalSymbolCoefficient"->Indeterminate,"RadicalDefinition"->{}|>;
 rgzGTestFault=RGZGaugeCompare[A0[rgzGTestMass],1,10,"CacheDirectory"->None];
 rgzGTestRec["InvalidFreshCoefficientCannotProduceZeroReport",!rgzGTestZeroQ[rgzGTestFault]&&Lookup[Lookup[rgzGTestFault,"Statistics",<||>],"Failed",0]>0]];
Internal`InheritedBlock[{RGZGaugePoleSquares},Clear[RGZGaugePoleSquares];RGZGaugePoleSquares[___]:=System`TerminatedEvaluation["IterationLimit"];
 rgzGTestRec["InvalidTransformedEqualBranchesRejected",FailureQ[RGZGaugeCoefficient[1,1,1]]]];

rgzGTestBatchFile=FileNameJoin[{rgzGTestRoot,"batch.wl"}];
rgzGTestRec["ValidZeroBatchCacheRoundTrip",RGZGaugeBatchCacheWrite[0,rgzGTestBatchFile,17]===True&&RGZGaugeBatchCacheRead[rgzGTestBatchFile,17]===0];
Do[
 Put[<|"Identity"->17,"ValidationPolicy"->"GaugeFiniteScalar/3","Result"->bad|>,rgzGTestBatchFile];
 rgzGTestRec["InvalidBatchCacheRejected"<>ToString[bad,InputForm],MissingQ[RGZGaugeBatchCacheRead[rgzGTestBatchFile,17]]];
 rgzGTestRec["InvalidBatchWriteRejected"<>ToString[bad,InputForm],FailureQ[RGZGaugeBatchCacheWrite[bad,None,17]]];
 rgzGTestRec["InvalidBatchReductionRejected"<>ToString[bad,InputForm],FailureQ[RGZGaugeBatchReduce[bad,{},{}]]];
 rgzGTestRec["InvalidSparseMergeRejected"<>ToString[bad,InputForm],FailureQ[RGZGaugeBatchMerge[{bad,1},{},{}]]],
 {bad,{System`TerminatedEvaluation["IterationLimit"],Indeterminate,ComplexInfinity,Global`\[Alpha]}}];
Put[<|"Identity"->17,"ValidationPolicy"->"GaugeFiniteScalar/3","Result"-><||>|>,rgzGTestBatchFile];
rgzGTestRec["MalformedBatchPreparationCacheRejected",MissingQ[RGZGaugeBatchCacheRead[rgzGTestBatchFile,17]]];
rgzGaugeSparseTestMemo=<|"Identity"->Hash[{RGZGaugeMergeContext[],{-rgzGTestX,rgzGTestX},{},{}},"SHA256"],
 "Result"->System`TerminatedEvaluation["IterationLimit"],"Diagnostic"-><||>|>;
rgzGTestRec["PoisonedMemoryMemoIgnored",RGZGaugeBatchMerge[{-rgzGTestX,rgzGTestX},{},{}]===0];
rgzGaugeStoppedUnit=<|"AlphaShortCoefficient"->1,"ReferenceShortCoefficient"->1,"ReferenceGauge"->1,"ID"->1,"MasterIntegral"->1|>;
rgzGTestBatch=RGZGaugeResumeStopped[10,"GroupSize"->1,"CacheDirectory"->None];
rgzGTestRec["ValidResumableBatchStillProvesSingleCoefficient",AssociationQ[rgzGTestBatch]&&rgzGTestBatch["CoefficientStatus"]==="Zero"];
rgzGaugeStoppedUnit=Join[rgzGaugeStoppedUnit,<|"AlphaShortCoefficient"->Indeterminate|>];
rgzGTestRec["InvalidStoppedInputRejected",FailureQ[RGZGaugeResumeStopped[10,"CacheDirectory"->None]]];
(* The optional fixed-denominator algorithm must not replace ordinary IO. *)
rgzGTestBatchDefinitions={DownValues[RGZGaugeBatchCacheRead],DownValues[RGZGaugeBatchCacheWrite]};
RGZWorkflow`Private`engineGet["Algebra/CommonDenominator.wl",False];
rgzGTestRec["FixedModuleDoesNotReplaceOrdinaryBatchIO",rgzGTestBatchDefinitions==={DownValues[RGZGaugeBatchCacheRead],DownValues[RGZGaugeBatchCacheWrite]}];
rgzGTestFixedDefinitions={DownValues[RGZGaugeFixedCacheRead],DownValues[RGZGaugeFixedCacheWrite]};
RGZWorkflow`Private`engineGet["Algebra/GaugeCoefficients.wl",False];
rgzGTestRec["OrdinaryReloadDoesNotReplaceFixedBatchIO",rgzGTestFixedDefinitions==={DownValues[RGZGaugeFixedCacheRead],DownValues[RGZGaugeFixedCacheWrite]}];
rgzGTestTextPath=FileNameJoin[{rgzGTestRoot,"explicit-text.wl"}];
rgzGTestRec["OrdinaryWriteRouteRemainsText",RGZGaugeBatchCacheWrite[0,rgzGTestTextPath,33]===True&&FileExistsQ[rgzGTestTextPath]&&!FileExistsQ[rgzGTestTextPath<>".wxf"]&&RGZGaugeBatchCacheRead[rgzGTestTextPath,33]===0];
rgzGTestBinaryPath=FileNameJoin[{rgzGTestRoot,"explicit-fixed.wl"}];
rgzGTestRec["FixedWriteRouteRemainsWXF",RGZGaugeFixedCacheWrite[0,rgzGTestBinaryPath,34]===True&&!FileExistsQ[rgzGTestBinaryPath]&&FileExistsQ[rgzGTestBinaryPath<>".wxf"]&&RGZGaugeFixedCacheRead[rgzGTestBinaryPath,34]===0];
rgzGTestRec["PriorOrdinaryWXFScalarStillReadable",RGZGaugeBatchCacheRead[rgzGTestBinaryPath,34]===0];
rgzGTestPrepared=RGZGaugeBatchPrepare[1,1,1,1];
rgzGTestLegacyPreparedPath=FileNameJoin[{rgzGTestRoot,"prior-prepared.wl"}];
rgzGTestRec["PriorOrdinaryWXFPreparationStillReadable",RGZGaugeFixedCacheWrite[rgzGTestPrepared,rgzGTestLegacyPreparedPath,35]===True&&RGZGaugeBatchCacheRead[rgzGTestLegacyPreparedPath,35]===rgzGTestPrepared];
rgzGTestMalformedPath=FileNameJoin[{rgzGTestRoot,"malformed-prior-prepared.wl"}];
RGZGaugeFixedCacheWrite[<||>,rgzGTestMalformedPath,36];
rgzGTestRec["PriorWXFStillRequiresOrdinaryPreparationShape",MissingQ[RGZGaugeBatchCacheRead[rgzGTestMalformedPath,36]]];

Print["SUMMARY ",<|"Checks"->Length[rgzGTestChecks],"Failed"->Keys[Select[rgzGTestChecks,!TrueQ[#]&]]|>];
Exit[If[AllTrue[Values[rgzGTestChecks],TrueQ],0,1]];


==> anc/software/RGZWorkflow-1.1.2/Tests/GhostBubbleExample.wls <==
(* SPDX-License-Identifier: GPL-3.0-or-later *)
Get[FileNameJoin[{DirectoryName[DirectoryName[$InputFileName]],"Examples","GhostBubble.wls"}]];


==> anc/software/RGZWorkflow-1.1.2/Tests/MainRoute.wls <==
(* SPDX-License-Identifier: GPL-3.0-or-later *)
(* Actual QQ setup must not implicitly load or initialize candidate PT work. *)
project=DirectoryName[DirectoryName[$InputFileName]];
Get[FileNameJoin[{project,"RGZWorkflow.wl"}]];
RGZInitialize[CreateDirectory[]];
If[!AssociationQ[RGZLoadFeynCalc[]],Exit[1]];
checks=<||>;rec[n_,v_]:=(AssociateTo[checks,n->TrueQ[v]];Print[n," ",TrueQ[v]]);
rec["RootLoadDoesNotLoadCandidates",FreeQ[RGZWorkflow`Private`$loaded,s_String/;StringStartsQ[s,"Pinch/"]]];
(* The public entry must reach the missing-matrix prerequisite with ordinary
   tools loaded, rather than requiring any PT/QCD candidate setup. *)
r=RGZQQStart[30];
rec["QQReachesItsOwnMatrixPrerequisite",MatchQ[r,Failure["MixedMatricesRequired",_]]];
rec["QQDoesNotLoadCandidates",FreeQ[RGZWorkflow`Private`$loaded,s_String/;StringStartsQ[s,"Pinch/"]]];
rec["QQDoesNotLoadStandaloneAADriver",!MemberQ[RGZWorkflow`Private`$loaded,"OneLoop/GluonSelfEnergy.wl"]&&DownValues[RGZWorkflow`Engine`RGZRunAA]==={}];
rec["CandidateKernelsRemainUndefined",DownValues[RGZWorkflow`Engine`RGZBuildPinches]==={}];
rec["CandidateTasksRemainUndefined",DownValues[RGZWorkflow`Engine`RGZPTRun]==={}&&OwnValues[RGZWorkflow`Engine`rgzPTJob]==={}];
shared={DownValues[RGZWorkflow`Engine`RGZGaugeStart],DownValues[RGZWorkflow`Engine`RGZGaugePVPairs],DownValues[RGZWorkflow`Engine`RGZLoopColour]};
rec["SharedConversionValidatorAvailable",Length[DownValues[RGZWorkflow`Engine`RGZLoopUnresolved]]>0];
rec["SharedToolsAvailable",AllTrue[shared,Length[#]>0&]];
rec["QuarkResidueAndMassToolsAvailable",Length[DownValues[RGZWorkflow`Engine`rgzQQSigmaV0]]>0&&Length[DownValues[RGZWorkflow`Engine`rgzQQM0Term]]>0];
r=RGZWorkflow`Private`loadPTEngine[];
rec["ExplicitCandidateLoadWorks",!FailureQ[r]&&Length[DownValues[RGZWorkflow`Engine`RGZBuildPinches]]>0&&Length[DownValues[RGZWorkflow`Engine`RGZPTRun]]>0];
rec["BothRoutesUseIdenticalSharedTools",shared==={DownValues[RGZWorkflow`Engine`RGZGaugeStart],DownValues[RGZWorkflow`Engine`RGZGaugePVPairs],DownValues[RGZWorkflow`Engine`RGZLoopColour]}];
rec["LoadingStillDoesNotStartPTTask",OwnValues[RGZWorkflow`Engine`rgzPTJob]==={}];
Print["SUMMARY ",checks];Exit[If[And@@Values[checks],0,1]];


==> anc/software/RGZWorkflow-1.1.2/Tests/MassRestorationSafety.wls <==
(* SPDX-License-Identifier: GPL-3.0-or-later *)
(* Native restoration and cache regressions in isolated temporary work. *)
If[$Context=!="RGZWorkflow`Engine`",With[{script=$InputFileName,root=DirectoryName[DirectoryName[$InputFileName]]},
 Get[FileNameJoin[{root,"RGZWorkflow.wl"}]];RGZWorkflow`RGZInitialize[CreateDirectory[]];
 If[!AssociationQ[RGZWorkflow`RGZLoadFeynCalc[]],Exit[1]];
 RGZWorkflow`Private`loadQuarkEngine[];RGZWorkflow`Private`engineEvaluation[Get[script]]];Exit[1]];
checks=<||>;rec[n_,v_]:=(AssociateTo[checks,n->TrueQ[v]];Print[n," ",TrueQ[v]]);
Clear[m,mG,\[Mu],\[Alpha]];FCClearScalarProducts[];
input=RGZResidual39Diagnostic`Private`a0[qqM0X];
assigned=Block[{m=2},RGZWorkflow`Private`qqRestoreProgress[input]];
symbolic=RGZWorkflow`Private`qqRestoreProgress[input];
rec["AssignedMassRestoration",assigned===SMP["g_s"]^2 A0[4]];
rec["UnassignedMassDoesNotReuseNumericCache",symbolic===SMP["g_s"]^2 A0[m^2]];
file=RGZWorkflow`Private`$qqProgress["CheckpointFile"];
packet=Import[file,"WXF"];Export[file,Join[packet,<|"Value"->777|>],"WXF"];
rec["FiniteCorruptedValueRejected",FailureQ[RGZWorkflow`Private`qqRestoreProgress[input]]];
Export[file,packet,"WXF"];
reused=Lookup[RGZWorkflow`Private`$qqProgress,"ReusedCheckpoints",0];
rec["ValidCheckpointReused",RGZWorkflow`Private`qqRestoreProgress[input]===symbolic&&Lookup[RGZWorkflow`Private`$qqProgress,"ReusedCheckpoints",0]===reused+1];
Do[
 Internal`InheritedBlock[{RGZGaugePVPairs},Clear[RGZGaugePVPairs];RGZGaugePVPairs[___]:=bad;
  r=Quiet[RGZWorkflow`Private`qqRestoreProgress[input]];
  rec["MalformedRowsRejected"<>ToString[bad,InputForm],MatchQ[r,Failure["QQRestoreMasterSplit",_]]]],
 {bad,{{{A0[qqM0X]}},{{A0[qqM0X],1,2}},{{A0[qqM0X],{1,2}}},{{A0[qqM0X],A0[qqM0Y]}},{{unknownMaster[qqM0X],1}},{{A0[qqM0X],HoldForm[Part[unknownVector,1]]}}}}];
bubble=RGZResidual39Diagnostic`Private`b0[qqM0S,qqM0X,qqM0Y];
Internal`InheritedBlock[{Pair,ScalarProduct,SPD},
 SPD[p,p]=9;
 numericInvariant=RGZWorkflow`Private`qqRestoreProgress[bubble]];
symbolicInvariant=RGZWorkflow`Private`qqRestoreProgress[bubble];
rec["ChangedExternalInvariantDoesNotReuseCache",numericInvariant===SMP["g_s"]^2 B0[9,m^2,\[Mu]^2]&&symbolicInvariant===SMP["g_s"]^2 B0[SPD[p,p],m^2,\[Mu]^2]];
(* The linear physical restoration retains D and the principal root. *)
finite=(RGZResidual39Diagnostic`Private`h^2+RGZResidual39Diagnostic`Private`dim) RGZResidual39Diagnostic`Private`a0[qqM0X]+(qqM0X-qqM0Y) RGZResidual39Diagnostic`Private`b0[qqM0S,qqM0X,qqM0Y];
expected=SMP["g_s"]^2 ((\[Alpha]+D) A0[m^2]+(m^2-\[Mu]^2) B0[SPD[p,p],m^2,\[Mu]^2]);
rec["LinearPhysicalFormulaAndDimensionPreserved",Cancel[Together[RGZWorkflow`Private`qqRestoreProgress[finite]-expected]]===0];
rootResult=RGZWorkflow`Private`qqRestoreProgress[RGZResidual39Diagnostic`Private`h RGZResidual39Diagnostic`Private`a0[qqM0X]];
rec["PrincipalGaugeRootPreserved",(rootResult/.\[Alpha]->-1)===I SMP["g_s"]^2 A0[m^2]];
rec["RationalFiniteTermSupported",Cancel[Together[RGZWorkflow`Private`qqRestoreProgress[qqM0X-qqM0Y]-SMP["g_s"]^2 (m^2-\[Mu]^2)]]===0];
rec["ZeroFiniteTermSupported",RGZWorkflow`Private`qqRestoreProgress[0]===0];
Print["SUMMARY ",checks];Exit[If[And@@Values[checks],0,1]];


==> anc/software/RGZWorkflow-1.1.2/Tests/MixedBackendSafety.wls <==
(* SPDX-License-Identifier: GPL-3.0-or-later *)
(* Native regressions for general pole identities, integral policy and
   recursively validated checkpoints. Only isolated temporary work is used. *)
If[$Context=!="RGZWorkflow`Engine`",
 With[{rgzSafetyScript=$InputFileName,project=DirectoryName[DirectoryName[$InputFileName]]},
  Get[FileNameJoin[{project,"RGZWorkflow.wl"}]];
  If[!AssociationQ[RGZWorkflow`RGZInitialize[CreateDirectory[]]],Exit[1]];
  If[!AssociationQ[RGZWorkflow`RGZLoadFeynCalc[]],Exit[1]];
  If[FailureQ[RGZWorkflow`Private`loadLoopEngine[]],Exit[1]];
  RGZWorkflow`Private`engineEvaluation[Get[rgzSafetyScript]]];Exit[1]];

rgzSafetyChecks=<||>;rgzSafetyRec[name_,value_]:=(AssociateTo[rgzSafetyChecks,name->TrueQ[value]];Print[name," ",TrueQ[value]]);
RGZMXSetDisplay["Quiet"];FCClearScalarProducts[];

(* The equality is in $Assumptions only: the returned expression must
   still reconstruct at a different mass point after leaving that scope. *)
Block[{$Assumptions=True},
 rgzSafetyDen=RGZLoopDelta[v];
 rgzSafetyNeutral=RGZMXSplitFactor[rgzSafetyDen,v,q];
 rgzSafetyConditional=Block[{$Assumptions=(m==\[Mu])},RGZMXSplitFactor[rgzSafetyDen,v,q]];
 rgzSafetyRec["ConditionalMassAssumptionsDoNotChangeSplit",SameQ[rgzSafetyNeutral,rgzSafetyConditional]&&!FailureQ[rgzSafetyConditional]];
 rgzSafetyRec["CallerAssumptionsRestored",$Assumptions===True];
 rgzSafetyRestored=FeynAmpDenominatorExplicit[RGZLoopPoleMasses[rgzSafetyConditional]];
 rgzSafetyPoint={m->2,\[Mu]->1,mG->2,Pair[Momentum[q,D],Momentum[q,D]]->7};
 rgzSafetyRec["ReportedGeneralMassCounterexampleFixed",FullSimplify[rgzSafetyRestored/.rgzSafetyPoint]===1/34];
 rgzSafetyRec["GeneralEmittedPoleIdentity",FullSimplify[Together[rgzSafetyRestored/.Pair[Momentum[q,D],Momentum[q,D]]->v]-1/rgzSafetyDen]===0];
 Do[rgzSafetySp=RGZMXSplitFactor[rgzSafetyCase,v,q];
  rgzSafetyBack=FeynAmpDenominatorExplicit[RGZLoopPoleMasses[rgzSafetySp]]/.Pair[Momentum[q,D],Momentum[q,D]]->v;
  rgzSafetyRec["RepeatedAndSimplePoleReconstruction"<>ToString[rgzSafetyCase,InputForm],!FailureQ[rgzSafetySp]&&FullSimplify[Together[rgzSafetyBack-1/rgzSafetyCase]]===0],
  {rgzSafetyCase,{v,(v-\[Mu]^2)^2,v (v-\[Mu]^2)}}];
 Do[rgzSafetySp=RGZMXSplitFactor[v-\[Mu]^2,v,rgzSafetyRoute];
  rgzSafetyExplicit=ExpandScalarProduct[FeynAmpDenominatorExplicit[rgzSafetySp]];
  rgzSafetyExpected=ExpandScalarProduct[FCI[1/(SPD[rgzSafetyRoute,rgzSafetyRoute]-\[Mu]^2)]];
  rgzSafetyRec["ShiftedRouteEmission"<>ToString[rgzSafetyRoute,InputForm],!FailureQ[rgzSafetySp]&&FullSimplify[Together[rgzSafetyExplicit-rgzSafetyExpected]]===0],{rgzSafetyRoute,{q-p,q+p}}];
 (* Deliberately corrupt a labelled mass only at the emitted-map boundary. *)
 Internal`InheritedBlock[{RGZLoopPoleMasses},Clear[RGZLoopPoleMasses];RGZLoopPoleMasses[x_]:=x;
  rgzSafetyRec["UnverifiedEmittedPoleLabelsRejected",MatchQ[RGZMXSplitFactor[rgzSafetyDen,v,q],Failure["PoleLabelReconstruction",_]]]]];

rgzSafetyInput=FCI[FAD[{q,0},{q,0}]];rgzSafetyTemp=CreateDirectory[];
Do[
 RGZMXSetAcceleration["Enabled"->(rgzSafetyMode==="Fast")];
 If[rgzSafetyMode==="Fast",rgzSafetyRec["AcceleratorLoaded",Length[DownValues[RGZMXIntegralUnitAccelerated]]>0]];
 If[rgzSafetyMode==="FastDisabled",RGZMXSetAcceleration["Enabled"->False]];
 rgzSafetyPath=FileNameJoin[{rgzSafetyTemp,rgzSafetyMode<>"-unit.wl"}];rgzMXLastIntegralUnit=<||>;
 rgzSafetyC0=Block[{$KeepLogDivergentScalelessIntegrals=False},RGZMXIntegralContext[]];
 rgzSafetyC1=Block[{$KeepLogDivergentScalelessIntegrals=True},RGZMXIntegralContext[]];
 rgzSafetyRec[rgzSafetyMode<>"ScalelessPoliciesHaveDifferentContexts",rgzSafetyC0=!=rgzSafetyC1];
 rgzSafetyZ0=Block[{$KeepLogDivergentScalelessIntegrals=False},RGZMXIntegralUnit[rgzSafetyInput,rgzSafetyPath,rgzSafetyC0,30]];
 rgzSafetyZ1=Block[{$KeepLogDivergentScalelessIntegrals=True},RGZMXIntegralUnit[rgzSafetyInput,rgzSafetyPath,rgzSafetyC1,30]];
 rgzSafetyFresh=Block[{$KeepLogDivergentScalelessIntegrals=True},RGZMXIntegralUnit[rgzSafetyInput,None,rgzSafetyC1,30]];
 rgzSafetyRec[rgzSafetyMode<>"DisabledConventionIsZero",rgzSafetyZ0===0];
 rgzSafetyRec[rgzSafetyMode<>"EnabledConventionRetainsLogScaleless",Block[{$KeepLogDivergentScalelessIntegrals=True},SameQ[rgzSafetyZ1,I Pi^2 B0[0,0,0]]]];
 rgzSafetyRec[rgzSafetyMode<>"CacheMatchesFreshEnabledPolicy",SameQ[rgzSafetyZ1,rgzSafetyFresh]&&rgzSafetyZ1=!=0];
 rgzSafetyAgain=Block[{$KeepLogDivergentScalelessIntegrals=True},RGZMXIntegralUnit[rgzSafetyInput,rgzSafetyPath,rgzSafetyC1,30]];
 rgzSafetyRec[rgzSafetyMode<>"ValidSamePolicyCacheReused",SameQ[rgzSafetyAgain,rgzSafetyFresh]&&rgzMXLastIntegralUnit["Status"]==="RestoreCache"];
 rgzSafetyLegacy=DeleteCases[rgzSafetyC1,{"MixedIntegralPolicy/2",___}];
 Put[<|"Version"->1,"Status"->"Complete","Input"->rgzSafetyInput,"Environment"->rgzSafetyLegacy,"Result"->123|>,rgzSafetyPath];
 rgzSafetyReplaced=Block[{$KeepLogDivergentScalelessIntegrals=True},RGZMXIntegralUnit[rgzSafetyInput,rgzSafetyPath,rgzSafetyC1,30]];
 rgzSafetyRec[rgzSafetyMode<>"UnprovenancedLegacyUnitNotReused",SameQ[rgzSafetyReplaced,rgzSafetyFresh]];
 Put[<|"Version"->1,"Status"->"Complete","Input"->rgzSafetyInput,"Environment"->rgzSafetyC1,
   "Result"->System`TerminatedEvaluation["IterationLimit"]|>,rgzSafetyPath];
 rgzSafetyRepaired=Block[{$KeepLogDivergentScalelessIntegrals=True},RGZMXIntegralUnit[rgzSafetyInput,rgzSafetyPath,rgzSafetyC1,30]];
 rgzSafetyRec[rgzSafetyMode<>"InvalidCachedIntegralRecomputed",SameQ[rgzSafetyRepaired,rgzSafetyFresh]],
 {rgzSafetyMode,{"Base","Fast","FastDisabled"}}];

rgzSafetyContext=RGZMXStageContext[];rgzSafetyJobDir=CreateDirectory[];
rgzSafetyMakeJob[] := (rgzMXJob=<|"FieldPair"->{1,1},"CacheDirectory"->rgzSafetyJobDir,
 "StageEnvironment"->rgzSafetyContext,"PerDiagram"->{<|"ID"->1,"Category"->"Fixture","UCategory"->0,
 "Amplitude"->0,"Status"-><|"Convert"->"Complete"|>,
 "StageEnvironment"-><|"Convert"->rgzSafetyContext|>,"FailedRecord"-><||>|>}|>);
Do[
 rgzSafetyMakeJob[];
 Internal`InheritedBlock[{RGZMXProject},Clear[RGZMXProject];RGZMXProject[___]:=<|"T"->rgzSafetyBad,"L"->0|>;
  rgzSafetyFirst=RGZMXRun[1,"Project",10];rgzSafetySecond=RGZMXRun[1,"Project",10];
  rgzSafetySaved=Get[FileNameJoin[{rgzSafetyJobDir,"graph_1.wl"}]];
  rgzSafetyRec["NestedInvalidStageRejected"<>ToString[rgzSafetyBad,InputForm],FailureQ[rgzSafetyFirst]&&FailureQ[rgzSafetySecond]&&
    rgzSafetySaved["Status"]["Project"]==="ComputeFailed"&&!KeyExistsQ[rgzSafetySaved,"Project"]]],
 {rgzSafetyBad,{System`TerminatedEvaluation["IterationLimit"],$TimedOut,Indeterminate,ComplexInfinity,
   {0,Failure["Nested",<||>]}}}];

rgzSafetyMakeJob[];
rgzSafetyRow=First[rgzMXJob["PerDiagram"]];
rgzSafetyRow=Join[rgzSafetyRow,<|"Project"-><|"T"->System`TerminatedEvaluation["IterationLimit"],"L"->0|>,
 "DecomposeT"->0,"IntegrateT"->0,"ScalarT"->0,
 "Status"-><|"Convert"->"Complete","Project"->"Complete","DecomposeT"->"Complete","IntegrateT"->"Complete","ScalarT"->"Complete"|>,
 "StageEnvironment"->AssociationThread[{"Convert","Project","DecomposeT","IntegrateT","ScalarT"},ConstantArray[rgzSafetyContext,5]]|>];
rgzSafetyClean=RGZMXMigrateRow[rgzSafetyRow];
rgzSafetyRec["InvalidCompletedStageAndDependentsInvalidated",Lookup[rgzSafetyClean["Status"],{"Project","DecomposeT","IntegrateT","ScalarT"}]===ConstantArray["NotRun",4]];
rgzSafetyRec["BadAmplitudeNeverPromotedToComplete",!RGZMXConvertedQ[<|"Amplitude"->$TimedOut|>]];
rgzMXJob["PerDiagram"]={rgzSafetyRow};
Internal`InheritedBlock[{RGZMXProject},Clear[RGZMXProject];RGZMXProject[___]:=<|"T"->7,"L"->0|>;
 rgzSafetyR=RGZMXRun[1,"Project",10];rgzSafetySkip=RGZMXRun[1,"Project",10];
 rgzSafetyRec["PoisonedCompleteCheckpointRecomputed",AssociationQ[rgzSafetyR]&&rgzSafetyR["Status"]==="Complete"&&First[rgzMXJob["PerDiagram"]]["Project"]["T"]===7];
 rgzSafetyRec["ValidCompleteCheckpointStillSkipped",AssociationQ[rgzSafetySkip]&&rgzSafetySkip["Status"]==="Complete; skipped"]];

rgzSafetyMakeJob[];
rgzSafetyChanged=Block[{$KeepLogDivergentScalelessIntegrals=!TrueQ[$KeepLogDivergentScalelessIntegrals]},RGZMXRun[1,"Project",10]];
rgzSafetyRec["RunningJobRejectsChangedScalelessPolicy",MatchQ[rgzSafetyChanged,Failure["StaleGraphEnvironment",_]]];
rgzSafetyManifest=FileNameJoin[{rgzSafetyJobDir,"job.wl"}];
Put[Join[KeyDrop[rgzMXJob,"PerDiagram"],<|"Version"->3,"ModelFingerprint"->RGZMXModelFingerprint[],"DiagramCount"->0|>],rgzSafetyManifest];
rgzSafetyChanged=Block[{$KeepLogDivergentScalelessIntegrals=!TrueQ[$KeepLogDivergentScalelessIntegrals]},RGZMXResume[rgzSafetyJobDir]];
rgzSafetyRec["ExplicitResumeRejectsChangedScalelessPolicy",MatchQ[rgzSafetyChanged,Failure["StaleGraphEnvironment",_]]];

(* PV results and scalar short circuits must reject nested failures too. *)
rgzMXLastPVUnit=<||>;
Internal`InheritedBlock[{PaVeReduce},Clear[PaVeReduce];PaVeReduce[___]:=System`TerminatedEvaluation["IterationLimit"];
 rgzSafetyRec["PVNestedTerminationRejected",FailureQ[RGZMXPVUnit[fixturePV,None,{},10]]]];
rgzSafetyRec["ScalarShortCircuitRejectsInvalidExpression",FailureQ[RGZMXScalarReduce[Indeterminate]]];
rgzSafetyRec["WrongProjectShapeRejected",!RGZMXStageValueQ["Project",<|"T"->0|>]];
rgzSafetyRec["AssumptionsAffectIntegrationContext",Block[{$Assumptions=True},RGZMXIntegralContext[]]=!=Block[{$Assumptions=(m==\[Mu])},RGZMXIntegralContext[]]];

(* Loading either integral module must not replace the single dispatcher. *)
rgzSafetyDispatcher=DownValues[RGZMXIntegralUnit];
RGZWorkflow`Private`engineGet["Algebra/TwoPointIntegrals.wl",False];
rgzSafetyRec["AcceleratorReloadDoesNotReplaceDispatcher",DownValues[RGZMXIntegralUnit]===rgzSafetyDispatcher];
RGZWorkflow`Private`engineGet["Algebra/MixedIntegrals.wl",False];
rgzSafetyRec["StandardReloadKeepsSameDispatcher",DownValues[RGZMXIntegralUnit]===rgzSafetyDispatcher];
RGZMXSetAcceleration["Enabled"->False];
RGZWorkflow`Private`loadLoopEngine[];
rgzSafetyRec["LoaderPreservesExplicitStandardRoute",!TrueQ[rgzMXAcceleration["Enabled"]]];
rgzSafetyPath=FileNameJoin[{rgzSafetyTemp,"explicit-standard.wl"}];rgzMXLastIntegralUnit=<||>;
rgzSafetyStandard=RGZMXIntegralUnit[FCI[FAD[{q,\[Mu]}]],rgzSafetyPath,RGZMXIntegralContext[],30];
rgzSafetyStandardPacket=Get[rgzSafetyPath];
RGZMXSetAcceleration["Enabled"->True];
rgzSafetyPath=FileNameJoin[{rgzSafetyTemp,"explicit-accelerated.wl"}];rgzMXLastIntegralUnit=<||>;
rgzSafetyFast=RGZMXIntegralUnit[FCI[FAD[{q,\[Mu]}]],rgzSafetyPath,RGZMXIntegralContext[],30];
rgzSafetyFastPacket=Get[rgzSafetyPath];
rgzSafetyRec["ExplicitRoutesAgreeForMassiveTadpole",SameQ[rgzSafetyStandard,rgzSafetyFast]&&!FailureQ[rgzSafetyStandard]];
rgzSafetyRec["ExplicitRoutesUseTheirOwnUnitImplementation",!KeyExistsQ[rgzSafetyStandardPacket,"Algorithm"]&&Lookup[rgzSafetyFastPacket,"Algorithm",None]==="ScalarIdentityReduce"];

(* Exercise actual FA graph generation and the complete conversion,
   projection, splitting, integration and scalar stages for both flavours. *)
RGZMXSetAcceleration["Enabled"->True];
rgzSafetyActual=RGZMixComputePair[1,1,60,"Category"->{"QuarkBubble"},"reuseAACache"->False];
rgzSafetyRec["NativeQuarkBubblePipeline",AssociationQ[rgzSafetyActual]&&rgzSafetyActual["Status"]==="Complete"];
rgzSafetyActualRows=rgzMXJob["PerDiagram"];
rgzSafetyRec["BothNativeQuarkFlavoursFinishScalarStages",Length[rgzSafetyActualRows]===2&&
 AllTrue[rgzSafetyActualRows,Lookup[#["Status"],"ScalarT",None]==="Complete"&&Lookup[#["Status"],"ScalarL",None]==="Complete"&]];
rgzSafetyRec["NativeGraphCacheResumesWithCurrentProvenance",!FailureQ[RGZMXResume[rgzMXJob["CacheDirectory"]]]];
rgzSafetyNativeSkip=RGZMXRun[1,"ScalarT",10];
rgzSafetyRec["NativeValidScalarCheckpointStillReused",AssociationQ[rgzSafetyNativeSkip]&&rgzSafetyNativeSkip["Status"]==="Complete; skipped"];
Print["SUMMARY ",<|"Checks"->Length[rgzSafetyChecks],"Failed"->Keys[Select[rgzSafetyChecks,!TrueQ[#]&]]|>];
Exit[If[AllTrue[Values[rgzSafetyChecks],TrueQ],0,1]];


==> anc/software/RGZWorkflow-1.1.2/Tests/MixedTadpoleExample.wls <==
(* SPDX-License-Identifier: GPL-3.0-or-later *)
Get[FileNameJoin[{DirectoryName[DirectoryName[$InputFileName]],"Examples","MixedTadpole.wls"}]];


==> anc/software/RGZWorkflow-1.1.2/Tests/NAVMatrixSafety.wls <==
(* SPDX-License-Identifier: GPL-3.0-or-later *)
If[$Context=!="RGZWorkflow`Engine`",With[{script=$InputFileName,root=DirectoryName[DirectoryName[$InputFileName]]},Get[FileNameJoin[{root,"RGZWorkflow.wl"}]];RGZWorkflow`RGZInitialize[CreateDirectory[]];RGZWorkflow`RGZTreeBenchmark[60];RGZWorkflow`RGZLoadFeynCalc[];RGZWorkflow`Private`loadLoopEngine[];Scan[RGZWorkflow`Private`engineGet,{"Algebra/MixedProjection.wl","Internal/GaugeRuntime.wl","Algebra/GaugeCoefficients.wl","OneLoop/NonAbelianVertex.wl"}];RGZWorkflow`Private`engineEvaluation[Get[script]]];Exit[]];
rgzMTChecks=<||>;rgzMTRec[name_,v_]:=(AssociateTo[rgzMTChecks,name->TrueQ[v]];Print[name," ",TrueQ[v]]);RGZMXSetDisplay["Quiet"];
rgzMTDesc=<|"VertexID"->1,"Fields"->{"A","A","A"},"LegOrder"->{1,2,3}|>;
rgzMTRec["UnknownFieldRejected",FailureQ[rgzNAVProp["Typo",q,a,b,c,d,e]]];
Do[rgzMTRec["SupportedField"<>f,!FailureQ[rgzNAVProp[f,q,a,b,c,d,e]]],{f,rgzNAVFields}];
Do[rgzMTRec["ScalarTransverseZero"<>f,rgzNAVProp[f,q,a,b,c,d,e,True]===0],{f,{"b","tau","xi"}}];
rgzMTRec["AuxiliaryRelativeSign",rgzNAVProp["phi",q,a,b,c,d,e]+rgzNAVProp["beta",q,a,b,c,d,e]===0];
Do[rgzMTRec["BadAttachInput"<>ToString[bad,InputForm],FailureQ[rgzNAVAttach[bad,0]]],{bad,{TerminatedEvaluation["IterationLimit"],Indeterminate,$TimedOut}}];
(* Synthetic vertex dispatch tests cache provenance without recomputing production diagrams. *)
Internal`InheritedBlock[{rgzNAVConnections,rgzNAVConnection,rgzNAVAttach,rgzFRFC},Clear[rgzNAVConnections,rgzNAVConnection,rgzNAVAttach,rgzFRFC];
 rgzNAVConnections[]:={rgzMTDesc};rgzFRFC[1]:=rgzMTVertex;rgzMTVertex=1;
 rgzNAVConnection[_,transverse_:False]:=If[transverse,2,1] rgzMTVertex;
 rgzNAVAttach[t_,mass_]:=t (1+mass);
 rgzMTDir=CreateDirectory[];rgzMTPacket=rgzNAVBuild[rgzMTDir,0,10];
 rgzMTSources=rgzNAVMatrixSources[{rgzMTDesc}];
 rgzMTRec["ValidBuild",RGZWorkflow`Private`navMatrixMatchesQ[rgzMTPacket,{rgzMTDesc},rgzMTSources,0]];
 Do[rgzMTRec["BadAggregate"<>key,!RGZWorkflow`Private`navPacketQ[Join[rgzMTPacket,<|key->999|>],"RGZNAVMatrix/1",{}]],
 {key,{"Tensor","TransverseTensor","Integrand","TransverseIntegrand","ConservedCurrentConnectionCount","ByExternalField"}}];
 rgzMTRec["MassMismatchRejected",!RGZWorkflow`Private`navMatrixMatchesQ[rgzMTPacket,{rgzMTDesc},rgzMTSources,1]];
 Internal`InheritedBlock[{rgzNAVConnection,rgzNAVAttach},Clear[rgzNAVConnection,rgzNAVAttach];
  rgzNAVConnection[___]:=Failure["UnexpectedRecompute",<||>];rgzNAVAttach[___]:=Failure["UnexpectedReattach",<||>];
  rgzMTRec["ValidCachesReused",AssociationQ[rgzNAVBuild[rgzMTDir,0,10]]]];
 rgzMTVertex=3;rgzMTNew=rgzNAVBuild[rgzMTDir,0,10];
 rgzMTRec["ChangedVertexRecomputed",AssociationQ[rgzMTNew]&&rgzMTNew["Tensor"]===3&&rgzMTNew["Integrand"]===3&&rgzMTNew["Connections"][[1]]["InputIdentity"]=!=rgzMTSources[[1]]];
 rgzMTNew=rgzNAVBuild[rgzMTDir,2,10];rgzMTRec["ChangedMassReattached",AssociationQ[rgzMTNew]&&rgzMTNew["Integrand"]===9];
 rgzMTFile=FileNameJoin[{rgzMTDir,"connection-1.wxf"}];rgzMTRow=Import[rgzMTFile,"WXF"];
 RGZWorkflow`Private`atomicWXF[rgzMTFile,Join[rgzMTRow,<|"Tensor"->999|>]];
 rgzMTNew=rgzNAVBuild[rgzMTDir,0,10];rgzMTRec["CorruptTensorRecomputed",AssociationQ[rgzMTNew]&&rgzMTNew["Tensor"]===3];
 RGZWorkflow`Private`atomicWXF[rgzMTFile,KeyDrop[rgzMTRow,{"ValidationPolicy","InputIdentity","TensorHash"}]];
 rgzMTRec["LegacyTensorRecomputed",AssociationQ[rgzNAVBuild[rgzMTDir,0,10]]&&KeyExistsQ[Import[rgzMTFile,"WXF"],"InputIdentity"]];
 rgzMTFile=FileNameJoin[{rgzMTDir,"attachment-1.wxf"}];rgzMTRow=Import[rgzMTFile,"WXF"];
 RGZWorkflow`Private`atomicWXF[rgzMTFile,Join[rgzMTRow,<|"Integrand"->999|>]];
 rgzMTNew=rgzNAVBuild[rgzMTDir,0,10];rgzMTRec["CorruptAttachmentRecomputed",AssociationQ[rgzMTNew]&&rgzMTNew["Integrand"]===3];
 Do[Internal`InheritedBlock[{rgzNAVAttach},Clear[rgzNAVAttach];rgzNAVAttach[___]:=bad;
  rgzMTTmp=CreateDirectory[];rgzMTNew=rgzNAVBuild[rgzMTTmp,0,10];
  rgzMTRec["FailedAttachmentNotSaved"<>ToString[bad,InputForm],FailureQ[rgzMTNew]&&!FileExistsQ[FileNameJoin[{rgzMTTmp,"result.wxf"}]]&&!FileExistsQ[FileNameJoin[{rgzMTTmp,"attachment-1.wxf"}]]]],
 {bad,{TerminatedEvaluation["IterationLimit"],Indeterminate,ComplexInfinity,$TimedOut,h[$Aborted]}}];
 Internal`InheritedBlock[{rgzNAVAttach},Clear[rgzNAVAttach];rgzNAVAttach[___]:=(Pause[1];1);
  rgzMTTmp=CreateDirectory[];rgzMTRec["AttachmentTimeout",FailureQ[rgzNAVBuild[rgzMTTmp,0,0.05]]&&!FileExistsQ[FileNameJoin[{rgzMTTmp,"result.wxf"}]]]];
 Internal`InheritedBlock[{rgzNAVConnection},Clear[rgzNAVConnection];rgzNAVConnection[___]:=Failure["UnexpectedTensorRecompute",<||>];
  rgzMTRec["ResumeAfterAttachmentTimeout",AssociationQ[rgzNAVBuild[rgzMTTmp,0,10]]]];
 Internal`InheritedBlock[{rgzNAVConnection},Clear[rgzNAVConnection];rgzNAVConnection[___]:=TerminatedEvaluation["IterationLimit"];
  rgzMTTmp=CreateDirectory[];rgzMTRec["InvalidTensorNotSaved",FailureQ[rgzNAVBuild[rgzMTTmp,0,10]]&&!FileExistsQ[FileNameJoin[{rgzMTTmp,"connection-1.wxf"}]]]];
 ];
Print["SUMMARY ",<|"Checks"->Length[rgzMTChecks],"Failed"->Keys[Select[rgzMTChecks,!TrueQ[#]&]]|>];Exit[If[And@@Values[rgzMTChecks],0,1]];


==> anc/software/RGZWorkflow-1.1.2/Tests/NAVPinchSafety.wls <==
(* SPDX-License-Identifier: GPL-3.0-or-later *)
If[$Context=!="RGZWorkflow`Engine`",With[{script=$InputFileName,root=DirectoryName[DirectoryName[$InputFileName]]},Get[FileNameJoin[{root,"RGZWorkflow.wl"}]];RGZWorkflow`RGZInitialize[CreateDirectory[]];RGZWorkflow`RGZTreeBenchmark[60];RGZWorkflow`RGZLoadFeynCalc[];RGZWorkflow`Private`loadLoopEngine[];Scan[RGZWorkflow`Private`engineGet,{"Algebra/MixedProjection.wl","Internal/GaugeRuntime.wl","Algebra/GaugeCoefficients.wl","Pinch/VertexWard.wl"}];RGZWorkflow`Private`engineEvaluation[Get[script]]];Exit[]];
rgzNTestChecks=<||>;rgzNTestRec[name_,v_]:=(AssociateTo[rgzNTestChecks,name->TrueQ[v]];Print[name," ",TrueQ[v]]);
RGZMXSetDisplay["Quiet"];
Do[rgzNTestRec["WardReject"<>ToString[bad,InputForm],FailureQ[rgzNAVWardSplit[bad]]];
 rgzNTestRec["BuildReject"<>ToString[bad,InputForm],FailureQ[rgzNAVPinchBuild[<|"ConnectionCount"->1,"Connections"->{<|"Fields"->{"A","A","A"},"TransverseTensor"->bad|>}|>,CreateDirectory[],10]]],
 {bad,{TerminatedEvaluation["IterationLimit"],Indeterminate,ComplexInfinity,$TimedOut,h[$Aborted]}}];
Do[rgzNTestRec["UnknownMomentum"<>ToString[v,InputForm],FailureQ[rgzNAVWardSplit[FVD[v,rgzNAVRho]]]],
 {v,{rgzNTestK,q+rgzNTestK,p q,p^2,1}}];
Do[rgzNTestSplit=rgzNAVWardSplit[FVD[v,rgzNAVRho] FVD[p,rgzNAVNu]];
 rgzNTestRec["LinearMomentum"<>ToString[v,InputForm],AssociationQ[rgzNTestSplit]&&TrueQ[rgzNTestSplit["OriginalTensorReconstruction"]]&&TrueQ[rgzNTestSplit["ExactPolynomialReconstruction"]]],
 {v,{p,q,p+q,q-p,-p-q,2p-3q}}];
rgzNTestSplit=rgzNAVWardSplit[FVD[q,rgzNAVRho] FVD[p+q,rgzNAVSigma] FVD[p,rgzNAVNu]];
rgzNTestRec["DoubleCountedOnce",AssociationQ[rgzNTestSplit]&&rgzNTestSplit["LeftCoefficient"]===0&&rgzNTestSplit["RightCoefficient"]===FVD[p+q,rgzNAVSigma] FVD[p,rgzNAVNu]];
rgzNTestRec["ZeroValid",AssociationQ[rgzNAVWardSplit[0]]];
rgzNTestRec["InternalTensorSupported",AssociationQ[rgzNAVWardSplit[FCI[FVD[p+q,rgzNAVRho]]]]];
rgzNTestRec["InternalUnknownRejected",FailureQ[rgzNAVWardSplit[FCI[FVD[q+rgzNTestK,rgzNAVRho]]]]];
rgzNTestRec["AssignedCoordinateRejected",Block[{rgzNAVRQ=1},FailureQ[rgzNAVWardSplit[FVD[q,rgzNAVRho]]]]];
rgzNTestRec["CoordinateCollisionRejected",FailureQ[rgzNAVWardSplit[rgzNAVRQ FVD[q,rgzNAVRho]]]];
rgzNTestNav=<|"ConnectionCount"->1,"Connections"->{<|"Fields"->{"A","A","A"},"TransverseTensor"->FVD[q,rgzNAVRho] MTD[rgzNAVSigma,rgzNAVNu]|>}|>;
rgzNTestDir=CreateDirectory[];rgzNTestFile=FileNameJoin[{rgzNTestDir,"ward-1.wxf"}];
rgzNTestPacket=rgzNAVPinchBuild[rgzNTestNav,rgzNTestDir,10];
rgzNTestRec["BuildValid",RGZWorkflow`Private`navPinchMatchesQ[rgzNTestPacket,rgzNTestNav]];
(* A successful cache hit must bypass the injected failing splitter. *)
Internal`InheritedBlock[{rgzNAVWardSplit},Clear[rgzNAVWardSplit];rgzNAVWardSplit[___]:=Failure["UnexpectedRecompute",<||>];
 rgzNTestRec["ValidCacheReused",AssociationQ[rgzNAVPinchBuild[rgzNTestNav,rgzNTestDir,10]]]];
rgzNTestOld=Import[rgzNTestFile,"WXF"];
rgzNTestChanged=ReplacePart[rgzNTestNav,{"Connections",1,"TransverseTensor"}->2 FVD[q,rgzNAVRho] MTD[rgzNAVSigma,rgzNAVNu]];
rgzNTestRec["ChangedInputRejected",!RGZWorkflow`Private`navPinchMatchesQ[rgzNTestPacket,rgzNTestChanged]];
rgzNTestNew=rgzNAVPinchBuild[rgzNTestChanged,rgzNTestDir,10];
rgzNTestRec["ChangedInputRecomputed",RGZWorkflow`Private`navPinchMatchesQ[rgzNTestNew,rgzNTestChanged]&&Import[rgzNTestFile,"WXF"]["InputIdentity"]=!=rgzNTestOld["InputIdentity"]];
rgzNTestRec["NonzeroProjectionPreserved",rgzNTestPacket["Kernel"]=!=0 && Cancel[Together[rgzNTestNew["Kernel"]-2 rgzNTestPacket["Kernel"]]]===0];
RGZWorkflow`Private`atomicWXF[rgzNTestFile,Join[rgzNTestOld,<|"Kernel"->123|>]];
rgzNTestNew=rgzNAVPinchBuild[rgzNTestNav,rgzNTestDir,10];
rgzNTestRec["CorruptKernelRecomputed",RGZWorkflow`Private`navPinchMatchesQ[rgzNTestNew,rgzNTestNav]&&rgzNTestNew["Kernel"]=!=123];
RGZWorkflow`Private`atomicWXF[rgzNTestFile,KeyDrop[rgzNTestOld,{"ValidationPolicy","InputIdentity","KernelHash","OriginalTensorReconstruction"}]];
rgzNTestRec["LegacyRecomputed",RGZWorkflow`Private`navPinchMatchesQ[rgzNAVPinchBuild[rgzNTestNav,rgzNTestDir,10],rgzNTestNav]];
Internal`InheritedBlock[{rgzNAVWardSplit},Clear[rgzNAVWardSplit];rgzNAVWardSplit[___]:=<|"PinchTensor"->TerminatedEvaluation["IterationLimit"],"OriginalTensorReconstruction"->True,"ExactPolynomialReconstruction"->True|>;
 rgzNTestRec["InvalidSplitRejected",FailureQ[rgzNAVPinchBuild[rgzNTestNav,CreateDirectory[],10]]]];
Internal`InheritedBlock[{Contract},Unprotect[Contract];Clear[Contract];Contract[___]:=TerminatedEvaluation["IterationLimit"];
 rgzNTestTmp=CreateDirectory[];
 rgzNTestRec["InvalidProjectionNotSaved",FailureQ[rgzNAVPinchBuild[rgzNTestNav,rgzNTestTmp,10]]&& !FileExistsQ[FileNameJoin[{rgzNTestTmp,"ward-1.wxf"}]]]];
rgzNTestRec["EmptyInputRejected",FailureQ[rgzNAVPinchBuild[<|"ConnectionCount"->0,"Connections"->{}|>,CreateDirectory[],10]]];
(* Follow-up: colour extraction, field validation and actual pole outputs. *)
rgzNTestTensor=FVD[q,rgzNAVRho] MTD[rgzNAVSigma,rgzNAVNu];
rgzNTestRec["SingleColourFactor",rgzNAVWardSplit[SUNF[rgzNAVA,rgzNAVB,rgzNAVC] rgzNTestTensor]["PinchTensor"]===rgzNAVWardSplit[rgzNTestTensor]["PinchTensor"]];
Do[rgzNTestRec["RejectColourStructure"<>ToString[c,InputForm],FailureQ[rgzNAVWardSplit[c rgzNTestTensor]]],
 {c,{SUNF[rgzNAVA,rgzNAVB,rgzNAVC]^2,1/SUNF[rgzNAVA,rgzNAVB,rgzNAVC],1+SUNF[rgzNAVA,rgzNAVB,rgzNAVC],SUNDelta[rgzNAVA,rgzNAVB]}}];
rgzNTestRec["UnknownFieldsRejected",FailureQ[rgzNAVPinchBuild[<|"ConnectionCount"->1,"Connections"->{<|"Fields"->{"Typo","A","A"},"TransverseTensor"->0|>}|>,CreateDirectory[],10]]];
rgzNTestRec["AssignedPoleLabelsRejected",Block[{rgzLoopM1=\[Mu],rgzLoopM2=\[Mu]},FailureQ[rgzNAVExactPoleFactor[rgzNTestV^2+\[Alpha] M^4,rgzNTestV,q]]]];
Internal`InheritedBlock[{RGZLoopPoleMasses},Clear[RGZLoopPoleMasses];RGZLoopPoleMasses[x_]:=x;
 rgzNTestRec["WrongEmittedPoleLabelsRejected",MatchQ[rgzNAVExactPoleFactor[RGZLoopDelta[rgzNTestV],rgzNTestV,q],Failure["NAVEmittedPoleReconstruction",_]]]];
Do[rgzNTestPole=rgzNAVExactPoleFactor[(rgzNTestV-\[Mu]^2)^rgzNTestPower,rgzNTestV,rgzNTestRoute];
 rgzNTestBack=ExpandScalarProduct[FeynAmpDenominatorExplicit[rgzNTestPole]];
 rgzNTestExpected=ExpandScalarProduct[FCI[1/(SPD[rgzNTestRoute,rgzNTestRoute]-\[Mu]^2)^rgzNTestPower]];
 rgzNTestRec["ShiftedRepeatedPole"<>ToString[{rgzNTestRoute,rgzNTestPower},InputForm],!FailureQ[rgzNTestPole]&&Cancel[Together[rgzNTestBack-rgzNTestExpected]]===0],
 {rgzNTestRoute,{q,q+p,q-p}},{rgzNTestPower,{1,2,3}}];
Do[rgzNTestRec["ZeroMuPole"<>ToString[n],Block[{\[Mu]=0},rgzNTestPole=rgzNAVExactPoleFactor[rgzNTestV^n,rgzNTestV,q];
 !FailureQ[rgzNTestPole]&&Cancel[Together[FeynAmpDenominatorExplicit[RGZLoopPoleMasses[rgzNTestPole]]-FCI[1/SPD[q,q]^n]]]===0]];
 rgzNTestRec["ZeroAlphaPole"<>ToString[n],Block[{\[Alpha]=0},rgzNTestPole=rgzNAVExactPoleFactor[rgzNTestV^n,rgzNTestV,q];
 !FailureQ[rgzNTestPole]&&Cancel[Together[FeynAmpDenominatorExplicit[RGZLoopPoleMasses[rgzNTestPole]]-FCI[1/SPD[q,q]^n]]]===0]],{n,{1,2,3}}];
rgzNTestRec["CoincidentMassivePoles",Block[{m=2,\[Mu]=2,mG=0},rgzNTestPole=rgzNAVExactPoleFactor[(rgzNTestV-4)^2,rgzNTestV,q];
 !FailureQ[rgzNTestPole]&&Cancel[Together[FeynAmpDenominatorExplicit[RGZLoopPoleMasses[rgzNTestPole]]-FCI[1/(SPD[q,q]-4)^2]]]===0]];
rgzNTestPole=Block[{$Assumptions=m==\[Mu]},rgzNAVExactPoleFactor[RGZLoopDelta[rgzNTestV],rgzNTestV,q]];
rgzNTestRec["GeneralPoleNeutralAssumptions",!FailureQ[rgzNTestPole]&&FullSimplify[FeynAmpDenominatorExplicit[RGZLoopPoleMasses[rgzNTestPole]]/.{m->2,\[Mu]->1,mG->2,Pair[Momentum[q,D],Momentum[q,D]]->7}]===1/34];
Print["SUMMARY ",<|"Checks"->Length[rgzNTestChecks],"Failed"->Keys[Select[rgzNTestChecks,!TrueQ[#]&]]|>];
Exit[If[And@@Values[rgzNTestChecks],0,1]];


==> anc/software/RGZWorkflow-1.1.2/Tests/PTContinuationSafety.wls <==
(* SPDX-License-Identifier: GPL-3.0-or-later *)
(* Native accelerator parity and PT policy/invalid-result regressions.
   All caches and fixtures are isolated; no production Work is restored. *)
If[$Context=!="RGZWorkflow`Engine`",
 With[{rgzPTTestScript=$InputFileName,rgzPTTestRoot=DirectoryName[DirectoryName[$InputFileName]]},
  Get[FileNameJoin[{rgzPTTestRoot,"RGZWorkflow.wl"}]];
  If[!AssociationQ[RGZWorkflow`RGZInitialize[CreateDirectory[]]],Exit[1]];
  If[!AssociationQ[RGZWorkflow`RGZLoadFeynCalc[]],Exit[1]];
  RGZWorkflow`Private`loadLoopEngine[];Scan[If[FailureQ[RGZWorkflow`Private`engineGet[#]],Exit[1]]&,
   {"Algebra/TwoPointIntegrals.wl",
    "Algebra/MixedProjection.wl","Internal/GaugeRuntime.wl","Algebra/GaugeCoefficients.wl","Pinch/Kernels.wl","Algebra/CommonDenominator.wl","Pinch/Continuation.wl"}];
  RGZWorkflow`Private`engineEvaluation[Get[rgzPTTestScript]]];Exit[1]];
rgzPTTestChecks=<||>;
rgzPTTestRec[name_,value_]:=(AssociateTo[rgzPTTestChecks,name->TrueQ[value]];Print[name," ",TrueQ[value]]);
RGZMXSetDisplay["Quiet"];RGZMXSetAcceleration["Enabled"->True];FCClearScalarProducts[];
(* Native TID keeps degenerate B0/C0 masters. Use their exact one-point
   Gamma recurrence at nonzero mass before comparing to the A0 form. *)
rgzPTTestCanonical[x_] := PaVeReduce[x] /. (
 HoldPattern[PaVe[0,inv_List,masses_List,___Rule]] /;
 Length[masses]>0&&Length[DeleteDuplicates[masses]]===1&&
 !TrueQ[First[masses]===0]&&AllTrue[inv,#===0&] :>
 With[{n=Length[masses],a=First[masses]},
  (-1)^(n-1) Product[t-D/2,{t,1,n-1}] A0[a]/((n-1)! a^(n-1))]);
rgzPTTestCompare[name_,kernel_] := Module[{fast,ordinary,diff,method},
 fast=RGZMXFastEvaluate[kernel];method=rgzMXFastLastMethod;
 ordinary=TID[kernel,q,ToPaVe->True,UsePaVeBasis->True,ApartFF->False];
 diff=If[RGZMXValidValueQ[{fast,ordinary}],Cancel[Together[rgzPTTestCanonical[fast]-rgzPTTestCanonical[ordinary]]],Missing["Stopped"]];
 rgzPTTestRec[name<>"EqualsNativeTID",diff===0];
 rgzPTTestRec[name<>"UsesOptimizedPath",method==="ScalarIdentityReduce"]];
Block[{$Assumptions=True,$KeepLogDivergentScalelessIntegrals=False},
 Do[rgzPTTestCompare["Tadpole"<>ToString[n],FCI[FAD@@ConstantArray[{q,rgzPTTestMassA},n]]],{n,1,3}];
 Do[
  rgzPTTestKernel=FCI[FAD[{q+sign p,rgzPTTestMassA}]];
  rgzPTTestMetadata=RGZMXFastRational[rgzPTTestKernel];
  rgzPTTestRec["ShiftedTadpoleMetadata"<>ToString[sign],AssociationQ[rgzPTTestMetadata]&&rgzPTTestMetadata["Mass"]==={{sign,rgzPTTestMassA}}];
  rgzPTTestCompare["ShiftedTadpole"<>ToString[sign],rgzPTTestKernel];
  rgzPTTestCompare["ShiftedTadpoleNumerator"<>ToString[sign],rgzPTTestKernel FCI[SPD[p,q] SPD[q,q]]];
  rgzPTTestKernel=FCI[FAD[{q,rgzPTTestMassA},{q+sign p,rgzPTTestMassB}]];
  rgzPTTestMetadata=RGZMXFastRational[rgzPTTestKernel];
  rgzPTTestRec["BothBubbleMassesRecorded"<>ToString[sign],AssociationQ[rgzPTTestMetadata]&&
   Sort[rgzPTTestMetadata["Mass"]]===Sort[{{0,rgzPTTestMassA},{sign,rgzPTTestMassB}}]];
  Do[rgzPTTestCompare["Bubble"<>ToString[{sign,r,k}],rgzPTTestKernel FCI[SPD[p,q]^r SPD[q,q]^k]],{r,0,1},{k,0,1}];
  rgzPTTestKernel=FCI[FAD[{q,rgzPTTestMassA},{q,rgzPTTestMassA},{q+sign p,rgzPTTestMassB}]];
  rgzPTTestCompare["RepeatedBubble"<>ToString[sign],rgzPTTestKernel];
  rgzPTTestMetadata=RGZMXFastRational[rgzPTTestKernel];
  Internal`InheritedBlock[{TID},Clear[TID];TID[expr_,___]:=HoldComplete[expr];
   rgzPTTestDelegated=RGZMXFastTerm[First[rgzPTTestMetadata["Contributions"]],rgzPTTestMetadata["Variable"],rgzPTTestMetadata["Mass"]];
   rgzPTTestExpected=With[{fd=ChangeDimension[rgzPTTestKernel,D]},HoldComplete[fd]];
   rgzPTTestRec["RepeatedBubbleRouteMassesPowersAndUnitNumerator"<>ToString[sign],SameQ[rgzPTTestDelegated,rgzPTTestExpected]]],
 {sign,{-1,1}}];
 rgzPTTestRec["TwoShiftedRoutesStillFallBackSafely",MissingQ[RGZMXFastScalar[FCI[FAD[{q-p,rgzPTTestMassA},{q+p,rgzPTTestMassB}]]]]];
 rgzPTTestRec["J2RetainsGenericD",Cancel[Together[RGZMXFastTadpole[1,x,y,s,rgzPTTestA,2]-I Pi^2 (D-2) A0[rgzPTTestA]/(2 rgzPTTestA)]]===0];
 rgzPTTestRec["J3RetainsGenericD",Cancel[Together[RGZMXFastTadpole[1,x,y,s,rgzPTTestA,3]-I Pi^2 (D-2)(D-4) A0[rgzPTTestA]/(8 rgzPTTestA^2)]]===0];
 rgzPTTestRec["ScalelessZeroPolicyUnchanged",RGZMXFastEvaluate[FCI[FAD[{q,0},{q,0}]]]===0]];
Block[{$KeepLogDivergentScalelessIntegrals=True},
 rgzPTTestRec["ScalelessRetentionStillUsesNativeTID",SameQ[RGZMXFastEvaluate[FCI[FAD[{q,0},{q,0}]]],I Pi^2 B0[0,0,0]]&&rgzMXFastLastMethod==="TID"]];

(* Real PT initializer/runner, with explicitly synthetic upstream formula
   providers. The test kernel projects to the logarithmic scaleless core. *)
rgzPTTestNames={"box","navAll","avAll","qseAll"};
rgzPTTestInput=FCI[MTD[\[Mu],\[Nu]] FAD[{q,0},{q,0}]];
rgzPTTestData=<|"T"->ConstantArray[0,{5,5}],"L"->ConstantArray[0,{8,8}],
 "TFieldOrder"->RGZMixBasis["T"],"LFieldOrder"->RGZMixBasis["L"]|>;
rgzPTTestMode="FourPinch";
Internal`InheritedBlock[{RGZPTCheckQCD,RGZCandidatePinches},
 Clear[RGZPTCheckQCD,RGZCandidatePinches];
 RGZPTCheckQCD[___]:=<|"Status"->"Passed","SharedFactor"->1|>;
 RGZCandidatePinches[___]:=Join[AssociationThread[rgzPTTestNames,ConstantArray[rgzPTTestInput,4]],<|"Mode"->rgzPTTestMode,"ReferenceGauge"->0|>];
 Clear[rgzPTJob];
 Block[{$KeepLogDivergentScalelessIntegrals=False},
  rgzPTTestInit=RGZPTLegacyStart[rgzPTTestData,"Mode"->"FourPinch"];
  rgzPTTestRec["PTInitializerBuildsCurrentPolicyTask",AssociationQ[rgzPTTestInit]&&RGZPTJobCheck[]===True];
  rgzPTTestOldEnvironment=rgzPTJob["Environment"];
  rgzPTTestRun=RGZPTComputePart["box",30];
  rgzPTTestRec["PTCompleteOrdinaryScalelessPipeline",AssociationQ[rgzPTTestRun]&&rgzPTJob["Parts"]["box"]["Result"]["Scalar"]===0];
  rgzPTTestSame=RGZPTLegacyStart[rgzPTTestData,"Mode"->"FourPinch"];
  rgzPTTestRec["SameEnvironmentKeepsValidPreviousResults",AssociationQ[rgzPTTestSame]&&KeyExistsQ[rgzPTJob["Parts"]["box"]["Result"],"Scalar"]];
  rgzPTTestSkip=RGZPTRun["box","Integrate",10];
  rgzPTTestRec["SameEnvironmentAllowsValidSkip",AssociationQ[rgzPTTestSkip]&&rgzPTTestSkip["Status"]==="Complete; skipped"];
  Block[{$KeepLogDivergentScalelessIntegrals=True},
   rgzPTTestRec["ChangedPolicyRejectedByPTJobGuard",MatchQ[RGZPTJobCheck[],Failure["StalePTEnvironment",_]]];
   rgzPTTestRec["ChangedPolicyCannotSkipPTIntegral",MatchQ[RGZPTRun["box","Integrate",10],Failure["StalePTEnvironment",_]]]];
  Block[{$Assumptions=(m==\[Mu])},rgzPTTestRec["ChangedAssumptionsRejected",MatchQ[RGZPTJobCheck[],Failure["StalePTEnvironment",_]]]];
  SPD[p,p]=7;rgzPTTestRec["ChangedKinematicsRejected",MatchQ[RGZPTJobCheck[],Failure["StalePTEnvironment",_]]];FCClearScalarProducts[]];
 Block[{$KeepLogDivergentScalelessIntegrals=True},
  rgzPTTestNew=RGZPTLegacyStart[rgzPTTestData,"Mode"->"FourPinch"];
  rgzPTTestRec["NewPolicyChangesTaskFingerprint",AssociationQ[rgzPTTestNew]&&rgzPTJob["Environment"]=!=rgzPTTestOldEnvironment];
  rgzPTTestRec["NewPolicyDoesNotImportOldCompletedResults",AllTrue[Values[rgzPTJob["Parts"]],#["Result"]===<||>&]];
  rgzPTTestRun=RGZPTComputePart["box",30];
  rgzPTTestRec["PTNewPolicyActuallyRecomputesScalelessIntegral",AssociationQ[rgzPTTestRun]&&SameQ[rgzPTJob["Parts"]["box"]["Result"]["Scalar"],I Pi^2 B0[0,0,0]]];
  rgzPTTestMode="GaugeDifference";
  rgzPTTestNew=RGZPTLegacyStart[rgzPTTestData,"Mode"->"GaugeDifference"];
  rgzPTTestRec["ChangedModeDoesNotImportMatchingExpressions",AssociationQ[rgzPTTestNew]&&rgzPTJob["Parts"]["box"]["Result"]===<||>];
  rgzPTTestMode="FourPinch"];

 Do[
  rgzPTTestRec["InvalidValuePredicate"<>ToString[bad,InputForm],!RGZPTGood["Project",bad]];
  Internal`InheritedBlock[{RGZPTProject},Clear[RGZPTProject];RGZPTProject[___]:=bad;
   Clear[rgzPTJob];RGZPTLegacyStart[rgzPTTestData,"Mode"->"FourPinch"];
   rgzPTTestFirst=RGZPTRun["box","Project",10];
   rgzPTTestSaved=Get[FileNameJoin[{rgzPTJob["Directory"],"part_1_1.wl"}]];
   rgzPTTestRec["InvalidFreshStageNotSavedComplete"<>ToString[bad,InputForm],FailureQ[rgzPTTestFirst]&&
    rgzPTTestSaved["Status"]==="Incomplete"&&!KeyExistsQ[rgzPTJob["Parts"]["box"]["Result"],"Project"]]],
 {bad,{$TimedOut,System`TerminatedEvaluation["IterationLimit"],h[Failure["Fixture",<||>]],h[System`TerminatedEvaluation["IterationLimit"]],Indeterminate}}];

 Clear[rgzPTJob];RGZPTLegacyStart[rgzPTTestData,"Mode"->"FourPinch"];
 rgzPTTestPath=FileNameJoin[{rgzPTJob["Directory"],"part_1_1.wl"}];
 Put[<|"Input"->rgzPTTestInput,"Environment"->rgzPTJob["Environment"],"Status"->"Complete",
  "Result"->h[System`TerminatedEvaluation["IterationLimit"]]|>,rgzPTTestPath];
 rgzPTTestRun=RGZPTRun["box","Project",10];
 rgzPTTestRec["PoisonedDiskCheckpointRecomputed",AssociationQ[rgzPTTestRun]&&rgzPTTestRun["Status"]==="Complete"&&RGZPTGood["Project",rgzPTJob["Parts"]["box"]["Result"]["Project"]]];
 rgzPTTestPart=rgzPTJob["Parts"]["box"];AssociateTo[rgzPTTestPart,"Result"-><|"Project"->h[Failure["Fixture",<||>]]|>];rgzPTTestRejected=RGZPTSetPart["box",rgzPTTestPart];
 rgzPTTestRec["InvalidInMemoryMutationRejected",FailureQ[rgzPTTestRejected]&&AssociationQ[RGZPTRun["box","Project",10]]]];
Print["SUMMARY ",<|"Checks"->Length[rgzPTTestChecks],"Failed"->Keys[Select[rgzPTTestChecks,!TrueQ[#]&]]|>];
Exit[If[AllTrue[Values[rgzPTTestChecks],TrueQ],0,1]];


==> anc/software/RGZWorkflow-1.1.2/Tests/PTProvenanceSafety.wls <==
(* SPDX-License-Identifier: GPL-3.0-or-later *)
(* Four PT follow-up regressions. Upstream formula/NAV fixtures are
   synthetic; real stage runners, integrators and comparators are used.
   All writable data are isolated in a temporary Work directory. *)
If[$Context=!="RGZWorkflow`Engine`",
 With[{rgzPTestScript=$InputFileName,rgzPTestRoot=DirectoryName[DirectoryName[$InputFileName]]},
  Get[FileNameJoin[{rgzPTestRoot,"RGZWorkflow.wl"}]];
  If[!AssociationQ[RGZWorkflow`RGZInitialize[CreateDirectory[]]],Exit[1]];
  If[!AssociationQ[RGZWorkflow`RGZLoadFeynCalc[]],Exit[1]];
  RGZWorkflow`Private`loadLoopEngine[];Scan[If[FailureQ[RGZWorkflow`Private`engineGet[#]],Exit[1]]&,
   {"Algebra/TwoPointIntegrals.wl",
    "Algebra/MixedProjection.wl","Internal/GaugeRuntime.wl","Algebra/GaugeCoefficients.wl","Pinch/Kernels.wl","Algebra/CommonDenominator.wl","Pinch/Continuation.wl","Pinch/VertexWard.wl"}];
  RGZWorkflow`Private`engineEvaluation[Get[rgzPTestScript]]];Exit[1]];
rgzPTestChecks=<||>;rgzPTestRec[name_,x_]:=(AssociateTo[rgzPTestChecks,name->TrueQ[x]];Print[name," ",TrueQ[x]]);
RGZMXSetDisplay["Quiet"];FCClearScalarProducts[];
rgzPTestNames={"box","navAll","avAll","qseAll"};
rgzPTestQCD[value_] := <|"PerTermResults"->Table[<|"Parts"->name,"Status"->"PassedBeforeAndAfterIntegration",
 "ComputedI11Coefficient"->If[name==="gse",value,1],"LiteratureI11Coefficient"->If[name==="gse",value,1]|>,{name,Append[rgzPTestNames,"gse"]}],
 "SumCheck"-><|"CancellationCheck"->"Passed","ComputedFiveSectorGaugeDifference / I11"->0|>|>;
rgzPTestRec["ValidQCDConventionAccepted",AssociationQ[RGZPTCheckQCD[rgzPTestQCD[3]]]];
Do[rgzPTestRec["InvalidOriginalQCDCoefficientsRejected"<>ToString[bad,InputForm],FailureQ[RGZPTCheckQCD[rgzPTestQCD[bad]]]],
 {bad,{System`TerminatedEvaluation["IterationLimit"],$TimedOut,$Aborted,Indeterminate,ComplexInfinity,h[Indeterminate],h[ComplexInfinity],h[Failure["Fixture",<||>]],None,Null,Automatic,h[None]}}];
rgzPTestQ=rgzPTestQCD[3];rgzPTestRows=rgzPTestQ["PerTermResults"];
rgzPTestRows[[1]]=Join[First[rgzPTestRows],<|"ComputedValue"->h[System`TerminatedEvaluation["IterationLimit"]]|>];
rgzPTestRec["InvalidOtherQCDBenchmarkPayloadRejected",FailureQ[RGZPTCheckQCD[Join[rgzPTestQ,<|"PerTermResults"->rgzPTestRows|>]]]];
rgzPTestMismatch=rgzPTestQCD[3];rgzPTestRows=rgzPTestMismatch["PerTermResults"];
rgzPTestRows[[-1]]=Join[Last[rgzPTestRows],<|"ComputedI11Coefficient"->4|>];
rgzPTestRec["DifferentFiniteQCDCoefficientsRejected",FailureQ[RGZPTCheckQCD[Join[rgzPTestMismatch,<|"PerTermResults"->rgzPTestRows|>]]]];
rgzPTestRec["ZeroGSEReferenceStillRejected",FailureQ[RGZPTCheckQCD[rgzPTestQCD[0]]]];
Internal`InheritedBlock[{Cancel},Unprotect[Cancel];Clear[Cancel];Cancel[___]:=System`TerminatedEvaluation["IterationLimit"];
 rgzPTestRec["InvalidQCDSubtractionResultRejected",FailureQ[RGZPTCheckQCD[rgzPTestQCD[3]]]]];

rgzPTestKernel=FCI[MTD[\[Mu],\[Nu]] FAD[{q,rgzPTestMass}]];
rgzPTestData=<|"T"->ConstantArray[0,{5,5}],"L"->ConstantArray[0,{8,8}],"TFieldOrder"->RGZMixBasis["T"],"LFieldOrder"->RGZMixBasis["L"]|>;
Internal`InheritedBlock[{RGZPTCheckQCD,RGZCandidatePinches},
 Clear[RGZPTCheckQCD,RGZCandidatePinches];
 RGZPTCheckQCD[___]:=<|"Status"->"Passed","SharedFactor"->1|>;
 RGZCandidatePinches[___]:=Join[AssociationThread[rgzPTestNames,ConstantArray[rgzPTestKernel,4]],<|"Mode"->"FourPinch","ReferenceGauge"->None|>];
 Clear[rgzPTJob];RGZPTLegacyStart[rgzPTestData];
 rgzPTestRec["NativeFourPartPipelineCompletes",AssociationQ[RGZPTComputeAll[30]]];
 rgzPTestRec["EveryCompletedStageHasVerifiedProvenance",RGZPTJobCheck[]===True&&
  AllTrue[Values[rgzPTJob["Parts"]],RGZWorkflow`Private`ptPartProvenanceQ[#,rgzPTJob["Environment"]]&]];
 rgzPTestPart=rgzPTJob["Parts"]["box"];rgzPTestOriginalScalar=rgzPTestPart["Result"]["Scalar"];
 rgzPTestRec["ValidComparisonProvesFixtureZero",AssociationQ[RGZPTCompare[1,10]]];
 rgzPTestResult=RGZPTResult[];rgzPTestRec["ComparisonBoundToCurrentSum",AssociationQ[rgzPTestResult["GaugeCheck"]]&&
  rgzPTestResult["GaugeCheck"]["PTSourceIdentity"]===RGZWorkflow`Private`ptComparisonIdentity[rgzPTJob]];

 (* Clearing a stage chain leaves good disk records available for exact
    input/environment/provenance matching. *)
 RGZPTSetPart["box",Join[rgzPTestPart,<|"Result"-><||>|>]];
 rgzPTestDisk=RGZPTRun["box","Project",10];
 rgzPTestRec["ValidDiskStageRestored",AssociationQ[rgzPTestDisk]&&rgzPTestDisk["Status"]==="CacheRestored"];
 rgzPTestPath=FileNameJoin[{rgzPTJob["Directory"],"part_1_1.wl"}];rgzPTestRecord=Get[rgzPTestPath];
 RGZPTSetPart["box",Join[rgzPTJob["Parts"]["box"],<|"Result"-><||>|>]];
 Put[KeyDrop[rgzPTestRecord,"Provenance"],rgzPTestPath];rgzPTestDisk=RGZPTRun["box","Project",10];
 rgzPTestRec["UnprovenancedDiskStageRecomputed",AssociationQ[rgzPTestDisk]&&rgzPTestDisk["Status"]==="Complete"];
 RGZPTSetPart["box",Join[rgzPTJob["Parts"]["box"],<|"Result"-><||>|>]];
 rgzPTestBadProof=Join[rgzPTestRecord["Provenance"],<|"Input"->-1|>];
 Put[Join[rgzPTestRecord,<|"Provenance"->rgzPTestBadProof|>],rgzPTestPath];rgzPTestDisk=RGZPTRun["box","Project",10];
 rgzPTestRec["MismatchedDiskProofRecomputed",AssociationQ[rgzPTestDisk]&&rgzPTestDisk["Status"]==="Complete"];
 RGZPTComputePart["box",30];RGZPTCompare[1,10];rgzPTestPart=rgzPTJob["Parts"]["box"];
 RGZPTSetPart["box",Join[rgzPTestPart,<|"OriginalExpression"->2 rgzPTestKernel|>]];
 rgzPTestRec["ChangedOriginalClearsAllStages",rgzPTJob["Parts"]["box"]["Result"]===<||>&&rgzPTJob["Parts"]["box"]["StageProvenance"]===<||>];
 rgzPTestRec["ChangedOriginalClearsComparison",MissingQ[rgzPTJob["Compare"]]];
 rgzPTestRec["ChangedOriginalRecomputedCorrectly",AssociationQ[RGZPTComputePart["box",30]]&&
  Cancel[Together[rgzPTJob["Parts"]["box"]["Result"]["Scalar"]-2 rgzPTestOriginalScalar]]===0];
 RGZPTCompare[1,10];rgzPTestPart=rgzPTJob["Parts"]["box"];
 rgzPTestChangedResults=Join[rgzPTestPart["Result"],<|"Project"->3 rgzPTestPart["Result"]["Project"]|>];
 RGZPTSetPart["box",Join[rgzPTestPart,<|"Result"->rgzPTestChangedResults|>]];
 rgzPTestRec["ChangedStageInvalidatesDependentChain",rgzPTJob["Parts"]["box"]["Result"]===<||>];
 RGZPTComputePart["box",30];RGZPTCompare[1,10];rgzPTestPart=rgzPTJob["Parts"]["box"];
 RGZPTSetPart["box",Join[rgzPTestPart,<|"OriginalExpression"->\[Alpha] rgzPTestKernel|>]];RGZPTComputePart["box",30];
 rgzPTestResult=RGZPTResult[];
 rgzPTestRec["RecomputedChangedKernelCannotAdvertiseOldZero",MissingQ[rgzPTestResult["GaugeCheck"]]&&!FreeQ[rgzPTestResult["CandidateSumT"],\[Alpha]]];
 rgzPTestNewReport=RGZPTCompare[1,10];
 rgzPTestRec["FreshChangedComparisonIsNonzero",AssociationQ[rgzPTestNewReport]&&rgzPTestNewReport["Status"]=!="The checked expression has zero gauge residual"];
 rgzPTJob=Join[rgzPTJob,<|"SelfEnergyParts"->ReplacePart[rgzPTJob["SelfEnergyParts"],1->7]|>];
 rgzPTestRec["DirectSumChangeSuppressesStaleReport",MissingQ[RGZPTResult[]["GaugeCheck"]]];

 (* A valid session round trip preserves the proof chain; an inconsistent
    raw task must not pass restore's pure packet checks. *)
 rgzPTestSession=FileNameJoin[{RGZWorkflow`Private`cacheDirectory[],"pt-session.wxf"}];
 rgzPTestRec["CurrentProofChainSavesAndRestores",AssociationQ[RGZWorkflow`RGZSave["File"->rgzPTestSession]]&&
  AssociationQ[RGZWorkflow`RGZRestore["File"->rgzPTestSession]]&&RGZPTJobCheck[]===True];
 rgzPTestRawParts=rgzPTJob["Parts"];
 rgzPTestRawParts["box"]=Join[rgzPTestRawParts["box"],<|"OriginalExpression"->9 rgzPTestKernel|>];
 AssociateTo[rgzPTJob,"Parts"->rgzPTestRawParts];
 rgzPTestRec["RawInputMutationWithoutProofRejected",FailureQ[RGZPTRun["box","Project",10]]];
 RGZWorkflow`RGZSave["File"->rgzPTestSession];rgzPTestRestored=RGZWorkflow`RGZRestore["File"->rgzPTestSession];
 rgzPTestRec["RestoreRejectsDisconnectedPTStageChain",AssociationQ[rgzPTestRestored]&&rgzPTestRestored["PTStatus"]==="RestartRequired"];

 (* Minimal synthetic full NAV evidence; no physical NAV certificate is
    claimed. Both the packet validator and the full continuation are real. *)
 Export[FileNameJoin[{RGZWorkflow`Private`dataDirectory[],"RGZ_all_raw.wxf"}],<|"Fixture"->True|>,"WXF"];
 rgzPTestNAV=<|"Schema"->"RGZNAVPinch/1","ConnectionCount"->1,
  "Connections"->{<|"Connection"->1,"Fields"->{"A","A","A"},"Kernel"->0,"ExactPolynomialReconstruction"->True,"OriginalTensorReconstruction"->True,
    "ValidationPolicy"->"NAVWard/3","InputIdentity"->123,"KernelHash"->Hash[0,"SHA256"]|>},
  "Kernel"->0,"Fingerprint"->RGZWorkflow`Private`navFormulaFingerprint[]|>;
 Clear[rgzPTJob];rgzPTestInit=RGZPTLegacyStart[rgzPTestData,"NAVPacket"->rgzPTestNAV];
 rgzPTestRec["FullNAVTaskRetainsValidatedPacket",AssociationQ[rgzPTestInit]&&rgzPTJob["NAVPacket"]===rgzPTestNAV&&RGZPTJobCheck[]===True];
 rgzPTestFull=RGZPTContinueAll[rgzPTestData,30,10];
 rgzPTestRec["ContinueAllPreservesFullNAVScope",AssociationQ[rgzPTestFull]&&rgzPTJob["NAVMode"]==="FullMatrix"&&TrueQ[rgzPTestFull["FullNAVIncluded"]]];
 rgzPTestRec["FullNAVContinuationActuallyCompletes",RGZPTJobCheck[]===True&&AssociationQ[RGZPTResult[]]];
 rgzPTJob=KeyDrop[rgzPTJob,"NAVPacket"];
 rgzPTestMissing=RGZPTContinueAll[rgzPTestData,30,10];
 rgzPTestRec["MissingFullNAVProofStopsWithoutDowngrade",MatchQ[rgzPTestMissing,Failure["FullNAVProofRequired",_]]&&rgzPTJob["NAVMode"]==="FullMatrix"];
 AssociateTo[rgzPTJob,"NAVPacket"->rgzPTestNAV];
 rgzPTestRec["ConflictingNAVOptionsRejected",MatchQ[RGZPTContinueAll[rgzPTestData,30,10,"NAVMode"->"AAReplacement","NAVPacket"->rgzPTestNAV],Failure["ConflictingNAVOptions",_]]];
 rgzPTestAA=RGZPTContinueAll[rgzPTestData,30,10,"NAVMode"->"AAReplacement","ComparisonGauge"->2];
 rgzPTestRec["ExplicitScopeChangeIsHonouredAndReported",AssociationQ[rgzPTestAA]&&rgzPTJob["NAVMode"]==="AAReplacement"&&rgzPTestAA["NAVMode"]==="AAReplacement"&&!TrueQ[rgzPTestAA["FullNAVIncluded"]]];
 rgzPTestRec["ExplicitComparisonGaugeHonoured",AssociationQ[rgzPTestAA]&&rgzPTestAA["ReferenceGauge"]===2];
 rgzPTestRec["GaugeDifferenceNotSilentlyChangedToFourPinch",MatchQ[RGZPTContinueAll[rgzPTestData,30,10,"Mode"->"GaugeDifference"],Failure["FullPinchRequired",_]]]];
Print["SUMMARY ",<|"Checks"->Length[rgzPTestChecks],"Failed"->Keys[Select[rgzPTestChecks,!TrueQ[#]&]]|>];
Exit[If[AllTrue[Values[rgzPTestChecks],TrueQ],0,1]];


==> anc/software/RGZWorkflow-1.1.2/Tests/PaperResult.wls <==
(* SPDX-License-Identifier: GPL-3.0-or-later *)
project=DirectoryName[DirectoryName[$InputFileName]];
Get[FileNameJoin[{project,"RGZWorkflow.wl"}]];
checks=<||>;rec[n_,v_]:=AssociateTo[checks,n->TrueQ[v]];
before=RGZWorkflow`Private`$results;
p=RGZPaperResult[];
rec["ReadableReference",AssociationQ[p]];
If[AssociationQ[p],
 rec["ReferenceCannotCertifyCurrentTask",p["ReferenceOnly"]===True&&p["CurrentTaskCertified"]===False];
 rec["EightRows31Functions144Entries",Length[p["Rows"]]===8&&Length[p["Functions"]]===31&&Total[Length[#["ReducedCoefficients"]]&/@p["Rows"]]===144];
 rec["PublishedRowCounts",Length[#["ReducedCoefficients"]]&/@p["Rows"]==={15,31,19,19,13,13,15,19}];
 expected={(RGZPaper`Nc^2-1)RGZPaper`gs^4/(16Pi^2 RGZPaper`Nc^2(RGZPaper`s+RGZPaper`t)),RGZPaper`gs^4/(4Pi^2),
 (RGZPaper`Nc^2-1)RGZPaper`gs^4/(8Pi^2 RGZPaper`Nc^2(RGZPaper`s+RGZPaper`t)),RGZPaper`gs^4/(2Pi^2 RGZPaper`t RGZPaper`Nc(RGZPaper`s+RGZPaper`t)),
 (RGZPaper`Nc^2-1)RGZPaper`gs^4/(64Pi^2 RGZPaper`Nc^2(RGZPaper`a-RGZPaper`b)),RGZPaper`gs^4/(32Pi^2 RGZPaper`Nc(RGZPaper`a-RGZPaper`b)),
 (RGZPaper`Nc^2-1)RGZPaper`gs^4/(32Pi^2 RGZPaper`s RGZPaper`Nc^2(RGZPaper`s+RGZPaper`t)),RGZPaper`gs^4/(16Pi^2 RGZPaper`s(RGZPaper`s+RGZPaper`t))};
 rec["PublishedPrefactors",MapThread[Cancel[Together[#1-#2]]===0&,{Lookup[p["Rows"],"Prefactor"],expected}]===ConstantArray[True,8]];
];
rec["NoLiveEvidenceMutation",SameQ[before,RGZWorkflow`Private`$results]];
RGZPaper`a=1;
rec["AssignedReferenceSymbolsRejected",MatchQ[RGZPaperResult[],Failure["PaperSymbolsAssigned",_Association]]];
Clear[RGZPaper`a];
rec["ReadAfterClearing",AssociationQ[RGZPaperResult[]]];
Print[checks];Exit[If[AllTrue[Values[checks],TrueQ],0,1]];


==> anc/software/RGZWorkflow-1.1.2/Tests/PreparationBoundaries.wls <==
(* SPDX-License-Identifier: GPL-3.0-or-later *)
root=DirectoryName[DirectoryName[$InputFileName]];
Get[FileNameJoin[{root,"RGZWorkflow.wl"}]];RGZInitialize[CreateDirectory[]];
checks=<||>;rec[n_,v_]:=(AssociateTo[checks,n->TrueQ[v]];Print[n," ",TrueQ[v]]);
j=<|"Fingerprint"->1,"MixedTransverse"->{{2}},"MixedSourceHash"->Hash[{{2}},"SHA256"],"Gauge"->0,"RegulatorMass"->0,"SelfPrepared"->True,"MixedSelfEnergy"->3|>;
p=RGZWorkflow`Private`qqSelfProof[j,3];j=Append[j,"MixedSelfProof"->p];
rec["PreparedSelfBoundToSource",RGZWorkflow`Private`qqPreparedSelfQ[j]];
Do[rec["RejectChanged"<>field,!RGZWorkflow`Private`qqPreparedSelfQ[Append[j,field->99]]],{field,{"MixedTransverse","MixedSelfEnergy","Gauge","RegulatorMass","Fingerprint"}}];
rec["RejectUnboundLegacySelf",!RGZWorkflow`Private`qqPreparedSelfQ[KeyDrop[j,"MixedSelfProof"]]];
rec["RejectIncompleteSelf",!RGZWorkflow`Private`qqPreparedSelfQ[Append[j,"MixedSelfEnergy"->Indeterminate]]];
Block[{RGZWorkflow`Private`loadVertexEngine},RGZWorkflow`Private`loadVertexEngine[_]:=Null;
 rec["EmptyVerticesNotChecked",RGZCheckVertices[1,"IDs"->{}]["Status"]==="NotChecked"];
 rec["EmptyOrdersNotChecked",RGZCheckOrders[1,"IDs"->{}]["Status"]==="NotChecked"]];
rec["NestedAbortReportDoesNotIndexSentinel",Check[RGZReport[Failure["Outer",<|"Cause"->Failure["IntegralUnitStopped",<|"Cause"->$Aborted|>]|>]],$Failed]===Null];
Print[checks];Exit[If[And@@Values[checks],0,1]];


==> anc/software/RGZWorkflow-1.1.2/Tests/QQScatteringSafety.wls <==
(* SPDX-License-Identifier: GPL-3.0-or-later *)
If[$Context=!="RGZWorkflow`Engine`",With[{script=$InputFileName,root=DirectoryName[DirectoryName[$InputFileName]]},Get[FileNameJoin[{root,"RGZWorkflow.wl"}]];RGZWorkflow`RGZInitialize[CreateDirectory[]];RGZWorkflow`RGZTreeBenchmark[60];RGZWorkflow`RGZLoadFeynCalc[];RGZWorkflow`Private`loadLoopEngine[];Scan[RGZWorkflow`Private`engineGet,{"Algebra/MixedProjection.wl","Internal/GaugeRuntime.wl","Algebra/GaugeCoefficients.wl","OneLoop/QuarkGraphs.wl","OneLoop/QuarkSelfEnergy.wl","Renormalization/QuarkMassLimit.wl","Renormalization/RegulatorLimit.wl"}];RGZWorkflow`Private`engineEvaluation[Get[script]]];Exit[]];
rgzQSChecks=<||>;rgzQSRec[n_,v_]:=(AssociateTo[rgzQSChecks,n->TrueQ[v]];Print[n," ",TrueQ[v]]);RGZMXSetDisplay["Quiet"];FCClearScalarProducts[];
(* Inert raw-file fixture supplies a portable fingerprint input, not model evidence. *)
RGZWorkflow`Private`atomicWXF[FileNameJoin[{RGZWorkflow`Private`dataDirectory[],"RGZ_all_raw.wxf"}],{}];
rgzQSKey=RGZWorkflow`Private`qqJobFingerprint[0,0];
rgzQSRec["RealTaskFingerprint",IntegerQ[rgzQSKey]];
rgzQSRec["PolicySeparatesScaleless",Block[{$KeepLogDivergentScalelessIntegrals=False},RGZWorkflow`Private`qqJobFingerprint[0,0]]=!=Block[{$KeepLogDivergentScalelessIntegrals=True},RGZWorkflow`Private`qqJobFingerprint[0,0]]];
rgzQSRec["PolicySeparatesAssumptions",Block[{$Assumptions=True},RGZWorkflow`Private`qqJobFingerprint[0,0]]=!=Block[{$Assumptions=m==\[Mu]},RGZWorkflow`Private`qqJobFingerprint[0,0]]];
Do[rgzQSRec["InvalidM0"<>ToString[bad,InputForm],FailureQ[rgzQQM0Term[{A0[-I Sqrt[\[Alpha] M^4]],bad},10]]],
 {bad,{TerminatedEvaluation["IterationLimit"],Indeterminate,ComplexInfinity,$TimedOut,h[$Aborted]}}];
rgzQSRec["ValidDiscardedTadpole",rgzQQM0Term[{A0[-I Sqrt[\[Alpha] M^4]],1},10]==={0,0,0}];
rgzQSRec["AssignedQQLabelsRejected",Block[{qqPVm3=\[Mu],qqPVm4=\[Mu]},FailureQ[rgzQQPoleFactor[RGZLoopDelta[rgzQSV],rgzQSV,q,0,0]]]];
Internal`InheritedBlock[{rgzQQRestorePoleMasses},Clear[rgzQQRestorePoleMasses];rgzQQRestorePoleMasses[x_,_,_]:=x;
 rgzQSRec["CorruptEmissionRejected",MatchQ[rgzQQPoleFactor[RGZLoopDelta[rgzQSV],rgzQSV,q,0,0],Failure["QuarkEmittedPoleReconstruction",_]]]];
Do[rgzQSPole=rgzQQPoleFactor[(rgzQSV-\[Mu]^2)^n,rgzQSV,route,0,0];
 rgzQSRec["RepeatedShiftedPole"<>ToString[{route,n},InputForm],!FailureQ[rgzQSPole]&&Cancel[Together[ExpandScalarProduct[FeynAmpDenominatorExplicit[rgzQSPole]]-ExpandScalarProduct[FCI[1/(SPD[route,route]-\[Mu]^2)^n]]]]===0],{route,{q,q+qqK1,q-qqK3}},{n,{1,2,3}}];
rgzQSDir=CreateDirectory[];
rgzQSJob=<|"Fingerprint"->rgzQSKey,"Directory"->rgzQSDir,"Gauge"->0,"RegulatorMass"->0,"LoopMeasureConversion"->1/(2 Pi)^4,
 "Integrands"-><|"AV1"->FCI[FAD[{q,\[Mu]}]]|>,"NAVSource"-><|"TransverseIntegrand"->1|>,"Reduced"-><||>,"ReducedProvenance"-><||>|>;
RGZWorkflow`Private`storeResult["QQ",rgzQSJob];
rgzQSRun=RGZWorkflow`RGZQQRunPart["AV1",30];rgzQSStored=RGZWorkflow`RGZResult["QQ"];
rgzQSRec["NativePartCompletes",AssociationQ[rgzQSRun]&&RGZWorkflow`Private`qqReducedPartsValidQ[rgzQSStored]];
rgzQSRec["NativePhysicalMeasure",rgzQSStored["Reduced"]["AV1"]===I A0[\[Mu]^2]/(16 Pi^2)];
Internal`InheritedBlock[{RGZWorkflow`Private`qqReduceTensorGroups},Clear[RGZWorkflow`Private`qqReduceTensorGroups];RGZWorkflow`Private`qqReduceTensorGroups[___]:=Failure["UnexpectedRecompute",<||>];
 rgzQSRec["ValidPartCacheReused",AssociationQ[RGZWorkflow`RGZQQRunPart["AV1",30]]]];
rgzQSChanged=Join[RGZWorkflow`RGZResult["QQ"],<|"Integrands"-><|"AV1"->2 FCI[FAD[{q,\[Mu]}]]|>|>];
rgzQSRec["ChangedInputProofRejected",!RGZWorkflow`Private`qqReducedPartsValidQ[rgzQSChanged]];
RGZWorkflow`Private`storeResult["QQ",rgzQSChanged];rgzQSRun=RGZWorkflow`RGZQQRunPart["AV1",30];
rgzQSRec["ChangedInputRecomputed",AssociationQ[rgzQSRun]&&RGZWorkflow`RGZResult["QQ"]["Reduced"]["AV1"]===I A0[\[Mu]^2]/(8 Pi^2)];
rgzQSFile=FileNameJoin[{rgzQSDir,"AV1-reduced.wxf"}];rgzQSCached=Import[rgzQSFile,"WXF"];
RGZWorkflow`Private`atomicWXF[rgzQSFile,Join[rgzQSCached,<|"Expression"->999|>]];
rgzQSRec["CorruptResultRecomputed",AssociationQ[RGZWorkflow`RGZQQRunPart["AV1",30]]&&RGZWorkflow`RGZResult["QQ"]["Reduced"]["AV1"]=!=999];
RGZWorkflow`Private`atomicWXF[rgzQSFile,KeyDrop[rgzQSCached,{"Provenance"}]];
rgzQSRec["LegacyPartRecomputed",AssociationQ[RGZWorkflow`RGZQQRunPart["AV1",30]]&&KeyExistsQ[Import[rgzQSFile,"WXF"],"Provenance"]];
rgzQSRec["TaskSwitchRejected",Block[{$Assumptions=m==\[Mu]},MatchQ[RGZWorkflow`RGZQQRunPart["AV1",10],Failure["QQRestartRequired",_]]]];
rgzQSBad=Join[RGZWorkflow`RGZResult["QQ"],<|"ReducedProvenance"-><||>,"Tree"->1,"OnShellSigmaV"->0,"MixedSelfEnergy"->0,"SelfPrepared"->True|>];
RGZWorkflow`Private`storeResult["QQ",rgzQSBad];rgzQSRec["AssemblyRejectsUnboundParts",FailureQ[RGZWorkflow`RGZQQAmplitude[]]];
(* Independent physical residue numerator, not copied from rgzQQSigmaV0. *)
rgzQSNumerator=GAD[rgzQSMu].(rgzQSEta GSD[rgzQSR]-GSD[q]).GAD[rgzQSNu];
rgzQSDen=SPD[q,q]-2 rgzQSEta SPD[rgzQSR,q]+rgzQSEta^2 SPD[rgzQSR,rgzQSR];
Do[rgzQSTensor=If[kind==="T",RGZLoopPT[q,rgzQSMu,rgzQSNu],FVD[q,rgzQSMu] FVD[q,rgzQSNu]/SPD[q,q]];
 rgzQSTrace=Contract[DiracTrace[FCI[GSD[rgzQSR].rgzQSNumerator],DiracTraceEvaluate->True] FCI[rgzQSTensor]]/(4 FCI[SPD[rgzQSR,rgzQSR]]);
 rgzQSLinear=Coefficient[Normal[Series[rgzQSTrace/FCI[rgzQSDen],{rgzQSEta,0,1}]],rgzQSEta,1];
 rgzQSCoeff=Cancel[Together[(rgzQSLinear FCI[SPD[q,q]])/.Pair[Momentum[rgzQSR,D],Momentum[q,D]]^2->Pair[Momentum[rgzQSR,D],Momentum[rgzQSR,D]] Pair[Momentum[q,D],Momentum[q,D]]/D]];
 rgzQSRec["PhysicalResidue"<>kind,Cancel[Together[rgzQSCoeff-If[kind==="T",-(D-1)(D-4)/D,-1]]]===0],{kind,{"T","L"}}];
rgzQSRec["FourExternalLegWeight",Coefficient[Normal[Series[(1+rgzQSZ/2)^4,{rgzQSZ,0,1}]],rgzQSZ,1]===2];
rgzQSRec["TaskScalelessSwitchRejected",Block[{$KeepLogDivergentScalelessIntegrals=!TrueQ[$KeepLogDivergentScalelessIntegrals]},MatchQ[RGZWorkflow`RGZQQRunPart["AV1",10],Failure["QQRestartRequired",_]]]];
rgzQSRec["NativeScalelessRetention",Block[{$KeepLogDivergentScalelessIntegrals=True},rgzQQReduce[FCI[FAD[q,q]]]===I Pi^2 B0[0,0,0]]];
rgzQSPole=Block[{$Assumptions=m==\[Mu]},rgzQQPoleFactor[RGZLoopDelta[rgzQSV],rgzQSV,q,0,0]];
rgzQSRec["PhysicalGeneralMassPoint",!FailureQ[rgzQSPole]&&FullSimplify[FeynAmpDenominatorExplicit[rgzQQRestorePoleMasses[rgzQSPole,0,0]]/.{m->2,\[Mu]->1,mG->2,Pair[Momentum[q,D],Momentum[q,D]]->7}]===1/34];
rgzQSRec["CurrentConservation",DiracSimplify[FCI[SpinorUBarD[qqK3,0].GSD[qqK3-qqK1].SpinorUD[qqK1,0]]]===0];
rgzQSRight=SpinorUBarD[qqK3,0].GAD[rgzQSMu].GSD[qqK1-q].GSD[q].SpinorUD[qqK1,0]+SPD[qqK1-q,qqK1-q] SpinorUBarD[qqK3,0].GAD[rgzQSMu].SpinorUD[qqK1,0];
rgzQSRec["RightWardIdentity",Expand[ExpandScalarProduct[DiracSimplify[FCI[rgzQSRight]]]/.FCI[rgzQQInvariantRules]]===0];
rgzQSLeft=SpinorUBarD[qqK3,0].GSD[qqK3-q].GSD[q].GAD[rgzQSMu].SpinorUD[qqK1,0]+SPD[q,q] SpinorUBarD[qqK3,0].GAD[rgzQSMu].SpinorUD[qqK1,0];
rgzQSRec["LeftWardIdentity",Expand[ExpandScalarProduct[DiracSimplify[FCI[rgzQSLeft]]]/.FCI[rgzQQInvariantRules]]===0];
rgzQSRec["DimensionalResidueFiniteTerm",Limit[(-(D-1)(D-4)/D)/((4-D)/2),D->4]===3/2];
(* The assembly equation must be readable and unchanged by the refactor. *)
rgzQSNames={"AV1","AV2","Box1","Box2","NAV1","NAV2"};
rgzQSAssemblyJob=<|"Fingerprint"->RGZWorkflow`Private`qqJobFingerprint[0,0],"Directory"->CreateDirectory[],
 "Gauge"->0,"RegulatorMass"->0,"LoopMeasureConversion"->1/(2 Pi)^4,"Process"->"Synthetic assembly identity",
 "Tree"->rgzQSTree,"OnShellSigmaV"->rgzQSSigma,"MixedSelfEnergy"->rgzQSRawSelf,"SelfPrepared"->True,
 "Integrands"->AssociationThread[rgzQSNames,Range[6]],"Reduced"->AssociationThread[rgzQSNames,{rgzQSAV1,rgzQSAV2,rgzQSBox1,rgzQSBox2,rgzQSNAV1,rgzQSNAV2}]|>;
AssociateTo[rgzQSAssemblyJob,"ReducedProvenance"->Association@Table[n->RGZWorkflow`Private`qqPartProof[rgzQSAssemblyJob,n,rgzQSAssemblyJob["Reduced"][n]],{n,rgzQSNames}]];
RGZWorkflow`Private`storeResult["QQ",rgzQSAssemblyJob];rgzQSAssembled=RGZWorkflow`RGZQQAmplitude[];
rgzQSA=RGZWorkflow`RGZResult["QQAmplitude"];
rgzQSRec["AssemblyEquation",AssociationQ[rgzQSAssembled]&&Expand[rgzQSA["OneLoop"]-rgzQSRawSelf/(2 Pi)^4-rgzQSAV1-rgzQSAV2-rgzQSBox1-rgzQSBox2-rgzQSNAV1-rgzQSNAV2-2rgzQSSigma rgzQSTree]===0];
rgzQSRec["AssemblyPreservesRawSelf",RGZWorkflow`RGZResult["QQ"]["MixedSelfEnergy"]===rgzQSRawSelf];
rgzQSRec["AssemblyMeasureMetadata",rgzQSA["AssemblyConvention"]==="QQPhysicalLoopMeasure/1"&&rgzQSA["MixedSelfEnergyLoopMeasure"]===1/(2 Pi)^4];
Print["SUMMARY ",<|"Checks"->Length[rgzQSChecks],"Failed"->Keys[Select[rgzQSChecks,!TrueQ[#]&]]|>];Exit[If[And@@Values[rgzQSChecks],0,1]];


==> anc/software/RGZWorkflow-1.1.2/Tests/QQShiftedPoles.wls <==
(* SPDX-License-Identifier: GPL-3.0-or-later *)
If[$Context=!="RGZWorkflow`Engine`",With[{script=$InputFileName,root=DirectoryName[DirectoryName[$InputFileName]]},
 Get[FileNameJoin[{root,"RGZWorkflow.wl"}]];RGZWorkflow`RGZInitialize[CreateDirectory[]];RGZWorkflow`RGZLoadFeynCalc[];RGZWorkflow`RGZTreeBenchmark[60];RGZWorkflow`Private`loadQuarkEngine[];
 RGZWorkflow`Private`engineEvaluation[Get[script]]];Exit[1]];
checks={};
Do[
 den=ExpandScalarProduct[FCI[(SPD[route,route]-m^2)(SPD[route,route]-\[Mu]^2)+mG^4]];
 raw=Expand[den]^(-power);
 restored=RGZWorkflow`Private`qqRestoreAffineSquares[raw];
 split=rgzQQSplit[restored,0,0];
 valid=!FailureQ[split]&&FreeQ[split,_Failure|$Aborted|$TimedOut];
 If[valid,diff=Cancel[Together[ExpandScalarProduct[FeynAmpDenominatorExplicit[rgzQQRestorePoleMasses[split,0,0]]]-raw]];valid=TrueQ[diff===0]];
 AppendTo[checks,valid];Print[{route,power,"Reconstruction"->valid}],
 {route,{q,q+qqK1,q-qqK1,q+qqK3-qqK1,q-qqK3+qqK1}},{power,{1,2}}];
(* A denominator depending independently on two loop invariants must not be
   turned into a single routed propagator. *)
raw=FCI[1/(SPD[q,q]+SPD[q,qqK1]^2+1)];
z=RGZWorkflow`Private`qqRestoreAffineSquares[raw];
AppendTo[checks,TrueQ[Cancel[Together[ExpandScalarProduct[z]-raw]]===0]];
Exit[If[And@@checks,0,1]];


==> anc/software/RGZWorkflow-1.1.2/Tests/QuarkBubbleExample.wls <==
(* SPDX-License-Identifier: GPL-3.0-or-later *)
(* Run the actual two-flavour teaching example in the suite's isolated process. *)
Get[FileNameJoin[{DirectoryName[DirectoryName[$InputFileName]],"Examples","QuarkBubble.wls"}]];


==> anc/software/RGZWorkflow-1.1.2/Tests/README.md <==
# Essential checks

The retained checks cover package loading/session guards, the scalar audit adapter, notebook dependency handling, exact generic-D scalar identities, interrupted weighted assembly, certificate payload validation, paper-table integrity and Python filesystem safety. `MixedBackendSafety.wls` also tests assumption-independent pole splitting, scaleless-preservation policies in ordinary and accelerated reduction, and recursive validation of fresh and cached stage results. `PTContinuationSafety.wls` checks shifted-momentum acceleration and exact native-TID agreement, repeated-pole routing, PT environment changes and safe reuse, and invalid fresh/disk/memory result handling. Its PT upstream formula providers are explicit synthetic fixtures; it does not claim a full physical PT certification.

```sh
python3 Tools/run_tests.py --kernel /path/to/WolframKernel --suite core
python3 Tools/run_tests.py --kernel /path/to/WolframKernel --suite algebra
python3 Tests/ReleaseTools.py
```

Core checks require no external physics packages. Algebra checks require FeynCalc/FeynArts. The complete native model/graph calculation is exercised by Start Here and Diagnostics. Historical development tests are preserved in the local cleanup backup.

`GaugeCheckSafety.wls` checks invalid/foreign-context gauge inputs, fresh and cached coefficient validation, batch/memory cache rejection, principal-root and singular-denominator behavior, and independent tree-inverse/non-symmetric insertion identities. It checks the supplied residual expression; it does not independently enumerate a full diagram set.

`PTProvenanceSafety.wls` rejects invalid QCD prerequisite coefficients, exercises stage-input/result provenance and session restoration, prevents stale comparison reuse, and checks preserved FullMatrix NAV continuation versus explicit AAReplacement selection. NAV/formula packets in these tests are isolated synthetic fixtures, not physical certificates.

`FixedDenominatorSafety.wls` checks invalid fixed-reducer inputs, prepared-cache corruption, validated cache round trips, fixed versus direct reduction, current coefficient rows, and PT comparison source binding. Dispatch fixtures are synthetic and do not certify physical results.

`NAVPinchSafety.wls` tests invalid Ward inputs, supported and unsupported momentum routes, original-tensor reconstruction, double-longitudinal ordering, source-bound per-connection cache reuse, changed/corrupted/legacy checkpoints, and final packet consistency. It uses isolated synthetic tensors and temporary caches.

`AALoopSafety.wls` loads the AA backend independently and checks assumption-neutral general pole identities, shifted and repeated poles, invalid input/result propagation, gauge-symbol contexts, tadpole normalization, scaleless retention and batch reduction. All examples use temporary Work and synthetic expressions.

`NAVMatrixSafety.wls` tests matrix-source and mass binding, valid cache reuse, corrupted and legacy records, aggregate consistency, unknown fields, invalid attachments and attachment timeouts using synthetic vertices and temporary Work.

The NAV pinch follow-up extends `NAVPinchSafety.wls` to 62 checks, including assigned/emitted pole labels, shifted repeated poles, zero-mass/zero-gauge and coincident massive roots, colour powers and residual colour objects, and unknown fields.

`QQScatteringSafety.wls` uses an inert temporary raw-file fixture for task hashing and native simple integrals to verify convention isolation, source-bound part restoration, invalid M0 pairs and emitted pole reconstruction. It also independently derives the D-dimensional transverse/longitudinal residue coefficients, four-leg LSZ weight, elementary Ward contractions and physical measure. These local checks do not certify a full physical amplitude.

`ScatteringCheckpointSafety.wls` checks inert input capture, data and index binding, Module-local reuse, execution-budget independence, result hashes, invalid values, read/write timeouts and file preservation. It also verifies eight spectral simplification identities at 24 real and complex branch points in temporary Work.

The physics-first source organization adds direct assembly regressions to `QQScatteringSafety.wls`: the full graph sum, one mixed-self measure conversion, unchanged raw self source and output conventions. The general-gauge comparison body was also compared against the pre-organization loaded definition after normalizing sequence grouping.

The zero-temperature scope cleanup removes two Core.wlt tests for the deleted generic developer registry. Physics, loading, continuation and reconstruction tests remain. The two clean notebooks contain no calls to the removed optional interfaces.



==> anc/software/RGZWorkflow-1.1.2/Tests/ReleaseTools.py <==
# SPDX-License-Identifier: GPL-3.0-or-later
"""Filesystem regression tests for release collection and test-work isolation."""
import contextlib
import io
import pathlib
import sys
import tempfile
import unittest
from unittest.mock import patch
sys.path.insert(0,str(pathlib.Path(__file__).resolve().parents[1]/'Tools'))
import check_release
import run_tests

class ReleaseToolsTests(unittest.TestCase):
 def test_directory_symlinks_are_not_silently_omitted(self):
  with tempfile.TemporaryDirectory() as tmp:
   root=pathlib.Path(tmp);(root/'Kernel').mkdir();(root/'outside').mkdir()
   link=root/'Kernel'/'alias';link.symlink_to(root/'outside',target_is_directory=True)
   with patch.object(check_release,'ROOT',root):
    self.assertIn(link,check_release.files())
 def test_work_paths_reject_source_ancestors_and_aliases(self):
  with tempfile.TemporaryDirectory() as tmp:
   parent=pathlib.Path(tmp);root=parent/'project';root.mkdir();outside=parent/'production';outside.mkdir()
   (root/'Work').symlink_to(outside,target_is_directory=True)
   alias=parent/'alias';alias.symlink_to(outside,target_is_directory=True)
   with patch.object(run_tests,'ROOT',root):
    for path in [root,root/'nested',parent,root/'Work',outside,alias,alias/'nested']:
     self.assertFalse(run_tests.work_is_isolated(path),path)
    self.assertTrue(run_tests.work_is_isolated(parent/'isolated'))
 def test_missing_distribution_files_are_reported(self):
  with tempfile.TemporaryDirectory() as tmp,patch.object(check_release,'ROOT',pathlib.Path(tmp)):
   with contextlib.redirect_stdout(io.StringIO()) as out:
    self.assertTrue(check_release.main())
   self.assertIn('Missing PacletInfo.wl',out.getvalue())
if __name__=='__main__':unittest.main()


==> anc/software/RGZWorkflow-1.1.2/Tests/RunTests.wls <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
$RGZTestProject=DirectoryName[DirectoryName[$InputFileName]];
report=TestReport[FileNameJoin[{DirectoryName[$InputFileName],"Core.wlt"}]];
Print[<|"Succeeded"->report["TestsSucceededCount"],"Failed"->report["TestsFailedCount"]|>];
Exit[If[report["TestsFailedCount"]===0,0,1]];


==> anc/software/RGZWorkflow-1.1.2/Tests/ScatteringCheckpointSafety.wls <==
(* SPDX-License-Identifier: GPL-3.0-or-later *)
If[$Context=!="RGZWorkflow`Engine`",With[{script=$InputFileName,root=DirectoryName[DirectoryName[$InputFileName]]},Get[FileNameJoin[{root,"RGZWorkflow.wl"}]];RGZWorkflow`RGZInitialize[CreateDirectory[]];RGZWorkflow`RGZTreeBenchmark[60];RGZWorkflow`RGZLoadFeynCalc[];RGZWorkflow`Private`loadLoopEngine[];Scan[RGZWorkflow`Private`engineGet,{"Algebra/MixedProjection.wl","Internal/GaugeRuntime.wl","Algebra/GaugeCoefficients.wl","Pinch/VertexWard.wl"}];RGZWorkflow`Private`engineEvaluation[Get[script]]];Exit[]];
rgzSTChecks=<||>;rgzSTRec[n_,v_]:=(AssociateTo[rgzSTChecks,n->TrueQ[v]];Print[n," ",TrueQ[v]]);RGZMXSetDisplay["Quiet"];
rgzSTDir=CreateDirectory[];rgzSTCount=0;rgzSTFunction[x_]:=(rgzSTCount++;x);
rgzSTSnap=RGZWorkflow`Private`qqSelfCheckpointInput[rgzSTFunction[2]];
rgzSTRec["SnapshotDoesNotExecute",rgzSTCount===0];
rgzSTRec["FirstCheckpoint",RGZWorkflow`Private`qqSelfCheckpoint[rgzSTDir,"basic",12,rgzSTFunction[2],10]===2&&rgzSTCount===1];
rgzSTRec["ValidReuseNoEvaluation",RGZWorkflow`Private`qqSelfCheckpoint[rgzSTDir,"basic",12,rgzSTFunction[2],20]===2&&rgzSTCount===1];
rgzSTRec["ChangedExpressionRecomputed",RGZWorkflow`Private`qqSelfCheckpoint[rgzSTDir,"basic",12,rgzSTFunction[999],10]===999&&rgzSTCount===2];
rgzSTValues={3,4};rgzSTI=1;
rgzSTRec["IndexedFirst",RGZWorkflow`Private`qqSelfCheckpoint[rgzSTDir,"index",12,rgzSTFunction[rgzSTValues[[rgzSTI]]],10]===3];
rgzSTI=2;rgzSTRec["ChangedIndexBound",RGZWorkflow`Private`qqSelfCheckpoint[rgzSTDir,"index",12,rgzSTFunction[rgzSTValues[[rgzSTI]]],10]===4];
rgzSTValues={3,8};rgzSTRec["ChangedListDataBound",RGZWorkflow`Private`qqSelfCheckpoint[rgzSTDir,"index",12,rgzSTFunction[rgzSTValues[[rgzSTI]]],10]===8];
rgzSTJob=<|"Value"->6|>;
rgzSTRec["AssociationSnapshot",RGZWorkflow`Private`qqSelfCheckpoint[rgzSTDir,"assoc",12,rgzSTFunction[rgzSTJob["Value"]],10]===6];
rgzSTJob=<|"Value"->9|>;
rgzSTRec["ChangedAssociationBound",RGZWorkflow`Private`qqSelfCheckpoint[rgzSTDir,"assoc",12,rgzSTFunction[rgzSTJob["Value"]],10]===9];
rgzSTCount=0;rgzSTCompound[]:=Module[{g},RGZWorkflow`Private`qqSelfCheckpoint[rgzSTDir,"compound",12,g=rgzSTFunction[{2,3}];Total[g],10]];
rgzSTRec["CompoundFirst",rgzSTCompound[]===5&&rgzSTCount===1];
rgzSTRec["CompoundModuleReuse",rgzSTCompound[]===5&&rgzSTCount===1];
rgzSTRec["BudgetDoesNotChangeInput",RGZWorkflow`Private`qqSelfCheckpointInput[rgzQQM0Term[{{1,2}},10]]===RGZWorkflow`Private`qqSelfCheckpointInput[rgzQQM0Term[{{1,2}},100]]];
rgzSTFile=FileNameJoin[{rgzSTDir,"basic.wxf"}];rgzSTPacket=Import[rgzSTFile,"WXF"];
RGZWorkflow`Private`atomicWXF[rgzSTFile,Join[rgzSTPacket,<|"Value"->777|>]];
rgzSTRec["CorruptValueRecomputed",RGZWorkflow`Private`qqSelfCheckpoint[rgzSTDir,"basic",12,rgzSTFunction[999],10]===999];
RGZWorkflow`Private`atomicWXF[rgzSTFile,<|"Key"->12,"Value"->777|>];
rgzSTRec["LegacyRecomputed",RGZWorkflow`Private`qqSelfCheckpoint[rgzSTDir,"basic",12,rgzSTFunction[999],10]===999&&Lookup[Import[rgzSTFile,"WXF"],"Schema",None]==="QQSelfCheckpoint/2"];
Do[rgzSTRec["InvalidInput"<>ToString[bad,InputForm],FailureQ[RGZWorkflow`Private`qqSelfCheckpoint[rgzSTDir,"bad",12,bad,10]]],
 {bad,{Indeterminate,TerminatedEvaluation["IterationLimit"],ComplexInfinity,h[$TimedOut]}}];
rgzSTRec["InvalidStageNotSaved",Internal`InheritedBlock[{rgzSTFunction},Clear[rgzSTFunction];rgzSTFunction[___]:=h[TerminatedEvaluation["IterationLimit"]];
 FailureQ[RGZWorkflow`Private`qqSelfCheckpoint[rgzSTDir,"badcomputed",12,rgzSTFunction[1],10]]&&!FileExistsQ[FileNameJoin[{rgzSTDir,"badcomputed.wxf"}]]]];
rgzSTHash=FileHash[rgzSTFile,"SHA256"];
Internal`InheritedBlock[{Import},Unprotect[Import];Clear[Import];Import[___]:=(Pause[0.15];<|"Key"->12,"Value"->999|>);
 rgzSTRec["ReadTimeout",MatchQ[RGZWorkflow`Private`qqSelfCheckpoint[rgzSTDir,"basic",12,rgzSTFunction[999],0.03],Failure["StageTimeout",_]]]];
rgzSTRec["ReadTimeoutPreservesFile",FileHash[rgzSTFile,"SHA256"]===rgzSTHash];
Internal`InheritedBlock[{RGZWorkflow`Private`atomicWXF},Clear[RGZWorkflow`Private`atomicWXF];RGZWorkflow`Private`atomicWXF[___]:=(Pause[0.15];True);
 rgzSTRec["WriteTimeout",MatchQ[RGZWorkflow`Private`qqSelfCheckpoint[rgzSTDir,"basic",12,rgzSTFunction[888],0.03],Failure["StageTimeout",_]]]];
rgzSTRec["WriteTimeoutPreservesFile",FileHash[rgzSTFile,"SHA256"]===rgzSTHash];
(* Exact spectral-coordinate and principal-root regressions. *)
rgzSTBase=qqM0Z-(qqM0X-qqM0Y)^2/4;
rgzSTExpressions={1/(qqM0X+qqM0Y)+1/(qqM0X-qqM0Y),(qqM0X^2-qqM0Y^2)/(qqM0X-qqM0Y),
 1/(qqM0X+I Sqrt[rgzSTBase])+2/(qqM0X-I Sqrt[rgzSTBase]),
 1/(qqM0X+I Sqrt[4rgzSTBase])^2+qqM0Z/(qqM0X-I Sqrt[rgzSTBase]),
 Sqrt[rgzSTBase]/(qqM0X+I Sqrt[rgzSTBase]),Sqrt[-rgzSTBase]/(qqM0X+1),
 Sqrt[1+Sqrt[rgzSTBase]]/(qqM0Y+1),1/(qqM0X+I Sqrt[rgzSTBase])^3-1/(qqM0X-I Sqrt[rgzSTBase])^3};
rgzSTPoints={{qqM0X->2,qqM0Y->1,qqM0Z->3},{qqM0X->3,qqM0Y->1,qqM0Z->-2},{qqM0X->1+I,qqM0Y->2-I,qqM0Z->3+2I}};
Do[rgzSTOut=RGZWorkflow`Private`qqSimplifyCoefficient[rgzSTExpressions[[i]]];
 rgzSTRec["SymbolicIdentity"<>ToString[i],FullSimplify[Together[rgzSTOut-rgzSTExpressions[[i]]]]===0];
 Do[rgzSTRec["BranchPoint"<>ToString[{i,j}],Abs[N[rgzSTOut/.rgzSTPoints[[j]],40]-N[rgzSTExpressions[[i]]/.rgzSTPoints[[j]],40]]<10^-25],{j,3}],{i,8}];
Print["SUMMARY ",<|"Checks"->Length[rgzSTChecks],"Failed"->Keys[Select[rgzSTChecks,!TrueQ[#]&]]|>];Exit[If[And@@Values[rgzSTChecks],0,1]];


==> anc/software/RGZWorkflow-1.1.2/Tests/SelfPreparationResume.wls <==
(* SPDX-License-Identifier: GPL-3.0-or-later *)
root=DirectoryName[DirectoryName[$InputFileName]];Get[FileNameJoin[{root,"RGZWorkflow.wl"}]];
Get[FileNameJoin[{root,"Tools","SelfPreparationResume.wl"}]];
checks=<||>;rec[n_,v_]:=(AssociateTo[checks,n->TrueQ[v]];Print[n," ",TrueQ[v]]);
work=<|"Parts"->{3,5,7}|>;index=2;count=0;calculate[x_]:=(count++;2x);
a=RGZWorkflow`Private`qqSelfCheckpointInput[calculate[work["Parts"][[index]]]];
rec["SnapshotDoesNotCompute",count===0];
rec["SnapshotSelectsOneEntry",a===Inactive[calculate][5]];
work=<|"Parts"->{999,5,7}|>;
rec["UnselectedEntryNotInSnapshot",a===RGZWorkflow`Private`qqSelfCheckpointInput[calculate[work["Parts"][[index]]]]];
index=3;rec["SelectedEntryChangesSnapshot",a=!=RGZWorkflow`Private`qqSelfCheckpointInput[calculate[work["Parts"][[index]]]]];
RGZWorkflow`RGZInitialize[CreateDirectory[],"Display"->"Quiet"];
RGZWorkflow`RGZLoadFeynCalc[];RGZWorkflow`Private`loadQuarkEngine[];
work=<|"Parts"->{3,5,7}|>;index=2;dir=CreateDirectory[];key=12;name="matrix-2";
legacyInput=RGZWorkflow`Private`qqSelfCheckpointInputLegacy[calculate[work["Parts"][[index]]]];
legacyIdentity=Hash[{"QQSelfCheckpoint/2",key,name,legacyInput,RGZWorkflow`Private`qqCalculationContext[],RGZWorkflow`Private`workflowFingerprint[]},"SHA256"];
file=FileNameJoin[{dir,name<>".wxf"}];
Export[file,<|"Schema"->"QQSelfCheckpoint/2","Key"->key,"Name"->name,"InputIdentity"->legacyIdentity,"Value"->10,"ValueHash"->Hash[10,"SHA256"]|>,"WXF"];
r=RGZWorkflow`Private`qqSelfCheckpoint[dir,name,key,calculate[work["Parts"][[index]]],10];
p=Import[file,"WXF"];
rec["LegacyCacheReusedWithoutAlgebra",r===10&&count===0];
rec["LegacyIdentityPreserved",p["InputIdentity"]===legacyIdentity&&KeyExistsQ[p,"SelectedInputIdentity"]];
rec["LegacyResultPreserved",p["Value"]===10&&p["ValueHash"]===Hash[10,"SHA256"]];
r=RGZWorkflow`Private`qqSelfCheckpoint[dir,name,key,calculate[work["Parts"][[index]]],10];
rec["CompactCacheReused",r===10&&count===0&&RGZWorkflow`RGZResult["QQProgress"]["CacheState"]==="Reused"];
index=3;r=RGZWorkflow`Private`qqSelfCheckpoint[dir,name,key,calculate[work["Parts"][[index]]],10];
rec["ChangedInputRecomputed",r===14&&count===1];
p=Import[file,"WXF"];Export[file,Join[p,<|"Value"->999|>],"WXF"];
r=RGZWorkflow`Private`qqSelfCheckpoint[dir,name,key,calculate[work["Parts"][[index]]],10];
rec["CorruptValueRecomputed",r===14&&count===2];
finiteDir=CreateDirectory[];CreateDirectory[FileNameJoin[{finiteDir,"self"}]];
j=<|"Directory"->finiteDir,"Fingerprint"->123,"MixedSourceHash"->456,"RegulatorMass"->0|>;
k=Hash[{123,456},"SHA256"];
Do[n="m0-sum-"<>ToString[i];v=If[i<3,0,77];Export[FileNameJoin[{finiteDir,"self",n<>".wxf"}],<|"Schema"->"QQSelfCheckpoint/2","Key"->k,"Name"->n,"InputIdentity"->i,"Value"->v,"ValueHash"->Hash[v,"SHA256"]|>,"WXF"],{i,3}];
rec["CompletedFiniteSumsRecognized",RGZWorkflow`Private`qqSelfFiniteResumeQ[j,10]];
f=FileNameJoin[{finiteDir,"self","m0-sum-3.wxf"}];p=Import[f,"WXF"];Export[f,Join[p,<|"Value"->88|>],"WXF"];
rec["CorruptFiniteSumRejected",!RGZWorkflow`Private`qqSelfFiniteResumeQ[j,10]];
Export[f,<|"Key"->k,"Value"->77,"ReusedFrom"->"unrelated.wxf"|>,"WXF"];
rec["UnboundCopiedFiniteSumRejected",!RGZWorkflow`Private`qqSelfFiniteResumeQ[j,10]];
previousDir=CreateDirectory[];CreateDirectory[FileNameJoin[{previousDir,"self"}]];
previous=<|"Directory"->previousDir,"Fingerprint"->777,"MixedSourceHash"->456,"RegulatorMass"->0,"Gauge"->0|>;
RGZWorkflow`Private`storeResult["QQBeforeGauge",<|"QQ"->previous,"QQAmplitude"->Missing["NotUsed"],"QQFormFactors"->Missing["NotUsed"]|>];oldKey=Hash[{777,456},"SHA256"];
Do[n="m0-sum-"<>ToString[i];v=If[i<3,0,77];sourceFile=FileNameJoin[{previousDir,"self",n<>".wxf"}];
 Export[sourceFile,<|"Schema"->"QQSelfCheckpoint/2","Key"->oldKey,"Name"->n,"InputIdentity"->i,"Value"->v,"ValueHash"->Hash[v,"SHA256"]|>,"WXF"];
 Export[FileNameJoin[{finiteDir,"self",n<>".wxf"}],<|"Key"->k,"Value"->v,"ReusedFrom"->sourceFile|>,"WXF"],{i,3}];
Internal`InheritedBlock[{RGZWorkflow`Private`qqPreparedSelfQ,RGZWorkflow`Private`qqJobFingerprint},
 Clear[RGZWorkflow`Private`qqPreparedSelfQ,RGZWorkflow`Private`qqJobFingerprint];
 RGZWorkflow`Private`qqPreparedSelfQ[___]:=True;RGZWorkflow`Private`qqJobFingerprint[___]:=777;
 rec["WrappedPreviousTaskAllowsCopiedFiniteResume",RGZWorkflow`Private`qqSelfFiniteResumeQ[j,10]];
 p=Import[f,"WXF"];Export[f,Join[p,<|"Value"->99|>],"WXF"];
 rec["CopiedValueMustMatchOriginal",!RGZWorkflow`Private`qqSelfFiniteResumeQ[j,10]];
 Export[f,p,"WXF"];sourceFile=FileNameJoin[{previousDir,"self","m0-sum-3.wxf"}];p=Import[sourceFile,"WXF"];
 Export[sourceFile,Join[p,<|"Key"->0|>],"WXF"];
 rec["CopiedSourceKeyMustMatch",!RGZWorkflow`Private`qqSelfFiniteResumeQ[j,10]]];
(* Runtime failures are not a reason to replay the entire matrix. *)
Internal`InheritedBlock[{Import},Unprotect[Import];Clear[Import];Import[___]:=(Pause[0.1];$Failed);
 r=RGZWorkflow`Private`qqSelfFiniteResumeQ[j,0.01];
 rec["FiniteReadTimeoutPropagated",MatchQ[r,Failure["StageTimeout",_]]]];
Do[n="m0-sum-"<>ToString[i];v=If[i<3,0,77];Export[FileNameJoin[{finiteDir,"self",n<>".wxf"}],<|"Key"->k,"Value"->v,"ReusedFrom"->FileNameJoin[{previousDir,"self",n<>".wxf"}]|>,"WXF"],{i,3}];
Internal`InheritedBlock[{RGZWorkflow`Private`timed,RGZWorkflow`Private`qqPreparedSelfQ,RGZWorkflow`Private`qqJobFingerprint},
 Clear[RGZWorkflow`Private`timed,RGZWorkflow`Private`qqPreparedSelfQ,RGZWorkflow`Private`qqJobFingerprint];
 SetAttributes[RGZWorkflow`Private`timed,HoldRest];
 RGZWorkflow`Private`timed[name_,expr_,seconds_]:=If[StringStartsQ[name,"QQSelfFiniteSource:"],Failure["StageTimeout",<|"Stage"->name|>],expr];
 RGZWorkflow`Private`qqPreparedSelfQ[___]:=True;RGZWorkflow`Private`qqJobFingerprint[___]:=777;
 r=RGZWorkflow`Private`qqSelfFiniteResumeQ[j,0.01];
 rec["CopiedSourceReadTimeoutPropagated",MatchQ[r,Failure["StageTimeout",_]]]];
Do[n="m0-sum-"<>ToString[i];v=If[i<3,0,77];Export[FileNameJoin[{finiteDir,"self",n<>".wxf"}],<|"Schema"->"QQSelfCheckpoint/2","Key"->k,"Name"->n,"InputIdentity"->i,"Value"->v,"ValueHash"->Hash[v,"SHA256"]|>,"WXF"],{i,3}];
Internal`InheritedBlock[{RGZWorkflow`Private`qqSelfValueChecked},Clear[RGZWorkflow`Private`qqSelfValueChecked];
 RGZWorkflow`Private`qqSelfValueChecked[___]:=Failure["StageTimeout",<|"Stage"->"QQSelfValueHash"|>];
 r=RGZWorkflow`Private`qqSelfFiniteResumeQ[j,10];
 rec["FiniteHashTimeoutPropagated",MatchQ[r,Failure["StageTimeout",KeyValuePattern["Stage"->"QQSelfValueHash"]]]]];
(* Exercise the public fallback with one shared time budget. *)
RGZWorkflow`Private`storeResult["QQ",<|"Fingerprint"->123,"Gauge"->0,"RegulatorMass"->0,"MixedTransverse"->{0},"MixedSourceHash"->Hash[{0},"SHA256"],"Directory"->finiteDir|>];
Internal`InheritedBlock[{RGZWorkflow`Private`qqJobFingerprint,RGZWorkflow`Private`qqPreparedSelfQ,RGZWorkflow`Private`qqSelfFiniteResumeQ,RGZWorkflow`Private`qqPrepareSelfBeforeResume},
 Clear[RGZWorkflow`Private`qqJobFingerprint,RGZWorkflow`Private`qqPreparedSelfQ,RGZWorkflow`Private`qqSelfFiniteResumeQ,RGZWorkflow`Private`qqPrepareSelfBeforeResume];
 RGZWorkflow`Private`qqJobFingerprint[___]:=123;RGZWorkflow`Private`qqPreparedSelfQ[___]:=False;
 fallbackCalls=0;Options[RGZWorkflow`Private`qqPrepareSelfBeforeResume]={"TotalSeconds"->3600};
 RGZWorkflow`Private`qqPrepareSelfBeforeResume[seconds_,OptionsPattern[]]:=(fallbackCalls++;forwarded=OptionValue["TotalSeconds"];Pause[0.005];"FallbackReturned");
 RGZWorkflow`Private`qqSelfFiniteResumeQ[___]:=Failure["StageTimeout",<|"Stage"->"QQSelfFiniteRead"|>];
 r=Block[{$Notebooks=False},RGZWorkflow`RGZQQPrepareSelf[1,"TotalSeconds"->1]];
 rec["ResumeTimeoutDoesNotReplayMatrix",fallbackCalls===0&&MatchQ[r,Failure["StageTimeout",KeyValuePattern["Stage"->"QQSelfFiniteRead"]]]];
 rec["ResumeTimeoutRecordedAsStopped",RGZWorkflow`RGZResult["QQProgress"]["Status"]==="Stopped"];
 RGZWorkflow`Private`qqSelfFiniteResumeQ[___]:=(Pause[0.08];False);
 r=Block[{$Notebooks=False},RGZWorkflow`RGZQQPrepareSelf[1,"TotalSeconds"->0.2]];
 rec["FallbackReceivesRemainingBudget",r==="FallbackReturned"&&fallbackCalls===1&&0<forwarded<0.16];
 RGZWorkflow`Private`qqJobFingerprint[___]:=(Pause[0.06];999);
 r=Block[{$Notebooks=False},RGZWorkflow`RGZQQPrepareSelf[1,"TotalSeconds"->0.2]];
 rec["EarlyFallbackAlsoDeductsElapsedTime",r==="FallbackReturned"&&0<forwarded<0.17];
 RGZWorkflow`Private`qqJobFingerprint[___]:=123;
 RGZWorkflow`Private`qqSelfFiniteResumeQ[___]:=False;
 RGZWorkflow`Private`qqPrepareSelfBeforeResume[seconds_,OptionsPattern[]]:=(fallbackCalls++;Pause[0.2];"LateFallback");
 r=Block[{$Notebooks=False},RGZWorkflow`RGZQQPrepareSelf[1,"TotalSeconds"->0.03]];
 rec["FallbackSetupIncludedInTotalBudget",MatchQ[r,Failure["QQSelfTotalTimeout",_]]];
 RGZWorkflow`Private`qqSelfFiniteResumeQ[___]:=(Pause[0.2];False);fallbackCalls=0;
 r=Block[{$Notebooks=False},RGZWorkflow`RGZQQPrepareSelf[1,"TotalSeconds"->0.03]];
 rec["ExhaustedTotalBudgetStopsWithoutFallback",fallbackCalls===0&&MatchQ[r,Failure["QQSelfTotalTimeout",_]]]];
Get[FileNameJoin[{root,"Tools","SelfPreparationResume.wl"}]];
rec["ReloadDoesNotReplaceNativeFallback",Length[DownValues[RGZWorkflow`Private`qqPrepareSelfBeforeResume]]===1];
rec["MonitorHasNoNestedDynamic",FreeQ[DownValues[RGZWorkflow`Private`qqSelfMonitor],_Dynamic]];
Print["SUMMARY ",checks];Exit[If[And@@Values[checks],0,1]];


==> anc/software/RGZWorkflow-1.1.2/Tests/WeightedAuditResume.wls <==
(* SPDX-License-Identifier: GPL-3.0-or-later *)
project=DirectoryName[DirectoryName[$InputFileName]];
Get[FileNameJoin[{project,"RGZWorkflow.wl"}]];
RGZInitialize[FileNameJoin[{$TemporaryDirectory,"rgz-weighted-resume-"<>CreateUUID[]}]];
checks=<||>;rec[n_,v_]:=AssociateTo[checks,n->TrueQ[v]];
fp=RGZWorkflow`Private`workflowFingerprint[];alg=RGZWorkflow`Private`$weightedLedgerSHA256;
Get[FileNameJoin[{project,"Tools","WeightedAuditResume.wl"}]];
rec["PhysicalAndAuditIdentityPreserved",fp===RGZWorkflow`Private`workflowFingerprint[]&&alg===RGZWorkflow`Private`$weightedLedgerSHA256];
dir=FileNameJoin[{RGZWorkflow`Private`cacheDirectory[],"fixture"}];CreateDirectory[dir];
CreateDirectory[FileNameJoin[{dir,"tid_units_v1"}]];audit=FileNameJoin[{dir,"audit"}];CreateDirectory[audit];
units=Table[{1,RGZWorkflow`Engine`q^i},{i,20}];ctx=resumeContext;
files=Table[FileNameJoin[{dir,"tid_units_v1","unit_"<>IntegerString[Hash[{"AA-TID-unit-v1",units[[i,2]],ctx},"SHA256"],16]<>".wl"}],{i,20}];
Do[Put[<|"Status"->"Complete","Version"->1,"Environment"->ctx,"Input"->units[[i,2]],"Result"->0|>,files[[i]]],{i,20}];
tid=<|"Context"->ctx,"Digest"->Hash[FileHash[#,"SHA256"]&/@files],"Files"->AssociationThread[files,FileHash[#,"SHA256"]&/@files]|>;
pv=<|"Context"->ctx,"Digest"->0,"Files"-><||>|>;row=<|"DecomposeT"->fixtureSplit,"IntegrateT"->0,"ScalarT"->0|>;
Internal`InheritedBlock[{RGZWorkflow`Engine`RGZMXIntegralUnits,RGZWorkflow`Engine`RGZMXPVObjectQ,RGZWorkflow`Private`qqWeightedRead,RGZWorkflow`Private`qqWeightedUnitShift},
 Clear[RGZWorkflow`Engine`RGZMXIntegralUnits,RGZWorkflow`Engine`RGZMXPVObjectQ,RGZWorkflow`Private`qqWeightedRead,RGZWorkflow`Private`qqWeightedUnitShift];
 RGZWorkflow`Engine`RGZMXIntegralUnits[_]:=units;RGZWorkflow`Engine`RGZMXPVObjectQ[_]:=False;
 reads=0;fail=True;
 RGZWorkflow`Private`qqWeightedRead[f_]:=(reads++;Get[f]);
 RGZWorkflow`Private`qqWeightedUnitShift[u_]:=If[fail&&u["Input"]===RGZWorkflow`Engine`q^17,Failure["FixtureStopped",<||>],<|"Kind"->"Polynomial","UVTransferD"->0,"IRTransferD"->0,"UVTransferDFull"->0|>];
 a=RGZWorkflow`Private`qqWeightedComponent[row,"T",dir,tid,pv,audit,97,5];
 rec["FailureNotPromoted",FailureQ[a]&&!FileExistsQ[FileNameJoin[{audit,"T-complete.wxf"}]]];
 p=Import[FileNameJoin[{audit,"T-tid-prefix.wxf"}],"WXF"];rec["Completed16UnitPrefixSaved",p["Data"]["Completed"]===16&&Length[p["Data"]["Rows"]]===16];
 fail=False;reads=0;
 b=RGZWorkflow`Private`qqWeightedComponent[row,"T",dir,tid,pv,audit,97,5];
 rec["ResumeSkipsValidatedPrefix",AssociationQ[b]&&reads===4&&Length[b["TIDUnits"]]===20];
 rec["FullReconstructionStillRequired",TrueQ[b["TIDReconstructionVerified"]]&&TrueQ[b["PVReconstructionVerified"]]&&b["Scalar"]===0];
 reads=0;c=RGZWorkflow`Private`qqWeightedComponent[row,"T",dir,tid,pv,audit,97,5];
 rec["CompletedComponentSkipsAllReads",c===b&&reads===0];
 complete=FileNameJoin[{audit,"T-complete.wxf"}];bad=Import[complete,"WXF"];bad=Join[bad,<|"Data"->Join[bad["Data"],<|"Scalar"->123|>]|>];Export[complete,bad,"WXF"];
 rec["DamagedPayloadRejected",MissingQ[RGZWorkflow`Private`qqWeightedResumeRead[complete,bad["Key"]]]];
 c=RGZWorkflow`Private`qqWeightedComponent[row,"T",dir,tid,pv,audit,97,5];rec["DamagedComponentRecomputed",AssociationQ[c]&&c["Scalar"]===0];
 Put[<|"Status"->"Complete","Version"->1,"Environment"->ctx,"Input"->changed,"Result"->0|>,First[files]];
 changedTid=Join[tid,<|"Digest"->Hash[FileHash[#,"SHA256"]&/@files],"Files"->AssociationThread[files,FileHash[#,"SHA256"]&/@files]|>];
 reads=0;c=RGZWorkflow`Private`qqWeightedComponent[row,"T",dir,changedTid,pv,audit,97,5];
 rec["ChangedSourceInvalidatesPrefixAndComponent",MatchQ[c,Failure["QQWeightedTIDUnitMismatch",_]]&&reads===1];
 Put[<|"Status"->"Complete","Version"->1,"Environment"->ctx,"Input"->units[[1,2]],"Result"->0|>,First[files]];
 RGZWorkflow`Private`qqWeightedUnitShift[u_]:=<|"Kind"->"FixtureTransfer","UVTransferD"->2,"IRTransferD"->-2,"UVTransferDFull"->2|>;
 transfer=RGZWorkflow`Private`qqWeightedComponent[row,"T",dir,tid,pv,audit,98,5];
 rec["NonzeroWeightedTransfersArePreserved",AssociationQ[transfer]&&transfer["WeightedUVTransferD"]===40&&transfer["WeightedIRTransferD"]===-40];
 mismatch=RGZWorkflow`Private`qqWeightedComponent[Join[row,<|"IntegrateT"->1|>],"T",dir,tid,pv,audit,99,5];
 rec["WrongGraphReconstructionStillRejected",MatchQ[mismatch,Failure["QQWeightedGraphTIDReconstruction",_]]];
];
Print[checks];Exit[If[AllTrue[Values[checks],TrueQ],0,1]];


==> anc/software/RGZWorkflow-1.1.2/Tests/WeightedScalarIdentity.wls <==
(* SPDX-License-Identifier: GPL-3.0-or-later *)
project=DirectoryName[DirectoryName[$InputFileName]];
Get[FileNameJoin[{project,"RGZWorkflow.wl"}]];
RGZInitialize[FileNameJoin[{$TemporaryDirectory,"rgz-weighted-identities-"<>CreateUUID[]}]];
RGZLoadFeynCalc[];
checks=<||>;rec[n_,v_]:=(AssociateTo[checks,n->TrueQ[v]];Print[n," ",TrueQ[v]]);
q=RGZWorkflow`Engine`q;p=RGZWorkflow`Engine`p;
P=FeynCalc`FCI[FeynCalc`SPD[p,q]];Q=FeynCalc`FCI[FeynCalc`SPD[q,q]];
Do[x=FeynCalc`FCI[FeynCalc`FAD[{q,masses[[1]]},{q-p,masses[[2]]}]] P^r Q^k;
 old=Block[{FeynCalc`$KeepLogDivergentScalelessIntegrals=False},FeynCalc`TID[x,q,FeynCalc`ToPaVe->True,FeynCalc`UsePaVeBasis->True,FeynCalc`ApartFF->False]];
 result=RGZWorkflow`Private`qqWeightedTryExactScalar[<|"Input"->x,"Result"->old|>];
 rec["BubbleIdentity"<>ToString[{masses,r,k},InputForm],AssociationQ[result]&&result["ExactSourceDifference"]===0],{masses,{{mA,mB},{0,mB},{mA,0},{0,0}}},{r,0,2},{k,0,2}];
Do[x=FeynCalc`FCI[FeynCalc`FAD[{q,mA}]] P^r Q^k;old=FeynCalc`TID[x,q,FeynCalc`ToPaVe->True,FeynCalc`UsePaVeBasis->True,FeynCalc`ApartFF->False];
 result=RGZWorkflow`Private`qqWeightedTryExactScalar[<|"Input"->x,"Result"->old|>];rec["TadpoleIdentity"<>ToString[{r,k},InputForm],AssociationQ[result]],{r,0,3},{k,0,2}];
x=FeynCalc`FCI[FeynCalc`FAD[{q,mA},{q+p,mB}]] P Q;
old=FeynCalc`TID[x,q,FeynCalc`ToPaVe->True,FeynCalc`UsePaVeBasis->True,FeynCalc`ApartFF->False];
rec["PositiveChordRouting",AssociationQ[RGZWorkflow`Private`qqWeightedTryExactScalar[<|"Input"->x,"Result"->old|>]]];
rec["DamagedSourceNotAccepted",MissingQ[RGZWorkflow`Private`qqWeightedTryExactScalar[<|"Input"->x,"Result"->old+1|>]]];
base=FeynCalc`FCI[FeynCalc`FAD[{q,mA},{q-p,mB}]];
rec["SquaredFDARejected",MissingQ[RGZWorkflow`Private`qqWeightedExactScalarInput[base^2]]];
rec["RepeatedPropagatorRejected",MissingQ[RGZWorkflow`Private`qqWeightedExactScalarInput[FeynCalc`FCI[FeynCalc`FAD[{q,mA},{q,mA},{q-p,mB}]]]]];
rec["InverseLoopNumeratorRejected",MissingQ[RGZWorkflow`Private`qqWeightedExactScalarInput[base/P]]];
rec["OpenLorentzNumeratorRejected",MissingQ[RGZWorkflow`Private`qqWeightedExactScalarInput[base FeynCalc`FCI[FeynCalc`FVD[q,mu]]]]];
FeynCalc`SPD[p,p]=0;
rec["ExceptionalInvariantRejected",MissingQ[RGZWorkflow`Private`qqWeightedExactScalarInput[base]]];FeynCalc`FCClearScalarProducts[];
rec["InvalidSourceRejected",MissingQ[RGZWorkflow`Private`qqWeightedTryExactScalar[<|"Input"->x,"Result"->$TimedOut|>]]];
Internal`InheritedBlock[{RGZWorkflow`Private`qqWeightedUnitShiftBeforeResume},Clear[RGZWorkflow`Private`qqWeightedUnitShiftBeforeResume];
 fallback=0;RGZWorkflow`Private`qqWeightedUnitShiftBeforeResume[_]:=(fallback++;Failure["FallbackUsed",<||>]);
 r=RGZWorkflow`Private`qqWeightedUnitShift[<|"Input"->base/P,"Result"->1|>];
 rec["UnsupportedCasesUseOriginalAudit",fallback===1&&MatchQ[r,Failure["FallbackUsed",_]]]];
Print[<|"Passed"->Count[Values[checks],True],"Failed"->Count[Values[checks],False]|>];Exit[If[AllTrue[Values[checks],TrueQ],0,1]];


==> anc/software/RGZWorkflow-1.1.2/Tests/fixtures/FPGhostCubic.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later *)
(* Actual FR-exported ordered FP cubic. The native FA exporter independently
   fixes the class sign; see Documentation/Release-1.1.1.md. *)
{{{{RGZWorkflow`Engine`cbar, 1}, {RGZWorkflow`Engine`c, 2}, 
   {RGZWorkflow`Engine`A, 3}}, 
  -(RGZWorkflow`Engine`gs*RGZWorkflow`Engine`f[FeynRules`Index[
      RGZWorkflow`Engine`Gluon, FeynRules`Ext[3]], 
     FeynRules`Index[RGZWorkflow`Engine`Gluon, FeynRules`Ext[1]], 
     FeynRules`Index[RGZWorkflow`Engine`Gluon, FeynRules`Ext[2]]]*
    FeynRules`FV[1, FeynRules`Index[FeynRules`Lorentz, FeynRules`Ext[3]]])}}


==> anc/software/RGZWorkflow-1.1.2/Tools/DiagnosticsCompatibility.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Audit I/O compatibility. Deliberately outside Kernel: physical calculation
   sources and their fingerprint remain unchanged. No verification flag is set.
   Safe to load in an existing initialized FeynCalc kernel. *)
Begin["RGZWorkflow`Private`"];
$diagnosticsCompatibilitySHA256=FileHash[$InputFileName,"SHA256"];
qqDiagnosticsManifest[m_] := Module[{one,many},
 If[!AssociationQ[m],Return[m]];
 one=Lookup[m,"Record",Missing["Absent"]];many=Lookup[m,"Records",Missing["Absent"]];
 If[AssociationQ[one]&&AssociationQ[many]&&one=!=many,
  Return[Failure["ConflictingMatrixManifestRecords",<|"Action"->"Use an unmodified matrix_job.wl generated by this workflow."|>]]];
 If[AssociationQ[one],Join[m,<|"Records"->one|>],m]];
qqDiagnosticsFFPacketQ[p_] := Module[{file},
 If[TrueQ[qqFFPacketQ[p]],Return[True]];
 If[!AssociationQ[p]||!MemberQ[{"ScalarPVCollected","ScalarPVCollectedExactCoefficientsRetained"},Lookup[p,"Status",None]]||
 Lookup[p,"AlgorithmSHA256",None]=!=$scalarFFSourceSHA256||
 !ListQ[Lookup[p,"PVIdentities",None]]||!TrueQ[Lookup[p,"ReconstructionVerified",False]],Return[False]];
 file=Lookup[p,"SourceFormFactorsFile",None];
 StringQ[file]&&FileExistsQ[file]&&Lookup[p,"SourceFormFactorsSHA256",None]===FileHash[file,"SHA256"]&&
 TrueQ[qqFFPacketQ[Join[p,<|"Status"->"Complete"|>]]]];
qqDiagnosticsManifestGet[f_] := qqDiagnosticsManifest[Get[f]];
qqDiagnosticsWeightedRead[f_] := qqDiagnosticsManifest[qqWeightedRead[f]];
(* Save native definitions once, so reloading is idempotent. *)
If[!TrueQ[$diagnosticsCompatibilityInstalled],
 $diagnosticsMixedNative=DownValues[RGZWorkflow`RGZQQMixedUVIRLedger];
 $diagnosticsWeightedNative=DownValues[RGZWorkflow`RGZQQWeightedUVIRLedger];
 $diagnosticsFFReaderNative=DownValues[qqUVIRReadFF];
 $diagnosticsWeightedSourceSHA256=$weightedLedgerSHA256;
 $diagnosticsCompatibilityInstalled=True];
DownValues[RGZWorkflow`RGZQQMixedUVIRLedger]=$diagnosticsMixedNative/.
 HoldPattern[Get]->qqDiagnosticsManifestGet;
DownValues[RGZWorkflow`RGZQQWeightedUVIRLedger]=$diagnosticsWeightedNative/.
 HoldPattern[qqWeightedRead]->qqDiagnosticsWeightedRead;
DownValues[qqUVIRReadFF]=$diagnosticsFFReaderNative/.
 HoldPattern[qqFFPacketQ]->qqDiagnosticsFFPacketQ;
(* The weighted audit has its own versioned algorithm identity. Existing mass,
   scalar, finite and physical source identities are not relabelled. *)
$weightedLedgerSHA256=Hash[{$diagnosticsWeightedSourceSHA256,$diagnosticsCompatibilitySHA256},"SHA256"];
RGZWorkflow`RGZReport[x_] := Which[FailureQ[x],reportFailure[x],AssociationQ[x],
 Print[With[{summary=KeyTake[x,{"Status","Name","Schema","Dimensions","Rows","Statistics","File","LoopOrder","Mode","ReferenceGauge",
 "PTStatus","InvalidatedResults","KernelVersion","CalculationScope","FullNAVIncluded","Description","Scheme","Gauge","ClosedQuarkFlavors","ParameterCounterterms",
 "OutstandingChecks","MissingEvidence","RecordsAudited","GraphsAudited","SourceGraphCoverageVerified","AllWeightedTransfersZero","InputIntegralCount","OutputIntegralCount",
 "ScalarIntegralCounts","CoefficientTimeouts","ReconstructionVerified","PrimitivePoleChecks","FiniteAmplitudeEquivalenceVerified","FullSMatrixVerified"}]},
 If[Length[summary]>0,summary,<|"AvailableFields"->Keys[x]|>]]],True,Print["Result head: ",Head[x]]];
(* Notebook execution must be available even when the optional definition
   cell was skipped. This state controls UI sequencing, not physical proofs. *)
If[!AssociationQ[Global`rgzDiagnosticState],Global`rgzDiagnosticState=<||>];
SetAttributes[Global`rgzDiagnosticRun,HoldRest];
Global`rgzDiagnosticRun[name_,expression_,dependencies_List:{},accept_:(AssociationQ[#]&)]:=Module[{missing,r,ok},
 missing=Select[dependencies,!TrueQ[Lookup[Global`rgzDiagnosticState,#,False]]&];
 If[missing=!={},AssociateTo[Global`rgzDiagnosticState,name->False];
 r=Failure["DiagnosticPrerequisites",<|"Action"->"Complete the listed preceding cells before retrying.","Parts"->missing|>];RGZWorkflow`RGZReport[r];Return[r]];
 r=CheckAbort[expression,Failure["DiagnosticAborted",<|"Action"->"Rerun this cell to reuse completed checkpoints."|>]];
 ok=!FailureQ[r]&&TrueQ[accept[r]];AssociateTo[Global`rgzDiagnosticState,name->ok];RGZWorkflow`RGZReport[r];
 If[!ok&&!FailureQ[r],Print["This stage is incomplete; dependent cells remain blocked."]];r];

End[];


==> anc/software/RGZWorkflow-1.1.2/Tools/FeynCalcColourCorrection.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later *)
(* Notebook compatibility for the duplicated sunf2 contraction in
   FeynCalc 10.1.0 and 10.2.1. Only the current kernel is changed.
   f2(b,a,c,d) f(a,c,e) = -CA/2 f(b,d,e),
   f2(b,c,a,d) f(a,c,e) = +CA/2 f(b,d,e).
   The installed dependency and saved calculation results are not edited. *)

ClearAll[rgzFeynCalcColourCorrection];
rgzFeynCalcColourCorrection[] := Module[{probe, before, after, original, code},
 If[!MemberQ[$Packages,"FeynCalc`"],
  Return[Failure["FeynCalcRequired",<|"Action"->"Run RGZLoadFeynCalc[] first."|>]]];
 probe[] := Block[{$Context="RGZWorkflow`ColourCompatibility`Probe`",
    $ContextPath={"FeynCalc`","System`"}},
  ToExpression[
   "Module[{v,net,four0,four2,internal},
    v=SUNIndex /@ {RGZWorkflow`Engine`rgzGluon1,RGZWorkflow`Engine`rgzGluon2,
      RGZWorkflow`Engine`rgzGribov2,RGZWorkflow`Engine`rgzGluon3,
      RGZWorkflow`Engine`rgzGluon5,RGZWorkflow`Engine`rgzGluon4,
      RGZWorkflow`Engine`rgzGluon6,RGZWorkflow`Engine`rgzGribov3,
      RGZWorkflow`Engine`rgzMixF4$99722};
    net=Times@@(Apply[SUNF,v[[#]]]&/@{{1,4,5},{2,6,7},{4,8,9},{6,3,9},{5,7,8}});
    four0=SUNSimplify[SUNF[g0,b,c]SUNF[b,e,d]SUNF[e,g1,h]SUNF[h,c,d],SUNNToCACF->False];
    four2=SUNSimplify[SUNF[g2,b,c]SUNF[b,e,d]SUNF[e,g1,h]SUNF[h,c,d],SUNNToCACF->False];
    internal=FeynCalc`Package`colorSimplifyGeneric[
      FeynCalc`SUNSimplify`Private`sunf2[SUNIndex[aa],SUNIndex[bb],SUNIndex[cc],SUNIndex[dd]] *
      FeynCalc`Package`sunf[SUNIndex[bb],SUNIndex[cc],SUNIndex[ee]]];
    internal=internal/.FeynCalc`Package`colorSimplifyGeneric->Identity/.FeynCalc`Package`sunf->SUNF;
    <|\"Checks\"-><|
       \"FiveStructureConstants\"->TrueQ[Expand[SUNSimplify[net,SUNNToCACF->False]+SUNN^2 Apply[SUNF,Take[v,3]]/4]===0],
       \"FourStructureConstantsG0\"->TrueQ[Expand[four0-FCI[SUNN^2 SUNDelta[g0,g1]/2]]===0],
       \"FourStructureConstantsG2\"->TrueQ[Expand[four2-FCI[SUNN^2 SUNDelta[g2,g1]/2]]===0],
       \"BACDContraction\"->TrueQ[Expand[internal+SUNN SUNF[SUNIndex[aa],SUNIndex[dd],SUNIndex[ee]]/2]===0]|>,
      \"KnownFaultPresent\"->TrueQ[Expand[internal-SUNN SUNF[SUNIndex[aa],SUNIndex[dd],SUNIndex[ee]]/2]===0]|>]"]];
 before=probe[];
 If[And@@Values[before["Checks"]],
  Return[<|"Status"->"ColourRulesVerified","Correction"->"AlreadyCorrect",
    "FeynCalcVersion"->FeynCalc`$FeynCalcVersion,"Checks"->before["Checks"]|>]];
 If[!TrueQ[before["KnownFaultPresent"]],
  Return[Failure["UnexpectedFeynCalcColourRules",<|"Checks"->before["Checks"],
    "Explanation"->"The colour tests failed without matching the known duplicated rule. No change was made."|>]]];
 original=DownValues[FeynCalc`Package`colorSimplifyGeneric];
 code="colorSimplifyGeneric[rest_. sunf2[b_,a_SUNIndex,c_SUNIndex,d_] *
     sunf[r1___,a_SUNIndex,r2___,c_SUNIndex,r3___]] :=
     SUNN/2 (-1)^(Length[{r2}]+1) * colorSimplifyGeneric[rest sunf[b,d,r2,r3,r1]];
   colorSimplifyGeneric[rest_. sunf2[b_,c_SUNIndex,a_SUNIndex,d_] *
     sunf[r1___,a_SUNIndex,r2___,c_SUNIndex,r3___]] :=
     SUNN/2 (-1)^(Length[{r2}]) * colorSimplifyGeneric[rest sunf[b,d,r2,r3,r1]];";
 Block[{$Context="FeynCalc`SUNSimplify`Private`",
   $ContextPath={"FeynCalc`Package`","FeynCalc`","System`"}},ToExpression[code]];
 after=probe[];
 If[!And@@Values[after["Checks"]],
  DownValues[FeynCalc`Package`colorSimplifyGeneric]=original;
  Return[Failure["FeynCalcColourCorrectionFailed",<|"Checks"->after["Checks"],
    "Explanation"->"The original kernel rules were restored. Do not start the calculation."|>]]];
 <|"Status"->"ColourRulesVerified","Correction"->"AppliedInCurrentKernel",
   "FeynCalcVersion"->FeynCalc`$FeynCalcVersion,"Checks"->after["Checks"]|>
];


==> anc/software/RGZWorkflow-1.1.2/Tools/README.md <==
# Tools

- `DiagnosticsCompatibility.wl`, `WeightedAuditResume.wl`: required runtime audit adapters, loaded by the root entry point. Their bytes are preserved to retain existing audit identities.
- `build_examples.wls`, `diagnostics_cells.json`: rebuild the two clean input-only notebooks. Back up evaluated notebooks before using the builder.
- `compare_paper_result.wls`: exact comparison of the computed scalar result with the inert paper table.
- `run_tests.py`: essential fresh-kernel checks in isolated work directories.
- `check_sources.wls`, `check_notebooks.wls`: source syntax and clean notebook validation.
- `check_release.py`, `update_manifest.py --write`, `build_release.py`: validate files and create the source ZIP. Work, artifacts and generated run logs are excluded.


- `SelfPreparationResume.wl`: select indexed checkpoint data before hashing, preserve verified legacy identities and resume completed source-checked mass-limit sums. Loaded by the root entry point; can be loaded into a stopped existing kernel. It also removes nested Dynamic from self-preparation monitoring.


==> anc/software/RGZWorkflow-1.1.2/Tools/SelfPreparationResume.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later *)
(* Self-preparation IO only. Keep Kernel source fingerprints and all physical
   formulas unchanged, so an interrupted calculation can load this file live. *)
Begin["RGZWorkflow`Private`"];
If[!TrueQ[$selfPreparationResumeInstalled],
 $selfSnapshotNative=DownValues[qqSelfCheckpointInput];
 $selfPrepareNative=DownValues[RGZWorkflow`RGZQQPrepareSelf];
 DownValues[qqSelfCheckpointInputLegacy]=$selfSnapshotNative/.
  HoldPattern[qqSelfCheckpointInput]->qqSelfCheckpointInputLegacy;
 SetAttributes[qqSelfCheckpointInputLegacy,HoldAll];
 DownValues[qqPrepareSelfBeforeResume]=$selfPrepareNative/.
  HoldPattern[RGZWorkflow`RGZQQPrepareSelf]->qqPrepareSelfBeforeResume;
 Options[qqPrepareSelfBeforeResume]=Options[RGZWorkflow`RGZQQPrepareSelf];
 $selfPreparationResumeInstalled=True];

(* Index data, not algebra. In particular, do not hash all 25 entries for
   every matrix item merely because Part was inactivated with the algebra. *)
SetAttributes[qqSelfCheckpointInput,HoldAll];
qqSelfCheckpointInput[expression_] := qqSelfCheckpointInputLegacy[expression]/.
 HoldPattern[Inactive[Part][data_List,index_Integer]]:>data[[index]];

qqSelfValueChecked[p_,seconds_,name_] := Module[{r},
 qqProgressOperation["Validate cached result: "<>name];
 r=timed["QQSelfValidate:"<>name,!qqFFInvalidQ[p["Value"]],seconds];
 If[FailureQ[r]||!TrueQ[r],Return[If[FailureQ[r],r,False]]];
 qqProgressOperation["Hash cached result: "<>name];
 r=timed["QQSelfValueHash:"<>name,Hash[p["Value"],"SHA256"],seconds];
 If[FailureQ[r],r,Lookup[p,"ValueHash",None]===r]];
SetAttributes[qqSelfCheckpointBound,HoldAll];
qqSelfCheckpointBound[dir_,name_,key_,expression_,seconds_] := Module[
 {file,r,saved,input,identity,legacy,checked,valueHash},
 If[!StringQ[dir]||!StringQ[name]||!NumericQ[seconds]||!TrueQ[seconds>0],Return[Failure["QQSelfCheckpointArguments",<||>]]];
 file=FileNameJoin[{dir,name<>".wxf"}];
 If[StringMatchQ[name,"m0-sum-"~~DigitCharacter..],qqSelfProgress["M0Sum",ToExpression[StringDrop[name,7]],3]];
 qqProgressUpdate[<|"Checkpoint"->name,"CheckpointFile"->file,"StepLimitSeconds"->seconds,"CacheState"->"Checking"|>];
 qqProgressOperation["Select checkpoint input: "<>name];
 input=timed["QQSelfInput:"<>name,qqSelfCheckpointInput[expression],seconds];
 qqProgressOperation["Validate checkpoint input: "<>name];
 r=timed["QQSelfInputValidate:"<>name,qqFFInvalidQ[input],seconds];
 If[FailureQ[r],Return[r]];
 If[TrueQ[r],Return[Failure["QQSelfCheckpointInputInvalid",<|"Cause"->input|>]]];
 qqProgressOperation["Hash selected input: "<>name];
 identity=timed["QQSelfInputHash:"<>name,Hash[{"QQSelfCheckpoint/2",key,name,input,qqCalculationContext[],workflowFingerprint[]},"SHA256"],seconds];
 If[FailureQ[identity],Return[identity]];
 If[FileExistsQ[file],
  qqProgressOperation["Read completed checkpoint: "<>name];qqProgressUpdate[<|"CacheState"->"Reading"|>];
  r=timed["QQSelfRead:"<>name,Quiet[Check[Import[file,"WXF"],$Failed]],seconds];If[FailureQ[r],Return[r]];
  If[AssociationQ[r]&&Lookup[r,"Schema",None]==="QQSelfCheckpoint/2"&&Lookup[r,"Key",None]===key&&Lookup[r,"Name",None]===name&&KeyExistsQ[r,"Value"],
   checked=MemberQ[{Lookup[r,"InputIdentity",None],Lookup[r,"SelectedInputIdentity",None]},identity];
   If[!checked,
    qqProgressOperation["Validate original input identity once: "<>name];
    legacy=timed["QQSelfLegacyInputHash:"<>name,
     Hash[{"QQSelfCheckpoint/2",key,name,qqSelfCheckpointInputLegacy[expression],qqCalculationContext[],workflowFingerprint[]},"SHA256"],seconds];
    If[FailureQ[legacy],Return[legacy]];checked=Lookup[r,"InputIdentity",None]===legacy];
   If[TrueQ[checked],
    checked=qqSelfValueChecked[r,seconds,name];If[FailureQ[checked],Return[checked]];
    If[TrueQ[checked],
     (* Preserve the original identity and value. Add the verified compact
        identity so a later restart need not repeat the whole-list hash. *)
     If[Lookup[r,"InputIdentity",None]=!=identity&&Lookup[r,"SelectedInputIdentity",None]=!=identity,
      qqProgressOperation["Save verified selected-input identity: "<>name];
      saved=timed["QQSelfSelectedIdentity:"<>name,atomicWXF[file,Join[r,<|"SelectedInputIdentity"->identity|>]],seconds];If[FailureQ[saved],Return[saved]]];
     qqProgressUpdate[<|"OperationFinished"->AbsoluteTime[],"CacheState"->"Reused","ReusedCheckpoints"->(Lookup[$qqProgress,"ReusedCheckpoints",0]+1)|>];Return[r["Value"]]]]];
  qqProgressUpdate[<|"CacheState"->"RecomputeIncompatibleCheckpoint"|>]];
 qqProgressOperation["Compute checkpoint: "<>name];qqProgressUpdate[<|"CacheState"->"Computing"|>];
 r=timed["QQSelf:"<>name,expression,seconds];If[FailureQ[r],Return[r]];
 If[qqFFInvalidQ[r],Return[Failure["QQSelfCheckpointIncomplete",<|"Checkpoint"->name|>]]];
 qqProgressOperation["Hash computed result: "<>name];
 valueHash=timed["QQSelfResultHash:"<>name,Hash[r,"SHA256"],seconds];If[FailureQ[valueHash],Return[valueHash]];
 qqProgressOperation["Save completed checkpoint: "<>name];
 saved=timed["QQSelfWrite:"<>name,atomicWXF[file,<|"Schema"->"QQSelfCheckpoint/2","Key"->key,"Name"->name,"InputIdentity"->identity,"Value"->r,"ValueHash"->valueHash|>],seconds];
 If[FailureQ[saved],saved,qqProgressUpdate[<|"OperationFinished"->AbsoluteTime[],"CacheState"->"Saved","ComputedCheckpoints"->(Lookup[$qqProgress,"ComputedCheckpoints",0]+1)|>];r]];

(* A completed M0 result already precedes the remaining gauge-coefficient
   work. Use it instead of visiting every matrix checkpoint again. Copied
   packets must match the original, source-bound fixed-gauge calculation. *)
qqSelfFiniteResumeQ[j_,seconds_] := Module[{previous=RGZResult["QQBeforeGauge"],key,oldKey,dir,p,source,file,name,expected,checked,oldValid=False,stop=Unique["finiteResume"]},Catch[
 (* QQBeforeGauge is a saved workflow packet, not the QQ task itself. *)
 previous=If[AssociationQ[previous],Lookup[previous,"QQ",Missing["NoPreviousQQ"]],Missing["NoPreviousQQ"]];
 If[Lookup[j,"RegulatorMass",None]=!=0,Throw[False,stop]];
 key=Hash[{j["Fingerprint"],j["MixedSourceHash"]},"SHA256"];dir=FileNameJoin[{j["Directory"],"self"}];
 Do[name="m0-sum-"<>ToString[i];file=FileNameJoin[{dir,name<>".wxf"}];
  If[!FileExistsQ[file],Throw[False,stop]];
  qqProgressOperation["Check completed mass-limit sum "<>ToString[i]<>" / 3"];
  p=timed["QQSelfFiniteRead:"<>name,Quiet[Check[Import[file,"WXF"],$Failed]],seconds];
  If[FailureQ[p],Throw[p,stop]];
  If[!AssociationQ[p]||Lookup[p,"Key",None]=!=key||!KeyExistsQ[p,"Value"]||qqFFInvalidQ[p["Value"]],Throw[False,stop]];
  source=p;
  If[Lookup[p,"Schema",None]=!="QQSelfCheckpoint/2",
   If[!oldValid,
    If[!AssociationQ[previous]||Lookup[previous,"MixedSourceHash",None]=!=j["MixedSourceHash"]||Lookup[previous,"RegulatorMass",None]=!=0||
      Lookup[previous,"Fingerprint",None]=!=qqJobFingerprint[previous["Gauge"],0]||!qqPreparedSelfQ[previous],Throw[False,stop]];
    oldKey=Hash[{previous["Fingerprint"],previous["MixedSourceHash"]},"SHA256"];oldValid=True];
   expected=FileNameJoin[{previous["Directory"],"self",name<>".wxf"}];
   If[Lookup[p,"ReusedFrom",None]=!=expected,Throw[False,stop]];
   source=timed["QQSelfFiniteSource:"<>name,Quiet[Check[Import[expected,"WXF"],$Failed]],seconds];
   If[FailureQ[source],Throw[source,stop]];
   If[!AssociationQ[source]||Lookup[source,"Key",None]=!=oldKey||!KeyExistsQ[source,"Value"]||source["Value"]=!=p["Value"],Throw[False,stop]]];
  If[Lookup[source,"Schema",None]=!="QQSelfCheckpoint/2"||Lookup[source,"Name",None]=!=name||!IntegerQ[Lookup[source,"InputIdentity",None]],Throw[False,stop]];
  checked=qqSelfValueChecked[source,seconds,name];
  If[FailureQ[checked],Throw[checked,stop]];
  If[!TrueQ[checked],Throw[False,stop]];
  If[i<3&&p["Value"]=!=0,Throw[False,stop]],{i,3}];True,stop]];
Options[RGZWorkflow`RGZQQPrepareSelf]={"TotalSeconds"->3600};
RGZWorkflow`RGZQQPrepareSelf[seconds_:600,OptionsPattern[]] := engineEvaluation@Module[{j=RGZResult["QQ"],total=OptionValue["TotalSeconds"],r,saved,started=AbsoluteTime[],remaining,fallback,stop=Unique["selfResume"]},
 If[!NumericQ[seconds]||!TrueQ[seconds>0]||!NumericQ[total]||!TrueQ[total>0],Return[Failure["TimeLimit",<||>]]];
 (* A failed resume attempt and its fallback share one total budget. *)
 fallback[] := Module[{left=total-(AbsoluteTime[]-started)},
  If[TrueQ[left>0],
   TimeConstrained[qqPrepareSelfBeforeResume[seconds,"TotalSeconds"->left],left,Failure["QQSelfTotalTimeout",<|"Seconds"->total|>]],
   Failure["QQSelfTotalTimeout",<|"Seconds"->total|>]]];
 If[!AssociationQ[j]||Lookup[j,"Fingerprint",None]=!=qqJobFingerprint[j["Gauge"],j["RegulatorMass"]]||
   !KeyExistsQ[j,"MixedTransverse"]||Hash[j["MixedTransverse"],"SHA256"]=!=Lookup[j,"MixedSourceHash",None]||qqPreparedSelfQ[j],
  Return[fallback[]]];
 $qqProgress=<|"RunStarted"->AbsoluteTime[],"ReusedCheckpoints"->0,"ComputedCheckpoints"->0|>;
 qqSelfProgress["ResumeFiniteM0",0,3];
 remaining=total-(AbsoluteTime[]-started);
 If[!TrueQ[remaining>0],Return[fallback[]]];
 r=qqSelfMonitor[CheckAbort[TimeConstrained[Catch[
   r=qqSelfFiniteResumeQ[j,seconds];
   If[FailureQ[r],Throw[r,stop]];
   If[!TrueQ[r],Throw[Missing["NoCompletedM0"],stop]];
   qqProgressOperation["Resume gauge coefficients from completed mass-limit sums"];
   r=qqRepairSelfFromFinite[j,seconds];If[FailureQ[r],Throw[r,stop]];
   If[qqFFInvalidQ[r],Throw[Failure["QQSelfIncomplete",<||>],stop]];
   AssociateTo[j,{"MixedSelfEnergy"->r,"SelfPrepared"->True,"MixedSelfProof"->qqSelfProof[j,r]}];
   saved=atomicWXF[FileNameJoin[{j["Directory"],"job.wxf"}],j];If[FailureQ[saved],Throw[saved,stop]];
   invalidateQQDerived[];storeResult["QQ",j];
   <|"Status"->"Complete","Name"->"QQMixedSelf","ResumedFrom"->"CompletedM0","File"->FileNameJoin[{j["Directory"],"self","connected.wxf"}]|>,stop],
   remaining,Failure["QQSelfTotalTimeout",<|"Seconds"->total|>]],Failure["QQSelfAborted",<||>]],Null];
 If[MissingQ[r],Return[fallback[]]];
 qqSelfProgress[Lookup[$qqProgress,"Stage","ResumeFiniteM0"],Lookup[$qqProgress,"Index",0],Lookup[$qqProgress,"Total",0],If[FailureQ[r],"Stopped","Complete"]];
 If[FailureQ[r],Failure[r[[1]],Join[r[[2]],<|"Progress"->$qqProgress|>]],r]];

(* Monitor already makes its display dynamic; do not nest another Dynamic. *)
SetAttributes[qqSelfMonitor,HoldAll];
qqSelfMonitor[expression_,display_] := If[TrueQ[$Notebooks],
 Monitor[expression,Refresh[qqSelfProgressPanel[],UpdateInterval->1,TrackedSymbols:>{$qqProgress}]],expression];
End[];


==> anc/software/RGZWorkflow-1.1.2/Tools/WeightedAuditResume.wl <==
(* SPDX-License-Identifier: GPL-3.0-or-later
   Copyright (C) 2026 Wan Wu and RGZWorkflow contributors. *)
(* Resumable weighted assembly. The audit algebra and its unit/graph keys are
   unchanged. Only new assembly-prefix files depend on this scheduling source.
   No source graph file or verification flag is rewritten. *)
Begin["RGZWorkflow`Private`"];
$weightedResumeSHA256=FileHash[$InputFileName,"SHA256"];
(* Contracted scalar numerators with one or two simple propagators admit an
   exact generic-D reduction by Q=q.q, P=p.q, D0=Q-a,
   D1=Q-2P+s-b. All pinched terms have at most one simple propagator;
   polynomial DR integrals and simple massless tadpoles have no logarithmic
   scaleless UV/IR pole at D=4. Match the COMPLETE D-dimensional result to
   the source before concluding that no transfer was discarded. *)
qqWeightedScalarCanonical[x_] := Module[{objects},
 objects=DeleteDuplicates[Cases[x,t:(_FeynCalc`PaVe|_FeynCalc`A0|_FeynCalc`B0),{0,Infinity}]];
 x/.Dispatch[(#->qqPVScalarCanonical[#])&/@objects]];
qqWeightedExactScalarInput[x_] := Module[{q=RGZWorkflow`Engine`q,p=RGZWorkflow`Engine`p,qm,pm,s,fads,fad,props,t=Unique["den"],u=Unique["Q"],v=Unique["P"],poly,num,order},
 qm=FeynCalc`Momentum[q,D];pm=FeynCalc`Momentum[p,D];s=FeynCalc`Pair[pm,pm];
 If[s===0||qqFFInvalidQ[s],Return[Missing["ExceptionalInvariant"]]];
 fads=Cases[x,z_FeynCalc`FeynAmpDenominator:>z,{0,Infinity}];If[Length[fads]=!=1,Return[Missing["Topology"]]];
 fad=First[fads];props=List@@fad;
 If[!MemberQ[{1,2},Length[props]]||!AllTrue[props,MatchQ[#,_FeynCalc`PropagatorDenominator]&&Length[#]===2&&FreeQ[#[[2]],q]&],Return[Missing["Topology"]]];
 order=SortBy[props,If[First[#]===qm,0,1]&];
 If[First[First[order]]=!=qm||Length[order]===2&&!MemberQ[{qm-pm,qm+pm},First[Last[order]]],Return[Missing["Routing"]]];
 poly=x/.fad->t;
 If[!PolynomialQ[poly,t]||Exponent[poly,t]=!=1||Coefficient[poly,t,0]=!=0,Return[Missing["RepeatedPropagators"]]];
 num=Coefficient[poly,t,1]/.{FeynCalc`Pair[qm,qm]->u,FeynCalc`Pair[pm,qm]->v,FeynCalc`Pair[qm,pm]->v};
 If[!FreeQ[num,q]||!PolynomialQ[num,{u,v}],Return[Missing["NonScalarPolynomial"]]];
 (* For q+p the same formula uses -p as the chord. *)
 If[Length[order]===2&&First[Last[order]]===qm+pm,num=num/.v->-v];
 <|"Numerator"->num,"Q"->u,"P"->v,"Invariant"->s,"MassesSquared"->(#[[2]]^2&/@order)|>];
qqWeightedVacuumMoment[n_Integer,a_,b_,s_] := FeynCalc`A0[a] Sum[
 Binomial[n,2j] 4^j Pochhammer[1/2,j]/Pochhammer[D/2,j]
 If[j===0,1,(s a)^j] If[n-2j===0,1,(a+s-b)^(n-2j)],{j,0,Floor[n/2]}];
qqWeightedExactScalarIntegral[data_Association] := Module[{s=data["Invariant"],m=data["MassesSquared"],num=data["Numerator"],u=data["Q"],v=data["P"],a,b,d0=Unique["D0"],d1=Unique["D1"],rules,result=0,i,j,c},
 a=First[m];
 If[Length[m]===1,
 rules=CoefficientRules[Expand[num],{u,v}];
 Do[{i,j}=First[r];c=Last[r];If[EvenQ[j],result+=c FeynCalc`A0[a] Pochhammer[1/2,j/2]/Pochhammer[D/2,j/2]
 If[j===0,1,s^(j/2)] If[i+j/2===0,1,a^(i+j/2)]],{r,rules}];
 Return[I Pi^2 result]];
 b=Last[m];rules=CoefficientRules[Expand[num/.{u->d0+a,v->(d0-d1+a+s-b)/2}],{d0,d1}];
 Do[{i,j}=First[r];c=Last[r];result+=c Which[i===0&&j===0,FeynCalc`B0[s,a,b],i===0,qqWeightedVacuumMoment[j-1,a,b,s],j===0,qqWeightedVacuumMoment[i-1,b,a,s],True,0],{r,rules}];
 I Pi^2 result];
qqWeightedTryExactScalar[unit_Association] := Module[{data,closed,old,difference},
 If[!qqAuditValidQ[Lookup[unit,"Input",Missing[]]]||!qqAuditValidQ[Lookup[unit,"Result",Missing[]]],Return[Missing["InvalidUnit"]]];
 data=qqWeightedExactScalarInput[unit["Input"]];If[!AssociationQ[data],Return[data]];
 qqProgressOperation["Check exact generic-D scalar numerator identity against saved source"];
 difference=TimeConstrained[
 closed=qqWeightedScalarCanonical[qqWeightedExactScalarIntegral[data]];
 old=qqWeightedScalarCanonical[FeynCalc`FCI[FeynCalc`PaVeReduce[qqWeightedOldPolicy[unit["Result"]],FeynCalc`Dimension->D,FeynCalc`FCE->False]]];
 If[qqFFInvalidQ[{closed,old}]||!FreeQ[old,FeynCalc`PaVeReduce|FeynCalc`TID|FeynCalc`FeynAmpDenominator],$Failed,Cancel[Together[old-closed]]],10,$TimedOut];
 If[difference=!=0,Return[Missing["ExactSourceMatchNotEstablished"]]];
 <|"Kind"->"ExactScalarSourceIdentity","UVTransferD"->0,"IRTransferD"->0,"UVTransferDFull"->0,
 "Proof"->"Exact full-D scalar numerator reduction matches the source; at most two simple propagators at nonexceptional invariant, so pinches contain no logarithmically scaleless tadpole.","ExactSourceDifference"->0|>];
If[Length[DownValues[qqWeightedUnitShiftBeforeResume]]===0,
 DownValues[qqWeightedUnitShiftBeforeResume]=DownValues[qqWeightedUnitShift]/.HoldPattern[qqWeightedUnitShift]->qqWeightedUnitShiftBeforeResume];
qqWeightedUnitShift[unit_Association] := Module[{fast=qqWeightedTryExactScalar[unit]},
 If[AssociationQ[fast],fast,qqProgressOperation["Replay unsupported pre-TID unit with scaleless retention"];qqWeightedUnitShiftBeforeResume[unit]]];

qqWeightedResumeRead[file_,key_] := Module[{p,data},
 p=If[FileExistsQ[file],Quiet[Check[Import[file,"WXF"],$Failed]],$Failed];
 If[!AssociationQ[p]||Lookup[p,"Schema",None]=!="RGZWeightedAssemblyResume/1"||Lookup[p,"Key",None]=!=key,Return[Missing["Resume"]]];
 data=Lookup[p,"Data",Missing["Data"]];
 If[!AssociationQ[data]||!qqAuditValidQ[data]||Lookup[p,"PayloadSHA256",None]=!=Hash[data,"SHA256"],Return[Missing["Resume"]]];data];
qqWeightedResumeWrite[file_,key_,data_Association] := atomicWXF[file,<|"Schema"->"RGZWeightedAssemblyResume/1","Key"->key,
 "PayloadSHA256"->Hash[data,"SHA256"],"Data"->data|>];
qqWeightedResumeTIDQ[p_,units_,tid_,sourceDir_,context_] := Module[{n,rows,expected,stop=Unique["resumeTID"]},Catch[
 If[!AssociationQ[p],Throw[False,stop]];n=Lookup[p,"Completed",None];rows=Lookup[p,"Rows",None];
 If[!IntegerQ[n]||n<0||n>Length[units]||!ListQ[rows]||Length[rows]=!=n||
 !ListQ[Lookup[p,"Integrated",None]]||Length[p["Integrated"]]=!=n||!ListQ[Lookup[p,"UV",None]]||Length[p["UV"]]=!=n,Throw[False,stop]];
 Do[expected=FileNameJoin[{sourceDir,"tid_units_v1","unit_"<>IntegerString[Hash[{"AA-TID-unit-v1",units[[i,2]],context},"SHA256"],16]<>".wl"}];
 If[!AssociationQ[rows[[i]]]||Lookup[rows[[i]],"UnitFile",None]=!=expected||
 Lookup[rows[[i]],"SHA256",None]=!=Lookup[tid["Files"],expected,Missing[]]||
 Lookup[rows[[i]],"InputSHA256",None]=!=Hash[units[[i,2]],"SHA256"]||
 !SameQ[Lookup[rows[[i]],"Weight",Missing[]],units[[i,1]]],Throw[False,stop]],{i,n}];True,stop]];
qqWeightedComponent[row_,component_,sourceDir_,tid_,pv_,auditDir_,key_,seconds_] := Module[
 {units,context=tid["Context"],pvContext=pv["Context"],unitFile,unit,uv={},integrated={},unitRows={},objects,needed,maps={},pvRows={},weight,z,shift,file,r,shared,semantic,split,old,scalar,
 resumeKey,resume,prefixFile,completeFile,start=1,baseUV,pvStart=1,pvPrefix,stop=Unique["RGZWorkflow`Private`weightedComponent"]},Catch[
 shared=FileNameJoin[{DirectoryName[auditDir],"shared-units"}];If[!DirectoryQ[shared],CreateDirectory[shared]];
 split=row["Decompose"<>component];old=qqWeightedOldPolicy[row["Integrate"<>component]];scalar=qqWeightedOldPolicy[row["Scalar"<>component]];
 resumeKey=Hash[{"WeightedComponentAssembly/1",key,component,sourceDir,Hash[{split,old,scalar},"SHA256"],tid["Digest"],pv["Digest"],$weightedResumeSHA256},"SHA256"];
 prefixFile=FileNameJoin[{auditDir,component<>"-tid-prefix.wxf"}];pvPrefix=FileNameJoin[{auditDir,component<>"-pv-prefix.wxf"}];completeFile=FileNameJoin[{auditDir,component<>"-complete.wxf"}];
 resume=qqWeightedResumeRead[completeFile,resumeKey];
 If[AssociationQ[resume]&&Lookup[resume,"Component",None]===component&&TrueQ[Lookup[resume,"TIDReconstructionVerified",False]]&&TrueQ[Lookup[resume,"PVReconstructionVerified",False]]&&
 ListQ[Lookup[resume,"TIDUnits",None]]&&ListQ[Lookup[resume,"PVIdentities",None]]&&SameQ[Lookup[resume,"Scalar",Missing[]],scalar]&&
 And@@(KeyExistsQ[resume,#]&/@{"WeightedUVTransferD","WeightedIRTransferD"}),
 qqProgressOperation["Reuse completed weighted "<>component<>" component"];Throw[resume,stop]];
 qqProgressOperation["Recover loop-independent graph weights from saved split integrand"];
 units=RGZWorkflow`Engine`RGZMXIntegralUnits[split];
 If[!ListQ[units]||!AllTrue[units,MatchQ[#,{_,_}]&&FreeQ[First[#],RGZWorkflow`Engine`q]&],Throw[Failure["QQWeightedLoopDependentWeight",<||>],stop]];
 resume=qqWeightedResumeRead[prefixFile,resumeKey];
 If[TrueQ[qqWeightedResumeTIDQ[resume,units,tid,sourceDir,context]],
 integrated=resume["Integrated"];uv=resume["UV"];unitRows=resume["Rows"];start=resume["Completed"]+1;
 qqProgressUpdate[<|"AssemblyUnitsReused"->resume["Completed"]|>];qqProgressOperation["Resume weighted "<>component<>" assembly at TID unit "<>ToString[start]<>" / "<>ToString[Length[units]]]];
 Do[weight=units[[n,1]];
 unitFile=FileNameJoin[{sourceDir,"tid_units_v1","unit_"<>IntegerString[Hash[{"AA-TID-unit-v1",units[[n,2]],context},"SHA256"],16]<>".wl"}];
 If[!KeyExistsQ[tid["Files"],unitFile]||!FileExistsQ[unitFile]||FileHash[unitFile,"SHA256"]=!=tid["Files"][unitFile],Throw[Failure["QQWeightedTIDUnitMissingOrChanged",<|"File"->unitFile|>],stop]];
 unit=qqWeightedRead[unitFile];If[!qqWeightedRecordQ[unit,units[[n,2]],context],Throw[Failure["QQWeightedTIDUnitMismatch",<|"File"->unitFile|>],stop]];
 qqProgressUpdate[<|"AlgebraGroupIndex"->n,"AlgebraGroupTotal"->Length[units]|>];qqProgressOperation["Audit weighted pre-TID "<>component<>" unit "<>ToString[n]<>" / "<>ToString[Length[units]]];
 semantic=Hash[KeyTake[unit,{"Input","Result","Environment"}],"SHA256"];file=FileNameJoin[{shared,"tid-"<>IntegerString[semantic,16,64]<>".wxf"}];
 shift=qqWeightedCheckpoint[file,Hash[{key,"tid",semantic},"SHA256"],qqWeightedUnitShift[unit],seconds];If[FailureQ[shift],Throw[shift,stop]];
 qqProgressOperation["Assemble weighted "<>component<>" TID unit "<>ToString[n]<>" / "<>ToString[Length[units]]];
 AppendTo[integrated,weight qqWeightedOldPolicy[unit["Result"]]];z=qqWeightedFiniteLaurent[weight shift["UVTransferDFull"]];If[FailureQ[z],Throw[z,stop]];AppendTo[uv,z];
 AppendTo[unitRows,<|"UnitFile"->unitFile,"SHA256"->tid["Files"][unitFile],"Weight"->weight,"InputSHA256"->Hash[units[[n,2]],"SHA256"],"Kind"->shift["Kind"],"WeightedUVTransferD"->z|>];
 If[Mod[n,16]===0||n===Length[units],qqProgressOperation["Save weighted "<>component<>" TID prefix "<>ToString[n]];
 r=qqWeightedResumeWrite[prefixFile,resumeKey,<|"Completed"->n,"Integrated"->integrated,"UV"->uv,"Rows"->unitRows|>];If[FailureQ[r],Throw[r,stop]]],{n,start,Length[units]}];
 qqProgressOperation["Verify weighted "<>component<>" TID sum against the source graph"];
 If[!qqWeightedEqualQ[Total[integrated],old],Throw[Failure["QQWeightedGraphTIDReconstruction",<|"Component"->component|>],stop]];
 objects=DeleteDuplicates[Cases[old,t_/;RGZWorkflow`Engine`RGZMXPVObjectQ[t],{0,Infinity}]];needed=Select[objects,!RGZWorkflow`Engine`RGZMXPVScalarQ[#]&];
 If[!qqWeightedLinearPVQ[old,objects],Throw[Failure["QQWeightedNonlinearPV",<||>],stop]];
 baseUV=uv;resume=qqWeightedResumeRead[pvPrefix,resumeKey];
 If[AssociationQ[resume]&&IntegerQ[Lookup[resume,"Completed",None]]&&0<=resume["Completed"]<=Length[needed]&&
 ListQ[Lookup[resume,"Maps",None]]&&Length[resume["Maps"]]===resume["Completed"]&&ListQ[Lookup[resume,"Rows",None]]&&Length[resume["Rows"]]===resume["Completed"]&&
 ListQ[Lookup[resume,"UV",None]]&&Length[resume["UV"]]===Length[baseUV]+resume["Completed"]&&Take[resume["UV"],Length[baseUV]]===baseUV,
 maps=resume["Maps"];pvRows=resume["Rows"];uv=resume["UV"];pvStart=resume["Completed"]+1];
 Do[unitFile=FileNameJoin[{sourceDir,"pv_units_v1","pv_"<>IntegerString[Hash[{"AA-PV-unit-v1",needed[[n]],pvContext},"SHA256"],16]<>".wl"}];
 If[!KeyExistsQ[pv["Files"],unitFile]||!FileExistsQ[unitFile]||FileHash[unitFile,"SHA256"]=!=pv["Files"][unitFile],Throw[Failure["QQWeightedPVUnitMissingOrChanged",<|"File"->unitFile|>],stop]];
 unit=qqWeightedRead[unitFile];If[!qqWeightedRecordQ[unit,needed[[n]],pvContext],Throw[Failure["QQWeightedPVUnitMismatch",<|"File"->unitFile|>],stop]];
 weight=Coefficient[old,needed[[n]]];qqProgressOperation["Audit weighted "<>component<>" pre-PV identity "<>ToString[n]<>" / "<>ToString[Length[needed]]];
 semantic=Hash[KeyTake[unit,{"Input","Result","Environment"}],"SHA256"];
 shift=qqWeightedCheckpoint[FileNameJoin[{shared,"pv-"<>IntegerString[semantic,16,64]<>".wxf"}],Hash[{key,"pv",semantic},"SHA256"],qqWeightedPVShift[needed[[n]],unit["Result"]],seconds];
 If[FailureQ[shift],Throw[shift,stop]];AppendTo[maps,needed[[n]]->qqWeightedOldPolicy[unit["Result"]]];z=qqWeightedFiniteLaurent[weight shift["UVTransferDFull"]];If[FailureQ[z],Throw[z,stop]];AppendTo[uv,z];
 AppendTo[pvRows,<|"UnitFile"->unitFile,"SHA256"->pv["Files"][unitFile],"Object"->needed[[n]],"Weight"->weight,"WeightedUVTransferD"->z|>];
 If[Mod[n,8]===0||n===Length[needed],r=qqWeightedResumeWrite[pvPrefix,resumeKey,<|"Completed"->n,"Maps"->maps,"Rows"->pvRows,"UV"->uv|>];If[FailureQ[r],Throw[r,stop]]],{n,pvStart,Length[needed]}];
 qqProgressOperation["Verify weighted "<>component<>" PV substitutions against the source graph"];
 If[!qqWeightedEqualQ[old/.Dispatch[maps],scalar],Throw[Failure["QQWeightedGraphPVReconstruction",<|"Component"->component|>],stop]];
 z=Total[uv];r=<|"Component"->component,"TIDReconstructionVerified"->True,"PVReconstructionVerified"->True,"TIDUnits"->unitRows,"PVIdentities"->pvRows,"WeightedUVTransferD"->z,"WeightedIRTransferD"->-z,"Scalar"->scalar|>;
 qqProgressOperation["Save completed weighted "<>component<>" component"];z=qqWeightedResumeWrite[completeFile,resumeKey,r];If[FailureQ[z],Throw[z,stop]];r,stop]];
End[];


==> anc/software/RGZWorkflow-1.1.2/Tools/build_examples.wls <==
(* SPDX-License-Identifier: GPL-3.0-or-later *)
(* Rebuild only this distribution's clean, input-only examples. *)
root=DirectoryName[DirectoryName[$InputFileName]];
text[s_]:=Cell[s,"Text"];
heading[s_]:=Cell[s,"Section"];
input[s_]:=Cell[BoxData[ToBoxes[ToExpression["("<>s<>")",InputForm,Defer],StandardForm]],"Input"];
load={input["project=ParentDirectory[NotebookDirectory[]];\nGet[FileNameJoin[{project,\"RGZWorkflow.wl\"}]];"],
 input["initialization=RGZInitialize[FileNameJoin[{project,\"Work\"}],\"Display\"->\"Compact\"];\nRGZReport[initialization];\nIf[FailureQ[initialization],Abort[]];"]};
main=Join[{Cell["RGZWorkflow 1.1.2 — Start Here","Title"],
 text["Version 1.1.2. The default model includes eta ghosts and two dynamical quark flavours, with distinct-flavour massless external quarks. This notebook includes no computed results. Earlier probe-model checks do not validate the current model. Use a fresh Work directory."],
 heading["1 - FeynRules: export the actual model"],
 text["Run in a fresh kernel. Install FeynRules externally and set RGZ_FEYNRULES_DIRECTORY if needed. Keep FeynCalc in a separate kernel."]},load,
 {input["Global`FR$Parallel=False;\nRGZReport[RGZLoadFeynRules[]];"],
 input["RGZReport[RGZTreeBenchmark[60]];"],
 input["RGZReport[RGZExtractTree[300]];"],
 input["RGZReport[RGZExportVertices[300]];"],
 input["RGZReport[RGZExtraTreeAudit[120]];"],
 input["RGZReport[RGZOneLoopCoverage[300]];"],
 heading["2 - Restart the kernel: FeynCalc and tree checks"],
 text["Quit the kernel using the menu, then reload below. The 69-entry report covers the original mixed matrix and FP connections; it does not independently validate every free propagator. All vertices includes eta and quark interactions."]},load,
 {input["RGZReport[RGZLoadFeynCalc[]];"],
 input["Get[FileNameJoin[{project,\"Tools\",\"FeynCalcColourCorrection.wl\"}]];\ncolourCheck=rgzFeynCalcColourCorrection[];\nIf[FailureQ[colourCheck],Print[colourCheck];Abort[]];\nPrint[colourCheck];"],
 input["RGZReport[RGZCheckPropagators[300]];"],
 input["RGZReport[RGZCheckExtraPropagators[]];\nRGZReport[RGZCheckOneLoopCoverage[]];"],
 input["RGZReport[RGZCheckVertices[60,\"IDs\"->All]];"],
 input["RGZReport[RGZCheckOrders[60,\"IDs\"->All,\"Mode\"->\"Compare\"]];"],
 heading["3 - Complete mixed matrix"],
 text["This step may take a long time. Model enumeration includes bosons, all ghost families and two closed quark flavours. Do not add another eta loop. After interruption, reuse only completed checkpoints with matching fingerprints."],
 input["RGZReport[RGZMonitor[RGZMixedComputeAll[12000]]];"],
 input["RGZReport[RGZMixedResult[1200]];\nRGZReport[RGZSave[]];"],
 heading["4 - Complete bare amplitude"],
 text["Continue only after all stages succeed. A bare amplitude alone is not a finite, verified S matrix."]},
 {input["RGZReport[RGZQQStart[600,\"Gauge\"->0,\"RegulatorMass\"->0]];"],
 input["RGZReport[RGZQQPrepareSelf[1800,\"TotalSeconds\"->3600]];"]},
 (input["RGZReport[RGZQQRunPart[\""<>#<>"\",1800]];"]& /@ {"AV1","AV2","Box1","Box2","NAV1","NAV2"}),
 {input["qqSummary=RGZQQAmplitude[];\nRGZReport[qqSummary];\nIf[!FailureQ[qqSummary],qqResult=RGZResult[\"QQAmplitude\"]];"],
 heading["5 - Tree and pure one-loop form factors"],
 text["Organize the D-dimensional color-spin structures first. Keep evanescent terms; do not remove them with four-dimensional Fierz identities. Successful reconstruction does not prove basis independence or minimality."],
 input["RGZReport[RGZQQFormFactors[1200,\"LoopOrder\"->0,\"CoefficientSeconds\"->30]];\nqqTreeFF=RGZResult[\"QQFormFactors\"];"],
 input["RGZReport[RGZQQFormFactors[1200,\"LoopOrder\"->1,\"CoefficientSeconds\"->30]];\nqqOneLoopFF=RGZResult[\"QQFormFactors\"];"],
 input["If[AssociationQ[qqOneLoopFF],KeyTake[qqOneLoopFF,{\"LoopOrder\",\"ReconstructionVerified\",\"SpinBasisIndependent\",\"File\"}]]"],
 heading["6 - Independent check: general gauge difference"],
 text["The bare amplitude and form factors are available after section 5. Continue here for the independent general-gauge check; UV/IR and MSbar are in Diagnostics. Recompute this check without assuming a zero result. Compare symbolic alpha with reference gauge 1. See the documentation for parameter domains and IR prescriptions. Nonzero redundant coefficients, unreduced integrals and timeouts need further diagnosis."],
 input["RGZReport[RGZQQGaugeStart[600]];"],
 input["RGZReport[RGZQQGaugePrepareSelf[1800,\"TotalSeconds\"->3600]];"],
 input["RGZReport[RGZQQGaugeEarlyPrepare[600,\"ReferenceGauge\"->1]];"],
 input["RGZReport[RGZQQGaugeEarlyCheck[12000,\"ReferenceGauge\"->1,\"TensorSeconds\"->600,\"CoefficientSeconds\"->120,\"ReduceTensorIntegrals\"->True]];"],
 input["gaugePacket=RGZResult[\"QQGaugeEarly\"];\ngaugeFile=If[AssociationQ[gaugePacket],Lookup[gaugePacket,\"File\",Missing[\"NotComputed\"]],Missing[\"NotComputed\"]];"],
 heading["7 - Restore the fixed-gauge job and save"],
 input["RGZReport[RGZQQGaugeRestore[]];\nRGZReport[RGZSave[]];"],
 text["The restore invalidates derived diagnostics. Keep gaugeFile and pass it explicitly to certification. Continue with section 3 of Diagnostics in this kernel, or save and restore the compatible fixed-gauge job. Rebuild UV/IR and MSbar after restoring. RGZSave saves a workflow packet rather than the entire kernel."]}];
diag=(If[#[[1]]==="Input",input[#[[2]]],Cell[#[[2]],#[[1]]]]& /@ Import[FileNameJoin[{root,"Tools","diagnostics_cells.json"}],"RawJSON"]);
Do[Put[Notebook[spec[[2]],StyleDefinitions->"Default.nb",WindowTitle->spec[[1]]],FileNameJoin[{root,"Examples",spec[[1]]<>".nb"}]],
 {spec,{{"RGZWorkflow — Start Here",main},{"RGZWorkflow — Diagnostics",diag}}}];
Scan[(Export[#,StringReplace[Import[#,"Text"],RegularExpression["(?m)[ \t]+$"]->""],"Text"])&,
 FileNames["*.nb",FileNameJoin[{root,"Examples"}]]];
Print["Clean input-only notebooks written."];


==> anc/software/RGZWorkflow-1.1.2/Tools/build_release.py <==
#!/usr/bin/env python3
# SPDX-License-Identifier: GPL-3.0-or-later
"""Create a deterministic source ZIP; never copy Work, dependencies or run logs."""
import argparse,hashlib,pathlib,subprocess,sys,zipfile
ROOT=pathlib.Path(__file__).resolve().parents[1]
sys.path.insert(0,str(ROOT/'Tools'))
from check_release import files

def main():
 p=argparse.ArgumentParser(description=__doc__);p.add_argument('--output',type=pathlib.Path,default=ROOT/'artifacts');a=p.parse_args()
 result=subprocess.run([sys.executable,str(ROOT/'Tools/check_release.py')],cwd=ROOT)
 if result.returncode:return result.returncode
 out=a.output.resolve();out.mkdir(parents=True,exist_ok=True)
 if ROOT in out.parents and out!=ROOT/'artifacts':p.error('Output inside source must be the excluded artifacts directory')
 archive=out/'RGZWorkflow-1.1.2.zip'
 with zipfile.ZipFile(archive,'w',compression=zipfile.ZIP_DEFLATED,compresslevel=9) as z:
  for f in files():
   info=zipfile.ZipInfo('RGZWorkflow-1.1.2/'+str(f.relative_to(ROOT)),date_time=(2026,10,28,0,0,0))
   info.compress_type=zipfile.ZIP_DEFLATED;info.external_attr=(0o100644<<16)
   z.writestr(info,f.read_bytes(),compress_type=zipfile.ZIP_DEFLATED,compresslevel=9)
 digest=hashlib.sha256(archive.read_bytes()).hexdigest();(out/'SHA256SUMS').write_text(f'{digest}  {archive.name}\n')
 print(f'{archive.name}: {archive.stat().st_size} bytes; SHA256 {digest}');return 0
if __name__=='__main__':sys.exit(main())


==> anc/software/RGZWorkflow-1.1.2/Tools/check_notebooks.wls <==
(* SPDX-License-Identifier: GPL-3.0-or-later *)
root=DirectoryName[DirectoryName[$InputFileName]];
Get[FileNameJoin[{root,"RGZWorkflow.wl"}]];
files=FileNames["*.nb",FileNameJoin[{root,"Examples"}]];
required={"RGZWorkflow — Start Here.nb","RGZWorkflow — Diagnostics.nb"};
failed=Complement[required,FileNameTake /@ files]=!={};
Do[nb=Quiet[Check[Get[file],$Failed]];
 If[Head[nb]=!=Notebook,failed=True;Continue[]];
 inputs=Cases[nb,Cell[BoxData[b_],"Input",___]:>b,Infinity];
 parsed=Quiet[Check[ToExpression[#,StandardForm,HoldComplete],$Failed]]&/@inputs;
 calls=DeleteDuplicates[Cases[parsed,HoldPattern[(f_Symbol)[___]]:>SymbolName[Unevaluated[f]],Infinity]];
 unknown=Select[calls,StringMatchQ[#,RegularExpression["RGZ[A-Za-z0-9]+"]]&&#=!="RGZPVFinite"&&
  (Names["RGZWorkflow`"<>#]==={}||ToExpression["RGZWorkflow`"<>#,InputForm,Function[s,DownValues[s]==={},HoldAll]])&];
 saved=Count[nb,Cell[_,"Output"|"Print"|"Message",___],Infinity];
 syntax=FreeQ[parsed,$Failed|_Defer];
 Print[<|"File"->FileNameTake[file],"InputCells"->Length[inputs],"SyntaxOK"->syntax,"UnknownPublicCalls"->unknown,"SavedOutputCells"->saved|>];
 If[!syntax||unknown=!={}||saved=!=0,failed=True],{file,files}];
Exit[If[failed,1,0]];


==> anc/software/RGZWorkflow-1.1.2/Tools/check_release.py <==
#!/usr/bin/env python3
# SPDX-License-Identifier: GPL-3.0-or-later
"""Read-only source-distribution checks, requiring only Python's standard library."""
from pathlib import Path
import hashlib,json,re,sys,os
from urllib.parse import unquote
ROOT=Path(__file__).resolve().parents[1]
EXCLUDE={'Work','.git','__pycache__','artifacts','output'}
def included(p):
 rel=p.relative_to(ROOT)
 return not any(x in EXCLUDE for x in rel.parts) and rel.parts[:2]!=('Evidence','runs')
def files():
 found=[]
 for parent,dirs,names in os.walk(ROOT,followlinks=False):
  parent=Path(parent)
  dirs[:]=[d for d in dirs if d not in EXCLUDE and not (parent==ROOT/'Evidence' and d=='runs')]
  found.extend(parent/d for d in dirs if (parent/d).is_symlink())
  dirs[:]=[d for d in dirs if not (parent/d).is_symlink()]
  found.extend(parent/name for name in names if name!='.DS_Store')
 return sorted(found)
def main():
 errors=[]
 for name in ['Kernel/RGZWorkflow.wl','Kernel/init.m','RGZWorkflow.wl','PacletInfo.wl','COPYING','LICENSE','CITATION.cff','RELEASE_MANIFEST.json','Evidence/verified-run.json','README.md']:
  if not (ROOT/name).is_file():errors.append('Missing '+name)
 for ext in ['fr','mod','gen']:
  if not (ROOT/f'Models/RGZ_W2.6.{ext}').is_file():errors.append('Missing model companion '+ext)
 if errors:
  print(json.dumps({'errors':errors},indent=2));return True
 if (ROOT/'FeynRules').exists():errors.append('Third-party FeynRules must not be bundled')
 if (ROOT/'COPYING').is_file() and 'Version 3, 29 June 2007' not in (ROOT/'COPYING').read_text():errors.append('Incomplete GPL text')
 # Current release metadata must agree; historical evidence is deliberately versioned separately.
 version_match=re.search(r'"Version"->"([^"]+)"',(ROOT/'PacletInfo.wl').read_text())
 if version_match is None:
  print(json.dumps({'errors':['Invalid paclet version metadata']}));return True
 version=version_match.group(1)
 if version != '1.1.2':errors.append('Unexpected package version '+version)
 for name in ['Kernel/RGZWorkflow.wl','CITATION.cff','README.md','Tools/build_release.py','Tools/update_manifest.py','Tools/run_tests.py']:
  if version not in (ROOT/name).read_text():errors.append('Version mismatch '+name)
 source=(ROOT/'Kernel/RGZWorkflow.wl').read_text()
 m=re.search(r'Scan\[Get,.*?/@\s*\{(.*?)\}\];',source,re.S)
 modules=re.findall(r'"([^"]+\.wl)"',m.group(1)) if m else []
 if not modules or len(modules)!=len(set(modules)):errors.append('Invalid ordered loader')
 # The ordinary loader and on-demand physics files share physical directories.
 kernel=ROOT/'Kernel'
 sources={str(p.relative_to(kernel)):p for p in kernel.rglob('*.wl')}
 seen=set()
 def visit(name):
  if name in seen:return
  seen.add(name)
  if name not in sources:
   errors.append('Missing module '+name);return
  # Source/hash references also identify the FeynCalc/FeynRules files loaded
  # only when their calculation is requested. Generated output names are ignored.
  for child in re.findall(r'"([^"\n]+\.wl)"',sources[name].read_text()):
   if child in sources:visit(child)
 for name in modules:visit(name)
 for name in sources:
  if name!='RGZWorkflow.wl' and name not in seen:
   errors.append('Unindexed calculation file '+name)
 for p in files():
  relpath=p.relative_to(ROOT)
  allowed_roots={'Kernel','Models','Tests','Tools','Examples','Documentation','Paper','Evidence','.github'}
  allowed_files={'README.md','COPYING','LICENSE','CITATION.cff','RELEASE_MANIFEST.json','CONTRIBUTING.md','CHANGELOG.md','THIRD_PARTY.md','PacletInfo.wl','RGZWorkflow.wl','.gitignore'}
  if (len(relpath.parts)==1 and p.name not in allowed_files) or (len(relpath.parts)>1 and relpath.parts[0] not in allowed_roots):errors.append('Unexpected distribution file '+str(relpath))
  if p.is_symlink():
   errors.append('Symlink '+str(p.relative_to(ROOT)));continue
  if p.suffix in {'.wxf','.mx','.pending','.pdf'}:errors.append('Generated/private artifact '+str(p.relative_to(ROOT)))
  if p.suffix in {'.md','.wl','.wls','.wlt','.m','.fr','.mod','.gen','.nb','.json','.cff','.py','.yml','.log'}:
   text=p.read_text();rel=str(p.relative_to(ROOT))
   decoded=re.sub(r'\\:([0-9a-fA-F]{4})',lambda m:chr(int(m.group(1),16)),text)
   if re.search(r'[\u3400-\u4dbf\u4e00-\u9fff]',decoded):errors.append('Non-English CJK text '+rel)
   # Patterns are assembled to avoid flagging this checker's own literals.
   if ('/Us'+'ers/') in text or ('/private/var/'+'folders/') in text:errors.append('Absolute private path '+rel)
   if p.suffix=='.md':
    for target in re.findall(r'\[[^\]]*\]\((<[^>]+>|[^)]+)\)',text):
     target=unquote(target.strip('<>').split('#',1)[0])
     if target and '://' not in target and not (p.parent/target).exists():errors.append(f'Broken link {rel}: {target}')
   if p.suffix in {'.wl','.wls','.wlt','.m','.fr','.mod','.gen'} and 'SPDX-License-Identifier: GPL-3.0-or-later' not in text:errors.append('Missing SPDX '+rel)
 manifest=ROOT/'RELEASE_MANIFEST.json'
 if manifest.is_file():
  data=json.loads(manifest.read_text());expected=data['files'];actual={str(p.relative_to(ROOT)):hashlib.sha256(p.read_bytes()).hexdigest() for p in files() if p.name!='RELEASE_MANIFEST.json' and not p.is_symlink()}
  for key in sorted(set(expected)|set(actual)):
   if expected.get(key)!=actual.get(key):errors.append('Manifest mismatch '+key)
 print(json.dumps({'checked_files':len(files()),'ordered_modules':len(modules),'errors':errors},indent=2))
 return bool(errors)
if __name__=='__main__':sys.exit(main())


==> anc/software/RGZWorkflow-1.1.2/Tools/check_sources.wls <==
(* SPDX-License-Identifier: GPL-3.0-or-later *)
(* Syntax only; never evaluates source or tests. *)
root=DirectoryName[DirectoryName[$InputFileName]];
files=Join@@(FileNames["*",FileNameJoin[{root,#}],Infinity]&/@{"Kernel","Models","Tests","Tools"});
files=Select[files,FileType[#]===File&&MemberQ[{"wl","m","wls","wlt","fr","mod","gen"},FileExtension[#]]&];
failed=Select[files,!TrueQ[SyntaxQ[Import[#,"Text"]]]&];
Print[<|"Files"->Length[files],"SyntaxFailures"->(FileNameDrop[#,FileNameDepth[root]]&/@failed)|>];
Exit[If[failed==={},0,1]];


==> anc/software/RGZWorkflow-1.1.2/Tools/compare_paper_result.wls <==
(* SPDX-License-Identifier: GPL-3.0-or-later *)
(* Exact comparison with the paper table; never changes workflow results. *)
project=DirectoryName[DirectoryName[$InputFileName]];
Get[FileNameJoin[{project,"RGZWorkflow.wl"}]];
files=FileNames["factored.wxf",FileNameJoin[{project,"Work","Cache"}],Infinity];file=Last[SortBy[files,FileDate]];live=Import[file,"WXF"];paper=RGZPaperResult[];
rules={RGZWorkflow`ScalarAudit`rMinus->RGZPaper`a,RGZWorkflow`ScalarAudit`rPlus->RGZPaper`b,RGZWorkflow`ScalarAudit`mu2->RGZPaper`mu2,RGZWorkflow`ScalarAudit`s->RGZPaper`s,RGZWorkflow`ScalarAudit`t->RGZPaper`t,
 RGZWorkflow`Engine`qqS->RGZPaper`s,RGZWorkflow`Engine`qqT->RGZPaper`t,RGZWorkflow`Parameters`muR2->RGZPaper`muR2,FeynCalc`SUNN->RGZPaper`Nc,FeynCalc`SMP["g_s"]->RGZPaper`gs,
 RGZWorkflow`RGZPVFinite->RGZPaper`Finite,FeynCalc`A0->RGZPaper`A0,FeynCalc`B0->RGZPaper`B0,FeynCalc`C0->RGZPaper`C0,FeynCalc`D0->RGZPaper`D0};
normfun[f_]:=Module[{z=f/.rules},z/.{RGZPaper`Finite[m_,scale_]:>RGZPaper`Finite[Map[Cancel[Together[#]]&,m],Cancel[Together[scale]]],Log[a_]:>Log[Cancel[Together[a]]]}];
lf=DeleteDuplicates[Flatten[(normfun/@#["ReducedFiniteFunctionCoefficients"][[All,1]])&/@live["Rows"],1]];
pf=normfun/@paper["Functions"];
Print["FUNCTION SETS ",<|"Live"->Length[lf],"Paper"->Length[pf],"Equal"->(Sort[lf]===Sort[pf]),"LiveOnly"->Complement[lf,pf],"PaperOnly"->Complement[pf,lf]|>//InputForm];
rows={};
Do[pr=SelectFirst[paper["Rows"],#["ColorID"]===lr["ColorID"]&&#["SpinID"]===lr["SpinID"]&];
 lm=Association[(normfun[First[#]]->(Last[#]/.rules))&/@lr["ReducedFiniteFunctionCoefficients"]];
 pm=Association[(pf[[First[#]+1]]->Last[#])&/@pr["ReducedCoefficients"]];keys=Union[Keys[lm],Keys[pm]];
 pref=Cancel[Together[(lr["ScalarPrefactor"]/.rules)-pr["Prefactor"]]];
 diffs=Table[TimeConstrained[Cancel[Together[Lookup[lm,k,0]-Lookup[pm,k,0]]],30,$TimedOut],{k,keys}];
 AppendTo[rows,<|"ColorID"->lr["ColorID"],"SpinID"->lr["SpinID"],"LiveCoefficients"->Length[lm],"PaperCoefficients"->Length[pm],"PrefactorEqual"->(pref===0),"CoefficientsEqual"->AllTrue[diffs,#===0&],"NonzeroDifferences"->Count[diffs,Except[0]]|>];Print[Last[rows]//InputForm],{lr,live["Rows"]}];
report=<|"Schema"->"RGZPaperExactComparison/1","LiveFile"->file,"LiveSHA256"->IntegerString[FileHash[file,"SHA256"],16,64],"ReferenceFile"->paper["File"],"ReferenceSHA256"->IntegerString[FileHash[paper["File"],"SHA256"],16,64],"FunctionSetsEqual"->(Sort[lf]===Sort[pf]),"Rows"->rows,"AllCoefficientsEqual"->AllTrue[rows,TrueQ[#["PrefactorEqual"]]&&TrueQ[#["CoefficientsEqual"]]&],"CurrentSourceFingerprint"->live["SourceFingerprint"],"ReferenceSourceFingerprint"->paper["SourceFingerprint"]|>;
out=FileNameJoin[{project,"Evidence","runs","paper-reproduction"}];If[!DirectoryQ[out],CreateDirectory[out,CreateIntermediateDirectories->True]];
report=Join[report,<|"LiveFile"->FileNameDrop[file,FileNameDepth[project]],"ReferenceFile"->FileNameDrop[paper["File"],FileNameDepth[project]]|>];
Export[FileNameJoin[{out,"exact-comparison.json"}],report,"RawJSON"];Print["ALL EQUAL ",report["AllCoefficientsEqual"]];Exit[If[TrueQ[report["AllCoefficientsEqual"]]&&TrueQ[report["FunctionSetsEqual"]],0,1]];


==> anc/software/RGZWorkflow-1.1.2/Tools/diagnostics_cells.json <==
[
  [
    "Title",
    "RGZWorkflow 1.1.2 — Diagnostics"
  ],
  [
    "Text",
    "Continue after the Start Here calculation has completed in Work. Use the same FeynCalc kernel, or restore the saved session in section 2. The colour checks must report ColourRulesVerified before diagnostics."
  ],
  [
    "Text",
    "Continue in the FeynCalc kernel used by Start Here after its fixed-gauge restore. Run section 1, then section 3 onward. Section 2 is only for a fresh kernel. Valid completed checkpoints are reused; failures and timeouts remain incomplete evidence."
  ],
  [
    "Section",
    "1 - Load the package and audit runtime"
  ],
  [
    "Input",
    "project=ParentDirectory[NotebookDirectory[]];\nIf[MemberQ[$Packages,\"RGZWorkflow`\"],Get[FileNameJoin[{project,\"Tools\",\"DiagnosticsCompatibility.wl\"}]],Get[FileNameJoin[{project,\"RGZWorkflow.wl\"}]]];\nGet[FileNameJoin[{project,\"Tools\",\"WeightedAuditResume.wl\"}]];\nIf[MemberQ[$Packages,\"FeynCalc`\"],\ninitialization=RGZInitialize[FileNameJoin[{project,\"Work\"}],\"Display\"->\"Compact\"];\nRGZReport[initialization];\nIf[FailureQ[initialization],Abort[]];\nGet[FileNameJoin[{project,\"Tools\",\"FeynCalcColourCorrection.wl\"}]];\ncolourCheck=rgzFeynCalcColourCorrection[];\nIf[FailureQ[colourCheck],Print[colourCheck];Abort[]];\nPrint[colourCheck];\n];"
  ],
  [
    "Section",
    "2 - Fresh kernel only: initialize and restore"
  ],
  [
    "Text",
    "Skip this section when continuing in the existing Start Here kernel. The root loader and runtime adapters install the guarded execution helper automatically."
  ],
  [
    "Input",
    "Get[FileNameJoin[{project,\"Tools\",\"DiagnosticsCompatibility.wl\"}]];\ninitialization=RGZInitialize[FileNameJoin[{project,\"Work\"}],\"Display\"->\"Compact\"];\nRGZReport[initialization];\nIf[FailureQ[initialization],Abort[]];\nRGZReport[RGZLoadFeynCalc[]];\nGet[FileNameJoin[{project,\"Tools\",\"FeynCalcColourCorrection.wl\"}]];\ncolourCheck=rgzFeynCalcColourCorrection[];\nIf[FailureQ[colourCheck],Print[colourCheck];Abort[]];\nPrint[colourCheck];\nRGZReport[RGZRestore[]];\nGet[FileNameJoin[{project,\"Tools\",\"WeightedAuditResume.wl\"}]];"
  ],
  [
    "Section",
    "3 - Source form factors, UV/IR and MSbar"
  ],
  [
    "Text",
    "Run these cells in order. Valid source-bound caches are reused. The MSbar and finite results are representations; complete mass and graph-weighted evidence remains necessary for certification."
  ],
  [
    "Input",
    "rgzDiagnosticRun[\"LoopFF\", RGZQQFormFactors[1200,\"LoopOrder\"->1,\"CoefficientSeconds\"->30], {}, Lookup[#,\"Status\",None]===\"Complete\"&];"
  ],
  [
    "Input",
    "rgzDiagnosticRun[\"Helpers\", RGZLoadFeynHelpers[], {}, Lookup[#,\"Status\",None]===\"FeynHelpersLoaded\"&];"
  ],
  [
    "Input",
    "rgzDiagnosticRun[\"UVIR\", RGZQQUVIR[1200,\"IntegralSeconds\"->30,\"CoefficientSeconds\"->30], {\"LoopFF\",\"Helpers\"}, (Lookup[#,\"Status\",None]===\"RepresentedPoleAnalysis\"&&TrueQ[Lookup[Lookup[#,\"Statistics\",<||>],\"CompleteRepresentedUV\",False]]&&TrueQ[Lookup[Lookup[#,\"Statistics\",<||>],\"CompleteRepresentedIR\",False]])&];"
  ],
  [
    "Input",
    "rgzDiagnosticRun[\"Scaleless\", RGZQQScalelessLedger[1200], {\"LoopFF\"}, Lookup[#,\"Status\",None]===\"RawScalelessCoreLedger\"&];"
  ],
  [
    "Input",
    "rgzDiagnosticRun[\"PVLedger\", RGZQQPVUVIRLedger[1200], {\"LoopFF\"}, AssociationQ[#]&];"
  ],
  [
    "Input",
    "RGZReport[RGZQQMSbarCounterterms[]];"
  ],
  [
    "Input",
    "rgzDiagnosticRun[\"MSbar\", RGZQQMSbar[1200], {\"UVIR\",\"Scaleless\"}, Lookup[#,\"Status\",None]===\"MSbarFiniteRepresentation\"&];"
  ],
  [
    "Section",
    "4 - Ordered mass and graph-weighted audits"
  ],
  [
    "Text",
    "Use the current model manifest and fixed Landau/M0 job. The unit inventory supplements the graph-weighted coverage check. The weighted limits are 144000 seconds overall, 12000 per graph and 600 per integral; they are ceilings, not predicted runtimes. Source-bound T/L assembly prefixes and completed components allow interrupted audits to resume. Supported scalar numerators are checked by exact full-D identities; unsupported cases retain the original replay."
  ],
  [
    "Input",
    "matrixState=RGZMixedStart[];\nmatrixManifest=If[AssociationQ[matrixState],FileNameJoin[{matrixState[\"CacheDirectory\"],\"matrix_job.wl\"}],Missing[\"MatrixRequired\"]];\nRGZReport[matrixState];\nfixedJobForAudit=RGZResult[\"QQ\"];\nfixedJobFile=If[AssociationQ[fixedJobForAudit]&&Lookup[fixedJobForAudit,\"Gauge\",None]===0&&Lookup[fixedJobForAudit,\"RegulatorMass\",None]===0&&StringQ[Lookup[fixedJobForAudit,\"Directory\",None]],FileNameJoin[{fixedJobForAudit[\"Directory\"],\"job.wxf\"}],Missing[\"FixedLandauTaskRequired\"]];"
  ],
  [
    "Input",
    "rgzDiagnosticRun[\"MixedUnits\", RGZQQMixedUVIRLedger[3600,\"MatrixManifest\"->matrixManifest,\"IntegralSeconds\"->120], {\"MSbar\"}, AssociationQ[#]&];"
  ],
  [
    "Input",
    "rgzDiagnosticRun[\"MassTadpoles\", RGZQQMassLimitLedger[7200,\"CoefficientSeconds\"->900], {\"MSbar\"}, Lookup[#,\"Status\",None]===\"MassLimitOrderAudit\"&];"
  ],
  [
    "Text",
    "If retrying the region cell after running mass completion, first rerun MassTadpoles to restore the original ledger as the active input. That preserves the same region checkpoint key."
  ],
  [
    "Input",
    "rgzDiagnosticRun[\"MassRegions\", RGZQQMassRegionMatch[7200,\"CoefficientSeconds\"->900], {\"MassTadpoles\"}, Lookup[#,\"Status\",None]===\"RegionCorrectionsCancel\"&];"
  ],
  [
    "Input",
    "rgzDiagnosticRun[\"RawMass\", RGZQQRawMassPoleAudit[7200,\"CoefficientSeconds\"->900], {\"MassTadpoles\"}, TrueQ[Lookup[#,\"AllPairsWithinBound\",False]]&];"
  ],
  [
    "Input",
    "rgzDiagnosticRun[\"Weighted\", RGZQQWeightedUVIRLedger[144000,\"JobFile\"->fixedJobFile,\"MatrixManifest\"->matrixManifest,\"IntegralSeconds\"->600,\"GraphSeconds\"->12000], {\"MSbar\"}, Lookup[#,\"Status\",None]===\"WeightedGraphCoverageVerified\"&];"
  ],
  [
    "Input",
    "rgzDiagnosticRun[\"MassCompletion\", RGZQQCompleteMassLedger[], {\"MassRegions\",\"RawMass\",\"Weighted\"}, TrueQ[Lookup[#,\"MassLimitUVIRCertified\",False]]&&TrueQ[Lookup[#,\"ScalelessLedgerComplete\",False]]&];"
  ],
  [
    "Section",
    "5 - Finite reconstruction and conditional certification"
  ],
  [
    "Input",
    "rgzDiagnosticRun[\"Finite\", RGZQQFiniteAudit[3600,\"CoefficientSeconds\"->120], {\"MSbar\"}, Lookup[#,\"Status\",None]===\"FiniteAssemblyVerified\"&];"
  ],
  [
    "Text",
    "Use the gaugeFile preserved in Start Here. The fallback below uses the prior certificate pointer, when present; the certification command still independently validates source jobs, hashes and payloads. It never upgrades a completion flag."
  ],
  [
    "Input",
    "If[!StringQ[gaugeFile],rgzPreviousCert=RGZResult[\"QQCertification\"];rgzGaugeFiles=If[AssociationQ[rgzPreviousCert],Lookup[rgzPreviousCert,\"EvidenceFiles\",{}],{}];If[ListQ[rgzGaugeFiles]&&Length[rgzGaugeFiles]===3&&StringQ[rgzGaugeFiles[[2]]],gaugeFile=rgzGaugeFiles[[2]]]];"
  ],
  [
    "Input",
    "rgzDiagnosticRun[\"Certification\", If[StringQ[gaugeFile],RGZQQCertification[\"GaugeFile\"->gaugeFile],RGZQQCertification[]], {\"MassCompletion\",\"Finite\"}, TrueQ[Lookup[#,\"FullSMatrixVerified\",False]]&];"
  ],
  [
    "Section",
    "6 - Scalar representation, poles, finite equivalence and presentation"
  ],
  [
    "Text",
    "This independent presentation can run while mass-limit audits are pending. Pole evidence must pass before finite equivalence; finite equivalence must pass before simplification. A failed prerequisite blocks dependent cells rather than producing a cascade of secondary errors."
  ],
  [
    "Input",
    "rgzDiagnosticRun[\"ScalarFF\", RGZQQScalarFormFactors[3600,\"CoefficientSeconds\"->60], {\"LoopFF\"}, MemberQ[{\"ScalarPVCollected\",\"ScalarPVCollectedExactCoefficientsRetained\"},Lookup[#,\"Status\",None]]&];"
  ],
  [
    "Input",
    "rgzDiagnosticRun[\"ScalarPole\", RGZQQScalarPoleAudit[3600,\"IntegralSeconds\"->60,\"CoefficientSeconds\"->120], {\"ScalarFF\",\"UVIR\"}, TrueQ[Lookup[#,\"CommonRegulatorPolesVerified\",False]]&];"
  ],
  [
    "Input",
    "rgzDiagnosticRun[\"ScalarBasis\", RGZQQScalarBasisAudit[1200], {\"ScalarFF\"}, AssociationQ[#]&];"
  ],
  [
    "Input",
    "rgzDiagnosticRun[\"ScalarFinite\", RGZQQScalarFiniteAudit[7200,\"CoefficientSeconds\"->180], {\"ScalarPole\",\"MSbar\",\"Finite\"}, TrueQ[Lookup[#,\"FiniteAmplitudeEquivalenceVerified\",False]]&];"
  ],
  [
    "Input",
    "rgzDiagnosticRun[\"ScalarCompact\", RGZQQScalarFiniteSimplify[3600,\"CoefficientSeconds\"->120], {\"ScalarFinite\"}, TrueQ[Lookup[#,\"ExactCoefficientEquivalenceVerified\",False]]&];"
  ],
  [
    "Input",
    "rgzDiagnosticRun[\"ScalarColor\", RGZQQScalarColorSimplify[3600,\"CoefficientSeconds\"->120], {\"ScalarCompact\"}, TrueQ[Lookup[#,\"ColorReconstructionVerified\",False]]&];"
  ],
  [
    "Input",
    "rgzDiagnosticRun[\"ScalarRows\", RGZQQScalarFactorRows[3600,\"RowSeconds\"->180], {\"ScalarColor\"}, AssociationQ[#]&];"
  ],
  [
    "Section",
    "7 - Final state and save"
  ],
  [
    "Input",
    "RGZReport[RGZIdentityRequirements[]];\nrgzDiagnosticState"
  ],
  [
    "Input",
    "rgzDiagnosticRun[\"SMatrix\", RGZQQSMatrix[], {\"Certification\"}, Lookup[#,\"Status\",None]===\"CertifiedWithinDeclaredDomain\"&];"
  ],
  [
    "Text",
    "Save also after an incomplete or timed-out audit. Completed checkpoints remain reusable. An incomplete certificate remains incomplete, with its outstanding checks and domain visible."
  ],
  [
    "Input",
    "RGZReport[RGZSave[]];"
  ]
]


==> anc/software/RGZWorkflow-1.1.2/Tools/record_environment.wls <==
(* SPDX-License-Identifier: GPL-3.0-or-later *)
Get[FileNameJoin[{DirectoryName[DirectoryName[$InputFileName]],"RGZWorkflow.wl"}]];
RGZInitialize[Environment["RGZ_TEST_WORK"],"Display"->"Quiet"];
rgzEnvironmentLoad=RGZLoadFeynCalc[];
If[FailureQ[rgzEnvironmentLoad],Print[rgzEnvironmentLoad];Exit[1]];
Export[Environment["RGZ_TEST_ENVIRONMENT_RECORD"],<|"WolframVersion"->$Version,
 "SystemID"->$SystemID,"FeynCalcVersion"->FeynCalc`$FeynCalcVersion,
 "FeynArtsVersion"->FeynArts`$FeynArtsVersion|>,"RawJSON"];
Exit[0];


==> anc/software/RGZWorkflow-1.1.2/Tools/run_tests.py <==
#!/usr/bin/env python3
# SPDX-License-Identifier: GPL-3.0-or-later
"""Run curated tests in separate Wolfram processes; never use production Work."""
import argparse, datetime, hashlib, json, os, pathlib, re, subprocess, sys, tempfile, time
ROOT=pathlib.Path(__file__).resolve().parents[1]
SUITES={
 'core':['RunTests.wls','DiagnosticsCompatibility.wls','DiagnosticsNotebook.wls','PaperResult.wls','EvidenceValidation.wls'],
 'algebra':['FPGhostConvention.wls','QQShiftedPoles.wls','PreparationBoundaries.wls','AssemblyIdentitySafety.wls','GhostBubbleExample.wls','MixedTadpoleExample.wls','QuarkBubbleExample.wls','EvaluateGraphsSafety.wls','MassRestorationSafety.wls','MainRoute.wls','WeightedAuditResume.wls','WeightedScalarIdentity.wls','MixedBackendSafety.wls','PTContinuationSafety.wls','GaugeCheckSafety.wls','PTProvenanceSafety.wls','FixedDenominatorSafety.wls','NAVPinchSafety.wls','AALoopSafety.wls','NAVMatrixSafety.wls','QQScatteringSafety.wls','ScatteringCheckpointSafety.wls','SelfPreparationResume.wls'],
}

def work_is_isolated(work):
 work=work.resolve();root=ROOT.resolve();production=(root/'Work').resolve()
 return all(work!=p and p not in work.parents and work not in p.parents for p in (root,production))

def source_snapshot():
 # Bind every run to the exact distributed files, including tests and models.
 import check_release
 hashes={str(f.relative_to(ROOT)):hashlib.sha256(f.read_bytes()).hexdigest()
         for f in check_release.files() if f.is_file()}
 digest=hashlib.sha256(json.dumps(hashes,sort_keys=True,separators=(',',':')).encode()).hexdigest()
 return {'sha256':digest,'files':hashes}

def main():
 p=argparse.ArgumentParser(description=__doc__)
 p.add_argument('--kernel',required=True,help='WolframKernel executable (no shell command)')
 p.add_argument('--suite',choices=[*SUITES,'all'],default='core')
 p.add_argument('--work',type=pathlib.Path,help='Isolated integration export; never daily Work')
 p.add_argument('--timeout',type=int,default=1800,help='Per-process wall seconds')
 args=p.parse_args()
 if args.timeout<=0:p.error('--timeout must be positive')
 suites=list(SUITES) if args.suite=='all' else [args.suite]
 work=args.work.resolve() if args.work else pathlib.Path(tempfile.mkdtemp(prefix='rgz-release-integration-'))
 if not work_is_isolated(work):p.error('Work must be isolated from the source tree and production Work, including aliases and ancestors')
 stamp=datetime.datetime.now(datetime.timezone.utc).strftime('%Y%m%dT%H%M%S')
 out=ROOT/'Evidence/runs'/f'{stamp}-{os.getpid()}';out.mkdir(parents=True)
 env=dict(os.environ,RGZ_TEST_WORK=str(work),RGZ_TEST_CORES='0',RGZ_TEST_ENVIRONMENT_RECORD=str(out/'environment.json'))
 env.setdefault('KMP_USE_SHM','0')
 def sanitize(text):
  for value,alias in [(str(ROOT),'${PROJECT}'),(str(work),'${TEST_WORK}'),(tempfile.gettempdir(),'${TEMP}'),(str(pathlib.Path.home()),'${HOME}')]:text=text.replace(value,alias)
  return re.sub(r'/private/var/' + r'folders/[^\s,\]\}"<>]+','${TEMP}',text)
 snapshot=source_snapshot()
 (out/'source.json').write_text(json.dumps(snapshot,indent=2)+'\n')
 report={'source_sha256':snapshot['sha256'],'release':'1.1.2','suite':args.suite,'date_utc':stamp,'tests':[],'production_data_used':False,'full_amplitude_recomputed':False}
 tests=[("environment","Tools/record_environment.wls")]
 for suite in suites:
  tests.extend((suite,'Tests/'+f) for f in SUITES[suite])
 tests.append(('syntax','Tools/check_sources.wls'))
 tests.append(('notebooks','Tools/check_notebooks.wls'))
 for suite,rel in tests:
  start=time.monotonic();print(f'RUN {suite}: {rel}',flush=True)
  try:
   proc=subprocess.run([args.kernel,'-script',str(ROOT/rel)],cwd=ROOT,env=env,stdout=subprocess.PIPE,stderr=subprocess.STDOUT,text=True,timeout=args.timeout)
   code=proc.returncode;text=proc.stdout
  except subprocess.TimeoutExpired as e:
   code=124;text=e.stdout or ''
   if isinstance(text,bytes):text=text.decode(errors='replace')
   text+='\nRelease runner wall timeout: current process did not complete.\n'
  except OSError as e:code=127;text=str(e)
  elapsed=round(time.monotonic()-start,3)
  clean=sanitize(text);log=pathlib.Path(rel).stem+'.log';(out/log).write_text(clean)
  case={'suite':suite,'script':rel,'exit_code':code,'passed':code==0,'seconds':elapsed,'log':log}
  report['tests'].append(case);(out/'report.json').write_text(json.dumps(report,indent=2)+'\n')
  print(f'{"PASS" if code==0 else "FAIL"} {rel} ({elapsed}s)',flush=True)
  if code!=0:
   print(clean[-5000:]);break
 report['not_run']=[rel for _,rel in tests[len(report['tests']):]]
 report['source_unchanged']=source_snapshot()==snapshot
 report['passed']=report['source_unchanged'] and len(report['tests'])==len(tests) and all(c['passed'] for c in report['tests'])
 (out/'report.json').write_text(json.dumps(report,indent=2)+'\n')
 print('REPORT '+str((out/'report.json').relative_to(ROOT)),flush=True)
 return 0 if report['passed'] else 1
if __name__=='__main__':sys.exit(main())


==> anc/software/RGZWorkflow-1.1.2/Tools/update_manifest.py <==
#!/usr/bin/env python3
# SPDX-License-Identifier: GPL-3.0-or-later
"""Explicitly refresh the source manifest after intentional source/evidence edits."""
import argparse, hashlib, json
from check_release import ROOT, files
p=argparse.ArgumentParser(description=__doc__)
p.add_argument('--write',action='store_true',help='Required acknowledgement to replace the manifest')
a=p.parse_args()
if not a.write:p.error('Use --write after reviewing intentional changes')
if any(f.is_symlink() for f in files()):p.error('Symlinks are not permitted in the source distribution')
data={'schema':'RGZSourceManifest/1','release':'1.1.2','algorithm':'SHA256','files':{str(f.relative_to(ROOT)):hashlib.sha256(f.read_bytes()).hexdigest() for f in files() if f.name!='RELEASE_MANIFEST.json'}}
(ROOT/'RELEASE_MANIFEST.json').write_text(json.dumps(data,indent=2)+'\n')
print('Manifest contains',len(data['files']),'files.')


==> anc/software/content-sha256.json <==
[
  {
    "path": "RGZWorkflow-1.1.2/.github/workflows/check.yml",
    "sha256": "8b339f279796d0f17a6fab66d54cc290db6ed9aaa9bffdd0741120142c10523a"
  },
  {
    "path": "RGZWorkflow-1.1.2/.gitignore",
    "sha256": "4c78ccea60ad43d2c923ca67ae131f70c5d391aa6051a844a471e800c2fb3e6f"
  },
  {
    "path": "RGZWorkflow-1.1.2/CHANGELOG.md",
    "sha256": "96a94f08bd2a08e356d678d6e5680153987c40b7be5b93a61154b25fddd8a553"
  },
  {
    "path": "RGZWorkflow-1.1.2/CITATION.cff",
    "sha256": "11f02852419befc4ecb8c0f004f62b28f8c3c7e86125341c8aca96699810828b"
  },
  {
    "path": "RGZWorkflow-1.1.2/COPYING",
    "sha256": "3972dc9744f6499f0f9b2dbf76696f2ae7ad8af9b23dde66d6af86c9dfb36986"
  },
  {
    "path": "RGZWorkflow-1.1.2/Documentation/API.md",
    "sha256": "00837311b3eeaf699726c981bbdb89d27a631d3f69ce84e3e7d009998331d407"
  },
  {
    "path": "RGZWorkflow-1.1.2/Documentation/Calculation.md",
    "sha256": "e26d1da28d0978b7834c007fccac83cceb5019889bb74701bff348ae34cb8c90"
  },
  {
    "path": "RGZWorkflow-1.1.2/Documentation/ColourCorrectedValidation.md",
    "sha256": "44ea462d94000644c9752c1e716ae138b4e0e409fb4a7a58fff768d085b10712"
  },
  {
    "path": "RGZWorkflow-1.1.2/Documentation/ColourCorrection.md",
    "sha256": "d1f6a5f80c9599f1d26d49e1f1a5989e7eaffeddb51c49ee813755ff314acf49"
  },
  {
    "path": "RGZWorkflow-1.1.2/Documentation/CurrentVerification.md",
    "sha256": "b2512e1f93b9df9c4a10ff3f8082bf11120694591546ef10b77be6ba57a03619"
  },
  {
    "path": "RGZWorkflow-1.1.2/Documentation/GaugeCoefficientStructure.md",
    "sha256": "92438169314f7609d7999a72aede1c712176d6c5079ff812db7c7de738de3a41"
  },
  {
    "path": "RGZWorkflow-1.1.2/Documentation/GhostAndMixedExamples.md",
    "sha256": "99069c36dd306e4520430269e6c1f680b4bc0e03a69d3e2b1fa5177090faf433"
  },
  {
    "path": "RGZWorkflow-1.1.2/Documentation/Installation.md",
    "sha256": "a17ac24fef934d815cb030b936af7bc9be302edf7ca230987f41f874318e0306"
  },
  {
    "path": "RGZWorkflow-1.1.2/Documentation/MixedSelfEnergyStructure.md",
    "sha256": "6a429adc270d4f4f6fa8fbca79d12103dd2a296ad5f91c35a348765864c2ce28"
  },
  {
    "path": "RGZWorkflow-1.1.2/Documentation/ModelAndScope.md",
    "sha256": "1e54dd07b583de43db00d394a72c178ac0dbd067f3388dd3f3f7d13edb2a1ae0"
  },
  {
    "path": "RGZWorkflow-1.1.2/Documentation/OpenChecks.md",
    "sha256": "7aa8da2cd8915dd2ea62638350db08058b6c5699f3e7c05753972442a856fbd8"
  },
  {
    "path": "RGZWorkflow-1.1.2/Documentation/QuarkBubbleWalkthrough.md",
    "sha256": "4fc164160aa88ccd3d6c5afe2aa75f6cd854acf059c70487fb16b33ae174be84"
  },
  {
    "path": "RGZWorkflow-1.1.2/Documentation/QuarkRenormalization.md",
    "sha256": "ae30ebe145f3d5e93f176be49d7f51f1535d6279d16724185d5d56b2ceb72bce"
  },
  {
    "path": "RGZWorkflow-1.1.2/Documentation/Release-1.1.0.md",
    "sha256": "43b9ffe31fa28b89b3ee71f1c875bc4688335f1eca53a99c06d7a698a2154e82"
  },
  {
    "path": "RGZWorkflow-1.1.2/Documentation/Release-1.1.1.md",
    "sha256": "87945a2c0161d30b6b9798f959d8873c2c15186dd0d24662bdc55bb06923844d"
  },
  {
    "path": "RGZWorkflow-1.1.2/Documentation/Release-1.1.2.md",
    "sha256": "720d7709df307fe72cc8443d72a1b54f9d7b2a6bf5e4cf3e20211d1fac2a2469"
  },
  {
    "path": "RGZWorkflow-1.1.2/Documentation/Reproducibility.md",
    "sha256": "00252d816996f4a20859ec9f5b41bbe9dacda15e53bd906c02bc230d205c0ed4"
  },
  {
    "path": "RGZWorkflow-1.1.2/Evidence/README.md",
    "sha256": "bf4dcb661ef8d96bf2df9718431d517d6bd74fc1295295ddf1f17404c16510f6"
  },
  {
    "path": "RGZWorkflow-1.1.2/Evidence/colour-corrected-payload-check-2026-11-26.json",
    "sha256": "7a3493cce6b361797cdfdc5d1d81f3a6126e674778d9024519b5ebddf4042bfb"
  },
  {
    "path": "RGZWorkflow-1.1.2/Evidence/colour-corrected-run-2026-11-26.json",
    "sha256": "7b1efcb8ae21a64199c6610b99976024856c35a1aa27f54a4a029431063d1f0f"
  },
  {
    "path": "RGZWorkflow-1.1.2/Evidence/colour-corrected-source-correspondence.json",
    "sha256": "61ca3448b66b36776ec8dbdfb2cb5a9c4ec816756d994512ac605c484486ac05"
  },
  {
    "path": "RGZWorkflow-1.1.2/Evidence/fp-sign-review-2026-11-23.json",
    "sha256": "4955f26d206b150bfd883c0f17d0cd3e14f8af837822e852e16458856d80fa76"
  },
  {
    "path": "RGZWorkflow-1.1.2/Evidence/gauge-colour-check.json",
    "sha256": "579c57248f718a6f286946bed47e339e4c0bf121d15761da91255c8c7b6ef5de"
  },
  {
    "path": "RGZWorkflow-1.1.2/Evidence/release-source-delta.json",
    "sha256": "718bddf7ca8b605c18d70358d341dab87ad101ff535f901f2dbb9e17a1c10e5c"
  },
  {
    "path": "RGZWorkflow-1.1.2/Evidence/validation-2026-11-14.json",
    "sha256": "92343c5028458c423b4d1d00f7ab3ececa5e91d98ab797b925e9ab78787eb113"
  },
  {
    "path": "RGZWorkflow-1.1.2/Evidence/verified-run.json",
    "sha256": "4dbfe7c97a4534dbac941cae4c1507b07663c08413ec77928919508730259393"
  },
  {
    "path": "RGZWorkflow-1.1.2/Examples/GhostActionRules.wls",
    "sha256": "f19bcca48e87344bf26d76ed739911270f86bd683d8f5fc5e8184284a3ec205f"
  },
  {
    "path": "RGZWorkflow-1.1.2/Examples/GhostBubble.wls",
    "sha256": "cad74d422901762f1d6850091e94e9739f0c86bf76192801dea859746144764b"
  },
  {
    "path": "RGZWorkflow-1.1.2/Examples/GhostModelRules.wls",
    "sha256": "d65523be3dc91b05a07a3a38b63fa3f5af7e8a5d8960be5c7e8dac6880283eec"
  },
  {
    "path": "RGZWorkflow-1.1.2/Examples/MixedTadpole.wls",
    "sha256": "6f453c7907b6d1d16abe8fc5f4434dd088e1f71c9beb9f7893a7585a054e484e"
  },
  {
    "path": "RGZWorkflow-1.1.2/Examples/QuarkBubble.wls",
    "sha256": "6fc2fb848e256a1fdca5a8985b4d8006a45ef41c6f833121c802393a1f5e14e6"
  },
  {
    "path": "RGZWorkflow-1.1.2/Examples/README.md",
    "sha256": "06b6304523d48245b534ba25fb8f3b55fa0a7983e9f88a2572ba16410b7d208c"
  },
  {
    "path": "RGZWorkflow-1.1.2/Examples/RGZWorkflow \u2014 Diagnostics.nb",
    "sha256": "c4fcebf8ef0cbbb78da1953348565f7a203f62c48dc77dd661f0b8c8d7d5378c"
  },
  {
    "path": "RGZWorkflow-1.1.2/Examples/RGZWorkflow \u2014 Start Here.nb",
    "sha256": "a57ac409160bf850290a4d0de7ab8c6c8d77d600b9cf3741fe7fa32498a63b98"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/Algebra/Coefficients.wl",
    "sha256": "889b04afc604a8e8020cee2af51290d21b161a8f222acf8c2a5564239a7998b2"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/Algebra/ColorSpinBasis.wl",
    "sha256": "16824f953f0da85741535bc9c83fa2148d8279dc54df475d16c7715c73ed1134"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/Algebra/CommonDenominator.wl",
    "sha256": "8379f234a73647ea96838c153c836ec0869f856d7c44f7efeac440bd8da6563d"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/Algebra/DiracChains.wl",
    "sha256": "f5cfe4cb1e28c2aa886f7078e39b5b0eafc190e4a651ad4abc3808838392fc54"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/Algebra/FiniteCoefficients.wl",
    "sha256": "5935e10155a855e2062c78b96465b5a47f30ea05e05b3bb8eefbf859b5706e07"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/Algebra/FourPointMomenta.wl",
    "sha256": "c825e0af2364bbad0274076b2af0c9e3351997de349679ba1b64303dbe180ba1"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/Algebra/GaugeCoefficients.wl",
    "sha256": "760dcc6e3077f3b6e45cb965d2204e958b0549e4522f93d9d2c6ee8c53922e56"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/Algebra/LoopPrimitives.wl",
    "sha256": "2904c6b60f2caec95e97cbccb7671e8bfce167e15cc39df049b02f766da16f77"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/Algebra/MixedIntegrals.wl",
    "sha256": "440923de4508accf406c4b8cb2dd8fefa8c3f943d110d994e80c42291a13aec3"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/Algebra/MixedPoles.wl",
    "sha256": "68217b1b590f4bce10f0fde654eddf982fd2d45cba64bcdb426cb4c86fe644c4"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/Algebra/MixedProjection.wl",
    "sha256": "e3869655b1b51e42d040fac77673901e3a0ae5e351bac408933b419ae4acba70"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/Algebra/PassarinoVeltman.wl",
    "sha256": "835012b094656edd2008d55bfe39092dd02ddc39aa345c455af6da065252770c"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/Algebra/ScalarBasis.wl",
    "sha256": "93c9671db050607e24a8e1a1292e5c304e503b7dcbcc7545f7b192e2a312d1b1"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/Algebra/SpectralCoordinates.wl",
    "sha256": "422954bb20b59c3c74b8f86634a556972f98969bde38823ac292081b6614ba76"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/Algebra/TensorIntegrals.wl",
    "sha256": "e249ea1c6848212d14f941b3cb78b6cce6ce9ddf5094a032abe87c5a5bfd75c5"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/Algebra/TwoPointIntegrals.wl",
    "sha256": "e27ee31215c39d38d81585b14972663491c9048e8996d66d67bc5aa8a0a4c5e5"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/Identities/BRST.wl",
    "sha256": "780570bc10c73c921f3956e0a92071f0412672182b39888b2319b4422cae9d8b"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/Identities/BRSTAlgebra.wl",
    "sha256": "4137208f572e5a9aad162794ce9cb32b520ce02c5610536616653c23fe2ffcdc"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/Identities/BoxWard.wl",
    "sha256": "25462c1b039d3d3618901c854b52acecc978febeae36a5af2debc615974fc39a"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/Identities/Consistency.wl",
    "sha256": "1d9c644a5c1d9254a78d1b22acbbe2969603a57e5ae2263b88eace56c4defe82"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/Identities/GaugeDependence.wl",
    "sha256": "93696f7a7e8bfb4fcb73607ad7e0f37cea6eb5691c8d5692142cde5f125bf8ad"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/Identities/QCDBenchmark.wl",
    "sha256": "2f94f8085d30547e2ad3d4cfb6c99dea650bd5f5128938ae4ab0bc697c2aa13b"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/Identities/QCDComparison.wl",
    "sha256": "0c78c97bee5ad20ec0e371e66d45c04a0a32d420f01cfcbecfb62b70a9b148d0"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/Identities/QCDLimit.wl",
    "sha256": "c0ada747ce8b0f72ef208c4e8be76b7edb8e52b970b13dcdcfd4ae345d8bf108"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/Identities/QCDParts.wl",
    "sha256": "774615e33212ce4c778c39f3182f822767f84fa4c14deea78724907f5f2912a3"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/Identities/ScalarBasis.wl",
    "sha256": "96652dfdbd04821f73d84ddc53f0e79ed7e1587b02bf3be95f7b126a06480bd1"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/Internal/GaugeRuntime.wl",
    "sha256": "e00e637b435301944a3047d31e5829900b41e55ded5624379f8d1e96e068795b"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/Internal/IntegralCache.wl",
    "sha256": "15a030519b37f50cdd3547ec44964b6a46efbac74e0f31c1f1085b466de23f91"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/Internal/MixedRuntime.wl",
    "sha256": "57360ca25436e9f51863413dbbb8f23b3223f4c97e6f26b9a35755408b22902c"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/Internal/PaperReference.wl",
    "sha256": "e12cdad34b3528e3ae937042bd0046356e66c82736c16968d9d1ef1b465eb876"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/Internal/Progress.wl",
    "sha256": "eb53a1a2446ade9e5f485044f41075f1f58c6a5bd425107e00fbb70d1dd5ad13"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/Internal/Resume.wl",
    "sha256": "b7863fd0430ec19f7a41966e2278b9c7f26b7de952a2e03ce18c7bc235537ba0"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/Internal/Session.wl",
    "sha256": "2c4fc0b831f327604e813a07b65e65dbf367edadbc99475a28fc5d478a32d45b"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/OneLoop/Amplitude.wl",
    "sha256": "08877d28487ddecb7b86636bce91bedc39d450fb7caac8a8ad5cc75260f7f96c"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/OneLoop/EvaluateGraphs.wl",
    "sha256": "3176943da8cf2c9c081abb8fe15d038821a602509e5922dd19c4f4576c16831f"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/OneLoop/GluonSelfEnergy.wl",
    "sha256": "29c56a632ffe283d323928a8bd7b00272fb617ae55fa9311f24e12cfa6bfd68d"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/OneLoop/MixedMatrices.wl",
    "sha256": "de5e5924702e83fa1154b28eef13d97d8f2fcef6a285176b24ebd83cc026f86d"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/OneLoop/MixedSelfEnergy.wl",
    "sha256": "eecfc4d6745749592c51517d11c190855ba39e112ad2ee8aa4d544455c11cee6"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/OneLoop/NonAbelianVertex.wl",
    "sha256": "9e7a02ae2678d80bd30cf9239a6e6c62f1e47f02b6a811efe67370e2eb162d35"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/OneLoop/QQMixedSelf.wl",
    "sha256": "d8b3d013fa56efde3b4be921b3bed427b45d0e83f165d09979f7772ba0842e10"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/OneLoop/QuarkGraphs.wl",
    "sha256": "9d7af91c3ae624901384f20c4ef00852fe0000f8d17958699c8a903daf300cb3"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/OneLoop/QuarkScattering.wl",
    "sha256": "eb91e1885b1be0e0ea25dbdd48ed90a9aacb8451e238031c257d1aabfde52216"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/OneLoop/QuarkSelfEnergy.wl",
    "sha256": "e75465ec50d9716fe4fae4cf7c9e6abf80509c1714e42ca74df51bd877d692ed"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/OneLoop/Topologies.wl",
    "sha256": "561e970ab686eed99a902a9c7df101051fe235415f7d1f0b922d4a70808f46de"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/OneLoop/VertexSum.wl",
    "sha256": "4ec0e960bc6e756e9f70b0a6aaf217851ff3b5f78ad3397fb1b85cf949eb76fe"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/Pinch/Comparison.wl",
    "sha256": "991a3cd215451c867ca0cfcbb00ea5e47a5b19bd3c3f6d1ca255f3af459a67d3"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/Pinch/Continuation.wl",
    "sha256": "0f2df8fb441184d6158b41c282ad6540f80a7a7ffc15ca46a18be1075424e00c"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/Pinch/Kernels.wl",
    "sha256": "ea90552cae41538408e69cc48092de7d0e1c686b4556adc70df8c30ba50f8c3b"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/Pinch/VertexWard.wl",
    "sha256": "8ac5b64481618138ed8dc7257c5352705ae9134b39d97ec027583e540c41e06d"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/Pinch/Workflow.wl",
    "sha256": "05f7ae9f7f0482147d208223e5e74a36529d81ad9f24bf006030fb07a6299cb4"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/README.md",
    "sha256": "09f948b77e358aac657c0ed45640dd6ecee200c7bd89a7301a82fd776c73d104"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/RGZWorkflow.wl",
    "sha256": "07df821f08b830838c138db1785fbf72289cbcc10701f6499f60596d4e34e2e7"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/Renormalization/MSbar.wl",
    "sha256": "8721d151fb1788956a2e339ff98aff9fb8d373736cf71c478f13720d6d9ddbf0"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/Renormalization/MassLimit.wl",
    "sha256": "130b45fb589e1bd57127b09e2ba133ddb46d465519a3ee01ee728bc4ab0bf2a0"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/Renormalization/MassRestoration.wl",
    "sha256": "0e83691cbf82a86b71f50e935fac11994b58da7d678e323c4f59af9b1baae39c"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/Renormalization/MixedUVIR.wl",
    "sha256": "11e1c022a6f884cec27a2ebd68451210860cc1ce944bc4c4c291c068779a96f4"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/Renormalization/QuarkMassLimit.wl",
    "sha256": "8668b8ba2ac6d3a928bb1c0630278c0d801dec956812760608bec7f25bc8a9bf"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/Renormalization/RegulatorLimit.wl",
    "sha256": "6ea528fb0c077512309fa79f6c39b5aea9f94944eb7d8df902c3d30edeb10ddf"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/Renormalization/ResidualDiagnostics.wl",
    "sha256": "ca1b1e7ea8110879bb69cbeadd0149d7ca225ae073cb5c9645091ab61c4881f2"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/Renormalization/UVIR.wl",
    "sha256": "ba0b899d9222f7381b8a5dcd1157a522b20dd4036f354fb1e0ba6bf0712b518c"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/Tree/AuxiliaryFields.wl",
    "sha256": "02efaac61c4d057b8128e2acd89ddb5e999c3bbbf13e3bab1e997888a21594b2"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/Tree/FeynmanRules.wl",
    "sha256": "42d788353e8e1030b9c9f8aac0500f626ebae438a88c1bb02fd0ac087840266b"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/Tree/InteractionContent.wl",
    "sha256": "9d3fb5ea47e6e7e4b8e79a2c6ebeff98b59b1002fb6868db9ef41dfd86d673ca"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/Tree/LegOrdering.wl",
    "sha256": "6eea0fe8285170f1dfd68a68299434b017fdfddf4b1ac554076091fe3587e8bb"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/Tree/Permutations.wl",
    "sha256": "66a0baa72c9bbf6b7ee1bc91665a6e2d99f9e6d951d5c2c597a56752272eb8f9"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/Tree/PropagatorComparison.wl",
    "sha256": "67fc8cd448399b25e98d2a25aa6939e771a6f2001cd139e2549ca218d23a1d53"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/Tree/Propagators.wl",
    "sha256": "d9a36cb76483a74df0eb1c797a710b7bc0545737f7cbae225570337e6a0ee743"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/Tree/QuadraticAction.wl",
    "sha256": "cd3653e45bf939a2b39723ed12d3b24f526e58b28237f4c01b3d068ff5763c2b"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/Tree/VertexRules.wl",
    "sha256": "e27edfff9fe4045b09489193d6224f2c60859bfff3245f5761f885f55492dc9f"
  },
  {
    "path": "RGZWorkflow-1.1.2/Kernel/init.m",
    "sha256": "099cea60bc01bd49c1fffa2953ea8668d4d71aca7749bc426a8a81914512d654"
  },
  {
    "path": "RGZWorkflow-1.1.2/LICENSE",
    "sha256": "76f1e447b2220c3a5ca82fca30ac94ce69f1068eb003f5e5fd1a78c002bd8a6f"
  },
  {
    "path": "RGZWorkflow-1.1.2/Models/RGZ_W2.6.fr",
    "sha256": "163f8fbecb7f0a71b2816929b0489dfac7f85c8c9515b5d46902fe0c44fb87d8"
  },
  {
    "path": "RGZWorkflow-1.1.2/Models/RGZ_W2.6.gen",
    "sha256": "0a8dbc5d428a3484a3574fa8da7af8bcc436d66d9fb5df7d136c348d3e7d411a"
  },
  {
    "path": "RGZWorkflow-1.1.2/Models/RGZ_W2.6.mod",
    "sha256": "8db7a17a20467edfe7caa03793d72a911eb5654458cf25d07440835e48e1ba26"
  },
  {
    "path": "RGZWorkflow-1.1.2/PacletInfo.wl",
    "sha256": "5ddc78b613ebaf87069ba7d5752524599635501d9d9a2a494d14f02a9ae88a1d"
  },
  {
    "path": "RGZWorkflow-1.1.2/Paper/README.md",
    "sha256": "489d99e315a51f9ada57854630eb5cd93d9642b73cec108a1a01370b792e9bfe"
  },
  {
    "path": "RGZWorkflow-1.1.2/Paper/data/form-factors.wl",
    "sha256": "ff920d329181c07eefba8785b21d0cbbb84310a7836eeb7a06d6d882dd4cb21e"
  },
  {
    "path": "RGZWorkflow-1.1.2/Paper/provenance.json",
    "sha256": "1dfd8024112e82cfa6ae0d584c106dabe928142879aae97382778e193e25618f"
  },
  {
    "path": "RGZWorkflow-1.1.2/README.md",
    "sha256": "a9fee5bebfc6c40986dd131d8dbe12045c383329cfce39f6bfb022661911e46f"
  },
  {
    "path": "RGZWorkflow-1.1.2/RELEASE_MANIFEST.json",
    "sha256": "aa0b949c13cdab4ce810882d05929c0aff8f06715e0a83a7d1165234c990ea2f"
  },
  {
    "path": "RGZWorkflow-1.1.2/RGZWorkflow.wl",
    "sha256": "d04e60f3f1e9910844806269120493986e0940f73d631d00ac2ff390653946a5"
  },
  {
    "path": "RGZWorkflow-1.1.2/THIRD_PARTY.md",
    "sha256": "207570da5165bb51b6e46f3081b314ff420c8af91cd38a5297358f691d93716f"
  },
  {
    "path": "RGZWorkflow-1.1.2/Tests/AALoopSafety.wls",
    "sha256": "f82b8853a6fbb4852d2a8baac7d2134a26ad96e42b1a68cfdb5a95441a254e68"
  },
  {
    "path": "RGZWorkflow-1.1.2/Tests/AssemblyIdentitySafety.wls",
    "sha256": "4088da517b34cdff0b87f2f2936a44b7ffc3a601202e342e010246bc341bd2e2"
  },
  {
    "path": "RGZWorkflow-1.1.2/Tests/Core.wlt",
    "sha256": "573a83d83aaed567e54269b60bea8acf96629e5a3405d75c420c883cd73a0c6c"
  },
  {
    "path": "RGZWorkflow-1.1.2/Tests/DiagnosticsCompatibility.wls",
    "sha256": "395d92845cd3553859309d76ddb56f31b292f8cca70760b74272d11258c38d76"
  },
  {
    "path": "RGZWorkflow-1.1.2/Tests/DiagnosticsNotebook.wls",
    "sha256": "cd5e4d2c4cb59b606a3716a72a0dec03f2faade41d366219b4e56eb62fad6cd3"
  },
  {
    "path": "RGZWorkflow-1.1.2/Tests/EvaluateGraphsSafety.wls",
    "sha256": "075b7c2654dc88c91d1677e591b8ab54f840a51d43fe85c09f70c9fe20793481"
  },
  {
    "path": "RGZWorkflow-1.1.2/Tests/EvidenceValidation.wls",
    "sha256": "b9b0954fd12f71778e31b508471aac8d17e0f8145a97b18027d1aea2dadf6e70"
  },
  {
    "path": "RGZWorkflow-1.1.2/Tests/FPGhostConvention.wls",
    "sha256": "89feb8af9f94f7f96cafe4dab912f51e6e7de0bbec9c117544104f9311afa2b1"
  },
  {
    "path": "RGZWorkflow-1.1.2/Tests/FixedDenominatorSafety.wls",
    "sha256": "7c7feec8846969b3eadc4de964d49b002dd4943c5518aace9f086a1c03acc1b6"
  },
  {
    "path": "RGZWorkflow-1.1.2/Tests/GaugeCheckSafety.wls",
    "sha256": "2cb69739dec059377dcac4856a6512800aa19a5db724042d43a0a2a2b7d3ad55"
  },
  {
    "path": "RGZWorkflow-1.1.2/Tests/GhostBubbleExample.wls",
    "sha256": "fb39f4f16abba0ccd3add28c91e1d386c92eaee2908baa64517db67ea9067e95"
  },
  {
    "path": "RGZWorkflow-1.1.2/Tests/MainRoute.wls",
    "sha256": "9baa1be57636b3a2155a5b7353e52493fabda0ce5ac2d4645a8319dea7eafcea"
  },
  {
    "path": "RGZWorkflow-1.1.2/Tests/MassRestorationSafety.wls",
    "sha256": "5847f58388bd952c8bebcf46d188b7698e62c180807054c2a8fe06d2e241a279"
  },
  {
    "path": "RGZWorkflow-1.1.2/Tests/MixedBackendSafety.wls",
    "sha256": "4b995c3001aff0e5a018c1ba7193640878cb02c10401dc913944436918a67579"
  },
  {
    "path": "RGZWorkflow-1.1.2/Tests/MixedTadpoleExample.wls",
    "sha256": "8520284eb76e473a1ffd81cc45592b341c495f11134b568e0133740731ea9cc2"
  },
  {
    "path": "RGZWorkflow-1.1.2/Tests/NAVMatrixSafety.wls",
    "sha256": "4b3e26732159b7080c15d3c5d63dec064beadffda25fd407afc29793de0dd319"
  },
  {
    "path": "RGZWorkflow-1.1.2/Tests/NAVPinchSafety.wls",
    "sha256": "36f914ead62f544cecd78bc5afb5e465f4479611e3b4f9dcd98950642e3abdb1"
  },
  {
    "path": "RGZWorkflow-1.1.2/Tests/PTContinuationSafety.wls",
    "sha256": "833671571e26fcfbb13d0d0a8d86a7da579443dcf1bccac184d52f46b7721c7b"
  },
  {
    "path": "RGZWorkflow-1.1.2/Tests/PTProvenanceSafety.wls",
    "sha256": "3159b4f22510aae6bb701999dae8d5a664ff385d389a9e3191859d663d77bff3"
  },
  {
    "path": "RGZWorkflow-1.1.2/Tests/PaperResult.wls",
    "sha256": "cb1831cc92973f3235edfd3bf206e3aa21b0a41b5cf85feadbb56b78c1700803"
  },
  {
    "path": "RGZWorkflow-1.1.2/Tests/PreparationBoundaries.wls",
    "sha256": "854f7ee313daedb45b158554341cfe73b00bbd25a0c44266b84ce90df6c7823d"
  },
  {
    "path": "RGZWorkflow-1.1.2/Tests/QQScatteringSafety.wls",
    "sha256": "ad3fe285170df8c4a66336cfe8c3014ac1c457fb3c74acd3c6367021405bff29"
  },
  {
    "path": "RGZWorkflow-1.1.2/Tests/QQShiftedPoles.wls",
    "sha256": "1394014de46561abd2238ddca936c0339c7d7b50193b2a52044e547205fcc3ed"
  },
  {
    "path": "RGZWorkflow-1.1.2/Tests/QuarkBubbleExample.wls",
    "sha256": "18724075f4e189a1b244d666db4ed6ecbfa69efb036a7f619213e26976d4ffb2"
  },
  {
    "path": "RGZWorkflow-1.1.2/Tests/README.md",
    "sha256": "fb58ccdfb849f3f17a574055810a4399b2b26ca9b83694e479ec623c4060b3b1"
  },
  {
    "path": "RGZWorkflow-1.1.2/Tests/ReleaseTools.py",
    "sha256": "9fd445dccc3c76edd4f2a7a9ad4bbc145613d1e3a3d2e7bde3e0eb255a9b15ee"
  },
  {
    "path": "RGZWorkflow-1.1.2/Tests/RunTests.wls",
    "sha256": "446ca88c4c6a0614a08c82c5e2ff3d306d4b8249a44e5ba3ca3cc5f4aa6f7e8f"
  },
  {
    "path": "RGZWorkflow-1.1.2/Tests/ScatteringCheckpointSafety.wls",
    "sha256": "af62f7b1b03d50e053546449ce133428780d504658d242796adf9ce0f946fa0d"
  },
  {
    "path": "RGZWorkflow-1.1.2/Tests/SelfPreparationResume.wls",
    "sha256": "53f970939667a2e2c17c1ea5bcd48c8cd6a1538420dd138f75151516889dfbfb"
  },
  {
    "path": "RGZWorkflow-1.1.2/Tests/WeightedAuditResume.wls",
    "sha256": "bd2b92a5abd1de6e6392f491f4febfdfaaefc4b272ec6a2b418cb173bc4408dd"
  },
  {
    "path": "RGZWorkflow-1.1.2/Tests/WeightedScalarIdentity.wls",
    "sha256": "9004c7f765432910ca8e6581bc0c8a9fdcecfda59e3a9d5b9bb4a1c9527115fa"
  },
  {
    "path": "RGZWorkflow-1.1.2/Tests/fixtures/FPGhostCubic.wl",
    "sha256": "678a4192b2912e120456e0ef8cff31c4418e331808cf083751ab94fe5046cb71"
  },
  {
    "path": "RGZWorkflow-1.1.2/Tools/DiagnosticsCompatibility.wl",
    "sha256": "24e2f54f98cc16fcaa86f497a75d873ca58fd558012c4df023ecd3eec2d9a97a"
  },
  {
    "path": "RGZWorkflow-1.1.2/Tools/FeynCalcColourCorrection.wl",
    "sha256": "8acc42db1be4e4d626d17d67fc783e5f5ec5b4ec238fe7f8cff6ddc2dc8ee1d8"
  },
  {
    "path": "RGZWorkflow-1.1.2/Tools/README.md",
    "sha256": "efe34a0167b1a49c2f49c48fa00b3d732d1dcd673f4509bd1f1a09722c2adac2"
  },
  {
    "path": "RGZWorkflow-1.1.2/Tools/SelfPreparationResume.wl",
    "sha256": "465eada9c448d4528911b4a16751a89e4c8047f6014fe0d3d203c87e6fcf190e"
  },
  {
    "path": "RGZWorkflow-1.1.2/Tools/WeightedAuditResume.wl",
    "sha256": "671e17ce0a4715020832ca5b4467b1ed440bc306f1bdaf11d0482d5435cd68b8"
  },
  {
    "path": "RGZWorkflow-1.1.2/Tools/build_examples.wls",
    "sha256": "7cc7054fc16388f669ba3a36bc29831ebdcbd748b481789b3e83bd43bea46225"
  },
  {
    "path": "RGZWorkflow-1.1.2/Tools/build_release.py",
    "sha256": "685c71bdb67e47822d9464634bb651ace04adf30e3f20b22eba8328bad39d18f"
  },
  {
    "path": "RGZWorkflow-1.1.2/Tools/check_notebooks.wls",
    "sha256": "ba2b4c4fa66ae403eb9616f91878a6e0537546e838a5c28dd9567f6bf234e505"
  },
  {
    "path": "RGZWorkflow-1.1.2/Tools/check_release.py",
    "sha256": "6b74084dc9ba012264bd2fea73c7f99fd657d896834634b8643dcd8bbb6e7f39"
  },
  {
    "path": "RGZWorkflow-1.1.2/Tools/check_sources.wls",
    "sha256": "5fb10f6f2672404835390b4761b7153690128c34c029da1db563d13a3c05f18c"
  },
  {
    "path": "RGZWorkflow-1.1.2/Tools/compare_paper_result.wls",
    "sha256": "05b1477b53c955ce71ec1537dc82b94e8a627788557a2987e9512eda71691ea4"
  },
  {
    "path": "RGZWorkflow-1.1.2/Tools/diagnostics_cells.json",
    "sha256": "18b2a3059800086d7c8e82b4619279dee5d9492e07d856a2576a0a4cb22c41d7"
  },
  {
    "path": "RGZWorkflow-1.1.2/Tools/record_environment.wls",
    "sha256": "506806bf488142135950f923b7d84050b791bec3e5a6565e0bd60d7369e0e2a8"
  },
  {
    "path": "RGZWorkflow-1.1.2/Tools/run_tests.py",
    "sha256": "493bbed6002f1cadb3d30a34227a659b8f6f5137c26f345f2406e5bae546c194"
  },
  {
    "path": "RGZWorkflow-1.1.2/Tools/update_manifest.py",
    "sha256": "b5582db476126feda459df6336cf5ce5a00a181ef02592540ed31993c12a1bad"
  }
]

